Heavy-quark production in deep-inelastic scattering -- Mellin moments of structure functions

We compute Mellin moments of the heavy-quark structure functions in deep-inelastic scattering at next-to-leading order in quantum chromodynamics, retaining their full dependence on the heavy-quark mass. Using the optical theorem and the operator product expansion, we derive analytic results for fixed Mellin moments $N = 2$ to $22$ of the structure functions $F_2$ and $F_L$. Our results reproduce the known expressions in the relevant asymptotic limits, in particular for virtualities of the exchanged photon $Q^2$ much larger than the heavy-quark mass squared $m^2$, and are in agreement with existing parametrisations of the next-to-leading-order coefficient functions. The computational set-up developed in this work also provides a direct pathway toward extending these calculations to next-to-next-to-leading order.

==> hq-merged/results/F2-NS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1 + a*(CF/3 + (8*CF*Log[Q^2/\[Mu]^2])/3) + 
  a^2*(CF*(-8*nl*TF + 2*nh*TF*(-1/85050*(48 + 450*\[Lambda] + 
           508273*\[Lambda]^2 - 1114802*\[Lambda]^3 + 508273*\[Lambda]^4 + 
           450*\[Lambda]^5 + 48*\[Lambda]^6)/((-1 + \[Lambda])^2*
           \[Lambda]^2) + ((36750 - 22050*\[Lambda] - 76167*\[Lambda]^2 + 
           64113*\[Lambda]^3 - 5697*\[Lambda]^4 + 63*\[Lambda]^5 + 
           8*\[Lambda]^6)*H[{0}, x])/(14175*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(8 + 103*\[Lambda] - 5262*\[Lambda]^2 + 
           103*\[Lambda]^3 + 8*\[Lambda]^4)*H[{1}, x])/(14175*\[Lambda]^3) - 
        (4*(20 - 80*\[Lambda] + 141*\[Lambda]^2 - 80*\[Lambda]^3 + 
           20*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((409*CA*CF)/27 - (88*CF^2)/27 - (140*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    ((44*CA*CF)/9 + (32*CF^2)/9 - (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(3677/135 - (128*Zeta[3])/5) + CF^2*(-4189/810 + (96*Zeta[3])/5)), 
 1 + a*((29*CF)/12 + (25*CF*Log[Q^2/\[Mu]^2])/6) + 
  a^2*(CF*((-267*nl*TF)/16 + 2*nh*TF*
       (-1/748440*(162 - 483*\[Lambda] - 8514*\[Lambda]^2 + 
           8865991*\[Lambda]^3 - 20460344*\[Lambda]^4 + 8865991*\[Lambda]^5 - 
           8514*\[Lambda]^6 - 483*\[Lambda]^7 + 162*\[Lambda]^8)/
          ((-1 + \[Lambda])^2*\[Lambda]^3) + 
        ((680295 - 582813*\[Lambda] - 975051*\[Lambda]^2 + 
           871233*\[Lambda]^3 - 34155*\[Lambda]^4 - 1287*\[Lambda]^5 - 
           121*\[Lambda]^6 + 27*\[Lambda]^7)*H[{0}, x])/
         (124740*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (27 + 14*\[Lambda] - 1487*\[Lambda]^2 - 41460*\[Lambda]^3 - 
           1487*\[Lambda]^4 + 14*\[Lambda]^5 + 27*\[Lambda]^6)*H[{1}, x])/
         (124740*\[Lambda]^4) - (5*(5 - 20*\[Lambda] + 42*\[Lambda]^2 - 
           20*\[Lambda]^3 + 5*\[Lambda]^4)*H[{0, 0}, x])/
         (9*(-1 + \[Lambda])^4))) + ((3097*CA*CF)/108 + (2315*CF^2)/432 - 
      (589*CF*nl*TF)/54)*Log[Q^2/\[Mu]^2] + 
    ((275*CA*CF)/36 + (625*CF^2)/72 - (25*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(25855/432 - 43*Zeta[3]) + CF^2*(-217235/10368 + 36*Zeta[3])), 
 1 + a*((91*CF)/20 + (157*CF*Log[Q^2/\[Mu]^2])/30) + 
  a^2*(CF*((-1376021*nl*TF)/54000 + 
      2*nh*TF*(-1/340540200*(20736 - 164754*\[Lambda] + 358635*\[Lambda]^2 - 
           2784222*\[Lambda]^3 + 5874138097*\[Lambda]^4 - 
           14126957864*\[Lambda]^5 + 5874138097*\[Lambda]^6 - 
           2784222*\[Lambda]^7 + 358635*\[Lambda]^8 - 164754*\[Lambda]^9 + 
           20736*\[Lambda]^10)/((-1 + \[Lambda])^2*\[Lambda]^4) + 
        ((451131681 - 382224843*\[Lambda] - 568888749*\[Lambda]^2 + 
           542978007*\[Lambda]^3 - 17105517*\[Lambda]^4 - 
           564993*\[Lambda]^5 + 102401*\[Lambda]^6 - 32643*\[Lambda]^7 + 
           3456*\[Lambda]^8)*H[{0}, x])/(56756700*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(3456 - 15363*\[Lambda] - 8974*\[Lambda]^2 - 
           421673*\[Lambda]^3 - 19295052*\[Lambda]^4 - 421673*\[Lambda]^5 - 
           8974*\[Lambda]^6 - 15363*\[Lambda]^7 + 3456*\[Lambda]^8)*
          H[{1}, x])/(56756700*\[Lambda]^5) - 
        ((1099 - 4396*\[Lambda] + 11286*\[Lambda]^2 - 4396*\[Lambda]^3 + 
           1099*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((109673*CA*CF)/2700 + (998527*CF^2)/54000 - (21461*CF*nl*TF)/1350)*
     Log[Q^2/\[Mu]^2] + ((1727*CA*CF)/180 + (24649*CF^2)/1800 - 
      (157*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(4649639/54000 - (269*Zeta[3])/5) + 
    CF^2*(-142624259/6480000 + (224*Zeta[3])/5)), 
 1 + a*((589*CF)/90 + (91*CF*Log[Q^2/\[Mu]^2])/15) + 
  a^2*(CF*((-2750819*nl*TF)/81000 + 
      2*nh*TF*(-1/97297200*(1500 - 16794*\[Lambda] + 82076*\[Lambda]^2 - 
           286315*\[Lambda]^3 - 93742*\[Lambda]^4 + 2168986297*\[Lambda]^5 - 
           5370679724*\[Lambda]^6 + 2168986297*\[Lambda]^7 - 
           93742*\[Lambda]^8 - 286315*\[Lambda]^9 + 82076*\[Lambda]^10 - 
           16794*\[Lambda]^11 + 1500*\[Lambda]^12)/((-1 + \[Lambda])^2*
           \[Lambda]^5) + ((82120038 - 62782434*\[Lambda] - 
           89615097*\[Lambda]^2 + 95423471*\[Lambda]^3 - 
           2612181*\[Lambda]^4 + 30771*\[Lambda]^5 - 34697*\[Lambda]^6 + 
           8991*\[Lambda]^7 - 1587*\[Lambda]^8 + 125*\[Lambda]^9)*H[{0}, x])/
         (8108100*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (125 - 962*\[Lambda] + 2931*\[Lambda]^2 - 9172*\[Lambda]^3 - 
           54644*\[Lambda]^4 - 2759436*\[Lambda]^5 - 54644*\[Lambda]^6 - 
           9172*\[Lambda]^7 + 2931*\[Lambda]^8 - 962*\[Lambda]^9 + 
           125*\[Lambda]^10)*H[{1}, x])/(8108100*\[Lambda]^6) - 
        (2*(91 - 364*\[Lambda] + 1149*\[Lambda]^2 - 364*\[Lambda]^3 + 
           91*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((138013*CA*CF)/2700 + (457933*CF^2)/13500 - (13673*CF*nl*TF)/675)*
     Log[Q^2/\[Mu]^2] + ((1001*CA*CF)/90 + (8281*CF^2)/450 - 
      (182*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(35848409/324000 - (312*Zeta[3])/5) + 
    CF^2*(-30297101/1620000 + 52*Zeta[3])), 
 1 + a*((5281*CF)/630 + (709*CF*Log[Q^2/\[Mu]^2])/105) + 
  a^2*(CF*((-1167429869*nl*TF)/27783000 + 
      2*nh*TF*(-1/5789183400*(21600 - 299100*\[Lambda] + 
           1915074*\[Lambda]^2 - 7839736*\[Lambda]^3 + 20123549*\[Lambda]^4 - 
           84197278*\[Lambda]^5 + 156401066017*\[Lambda]^6 - 
           394548656012*\[Lambda]^7 + 156401066017*\[Lambda]^8 - 
           84197278*\[Lambda]^9 + 20123549*\[Lambda]^10 - 
           7839736*\[Lambda]^11 + 1915074*\[Lambda]^12 - 
           299100*\[Lambda]^13 + 21600*\[Lambda]^14)/((-1 + \[Lambda])^2*
           \[Lambda]^6) + ((5818275177 + 2024697246*\[Lambda] - 
           8501588667*\[Lambda]^2 + 1226439500*\[Lambda]^3 + 
           6443943194*\[Lambda]^4 - 143547456*\[Lambda]^5 - 
           7075400*\[Lambda]^6 + 1819408*\[Lambda]^7 - 705279*\[Lambda]^8 + 
           170102*\[Lambda]^9 - 25825*\[Lambda]^10 + 1800*\[Lambda]^11)*
          H[{0}, x])/(482431950*(-1 + \[Lambda])^3*(1 + \[Lambda])) + 
        ((-1 + \[Lambda])^2*(1800 - 18625*\[Lambda] + 86602*\[Lambda]^2 - 
           265746*\[Lambda]^3 + 332414*\[Lambda]^4 - 4517339*\[Lambda]^5 - 
           162769572*\[Lambda]^6 - 4517339*\[Lambda]^7 + 332414*\[Lambda]^8 - 
           265746*\[Lambda]^9 + 86602*\[Lambda]^10 - 18625*\[Lambda]^11 + 
           1800*\[Lambda]^12)*H[{1}, x])/(482431950*\[Lambda]^7) - 
        (2*(709 - 2836*\[Lambda] + 10950*\[Lambda]^2 - 2836*\[Lambda]^3 + 
           709*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((1600349*CA*CF)/26460 + (233536231*CF^2)/4630500 - 
      (797789*CF*nl*TF)/33075)*Log[Q^2/\[Mu]^2] + 
    ((7799*CA*CF)/630 + (502681*CF^2)/22050 - (1418*CF*nl*TF)/315)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(2962167319/22226400 - (348*Zeta[3])/5) + 
    CF^2*(-44524614749/3889620000 + (2036*Zeta[3])/35)), 
 1 + a*((50791*CF)/5040 + (1027*CF*Log[Q^2/\[Mu]^2])/140) + 
  a^2*(CF*((-22072232029*nl*TF)/444528000 + 
      2*nh*TF*(-1/4399779384000*(3889620 - 55364310*\[Lambda] + 
           359956740*\[Lambda]^2 - 1429652775*\[Lambda]^3 + 
           3645705424*\[Lambda]^4 - 8158362894*\[Lambda]^5 - 
           23974288448*\[Lambda]^6 + 138066898122183*\[Lambda]^7 - 
           76354652754536*\[Lambda]^8 - 427690469964408*\[Lambda]^9 - 
           76354652754536*\[Lambda]^10 + 138066898122183*\[Lambda]^11 - 
           23974288448*\[Lambda]^12 - 8158362894*\[Lambda]^13 + 
           3645705424*\[Lambda]^14 - 1429652775*\[Lambda]^15 + 
           359956740*\[Lambda]^16 - 55364310*\[Lambda]^17 + 
           3889620*\[Lambda]^18)/((-1 + \[Lambda])^2*\[Lambda]^7*
           (1 + \[Lambda])^2) + ((1011691107999 + 2503683982800*\[Lambda] + 
           1066174543863*\[Lambda]^2 - 1013389683280*\[Lambda]^3 + 
           917980185837*\[Lambda]^4 + 2551529698896*\[Lambda]^5 + 
           1061596401941*\[Lambda]^6 - 23662111776*\[Lambda]^7 - 
           408010047*\[Lambda]^8 - 137841808*\[Lambda]^9 + 
           65757081*\[Lambda]^10 - 25797840*\[Lambda]^11 + 
           6390419*\[Lambda]^12 - 955152*\[Lambda]^13 + 64827*\[Lambda]^14)*
          H[{0}, x])/(73329656400*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(64827 - 825498*\[Lambda] + 4869077*\[Lambda]^2 - 
           18099644*\[Lambda]^3 + 44248935*\[Lambda]^4 - 
           114368726*\[Lambda]^5 - 444734407*\[Lambda]^6 - 
           25015075848*\[Lambda]^7 - 444734407*\[Lambda]^8 - 
           114368726*\[Lambda]^9 + 44248935*\[Lambda]^10 - 
           18099644*\[Lambda]^11 + 4869077*\[Lambda]^12 - 
           825498*\[Lambda]^13 + 64827*\[Lambda]^14)*H[{1}, x])/
         (73329656400*\[Lambda]^8) - ((1027 - 4108*\[Lambda] + 
           19206*\[Lambda]^2 - 4108*\[Lambda]^3 + 1027*\[Lambda]^4)*
          H[{0, 0}, x])/(210*(-1 + \[Lambda])^4))) + 
    ((48642799*CA*CF)/705600 + (3330959179*CF^2)/49392000 - 
      (270411*CF*nl*TF)/9800)*Log[Q^2/\[Mu]^2] + 
    ((11297*CA*CF)/840 + (1054729*CF^2)/39200 - (1027*CF*nl*TF)/210)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(549422934719/3556224000 - 
      (5307*Zeta[3])/70) + CF^2*(-430403824451/248935680000 + 
      (318*Zeta[3])/5)), 
 1 + a*((58703*CF)/5040 + (9883*CF*Log[Q^2/\[Mu]^2])/1260) + 
  a^2*(CF*((-682775147983*nl*TF)/12002256000 + 
      2*nh*TF*(-1/29038543934400*(6021120 - 87215100*\[Lambda] + 
           567364810*\[Lambda]^2 - 2167058500*\[Lambda]^3 + 
           5064572543*\[Lambda]^4 - 7625664242*\[Lambda]^5 - 
           9306397281*\[Lambda]^6 - 214971378204*\[Lambda]^7 + 
           1030437493584245*\[Lambda]^8 + 1476468068345134*\[Lambda]^9 - 
           3334561380696797*\[Lambda]^10 - 7568485156876736*\[Lambda]^11 - 
           3334561380696797*\[Lambda]^12 + 1476468068345134*\[Lambda]^13 + 
           1030437493584245*\[Lambda]^14 - 214971378204*\[Lambda]^15 - 
           9306397281*\[Lambda]^16 - 7625664242*\[Lambda]^17 + 
           5064572543*\[Lambda]^18 - 2167058500*\[Lambda]^19 + 
           567364810*\[Lambda]^20 - 87215100*\[Lambda]^21 + 
           6021120*\[Lambda]^22)/((-1 + \[Lambda])^2*\[Lambda]^8*
           (1 + \[Lambda])^4) + ((37203999925807 + 171466900270094*
            \[Lambda] + 308431488471574*\[Lambda]^2 + 275330320700526*
            \[Lambda]^3 + 198743239828548*\[Lambda]^4 + 267142225688538*
            \[Lambda]^5 + 308330799781058*\[Lambda]^6 + 175563399213658*
            \[Lambda]^7 + 37281097220438*\[Lambda]^8 - 819823203502*
            \[Lambda]^9 - 16653932774*\[Lambda]^10 - 995253166*\[Lambda]^11 - 
           629590836*\[Lambda]^12 + 457818822*\[Lambda]^13 - 
           196124850*\[Lambda]^14 + 50370790*\[Lambda]^15 - 
           7518805*\[Lambda]^16 + 501760*\[Lambda]^17)*H[{0}, x])/
         (2419878661200*(-1 + \[Lambda])^3*(1 + \[Lambda])^5) + 
        ((-1 + \[Lambda])^2*(501760 - 7518805*\[Lambda] + 
           52879590*\[Lambda]^2 - 233718875*\[Lambda]^3 + 
           717199172*\[Lambda]^4 - 1722997161*\[Lambda]^5 + 
           2066964394*\[Lambda]^6 - 23006917879*\[Lambda]^7 - 
           816134086152*\[Lambda]^8 - 23006917879*\[Lambda]^9 + 
           2066964394*\[Lambda]^10 - 1722997161*\[Lambda]^11 + 
           717199172*\[Lambda]^12 - 233718875*\[Lambda]^13 + 
           52879590*\[Lambda]^14 - 7518805*\[Lambda]^15 + 
           501760*\[Lambda]^16)*H[{1}, x])/(2419878661200*\[Lambda]^9) - 
        ((108713 - 434852*\[Lambda] + 2432850*\[Lambda]^2 - 
           434852*\[Lambda]^3 + 108713*\[Lambda]^4)*H[{0, 0}, x])/
         (20790*(-1 + \[Lambda])^4))) + 
    ((292074961*CA*CF)/3810240 + (338461323659*CF^2)/4000752000 - 
      (73224833*CF*nl*TF)/2381400)*Log[Q^2/\[Mu]^2] + 
    ((108713*CA*CF)/7560 + (97673689*CF^2)/3175200 - (9883*CF*nl*TF)/1890)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(3348220230689/19203609600 - 
      (17071*Zeta[3])/210) + CF^2*(203744735078509/20163790080000 + 
      (2396*Zeta[3])/35)), 
 1 + a*((165169*CF)/12600 + (1045*CF*Log[Q^2/\[Mu]^2])/126) + 
  a^2*(CF*((-382605001967*nl*TF)/6001128000 + 
      2*nh*TF*(-1/151792388748000*(7348320 - 107716560*\[Lambda] + 
           696083220*\[Lambda]^2 - 2535421790*\[Lambda]^3 + 
           5171012764*\[Lambda]^4 - 4106479799*\[Lambda]^5 - 
           14395022192*\[Lambda]^6 - 31199510900*\[Lambda]^7 - 
           1352167166480*\[Lambda]^8 + 5973194689725920*\[Lambda]^9 + 
           20494157969894732*\[Lambda]^10 + 3983806081040114*\[Lambda]^11 - 
           73139071130878364*\[Lambda]^12 - 125148647668825970*\[Lambda]^13 - 
           73139071130878364*\[Lambda]^14 + 3983806081040114*\[Lambda]^15 + 
           20494157969894732*\[Lambda]^16 + 5973194689725920*\[Lambda]^17 - 
           1352167166480*\[Lambda]^18 - 31199510900*\[Lambda]^19 - 
           14395022192*\[Lambda]^20 - 4106479799*\[Lambda]^21 + 
           5171012764*\[Lambda]^22 - 2535421790*\[Lambda]^23 + 
           696083220*\[Lambda]^24 - 107716560*\[Lambda]^25 + 
           7348320*\[Lambda]^26)/((-1 + \[Lambda])^2*\[Lambda]^9*
           (1 + \[Lambda])^6) + ((42556814498627 + 287117375666108*
            \[Lambda] + 862985062793295*\[Lambda]^2 + 1539820707069176*
            \[Lambda]^3 + 1925264273294588*\[Lambda]^4 + 1997236520772096*
            \[Lambda]^5 + 1908028088620684*\[Lambda]^6 + 1535342354988808*
            \[Lambda]^7 + 871525222194678*\[Lambda]^8 + 290697966997832*
            \[Lambda]^9 + 40911149607806*\[Lambda]^10 - 893694789048*
            \[Lambda]^11 - 22043515100*\[Lambda]^12 - 
           288549056*\[Lambda]^13 - 317808708*\[Lambda]^14 - 
           60536776*\[Lambda]^15 + 93928031*\[Lambda]^16 - 
           46056708*\[Lambda]^17 + 12366347*\[Lambda]^18 - 
           1856512*\[Lambda]^19 + 122472*\[Lambda]^20)*H[{0}, x])/
         (2529873145800*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) + 
        ((-1 + \[Lambda])^2*(122472 - 2101456*\[Lambda] + 
           17059147*\[Lambda]^2 - 87356106*\[Lambda]^3 + 
           315249911*\[Lambda]^4 - 861811712*\[Lambda]^5 + 
           1749986685*\[Lambda]^6 - 3985223134*\[Lambda]^7 - 
           15561783407*\[Lambda]^8 - 862678736640*\[Lambda]^9 - 
           15561783407*\[Lambda]^10 - 3985223134*\[Lambda]^11 + 
           1749986685*\[Lambda]^12 - 861811712*\[Lambda]^13 + 
           315249911*\[Lambda]^14 - 87356106*\[Lambda]^15 + 
           17059147*\[Lambda]^16 - 2101456*\[Lambda]^17 + 
           122472*\[Lambda]^18)*H[{1}, x])/(2529873145800*\[Lambda]^10) - 
        ((5225 - 20900*\[Lambda] + 138264*\[Lambda]^2 - 20900*\[Lambda]^3 + 
           5225*\[Lambda]^4)*H[{0, 0}, x])/(945*(-1 + \[Lambda])^4))) + 
    ((569889749*CA*CF)/6804000 + (101745500879*CF^2)/1000188000 - 
      (40059241*CF*nl*TF)/1190700)*Log[Q^2/\[Mu]^2] + 
    ((11495*CA*CF)/756 + (1092025*CF^2)/31752 - (1045*CF*nl*TF)/189)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(946052961283/4898880000 - 
      (1810*Zeta[3])/21) + CF^2*(4711040116777/201637900800 + 
      (510*Zeta[3])/7)), 
 1 + a*((2006299*CF)/138600 + (12055*CF*Log[Q^2/\[Mu]^2])/1386) + 
  a^2*(CF*((-561457267429757*nl*TF)/7987501368000 + 
      2*nh*TF*(-1/21706311590964000*(244944000 - 3621497040*\[Lambda] + 
           23151316440*\[Lambda]^2 - 79774387140*\[Lambda]^3 + 
           133754215570*\[Lambda]^4 + 27852723012*\[Lambda]^5 - 
           737744418743*\[Lambda]^6 + 627959052322*\[Lambda]^7 - 
           11025797703479*\[Lambda]^8 - 209784199785116*\[Lambda]^9 + 
           933467318081397230*\[Lambda]^10 + 5077508848924056076*
            \[Lambda]^11 + 8096653037667875624*\[Lambda]^12 - 
           6383550407211091112*\[Lambda]^13 - 40453123870239010642*
            \[Lambda]^14 - 60247999576014886004*\[Lambda]^15 - 
           40453123870239010642*\[Lambda]^16 - 6383550407211091112*
            \[Lambda]^17 + 8096653037667875624*\[Lambda]^18 + 
           5077508848924056076*\[Lambda]^19 + 933467318081397230*
            \[Lambda]^20 - 209784199785116*\[Lambda]^21 - 
           11025797703479*\[Lambda]^22 + 627959052322*\[Lambda]^23 - 
           737744418743*\[Lambda]^24 + 27852723012*\[Lambda]^25 + 
           133754215570*\[Lambda]^26 - 79774387140*\[Lambda]^27 + 
           23151316440*\[Lambda]^28 - 3621497040*\[Lambda]^29 + 
           244944000*\[Lambda]^30)/((-1 + \[Lambda])^2*\[Lambda]^10*
           (1 + \[Lambda])^8) + ((6569692626541421 + 58380569613392286*
            \[Lambda] + 243273325639433034*\[Lambda]^2 + 631881428763998422*
            \[Lambda]^3 + 1158145874129001165*\[Lambda]^4 + 
           1611899064452975064*\[Lambda]^5 + 1786363033671000732*
            \[Lambda]^6 + 1606330225832826336*\[Lambda]^7 + 
           1155620604249393054*\[Lambda]^8 + 634195378107348228*\[Lambda]^9 + 
           245284070172044424*\[Lambda]^10 + 58293673365560748*\[Lambda]^11 + 
           6075487999696230*\[Lambda]^12 - 133831019505432*\[Lambda]^13 - 
           3421431406200*\[Lambda]^14 - 175362413784*\[Lambda]^15 + 
           17065120893*\[Lambda]^16 - 15531602106*\[Lambda]^17 + 
           963471286*\[Lambda]^18 + 2448581862*\[Lambda]^19 - 
           1455241515*\[Lambda]^20 + 411611816*\[Lambda]^21 - 
           62399484*\[Lambda]^22 + 4082400*\[Lambda]^23)*H[{0}, x])/
         (361771859849400*(-1 + \[Lambda])^3*(1 + \[Lambda])^9) + 
        ((-1 + \[Lambda])^2*(4082400 - 78729084*\[Lambda] + 
           722445752*\[Lambda]^2 - 4200977039*\[Lambda]^3 + 
           17347944522*\[Lambda]^4 - 54245698327*\[Lambda]^5 + 
           132004957024*\[Lambda]^6 - 269866566525*\[Lambda]^7 + 
           285471857918*\[Lambda]^8 - 3373417311641*\[Lambda]^9 - 
           122097478623120*\[Lambda]^10 - 3373417311641*\[Lambda]^11 + 
           285471857918*\[Lambda]^12 - 269866566525*\[Lambda]^13 + 
           132004957024*\[Lambda]^14 - 54245698327*\[Lambda]^15 + 
           17347944522*\[Lambda]^16 - 4200977039*\[Lambda]^17 + 
           722445752*\[Lambda]^18 - 78729084*\[Lambda]^19 + 
           4082400*\[Lambda]^20)*H[{1}, x])/(361771859849400*\[Lambda]^11) - 
        ((783575 - 3134300*\[Lambda] + 24242652*\[Lambda]^2 - 
           3134300*\[Lambda]^3 + 783575*\[Lambda]^4)*H[{0, 0}, x])/
         (135135*(-1 + \[Lambda])^4))) + 
    ((47331551873*CA*CF)/523908000 + (158029474667149*CF^2)/1331250228000 - 
      (5232725921*CF*nl*TF)/144074700)*Log[Q^2/\[Mu]^2] + 
    ((12055*CA*CF)/756 + (145323025*CF^2)/3841992 - (12055*CF*nl*TF)/2079)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(6124093193824187/29045459520000 - 
      (104674*Zeta[3])/1155) + CF^2*(558708799987324013/14760902528064000 + 
      (88798*Zeta[3])/1155)), 
 1 + a*((13105783*CF)/831600 + (31408*CF*Log[Q^2/\[Mu]^2])/3465) + 
  a^2*(CF*((-122253517912789*nl*TF)/1597500273600 + 
      2*nh*TF*(-1/70128083601576000*(184476600 - 2745080100*\[Lambda] + 
           17314001880*\[Lambda]^2 - 55974180570*\[Lambda]^3 + 
           69699617400*\[Lambda]^4 + 139320483960*\[Lambda]^5 - 
           735812955384*\[Lambda]^6 + 726691878723*\[Lambda]^7 - 
           2005006607920*\[Lambda]^8 - 43127753373842*\[Lambda]^9 - 
           734802570623408*\[Lambda]^10 + 3258780017758659811*\[Lambda]^11 + 
           24298873770100715080*\[Lambda]^12 + 67892694410759610904*
            \[Lambda]^13 + 57013864677185975128*\[Lambda]^14 - 
           142481711925184792748*\[Lambda]^15 - 487241361336367548176*
            \[Lambda]^16 - 669104656944823541876*\[Lambda]^17 - 
           487241361336367548176*\[Lambda]^18 - 142481711925184792748*
            \[Lambda]^19 + 57013864677185975128*\[Lambda]^20 + 
           67892694410759610904*\[Lambda]^21 + 24298873770100715080*
            \[Lambda]^22 + 3258780017758659811*\[Lambda]^23 - 
           734802570623408*\[Lambda]^24 - 43127753373842*\[Lambda]^25 - 
           2005006607920*\[Lambda]^26 + 726691878723*\[Lambda]^27 - 
           735812955384*\[Lambda]^28 + 139320483960*\[Lambda]^29 + 
           69699617400*\[Lambda]^30 - 55974180570*\[Lambda]^31 + 
           17314001880*\[Lambda]^32 - 2745080100*\[Lambda]^33 + 
           184476600*\[Lambda]^34)/((-1 + \[Lambda])^2*\[Lambda]^11*
           (1 + \[Lambda])^10) + ((540008342519906 + 5954490410792848*
            \[Lambda] + 31615243380068384*\[Lambda]^2 + 107053775383028680*
            \[Lambda]^3 + 258735251383064867*\[Lambda]^4 + 
           472062904885044928*\[Lambda]^5 + 670116003412373973*\[Lambda]^6 + 
           751368029770163568*\[Lambda]^7 + 669064940564250168*\[Lambda]^8 + 
           471424075808617848*\[Lambda]^9 + 259051683676191696*\[Lambda]^10 + 
           107534382564091872*\[Lambda]^11 + 31718551619298075*\[Lambda]^12 + 
           5861497257212568*\[Lambda]^13 + 481118898822819*\[Lambda]^14 - 
           10830655146208*\[Lambda]^15 - 282052276403*\[Lambda]^16 - 
           17159039608*\[Lambda]^17 - 597019793*\[Lambda]^18 + 
           386028152*\[Lambda]^19 - 359409002*\[Lambda]^20 + 
           68608280*\[Lambda]^21 + 30826276*\[Lambda]^22 - 
           24433648*\[Lambda]^23 + 7335989*\[Lambda]^24 - 
           1125920*\[Lambda]^25 + 73205*\[Lambda]^26)*H[{0}, x])/
         (27828604603800*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) + 
        ((-1 + \[Lambda])^2*(73205 - 1565150*\[Lambda] + 
           15994839*\[Lambda]^2 - 104019132*\[Lambda]^3 + 
           483001428*\[Lambda]^4 - 1705029108*\[Lambda]^5 + 
           4742255366*\[Lambda]^6 - 10749083408*\[Lambda]^7 + 
           19154563953*\[Lambda]^8 - 40888559462*\[Lambda]^9 - 
           177218939311*\[Lambda]^10 - 9482072356680*\[Lambda]^11 - 
           177218939311*\[Lambda]^12 - 40888559462*\[Lambda]^13 + 
           19154563953*\[Lambda]^14 - 10749083408*\[Lambda]^15 + 
           4742255366*\[Lambda]^16 - 1705029108*\[Lambda]^17 + 
           483001428*\[Lambda]^18 - 104019132*\[Lambda]^19 + 
           15994839*\[Lambda]^20 - 1565150*\[Lambda]^21 + 73205*\[Lambda]^22)*
          H[{1}, x])/(27828604603800*\[Lambda]^12) - 
        (2*(31408 - 125632*\[Lambda] + 1124325*\[Lambda]^2 - 
           125632*\[Lambda]^3 + 31408*\[Lambda]^4)*H[{0, 0}, x])/
         (10395*(-1 + \[Lambda])^4))) + 
    ((1805344897*CA*CF)/18711000 + (45088632231799*CF^2)/332812557000 - 
      (2795739889*CF*nl*TF)/72037350)*Log[Q^2/\[Mu]^2] + 
    ((15704*CA*CF)/945 + (493231232*CF^2)/12006225 - (62816*CF*nl*TF)/10395)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(236212260301543/1037337840000 - 
      (109357*Zeta[3])/1155) + CF^2*(98146880716389133/1845112816008000 + 
      (8462*Zeta[3])/105)), 
 1 + a*((183473419*CF)/10810800 + (423424*CF*Log[Q^2/\[Mu]^2])/45045) + 
  a^2*(CF*((-57904356630607013*nl*TF)/701941620219840 + 
      2*nh*TF*(-1/18884491084138680000*(11591838720 - 173350983960*
            \[Lambda] + 1076746732740*\[Lambda]^2 - 3236185260840*
            \[Lambda]^3 + 2365792692774*\[Lambda]^4 + 15756987070356*
            \[Lambda]^5 - 54541487758758*\[Lambda]^6 + 34079417549328*
            \[Lambda]^7 + 68218545167769*\[Lambda]^8 - 1255469296638694*
            \[Lambda]^9 - 11859583677862885*\[Lambda]^10 - 
           219951036233640460*\[Lambda]^11 + 939789885552855343675*
            \[Lambda]^12 + 8909950466917190419450*\[Lambda]^13 + 
           34947777706308375687961*\[Lambda]^14 + 65351841111846394085104*
            \[Lambda]^15 + 21607929073419366203188*\[Lambda]^16 - 
           181671032485770965635088*\[Lambda]^17 - 474312853004633710256384*
            \[Lambda]^18 - 618871206736619258480792*\[Lambda]^19 - 
           474312853004633710256384*\[Lambda]^20 - 181671032485770965635088*
            \[Lambda]^21 + 21607929073419366203188*\[Lambda]^22 + 
           65351841111846394085104*\[Lambda]^23 + 34947777706308375687961*
            \[Lambda]^24 + 8909950466917190419450*\[Lambda]^25 + 
           939789885552855343675*\[Lambda]^26 - 219951036233640460*
            \[Lambda]^27 - 11859583677862885*\[Lambda]^28 - 
           1255469296638694*\[Lambda]^29 + 68218545167769*\[Lambda]^30 + 
           34079417549328*\[Lambda]^31 - 54541487758758*\[Lambda]^32 + 
           15756987070356*\[Lambda]^33 + 2365792692774*\[Lambda]^34 - 
           3236185260840*\[Lambda]^35 + 1076746732740*\[Lambda]^36 - 
           173350983960*\[Lambda]^37 + 11591838720*\[Lambda]^38)/
          ((-1 + \[Lambda])^2*\[Lambda]^12*(1 + \[Lambda])^12) + 
        ((1079022012591756410 + 14207405987034592100*\[Lambda] + 
           91527044859492674490*\[Lambda]^2 + 381118190458379701080*
            \[Lambda]^3 + 1143075777038348570295*\[Lambda]^4 + 
           2601404310618532463910*\[Lambda]^5 + 4616601873833426162200*
            \[Lambda]^6 + 6480855996839714202370*\[Lambda]^7 + 
           7248930950614523595225*\[Lambda]^8 + 6475689398354743389480*
            \[Lambda]^9 + 4612808640882737128920*\[Lambda]^10 + 
           2602298972515000512840*\[Lambda]^11 + 1145678953813798325007*
            \[Lambda]^12 + 382238296265783269398*\[Lambda]^13 + 
           91260152735736020694*\[Lambda]^14 + 13789716254758089446*
            \[Lambda]^15 + 926654578655644496*\[Lambda]^16 - 
           21527191620751302*\[Lambda]^17 - 590636109007716*\[Lambda]^18 - 
           31369077664410*\[Lambda]^19 - 3751601985903*\[Lambda]^20 + 
           326554954812*\[Lambda]^21 + 125563308450*\[Lambda]^22 - 
           184468589856*\[Lambda]^23 + 51566281333*\[Lambda]^24 + 
           7607270146*\[Lambda]^25 - 9948468894*\[Lambda]^26 + 
           3196845554*\[Lambda]^27 - 497630287*\[Lambda]^28 + 
           32199552*\[Lambda]^29)*H[{0}, x])/(52456919678163000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^13) + 
        ((-1 + \[Lambda])^2*(32199552 - 755226703*\[Lambda] + 
           8498069482*\[Lambda]^2 - 61078003413*\[Lambda]^3 + 
           314791299732*\[Lambda]^4 - 1238616016428*\[Lambda]^5 + 
           3864313602732*\[Lambda]^6 - 9824365426018*\[Lambda]^7 + 
           20542144950832*\[Lambda]^8 - 37672048054803*\[Lambda]^9 + 
           34878063015442*\[Lambda]^10 - 477504205404403*\[Lambda]^11 - 
           17717962768914408*\[Lambda]^12 - 477504205404403*\[Lambda]^13 + 
           34878063015442*\[Lambda]^14 - 37672048054803*\[Lambda]^15 + 
           20542144950832*\[Lambda]^16 - 9824365426018*\[Lambda]^17 + 
           3864313602732*\[Lambda]^18 - 1238616016428*\[Lambda]^19 + 
           314791299732*\[Lambda]^20 - 61078003413*\[Lambda]^21 + 
           8498069482*\[Lambda]^22 - 755226703*\[Lambda]^23 + 
           32199552*\[Lambda]^24)*H[{1}, x])/(52456919678163000*
          \[Lambda]^13) - (2*(423424 - 1693696*\[Lambda] + 
           17372817*\[Lambda]^2 - 1693696*\[Lambda]^3 + 423424*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((24895328820701*CA*CF)/243486243000 + (111139235721885523*CF^2)/
       731189187729000 - (500843392201*CF*nl*TF)/12174312150)*
     Log[Q^2/\[Mu]^2] + ((211712*CA*CF)/12285 + (89643941888*CF^2)/
       2029052025 - (846848*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(21388499873332252399/87742702527480000 - 
      (1477711*Zeta[3])/15015) + 
    CF^2*(9127110915702407798941/131745667845011220000 + 
      (1261726*Zeta[3])/15015)), 
 1 + a*((85695458*CF)/4729725 + (874733*CF*Log[Q^2/\[Mu]^2])/90090) + 
  a^2*(CF*((-309583775369843893*nl*TF)/3509708101099200 + 
      2*nh*TF*(-1/1639173826103237424000*(235138143240 - 3530303538300*
            \[Lambda] + 21564104312520*\[Lambda]^2 - 59615913939750*
            \[Lambda]^3 + 6547376852688*\[Lambda]^4 + 451421222001876*
            \[Lambda]^5 - 1199034087866880*\[Lambda]^6 + 81876308560191*
            \[Lambda]^7 + 4439541780601896*\[Lambda]^8 - 17129977031226762*
            \[Lambda]^9 - 92254012664811992*\[Lambda]^10 - 
           1166142550529859573*\[Lambda]^11 - 21360039066981669296*
            \[Lambda]^12 + 86728467713847713990444*\[Lambda]^13 + 
           998375774213892675896176*\[Lambda]^14 + 5009931263186385909802865*
            \[Lambda]^15 + 13720225809924203258981072*\[Lambda]^16 + 
           19147218024658662221802182*\[Lambda]^17 - 
           1237036043393445587268976*\[Lambda]^18 - 
           63782290264436635218249493*\[Lambda]^19 - 
           143701732676585258857999888*\[Lambda]^20 - 
           181352184847841787335539840*\[Lambda]^21 - 
           143701732676585258857999888*\[Lambda]^22 - 
           63782290264436635218249493*\[Lambda]^23 - 
           1237036043393445587268976*\[Lambda]^24 + 
           19147218024658662221802182*\[Lambda]^25 + 
           13720225809924203258981072*\[Lambda]^26 + 
           5009931263186385909802865*\[Lambda]^27 + 998375774213892675896176*
            \[Lambda]^28 + 86728467713847713990444*\[Lambda]^29 - 
           21360039066981669296*\[Lambda]^30 - 1166142550529859573*
            \[Lambda]^31 - 92254012664811992*\[Lambda]^32 - 
           17129977031226762*\[Lambda]^33 + 4439541780601896*\[Lambda]^34 + 
           81876308560191*\[Lambda]^35 - 1199034087866880*\[Lambda]^36 + 
           451421222001876*\[Lambda]^37 + 6547376852688*\[Lambda]^38 - 
           59615913939750*\[Lambda]^39 + 21564104312520*\[Lambda]^40 - 
           3530303538300*\[Lambda]^41 + 235138143240*\[Lambda]^42)/
          ((-1 + \[Lambda])^2*\[Lambda]^13*(1 + \[Lambda])^14) + 
        ((14092185569836890194 + 215704897161376931448*\[Lambda] + 
           1632703639582338741753*\[Lambda]^2 + 8058994220526926010752*
            \[Lambda]^3 + 28852537195423817641911*\[Lambda]^4 + 
           78861965939919246616320*\[Lambda]^5 + 169161392799519818970739*
            \[Lambda]^6 + 289220532660212189622624*\[Lambda]^7 + 
           397705306754630575120653*\[Lambda]^8 + 441944583287450015120152*
            \[Lambda]^9 + 397530137992792152992019*\[Lambda]^10 + 
           289073489109568756019088*\[Lambda]^11 + 169168824206522306738805*
            \[Lambda]^12 + 78951507066326760608976*\[Lambda]^13 + 
           28909285831564218140865*\[Lambda]^14 + 8061085717758388104880*
            \[Lambda]^15 + 1617145828137187036779*\[Lambda]^16 + 
           206479786619328780648*\[Lambda]^17 + 11661825722545998375*
            \[Lambda]^18 - 282016145302430592*\[Lambda]^19 - 
           8208188026184199*\[Lambda]^20 - 436286032413856*\[Lambda]^21 - 
           35126667007251*\[Lambda]^22 - 7921717629216*\[Lambda]^23 + 
           2342738768499*\[Lambda]^24 + 76354328712*\[Lambda]^25 - 
           578576090499*\[Lambda]^26 + 207309264112*\[Lambda]^27 + 
           4519664619*\[Lambda]^28 - 26375277360*\[Lambda]^29 + 
           9156556783*\[Lambda]^30 - 1447568496*\[Lambda]^31 + 
           93308787*\[Lambda]^32)*H[{0}, x])/(650465804009221200*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^15) + 
        ((-1 + \[Lambda])^2*(93308787 - 2380656366*\[Lambda] + 
           29230768963*\[Lambda]^2 - 229988327440*\[Lambda]^3 + 
           1302284670054*\[Lambda]^4 - 5650920868892*\[Lambda]^5 + 
           19531503297908*\[Lambda]^6 - 55211011927764*\[Lambda]^7 + 
           129767935716419*\[Lambda]^8 - 259005289140914*\[Lambda]^9 + 
           419780018756463*\[Lambda]^10 - 871384163104812*\[Lambda]^11 - 
           4280994102012306*\[Lambda]^12 - 221472596735349960*\[Lambda]^13 - 
           4280994102012306*\[Lambda]^14 - 871384163104812*\[Lambda]^15 + 
           419780018756463*\[Lambda]^16 - 259005289140914*\[Lambda]^17 + 
           129767935716419*\[Lambda]^18 - 55211011927764*\[Lambda]^19 + 
           19531503297908*\[Lambda]^20 - 5650920868892*\[Lambda]^21 + 
           1302284670054*\[Lambda]^22 - 229988327440*\[Lambda]^23 + 
           29230768963*\[Lambda]^24 - 2380656366*\[Lambda]^25 + 
           93308787*\[Lambda]^26)*H[{1}, x])/(650465804009221200*
          \[Lambda]^14) - ((874733 - 3498932*\[Lambda] + 
           40785525*\[Lambda]^2 - 3498932*\[Lambda]^3 + 874733*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((244684313784461*CA*CF)/2272538268000 + (492083907071429137*CF^2)/
       2924756750916000 - (150716315201*CF*nl*TF)/3478374900)*
     Log[Q^2/\[Mu]^2] + ((874733*CA*CF)/49140 + (765157821289*CF^2)/
       16232416200 - (874733*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(141468337996689884689/545954593504320000 - 
      (1529686*Zeta[3])/15015) + 
    CF^2*(5172645728839931196137/60226591014862272000 + 
      (100762*Zeta[3])/1155)), 
 1 + a*((90849502*CF)/4729725 + (180121*CF*Log[Q^2/\[Mu]^2])/18018) + 
  a^2*(CF*((-1644267296654871017*nl*TF)/17548540505496000 + 
      2*nh*TF*(-1/34832443804693795260000*(1169783334720 - 
           17619161119560*\[Lambda] + 105716647441020*\[Lambda]^2 - 
           265394282316240*\[Lambda]^3 - 174359832494106*\[Lambda]^4 + 
           2844940045000956*\[Lambda]^5 - 6020874639051132*\[Lambda]^6 - 
           4129975270075800*\[Lambda]^7 + 36099487874537185*\[Lambda]^8 - 
           66676894186357546*\[Lambda]^9 - 270815937040169407*\[Lambda]^10 - 
           1958258139686078028*\[Lambda]^11 - 29556427792849607819*
            \[Lambda]^12 - 506676285003444744530*\[Lambda]^13 + 
           1947728395281013767342931*\[Lambda]^14 + 
           26387713774026100049013136*\[Lambda]^15 + 
           160880248303175511071489521*\[Lambda]^16 + 
           569673916646347032778098626*\[Lambda]^17 + 
           1232487838499684093317340235*\[Lambda]^18 + 
           1398553643200388866952346060*\[Lambda]^19 - 
           406003106599279520437541987*\[Lambda]^20 - 
           4884954418219246794060389914*\[Lambda]^21 - 
           10162502666959054775954275561*\[Lambda]^22 - 
           12566304432071588135167903120*\[Lambda]^23 - 
           10162502666959054775954275561*\[Lambda]^24 - 
           4884954418219246794060389914*\[Lambda]^25 - 
           406003106599279520437541987*\[Lambda]^26 + 
           1398553643200388866952346060*\[Lambda]^27 + 
           1232487838499684093317340235*\[Lambda]^28 + 
           569673916646347032778098626*\[Lambda]^29 + 
           160880248303175511071489521*\[Lambda]^30 + 
           26387713774026100049013136*\[Lambda]^31 + 
           1947728395281013767342931*\[Lambda]^32 - 506676285003444744530*
            \[Lambda]^33 - 29556427792849607819*\[Lambda]^34 - 
           1958258139686078028*\[Lambda]^35 - 270815937040169407*
            \[Lambda]^36 - 66676894186357546*\[Lambda]^37 + 
           36099487874537185*\[Lambda]^38 - 4129975270075800*\[Lambda]^39 - 
           6020874639051132*\[Lambda]^40 + 2844940045000956*\[Lambda]^41 - 
           174359832494106*\[Lambda]^42 - 265394282316240*\[Lambda]^43 + 
           105716647441020*\[Lambda]^44 - 17619161119560*\[Lambda]^45 + 
           1169783334720*\[Lambda]^46)/((-1 + \[Lambda])^2*\[Lambda]^14*
           (1 + \[Lambda])^16) + ((627494366904176876125 + 
           10947084439020110837750*\[Lambda] + 95155215057955533638020*
            \[Lambda]^2 + 542802552920715110973010*\[Lambda]^3 + 
           2258017880008612538871005*\[Lambda]^4 + 7210457985638158097450740*
            \[Lambda]^5 + 18183875637489689938741220*\[Lambda]^6 + 
           36835751052606271553872660*\[Lambda]^7 + 
           60586309239843738998124425*\[Lambda]^8 + 
           81454482265841823878152490*\[Lambda]^9 + 
           89854424657525178075033322*\[Lambda]^10 + 
           81433343606809264126601258*\[Lambda]^11 + 
           60566681679492004834694447*\[Lambda]^12 + 
           36833938849405430315690392*\[Lambda]^13 + 
           18194214312169425672101816*\[Lambda]^14 + 
           7219176006714870000768536*\[Lambda]^15 + 2259946248811105520929405*
            \[Lambda]^16 + 541176968981708350404398*\[Lambda]^17 + 
           93606589944890484852818*\[Lambda]^18 + 10336443491111333402806*
            \[Lambda]^19 + 499883983204975699043*\[Lambda]^20 - 
           12698701856225126028*\[Lambda]^21 - 388812539676551628*
            \[Lambda]^22 - 22470291684461388*\[Lambda]^23 - 
           1376517630841393*\[Lambda]^24 - 221237653959362*\[Lambda]^25 - 
           65759187726514*\[Lambda]^26 + 36489021195358*\[Lambda]^27 - 
           3408227155327*\[Lambda]^28 - 5849574212960*\[Lambda]^29 + 
           2592942374096*\[Lambda]^30 - 130315790144*\[Lambda]^31 - 
           237007167298*\[Lambda]^32 + 89888065652*\[Lambda]^33 - 
           14447660942*\[Lambda]^34 + 928399472*\[Lambda]^35)*H[{0}, x])/
         (27644796670391901000*(-1 + \[Lambda])^3*(1 + \[Lambda])^17) + 
        ((-1 + \[Lambda])^2*(928399472 - 25588454606*\[Lambda] + 
           340317153132*\[Lambda]^2 - 2908461189436*\[Lambda]^3 + 
           17943554971396*\[Lambda]^4 - 85111810571394*\[Lambda]^5 + 
           322759446358616*\[Lambda]^6 - 1004754700061399*\[Lambda]^7 + 
           2614823750321706*\[Lambda]^8 - 5774966087317889*\[Lambda]^9 + 
           10845967157527316*\[Lambda]^10 - 18422555441539329*\[Lambda]^11 + 
           14840329661024826*\[Lambda]^12 - 246153937320969699*\[Lambda]^13 - 
           9343656849172870224*\[Lambda]^14 - 246153937320969699*
            \[Lambda]^15 + 14840329661024826*\[Lambda]^16 - 
           18422555441539329*\[Lambda]^17 + 10845967157527316*\[Lambda]^18 - 
           5774966087317889*\[Lambda]^19 + 2614823750321706*\[Lambda]^20 - 
           1004754700061399*\[Lambda]^21 + 322759446358616*\[Lambda]^22 - 
           85111810571394*\[Lambda]^23 + 17943554971396*\[Lambda]^24 - 
           2908461189436*\[Lambda]^25 + 340317153132*\[Lambda]^26 - 
           25588454606*\[Lambda]^27 + 928399472*\[Lambda]^28)*H[{1}, x])/
         (27644796670391901000*\[Lambda]^15) - 
        ((15310285 - 61241140*\[Lambda] + 805028796*\[Lambda]^2 - 
           61241140*\[Lambda]^3 + 15310285*\[Lambda]^4)*H[{0, 0}, x])/
         (2297295*(-1 + \[Lambda])^4))) + 
    ((769023192195959*CA*CF)/6817614804000 + (538790013717832033*CF^2)/
       2924756750916000 - (6316300841*CF*nl*TF)/139134996)*Log[Q^2/\[Mu]^2] + 
    ((180121*CA*CF)/9828 + (32443574641*CF^2)/649296648 - 
      (180121*CF*nl*TF)/27027)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(1345455725874078602801/4913591341538880000 - 
      (315626*Zeta[3])/3003) + 
    CF^2*(31002322638187643268973/301132955074311360000 + 
      (271010*Zeta[3])/3003)), 
 1 + a*((471431761*CF)/23284800 + (739789*CF*Log[Q^2/\[Mu]^2])/72072) + 
  a^2*(CF*((-27791844594054879257*nl*TF)/280776648087936000 + 
      2*nh*TF*(-1/32783476522064748480000*(258242985000 - 
           3899928172140*\[Lambda] + 22963331631240*\[Lambda]^2 - 
           51506987783790*\[Lambda]^3 - 84027022574880*\[Lambda]^4 + 
           746985997129092*\[Lambda]^5 - 1249722658903488*\[Lambda]^6 - 
           2199453644569713*\[Lambda]^7 + 10886496712334976*\[Lambda]^8 - 
           10732564743038086*\[Lambda]^9 - 56731689048994288*\[Lambda]^10 - 
           141064276195952197*\[Lambda]^11 - 2468452018058067024*
            \[Lambda]^12 - 32353625482467314436*\[Lambda]^13 - 
           533558098826999149008*\[Lambda]^14 + 1927628855488065118968626*
            \[Lambda]^15 + 30050998048735046747450024*\[Lambda]^16 + 
           215338643068641661625433332*\[Lambda]^17 + 
           928131848560100635816410472*\[Lambda]^18 + 
           2624801137437160810124924644*\[Lambda]^19 + 
           4866504296160456501260490928*\[Lambda]^20 + 
           5002995083190850308682861184*\[Lambda]^21 - 
           1065801258738302127862654384*\[Lambda]^22 - 
           14523735822486984192712618738*\[Lambda]^23 - 
           29569090444121683030454124368*\[Lambda]^24 - 
           36261577283176251721128305156*\[Lambda]^25 - 
           29569090444121683030454124368*\[Lambda]^26 - 
           14523735822486984192712618738*\[Lambda]^27 - 
           1065801258738302127862654384*\[Lambda]^28 + 
           5002995083190850308682861184*\[Lambda]^29 + 
           4866504296160456501260490928*\[Lambda]^30 + 
           2624801137437160810124924644*\[Lambda]^31 + 
           928131848560100635816410472*\[Lambda]^32 + 
           215338643068641661625433332*\[Lambda]^33 + 
           30050998048735046747450024*\[Lambda]^34 + 
           1927628855488065118968626*\[Lambda]^35 - 533558098826999149008*
            \[Lambda]^36 - 32353625482467314436*\[Lambda]^37 - 
           2468452018058067024*\[Lambda]^38 - 141064276195952197*
            \[Lambda]^39 - 56731689048994288*\[Lambda]^40 - 
           10732564743038086*\[Lambda]^41 + 10886496712334976*\[Lambda]^42 - 
           2199453644569713*\[Lambda]^43 - 1249722658903488*\[Lambda]^44 + 
           746985997129092*\[Lambda]^45 - 84027022574880*\[Lambda]^46 - 
           51506987783790*\[Lambda]^47 + 22963331631240*\[Lambda]^48 - 
           3899928172140*\[Lambda]^49 + 258242985000*\[Lambda]^50)/
          ((-1 + \[Lambda])^2*\[Lambda]^15*(1 + \[Lambda])^18) + 
        ((308031264586342907275 + 6032415162636747038800*\[Lambda] + 
           59194251847463526296355*\[Lambda]^2 + 383011522736715446562800*
            \[Lambda]^3 + 1815026229304507313288105*\[Lambda]^4 + 
           6632852070007969498706640*\[Lambda]^5 + 19247724463351609148092545*
            \[Lambda]^6 + 45168175119687628868297760*\[Lambda]^7 + 
           86764117287400760691446010*\[Lambda]^8 + 
           137559521463724365977694400*\[Lambda]^9 + 
           180990869757273019043246938*\[Lambda]^10 + 
           198244167732050182833017088*\[Lambda]^11 + 
           180961738035154265660175190*\[Lambda]^12 + 
           137530248067755513769758016*\[Lambda]^13 + 
           86758040452741906817801718*\[Lambda]^14 + 
           45181155423135054676273120*\[Lambda]^15 + 
           19261702384592461035811912*\[Lambda]^16 + 
           6638004630797179939029216*\[Lambda]^17 + 1813674968172434578015576*
            \[Lambda]^18 + 380501648529508841518240*\[Lambda]^19 + 
           57830717250229290319152*\[Lambda]^20 + 5618975536216352286176*
            \[Lambda]^21 + 235842996752150534336*\[Lambda]^22 - 
           6351979710827197728*\[Lambda]^23 - 204275852709781978*
            \[Lambda]^24 - 12298800055927744*\[Lambda]^25 - 
           928896941492154*\[Lambda]^26 - 38185507219968*\[Lambda]^27 - 
           25485134690070*\[Lambda]^28 - 5684810754624*\[Lambda]^29 + 
           5427279315786*\[Lambda]^30 - 962218922208*\[Lambda]^31 - 
           616893794355*\[Lambda]^32 + 339328350928*\[Lambda]^33 - 
           33699695579*\[Lambda]^34 - 23271972240*\[Lambda]^35 + 
           9775211303*\[Lambda]^36 - 1598829232*\[Lambda]^37 + 
           102477375*\[Lambda]^38)*H[{0}, x])/(13009316080184424000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^19) + 
        ((-1 + \[Lambda])^2*(102477375 - 3033512482*\[Lambda] + 
           43431331801*\[Lambda]^2 - 400556892252*\[Lambda]^3 + 
           2673877510271*\[Lambda]^4 - 13762240383446*\[Lambda]^5 + 
           56806632617769*\[Lambda]^6 - 193125152757016*\[Lambda]^7 + 
           551033187067699*\[Lambda]^8 - 1338402064866306*\[Lambda]^9 + 
           2792249341965589*\[Lambda]^10 - 5082398089775716*\[Lambda]^11 + 
           7663531914020979*\[Lambda]^12 - 15831348393856326*\[Lambda]^13 - 
           87988388774872251*\[Lambda]^14 - 4426771626647946576*
            \[Lambda]^15 - 87988388774872251*\[Lambda]^16 - 
           15831348393856326*\[Lambda]^17 + 7663531914020979*\[Lambda]^18 - 
           5082398089775716*\[Lambda]^19 + 2792249341965589*\[Lambda]^20 - 
           1338402064866306*\[Lambda]^21 + 551033187067699*\[Lambda]^22 - 
           193125152757016*\[Lambda]^23 + 56806632617769*\[Lambda]^24 - 
           13762240383446*\[Lambda]^25 + 2673877510271*\[Lambda]^26 - 
           400556892252*\[Lambda]^27 + 43431331801*\[Lambda]^28 - 
           3033512482*\[Lambda]^29 + 102477375*\[Lambda]^30)*H[{1}, x])/
         (13009316080184424000*\[Lambda]^16) - 
        ((3698945 - 14795780*\[Lambda] + 217819602*\[Lambda]^2 - 
           14795780*\[Lambda]^3 + 3698945*\[Lambda]^4)*H[{0, 0}, x])/
         (540540*(-1 + \[Lambda])^4))) + 
    ((12835247570279369*CA*CF)/109081836864000 + (18709322139025622981*CF^2)/
       93592216029312000 - (1844865630221*CF*nl*TF)/38957798880)*
     Log[Q^2/\[Mu]^2] + ((739789*CA*CF)/39312 + (547287764521*CF^2)/
       10388746368 - (739789*CF*nl*TF)/108108)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(45276122663595884307187/157234922929244160000 - 
      (6493987*Zeta[3])/60060) + 
    CF^2*(2319181849442193913459147/19272509124755927040000 + 
      (1397521*Zeta[3])/15015)), 
 1 + a*((4047739719*CF)/190590400 + (64419601*CF*Log[Q^2/\[Mu]^2])/6126120) + 
  a^2*(CF*((-143568372761907472111177*nl*TF)/1379455672056029568000 + 
      2*nh*TF*(-1/391795327915195809084480000*
         (725323382784000 - 10977975697689000*\[Lambda] + 63379623982294620*
            \[Lambda]^2 - 124353285456680280*\[Lambda]^3 - 
           362879428931695830*\[Lambda]^4 + 2392861841877012660*\[Lambda]^5 - 
           3027650833834024566*\[Lambda]^6 - 10495703193912975528*
            \[Lambda]^7 + 38020966261392470685*\[Lambda]^8 - 
           13852454586944985918*\[Lambda]^9 - 199186906917707592697*
            \[Lambda]^10 - 46075697743801642692*\[Lambda]^11 - 
           2936106839808481720453*\[Lambda]^12 - 36493199439527842716694*
            \[Lambda]^13 - 444922609610070257571751*\[Lambda]^14 - 
           7173271614867455679511384*\[Lambda]^15 + 
           24121027522580272852334757970*\[Lambda]^16 + 
           425403246293765593645662829316*\[Lambda]^17 + 
           3500613547820081558882774223082*\[Lambda]^18 + 
           17714470785566098308168027574920*\[Lambda]^19 + 
           61022098103687679129861454914520*\[Lambda]^20 + 
           148574649190431643493316528588576*\[Lambda]^21 + 
           252410232629132170916734641254268*\[Lambda]^22 + 
           264431553160967178877147330344960*\[Lambda]^23 + 
           43053942342190460377016332563378*\[Lambda]^24 - 
           433760902818619195449857749778908*\[Lambda]^25 - 
           953260556305007101950987992916426*\[Lambda]^26 - 
           1181317640397221643402570039178456*\[Lambda]^27 - 
           953260556305007101950987992916426*\[Lambda]^28 - 
           433760902818619195449857749778908*\[Lambda]^29 + 
           43053942342190460377016332563378*\[Lambda]^30 + 
           264431553160967178877147330344960*\[Lambda]^31 + 
           252410232629132170916734641254268*\[Lambda]^32 + 
           148574649190431643493316528588576*\[Lambda]^33 + 
           61022098103687679129861454914520*\[Lambda]^34 + 
           17714470785566098308168027574920*\[Lambda]^35 + 
           3500613547820081558882774223082*\[Lambda]^36 + 
           425403246293765593645662829316*\[Lambda]^37 + 
           24121027522580272852334757970*\[Lambda]^38 - 
           7173271614867455679511384*\[Lambda]^39 - 444922609610070257571751*
            \[Lambda]^40 - 36493199439527842716694*\[Lambda]^41 - 
           2936106839808481720453*\[Lambda]^42 - 46075697743801642692*
            \[Lambda]^43 - 199186906917707592697*\[Lambda]^44 - 
           13852454586944985918*\[Lambda]^45 + 38020966261392470685*
            \[Lambda]^46 - 10495703193912975528*\[Lambda]^47 - 
           3027650833834024566*\[Lambda]^48 + 2392861841877012660*
            \[Lambda]^49 - 362879428931695830*\[Lambda]^50 - 
           124353285456680280*\[Lambda]^51 + 63379623982294620*\[Lambda]^52 - 
           10977975697689000*\[Lambda]^53 + 725323382784000*\[Lambda]^54)/
          ((-1 + \[Lambda])^2*\[Lambda]^16*(1 + \[Lambda])^20) + 
        ((3825978572932239429135845 + 83103297476034832105857210*\[Lambda] + 
           908404183797259896834717330*\[Lambda]^2 + 
           6572069620061472686790692250*\[Lambda]^3 + 
           34944203565145931192813739540*\[Lambda]^4 + 
           143834663410914094773729649230*\[Lambda]^5 + 
           472294129103517845347284838870*\[Lambda]^6 + 
           1261159976209095210624922593390*\[Lambda]^7 + 
           2775233782656072042897660236085*\[Lambda]^8 + 
           5080518336600740155060729880300*\[Lambda]^9 + 
           7789722720768592674266693664876*\[Lambda]^10 + 
           10048786252015259743517375274828*\[Lambda]^11 + 
           10935384778184286183099268368464*\[Lambda]^12 + 
           10047740099388230239647316567380*\[Lambda]^13 + 
           7788602250521712828158378179572*\[Lambda]^14 + 
           5080178369254406695933789823796*\[Lambda]^15 + 
           2775638463859903263142366661922*\[Lambda]^16 + 
           1261710782368549726323428886960*\[Lambda]^17 + 
           472568186740627283604664754208*\[Lambda]^18 + 
           143833948334292613725570646224*\[Lambda]^19 + 
           34851768072945561053067315384*\[Lambda]^20 + 
           6504541863186643638251935008*\[Lambda]^21 + 
           881363813449915959299493840*\[Lambda]^22 + 
           76360943245916729738261952*\[Lambda]^23 + 
           2808988793141921399444346*\[Lambda]^24 - 80949678839675209043244*
            \[Lambda]^25 - 2743106689969403693868*\[Lambda]^26 - 
           168066519794615713420*\[Lambda]^27 - 13915310102948857392*
            \[Lambda]^28 - 1072114587928125396*\[Lambda]^29 + 
           33853058094974604*\[Lambda]^30 - 94596509053093812*\[Lambda]^31 - 
           9029131872136935*\[Lambda]^32 + 18897888175414102*\[Lambda]^33 - 
           4661198803474674*\[Lambda]^34 - 1541504484003498*\[Lambda]^35 + 
           1086292895706260*\[Lambda]^36 - 148553299434606*\[Lambda]^37 - 
           57070575618342*\[Lambda]^38 + 27017001917906*\[Lambda]^39 - 
           4500252932175*\[Lambda]^40 + 287826739200*\[Lambda]^41)*H[{0}, x])/
         (155474336474284051224000*(-1 + \[Lambda])^3*(1 + \[Lambda])^21) + 
        ((-1 + \[Lambda])^2*(287826739200 - 9105480759375*\[Lambda] + 
           139604619059906*\[Lambda]^2 - 1381771028064713*\[Lambda]^3 + 
           9921855832995612*\[Lambda]^4 - 55067572624842767*\[Lambda]^5 + 
           245768712478121654*\[Lambda]^6 - 906019005909466521*\[Lambda]^7 + 
           2812133891148234904*\[Lambda]^8 - 7454337508427104771*
            \[Lambda]^9 + 17051964863355843234*\[Lambda]^10 - 
           33983746896646773061*\[Lambda]^11 + 58909644172651769764*
            \[Lambda]^12 - 94596695299619567811*\[Lambda]^13 + 
           65504069926849797414*\[Lambda]^14 - 1358646159853762145781*
            \[Lambda]^15 - 52577544532347968108976*\[Lambda]^16 - 
           1358646159853762145781*\[Lambda]^17 + 65504069926849797414*
            \[Lambda]^18 - 94596695299619567811*\[Lambda]^19 + 
           58909644172651769764*\[Lambda]^20 - 33983746896646773061*
            \[Lambda]^21 + 17051964863355843234*\[Lambda]^22 - 
           7454337508427104771*\[Lambda]^23 + 2812133891148234904*
            \[Lambda]^24 - 906019005909466521*\[Lambda]^25 + 
           245768712478121654*\[Lambda]^26 - 55067572624842767*\[Lambda]^27 + 
           9921855832995612*\[Lambda]^28 - 1381771028064713*\[Lambda]^29 + 
           139604619059906*\[Lambda]^30 - 9105480759375*\[Lambda]^31 + 
           287826739200*\[Lambda]^32)*H[{1}, x])/(155474336474284051224000*
          \[Lambda]^17) - ((1223972419 - 4895889676*\[Lambda] + 
           80217487350*\[Lambda]^2 - 4895889676*\[Lambda]^3 + 
           1223972419*\[Lambda]^4)*H[{0, 0}, x])/(174594420*
          (-1 + \[Lambda])^4))) + 
    ((59313805096724777*CA*CF)/484994628518400 + 
      (99001549768683403385941*CF^2)/459818557352009856000 - 
      (2770614325456321*CF*nl*TF)/56294019381600)*Log[Q^2/\[Mu]^2] + 
    ((64419601*CA*CF)/3341520 + (4149884992999201*CF^2)/75058692508800 - 
      (64419601*CF*nl*TF)/9189180)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(17918308408498294222783087/59422705873182812160000 - 
      (113298677*Zeta[3])/1021020) + 
    CF^2*(44426674163044428879366970127/321931846921747956461568000 + 
      (24439538*Zeta[3])/255255)), 
 1 + a*((171261178547*CF)/7718911200 + (32933023*CF*Log[Q^2/\[Mu]^2])/
     3063060) + 
  a^2*(CF*((-75177110789851865753681*nl*TF)/689727836028014784000 + 
      2*nh*TF*(-1/30931210098568090190880000*
         (13483737146880 - 204464654634240*\[Lambda] + 1156522362155160*
            \[Lambda]^2 - 1927955257568340*\[Lambda]^3 - 9077606662468344*
            \[Lambda]^4 + 49210692924705774*\[Lambda]^5 - 42517440508036032*
            \[Lambda]^6 - 286700826703670064*\[Lambda]^7 + 
           823524615467024576*\[Lambda]^8 + 192042276043235527*\[Lambda]^9 - 
           4963634382040181516*\[Lambda]^10 + 2027487680244486142*
            \[Lambda]^11 - 19023138160851791204*\[Lambda]^12 - 
           339963016142347372154*\[Lambda]^13 - 3316364362528757025940*
            \[Lambda]^14 - 40880764990839328044714*\[Lambda]^15 - 
           639759195278329677743004*\[Lambda]^16 + 
           1986577746171906444543730395*\[Lambda]^17 + 
           39110733494016385486219697904*\[Lambda]^18 + 
           363279672603110119115676021048*\[Lambda]^19 + 
           2106703305514508822555975173584*\[Lambda]^20 + 
           8501769864384502775479681196970*\[Lambda]^21 + 
           25136879054770610096206309628808*\[Lambda]^22 + 
           55600006382837216516674983265116*\[Lambda]^23 + 
           91330861400263481245979260252824*\[Lambda]^24 + 
           105079422372070362849555547733598*\[Lambda]^25 + 
           64561643484449729334953933329352*\[Lambda]^26 - 
           33501706849783132486689609960548*\[Lambda]^27 - 
           141867565886193139979234135175848*\[Lambda]^28 - 
           189463596225958808651755124418620*\[Lambda]^29 - 
           141867565886193139979234135175848*\[Lambda]^30 - 
           33501706849783132486689609960548*\[Lambda]^31 + 
           64561643484449729334953933329352*\[Lambda]^32 + 
           105079422372070362849555547733598*\[Lambda]^33 + 
           91330861400263481245979260252824*\[Lambda]^34 + 
           55600006382837216516674983265116*\[Lambda]^35 + 
           25136879054770610096206309628808*\[Lambda]^36 + 
           8501769864384502775479681196970*\[Lambda]^37 + 
           2106703305514508822555975173584*\[Lambda]^38 + 
           363279672603110119115676021048*\[Lambda]^39 + 
           39110733494016385486219697904*\[Lambda]^40 + 
           1986577746171906444543730395*\[Lambda]^41 - 
           639759195278329677743004*\[Lambda]^42 - 40880764990839328044714*
            \[Lambda]^43 - 3316364362528757025940*\[Lambda]^44 - 
           339963016142347372154*\[Lambda]^45 - 19023138160851791204*
            \[Lambda]^46 + 2027487680244486142*\[Lambda]^47 - 
           4963634382040181516*\[Lambda]^48 + 192042276043235527*
            \[Lambda]^49 + 823524615467024576*\[Lambda]^50 - 
           286700826703670064*\[Lambda]^51 - 42517440508036032*\[Lambda]^52 + 
           49210692924705774*\[Lambda]^53 - 9077606662468344*\[Lambda]^54 - 
           1927955257568340*\[Lambda]^55 + 1156522362155160*\[Lambda]^56 - 
           204464654634240*\[Lambda]^57 + 13483737146880*\[Lambda]^58)/
          ((-1 + \[Lambda])^2*\[Lambda]^17*(1 + \[Lambda])^22) + 
        ((312938133268406464220145 + 7465673497028822711670900*\[Lambda] + 
           89944122462168118070321925*\[Lambda]^2 + 
           719353408036345047465051240*\[Lambda]^3 + 
           4240449089211600434569720680*\[Lambda]^4 + 
           19413331444563317758576508400*\[Lambda]^5 + 
           71175212162588091862401519360*\[Lambda]^6 + 
           213202568827135047182485269624*\[Lambda]^7 + 
           529210661033496612615476980161*\[Lambda]^8 + 
           1099868231738169271227802684868*\[Lambda]^9 + 
           1928743346390342672644331098093*\[Lambda]^10 + 
           2869852811259927450196001527952*\[Lambda]^11 + 
           3637118397010274701290132385272*\[Lambda]^12 + 
           3934938071982516742359894042624*\[Lambda]^13 + 
           3636864756828838512472051658376*\[Lambda]^14 + 
           2869566464385723722040736918384*\[Lambda]^15 + 
           1928633157681295488674454206330*\[Lambda]^16 + 
           1099948773932833933175339686312*\[Lambda]^17 + 
           529351215070022341375974723026*\[Lambda]^18 + 
           213289269335069096180295923680*\[Lambda]^19 + 
           71189437845345266995353904568*\[Lambda]^20 + 
           19393348771181296616038289568*\[Lambda]^21 + 
           4220354508698421815902174776*\[Lambda]^22 + 
           709220447345364684971023200*\[Lambda]^23 + 
           86664484052868383317833634*\[Lambda]^24 + 
           6766414153162227638187752*\[Lambda]^25 + 219652054313823338629642*
            \[Lambda]^26 - 6837332636567162147216*\[Lambda]^27 - 
           244398013342516812280*\[Lambda]^28 - 15421825324705827584*
            \[Lambda]^29 - 1240125253652613192*\[Lambda]^30 - 
           132895501725808752*\[Lambda]^31 - 5766455483435115*\[Lambda]^32 + 
           1849972590549476*\[Lambda]^33 - 2414533478133143*\[Lambda]^34 + 
           29350726867640*\[Lambda]^35 + 410691254837344*\[Lambda]^36 - 
           128174571977104*\[Lambda]^37 - 23059930139576*\[Lambda]^38 + 
           22363830586152*\[Lambda]^39 - 3753759286563*\[Lambda]^40 - 
           904179768492*\[Lambda]^41 + 493709249033*\[Lambda]^42 - 
           83812112384*\[Lambda]^43 + 5350689344*\[Lambda]^44)*H[{0}, x])/
         (12274289721654004044000*(-1 + \[Lambda])^3*(1 + \[Lambda])^23) + 
        ((-1 + \[Lambda])^2*(5350689344 - 180124520576*\[Lambda] + 
           2944048596489*\[Lambda]^2 - 31123225923790*\[Lambda]^3 + 
           239182178061541*\[Lambda]^4 - 1423847216781792*\[Lambda]^5 + 
           6831881188816079*\[Lambda]^6 - 27144731854430810*\[Lambda]^7 + 
           91054583951639355*\[Lambda]^8 - 261605681798473440*\[Lambda]^9 + 
           650800941204824109*\[Lambda]^10 - 1414155510117911286*
            \[Lambda]^11 + 2698198086879530169*\[Lambda]^12 - 
           4579706168499101856*\[Lambda]^13 + 6520968582466727619*
            \[Lambda]^14 - 13616553796340954946*\[Lambda]^15 - 
           84854548222101755841*\[Lambda]^16 - 4174617754924512831936*
            \[Lambda]^17 - 84854548222101755841*\[Lambda]^18 - 
           13616553796340954946*\[Lambda]^19 + 6520968582466727619*
            \[Lambda]^20 - 4579706168499101856*\[Lambda]^21 + 
           2698198086879530169*\[Lambda]^22 - 1414155510117911286*
            \[Lambda]^23 + 650800941204824109*\[Lambda]^24 - 
           261605681798473440*\[Lambda]^25 + 91054583951639355*\[Lambda]^26 - 
           27144731854430810*\[Lambda]^27 + 6831881188816079*\[Lambda]^28 - 
           1423847216781792*\[Lambda]^29 + 239182178061541*\[Lambda]^30 - 
           31123225923790*\[Lambda]^31 + 2944048596489*\[Lambda]^32 - 
           180124520576*\[Lambda]^33 + 5350689344*\[Lambda]^34)*H[{1}, x])/
         (12274289721654004044000*\[Lambda]^18) - 
        ((32933023 - 131732092*\[Lambda] + 2388658272*\[Lambda]^2 - 
           131732092*\[Lambda]^3 + 32933023*\[Lambda]^4)*H[{0, 0}, x])/
         (4594590*(-1 + \[Lambda])^4))) + 
    ((399472928649600937*CA*CF)/3152465085369600 + 
      (26489083438850327575129*CF^2)/114954639338002464000 - 
      (1435239491567053*CF*nl*TF)/28147009690800)*Log[Q^2/\[Mu]^2] + 
    ((32933023*CA*CF)/1670760 + (1084584003918529*CF^2)/18764673127200 - 
      (32933023*CF*nl*TF)/4594590)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(364594649446515083400916229/1158742764527064837120000 - 
      (9669701*Zeta[3])/85085) + 
    CF^2*(1791909402334713691657914977/11497565961490998445056000 + 
      (1475599*Zeta[3])/15015)), 
 1 + a*((3387540541433*CF)/146659312800 + (638700397*CF*Log[Q^2/\[Mu]^2])/
     58198140) + 
  a^2*(CF*((-538147115455882132621977659*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/24095412666784542258695520000*
         (2478061608422400 - 37637614398384000*\[Lambda] + 
           208422378863899200*\[Lambda]^2 - 282897483303435000*\[Lambda]^3 - 
           2090820565870976940*\[Lambda]^4 + 9771218415318720360*
            \[Lambda]^5 - 4411247943506655570*\[Lambda]^6 - 
           71294569238062680180*\[Lambda]^7 + 167195107461619393626*
            \[Lambda]^8 + 150984243499546100032*\[Lambda]^9 - 
           1206591783851177135027*\[Lambda]^10 + 495939171859287109270*
            \[Lambda]^11 + 825701237599400744447*\[Lambda]^12 - 
           37776863162499410086684*\[Lambda]^13 - 294772021060869375862780*
            \[Lambda]^14 - 3049111299141992912807396*\[Lambda]^15 - 
           37345768476249703373026220*\[Lambda]^16 - 
           564818075551701942305294204*\[Lambda]^17 + 
           1609264543180990694475235351611*\[Lambda]^18 + 
           34990968424701830421509159997006*\[Lambda]^19 + 
           362010272251736558534969137100721*\[Lambda]^20 + 
           2364057639833439313192292521486320*\[Lambda]^21 + 
           10900469725252042189866777866157174*\[Lambda]^22 + 
           37587337419823062667320095124000900*\[Lambda]^23 + 
           100071996171113560915210559978498946*\[Lambda]^24 + 
           209047584653963604256887581979858312*\[Lambda]^25 + 
           343745134959893618064977926741824030*\[Lambda]^26 + 
           439765803546287030145094488201992788*\[Lambda]^27 + 
           422304776752789352358735819039621142*\[Lambda]^28 + 
           277964535340540101674438309664941176*\[Lambda]^29 + 
           96063520324149524218725655457046440*\[Lambda]^30 + 
           13346549553342514804644295930025000*\[Lambda]^31 + 
           96063520324149524218725655457046440*\[Lambda]^32 + 
           277964535340540101674438309664941176*\[Lambda]^33 + 
           422304776752789352358735819039621142*\[Lambda]^34 + 
           439765803546287030145094488201992788*\[Lambda]^35 + 
           343745134959893618064977926741824030*\[Lambda]^36 + 
           209047584653963604256887581979858312*\[Lambda]^37 + 
           100071996171113560915210559978498946*\[Lambda]^38 + 
           37587337419823062667320095124000900*\[Lambda]^39 + 
           10900469725252042189866777866157174*\[Lambda]^40 + 
           2364057639833439313192292521486320*\[Lambda]^41 + 
           362010272251736558534969137100721*\[Lambda]^42 + 
           34990968424701830421509159997006*\[Lambda]^43 + 
           1609264543180990694475235351611*\[Lambda]^44 - 
           564818075551701942305294204*\[Lambda]^45 - 
           37345768476249703373026220*\[Lambda]^46 - 
           3049111299141992912807396*\[Lambda]^47 - 294772021060869375862780*
            \[Lambda]^48 - 37776863162499410086684*\[Lambda]^49 + 
           825701237599400744447*\[Lambda]^50 + 495939171859287109270*
            \[Lambda]^51 - 1206591783851177135027*\[Lambda]^52 + 
           150984243499546100032*\[Lambda]^53 + 167195107461619393626*
            \[Lambda]^54 - 71294569238062680180*\[Lambda]^55 - 
           4411247943506655570*\[Lambda]^56 + 9771218415318720360*
            \[Lambda]^57 - 2090820565870976940*\[Lambda]^58 - 
           282897483303435000*\[Lambda]^59 + 208422378863899200*
            \[Lambda]^60 - 37637614398384000*\[Lambda]^61 + 
           2478061608422400*\[Lambda]^62)/((-1 + \[Lambda])^2*\[Lambda]^18*
           (1 + \[Lambda])^24) + ((251882247423339205727212155 + 
           6546792596234130205972682610*\[Lambda] + 
           86175243378140758535611993410*\[Lambda]^2 + 
           754878471882744768190627035090*\[Lambda]^3 + 
           4885657871371945757625305057295*\[Lambda]^4 + 
           24625139494012362887725028819880*\[Lambda]^5 + 
           99723100660950512180720472774360*\[Lambda]^6 + 
           331242060876471348719305440412680*\[Lambda]^7 + 
           915921172992321543854068554965355*\[Lambda]^8 + 
           2131778130708424897724726555146810*\[Lambda]^9 + 
           4211746672862463651234344418623914*\[Lambda]^10 + 
           7108749904787415249610666535826138*\[Lambda]^11 + 
           10298567053325968652732290794941623*\[Lambda]^12 + 
           12847372535545098554337778983804832*\[Lambda]^13 + 
           13827019580286852980574969810369936*\[Lambda]^14 + 
           12846754299934460863420367808401792*\[Lambda]^15 + 
           10297837502187201226885151208714518*\[Lambda]^16 + 
           7108417908928409071955653329879108*\[Lambda]^17 + 
           4211895812196463482841128609131244*\[Lambda]^18 + 
           2132127395964702914836562560127700*\[Lambda]^19 + 
           916176825780794413436964213869790*\[Lambda]^20 + 
           331316197683500855983648965376960*\[Lambda]^21 + 
           99687395787158079859255021960240*\[Lambda]^22 + 
           24570372057546614941932354802080*\[Lambda]^23 + 
           4851662200908112822894042961390*\[Lambda]^24 + 
           741330496822264850323873440980*\[Lambda]^25 + 
           82458289399973519708421885420*\[Lambda]^26 + 
           5851403022819872200452945220*\[Lambda]^27 + 
           168369507066888450575876710*\[Lambda]^28 - 
           5718862323228449776720800*\[Lambda]^29 - 215467946533069900364320*
            \[Lambda]^30 - 14094898973230294364320*\[Lambda]^31 - 
           1135086745144327146225*\[Lambda]^32 - 109767672895830467030*
            \[Lambda]^33 - 15582710100875379230*\[Lambda]^34 + 
           778559026248825114*\[Lambda]^35 + 400095714833710803*
            \[Lambda]^36 - 593627943542425512*\[Lambda]^37 + 
           56788526538845112*\[Lambda]^38 + 84117633242988056*\[Lambda]^39 - 
           32001783967651993*\[Lambda]^40 - 2837470985459022*\[Lambda]^41 + 
           4451008504503418*\[Lambda]^42 - 869949284158526*\[Lambda]^43 - 
           136983655648125*\[Lambda]^44 + 89109769571680*\[Lambda]^45 - 
           15427240159760*\[Lambda]^46 + 983357781120*\[Lambda]^47)*
          H[{0}, x])/(9561671693168469150276000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) + ((-1 + \[Lambda])^2*(983357781120 - 
           35094395782160*\[Lambda] + 609076495707680*\[Lambda]^2 - 
           6848742442466925*\[Lambda]^3 + 56083907337431974*\[Lambda]^4 - 
           356443237636731817*\[Lambda]^5 + 1829685532601206368*\[Lambda]^6 - 
           7794427285778500763*\[Lambda]^7 + 28098864929113050146*
            \[Lambda]^8 - 86980040673271080759*\[Lambda]^9 + 
           233783118150612965856*\[Lambda]^10 - 550386961259676144849*
            \[Lambda]^11 + 1142450166884185113966*\[Lambda]^12 - 
           2104828524291532866189*\[Lambda]^13 + 3428545019638349499936*
            \[Lambda]^14 - 5277602396468433118239*\[Lambda]^15 + 
           3076810139263861580586*\[Lambda]^16 - 82263941483478520587819*
            \[Lambda]^17 - 3234944843960013040881024*\[Lambda]^18 - 
           82263941483478520587819*\[Lambda]^19 + 3076810139263861580586*
            \[Lambda]^20 - 5277602396468433118239*\[Lambda]^21 + 
           3428545019638349499936*\[Lambda]^22 - 2104828524291532866189*
            \[Lambda]^23 + 1142450166884185113966*\[Lambda]^24 - 
           550386961259676144849*\[Lambda]^25 + 233783118150612965856*
            \[Lambda]^26 - 86980040673271080759*\[Lambda]^27 + 
           28098864929113050146*\[Lambda]^28 - 7794427285778500763*
            \[Lambda]^29 + 1829685532601206368*\[Lambda]^30 - 
           356443237636731817*\[Lambda]^31 + 56083907337431974*\[Lambda]^32 - 
           6848742442466925*\[Lambda]^33 + 609076495707680*\[Lambda]^34 - 
           35094395782160*\[Lambda]^35 + 983357781120*\[Lambda]^36)*
          H[{1}, x])/(9561671693168469150276000*\[Lambda]^19) - 
        ((638700397 - 2554801588*\[Lambda] + 51005783400*\[Lambda]^2 - 
           2554801588*\[Lambda]^3 + 638700397*\[Lambda]^4)*H[{0, 0}, x])/
         (87297210*(-1 + \[Lambda])^4))) + 
    ((149021179435371385393*CA*CF)/1138039895818425600 + 
      (193399865562220690776288211*CF^2)/788473871219358900576000 - 
      (535344311222744053*CF*nl*TF)/10161070498378800)*Log[Q^2/\[Mu]^2] + 
    ((638700397*CA*CF)/31744440 + (407938197127957609*CF^2)/
       6774046998919200 - (638700397*CF*nl*TF)/87297210)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2601307052441037156930063767831/7947816621891137717806080000 - 
      (187828419*Zeta[3])/1616615) + 
    CF^2*(1823622596733740242556727264464183/
       10488620055672278858507000832000 + (488270117*Zeta[3])/4849845)), 
 1 + a*((135228733469*CF)/5640742800 + (216995557*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-559945183157479398339776819*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/11397130191389088488362980960000*
         (277034836776778080 - 4213600146652937040*\[Lambda] + 
           22827105444766502880*\[Lambda]^2 - 23560869737651205960*
            \[Lambda]^3 - 280221531144106736184*\[Lambda]^4 + 
           1157569619543632579284*\[Lambda]^5 - 16579629405681269928*
            \[Lambda]^6 - 10214479963948749311130*\[Lambda]^7 + 
           19648178379878121852240*\[Lambda]^8 + 34000887551858150030184*
            \[Lambda]^9 - 172309116892447493388416*\[Lambda]^10 + 
           29578093322243726899107*\[Lambda]^11 + 516709870620389481102448*
            \[Lambda]^12 - 2993380808894642737447000*\[Lambda]^13 - 
           18839154171837503804422088*\[Lambda]^14 - 
           160509296984802972338914447*\[Lambda]^15 - 
           1745520523890608924947612280*\[Lambda]^16 - 
           20727741953212901297238189772*\[Lambda]^17 - 
           303878479051607429903406558200*\[Lambda]^18 + 
           789322810889652891718520660269647*\[Lambda]^19 + 
           18789175729854921357503094295523800*\[Lambda]^20 + 
           214230381319360849199909195645983740*\[Lambda]^21 + 
           1554571294278488792340066631432225392*\[Lambda]^22 + 
           8046973968019831656107557151785661925*\[Lambda]^23 + 
           31561761464886396297411730923430392768*\[Lambda]^24 + 
           97268114679228378581663902343926051800*\[Lambda]^25 + 
           241055530141329447037120891949307293808*\[Lambda]^26 + 
           487786889860133361746206961231165712642*\[Lambda]^27 + 
           814479130069484436785669716854519184840*\[Lambda]^28 + 
           1132429862730395885882564206546653077064*\[Lambda]^29 + 
           1328527908588559324379580902906605462696*\[Lambda]^30 + 
           1354072251327289017620504461298015297816*\[Lambda]^31 + 
           1277952502559434730048276782608295866544*\[Lambda]^32 + 
           1230695365118800248454252022150394081080*\[Lambda]^33 + 
           1277952502559434730048276782608295866544*\[Lambda]^34 + 
           1354072251327289017620504461298015297816*\[Lambda]^35 + 
           1328527908588559324379580902906605462696*\[Lambda]^36 + 
           1132429862730395885882564206546653077064*\[Lambda]^37 + 
           814479130069484436785669716854519184840*\[Lambda]^38 + 
           487786889860133361746206961231165712642*\[Lambda]^39 + 
           241055530141329447037120891949307293808*\[Lambda]^40 + 
           97268114679228378581663902343926051800*\[Lambda]^41 + 
           31561761464886396297411730923430392768*\[Lambda]^42 + 
           8046973968019831656107557151785661925*\[Lambda]^43 + 
           1554571294278488792340066631432225392*\[Lambda]^44 + 
           214230381319360849199909195645983740*\[Lambda]^45 + 
           18789175729854921357503094295523800*\[Lambda]^46 + 
           789322810889652891718520660269647*\[Lambda]^47 - 
           303878479051607429903406558200*\[Lambda]^48 - 
           20727741953212901297238189772*\[Lambda]^49 - 
           1745520523890608924947612280*\[Lambda]^50 - 
           160509296984802972338914447*\[Lambda]^51 - 
           18839154171837503804422088*\[Lambda]^52 - 
           2993380808894642737447000*\[Lambda]^53 + 516709870620389481102448*
            \[Lambda]^54 + 29578093322243726899107*\[Lambda]^55 - 
           172309116892447493388416*\[Lambda]^56 + 34000887551858150030184*
            \[Lambda]^57 + 19648178379878121852240*\[Lambda]^58 - 
           10214479963948749311130*\[Lambda]^59 - 16579629405681269928*
            \[Lambda]^60 + 1157569619543632579284*\[Lambda]^61 - 
           280221531144106736184*\[Lambda]^62 - 23560869737651205960*
            \[Lambda]^63 + 22827105444766502880*\[Lambda]^64 - 
           4213600146652937040*\[Lambda]^65 + 277034836776778080*
            \[Lambda]^66)/((-1 + \[Lambda])^2*\[Lambda]^19*
           (1 + \[Lambda])^26) + ((11164625194545274237940478195 + 
           314006249850710891727024544680*\[Lambda] + 
           4483087283510168293290079115685*\[Lambda]^2 + 
           42683483762466139609739053113240*\[Lambda]^3 + 
           300878530030295749727086712942745*\[Lambda]^4 + 
           1655592307459392757069356860163384*\[Lambda]^5 + 
           7339894607266027038759277623287871*\[Lambda]^6 + 
           26779044119130492113473874082959904*\[Lambda]^7 + 
           81645329925424799004219828393648699*\[Lambda]^8 + 
           210448102218145509684449347597160312*\[Lambda]^9 + 
           462751001283082565454663848143811709*\[Lambda]^10 + 
           874129319909131281668048107279300728*\[Lambda]^11 + 
           1426129473959290022850923136356022445*\[Lambda]^12 + 
           2017531720288469635990014698776599144*\[Lambda]^13 + 
           2481698590242605188674640943750298771*\[Lambda]^14 + 
           2658536793158113858211794887481313856*\[Lambda]^15 + 
           2481614051280855450046610340021238896*\[Lambda]^16 + 
           2017428118937451190716593937298713024*\[Lambda]^17 + 
           1426075964608005644909503990605479260*\[Lambda]^18 + 
           874142888475768771293276942510215248*\[Lambda]^19 + 
           462798444156297506745835086604222464*\[Lambda]^20 + 
           210488294646837645770154103418331872*\[Lambda]^21 + 
           81661163451167135068535736661948164*\[Lambda]^22 + 
           26776806382808169921318822328160064*\[Lambda]^23 + 
           7332187484360930424669016519120236*\[Lambda]^24 + 
           1649731117158139374739927353770784*\[Lambda]^25 + 
           298091761287151649199718830428520*\[Lambda]^26 + 
           41751361024437223789783487937360*\[Lambda]^27 + 
           4259863734822049805298401481000*\[Lambda]^28 + 
           276676491879839479908659581440*\[Lambda]^29 + 
           7072479739730037588388480764*\[Lambda]^30 - 
           265044507501879887960859264*\[Lambda]^31 - 
           10523027773020601358284491*\[Lambda]^32 - 710313511910550056210376*
            \[Lambda]^33 - 59386739928794518605273*\[Lambda]^34 - 
           5325101748356924172456*\[Lambda]^35 - 645654513074337918397*
            \[Lambda]^36 - 121229671207726151160*\[Lambda]^37 + 
           25435226698448315529*\[Lambda]^38 + 3150564505932047776*
            \[Lambda]^39 - 7765317904379812059*\[Lambda]^40 + 
           1273241148757641096*\[Lambda]^41 + 912254050678998519*
            \[Lambda]^42 - 418092580592805000*\[Lambda]^43 - 
           10872408837845217*\[Lambda]^44 + 48103661312741944*\[Lambda]^45 - 
           10645235148369003*\[Lambda]^46 - 1092450024085056*\[Lambda]^47 + 
           888664662515084*\[Lambda]^48 - 157002798161664*\[Lambda]^49 + 
           9994041730764*\[Lambda]^50)*H[{0}, x])/
         (411151882806244173461868000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) + ((-1 + \[Lambda])^2*(9994041730764 - 
           376871716238472*\[Lambda] + 6921188988608804*\[Lambda]^2 - 
           82477079578576592*\[Lambda]^3 + 716925120896927397*\[Lambda]^4 - 
           4844858440972392934*\[Lambda]^5 + 26491823390122006345*
            \[Lambda]^6 - 120449605219622370912*\[Lambda]^7 + 
           464403022640438167847*\[Lambda]^8 - 1540891127725728139754*
            \[Lambda]^9 + 4449885786090855639315*\[Lambda]^10 - 
           11284518454605414127776*\[Lambda]^11 + 25304758119826568589045*
            \[Lambda]^12 - 50471307134569153103526*\[Lambda]^13 + 
           89823324527466564853953*\[Lambda]^14 - 144327363042238596244512*
            \[Lambda]^15 + 196047911507823309171123*\[Lambda]^16 - 
           418392262892195465092962*\[Lambda]^17 - 2892565843779080134411617*
            \[Lambda]^18 - 139782155978677848040877472*\[Lambda]^19 - 
           2892565843779080134411617*\[Lambda]^20 - 418392262892195465092962*
            \[Lambda]^21 + 196047911507823309171123*\[Lambda]^22 - 
           144327363042238596244512*\[Lambda]^23 + 89823324527466564853953*
            \[Lambda]^24 - 50471307134569153103526*\[Lambda]^25 + 
           25304758119826568589045*\[Lambda]^26 - 11284518454605414127776*
            \[Lambda]^27 + 4449885786090855639315*\[Lambda]^28 - 
           1540891127725728139754*\[Lambda]^29 + 464403022640438167847*
            \[Lambda]^30 - 120449605219622370912*\[Lambda]^31 + 
           26491823390122006345*\[Lambda]^32 - 4844858440972392934*
            \[Lambda]^33 + 716925120896927397*\[Lambda]^34 - 
           82477079578576592*\[Lambda]^35 + 6921188988608804*\[Lambda]^36 - 
           376871716238472*\[Lambda]^37 + 9994041730764*\[Lambda]^38)*
          H[{1}, x])/(411151882806244173461868000*\[Lambda]^20) - 
        ((216995557 - 867982228*\[Lambda] + 18991027692*\[Lambda]^2 - 
           867982228*\[Lambda]^3 + 216995557*\[Lambda]^4)*H[{0, 0}, x])/
         (29099070*(-1 + \[Lambda])^4))) + 
    ((153633735666129399463*CA*CF)/1138039895818425600 + 
      (68300771966849193558344333*CF^2)/262824623739786300192000 - 
      (183945882180983933*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((216995557*CA*CF)/10581480 + (47087071757740249*CF^2)/752671888768800 - 
      (216995557*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2698606774575362565975892160113/7947816621891137717806080000 - 
      (191725312*Zeta[3])/1616615) + 
    CF^2*(2013631950376022944799735309752433/
       10488620055672278858507000832000 + (8760793*Zeta[3])/85085)), 
 1 + a*((1819799927177*CF)/73329656400 + (220885157*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-581083570035177081621602099*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/23830363127449912293849869280000*
         (137150202309120000 - 2088566140201500960*\[Lambda] + 
           11061516974293946160*\[Lambda]^2 - 7638519685406369760*
            \[Lambda]^3 - 161329794032158872120*\[Lambda]^4 + 
           597276345763158749688*\[Lambda]^5 + 274540700081966094348*
            \[Lambda]^6 - 6232365122372631771672*\[Lambda]^7 + 
           9703334684887252190034*\[Lambda]^8 + 27565040296234027407876*
            \[Lambda]^9 - 104939815567027426206618*\[Lambda]^10 - 
           19201207165083772014944*\[Lambda]^11 + 474569912618835995700887*
            \[Lambda]^12 - 1160751034911490294292722*\[Lambda]^13 - 
           6533574636596151135787721*\[Lambda]^14 - 
           40262441353046996476501800*\[Lambda]^15 - 
           421351660833153107687072499*\[Lambda]^16 - 
           4395718566535207264963800246*\[Lambda]^17 - 
           50943308356181366378971237527*\[Lambda]^18 - 
           725632804687904718019260815592*\[Lambda]^19 + 
           1707169172110819651649850315449215*\[Lambda]^20 + 
           44164232300848802535692457356618582*\[Lambda]^21 + 
           550154429696045081032705991350717511*\[Lambda]^22 + 
           4389794119574245230768376553976817216*\[Lambda]^23 + 
           25175747112201686000111212130348332197*\[Lambda]^24 + 
           110397580903816579289918292273445343970*\[Lambda]^25 + 
           384588012446151372817977834785564946513*\[Lambda]^26 + 
           1092104415407572699756384666757865480288*\[Lambda]^27 + 
           2575299157130000901795495769097132674914*\[Lambda]^28 + 
           5116566342209327603609317214362229310316*\[Lambda]^29 + 
           8675440656884136399148020480411778067138*\[Lambda]^30 + 
           12724583973111774928832270086411956104192*\[Lambda]^31 + 
           16420602156826501009138479003111291933616*\[Lambda]^32 + 
           19070629695754725173411468919450347000616*\[Lambda]^33 + 
           20496250949549736677184800628602575408752*\[Lambda]^34 + 
           20918176875600672593060365442249372079504*\[Lambda]^35 + 
           20496250949549736677184800628602575408752*\[Lambda]^36 + 
           19070629695754725173411468919450347000616*\[Lambda]^37 + 
           16420602156826501009138479003111291933616*\[Lambda]^38 + 
           12724583973111774928832270086411956104192*\[Lambda]^39 + 
           8675440656884136399148020480411778067138*\[Lambda]^40 + 
           5116566342209327603609317214362229310316*\[Lambda]^41 + 
           2575299157130000901795495769097132674914*\[Lambda]^42 + 
           1092104415407572699756384666757865480288*\[Lambda]^43 + 
           384588012446151372817977834785564946513*\[Lambda]^44 + 
           110397580903816579289918292273445343970*\[Lambda]^45 + 
           25175747112201686000111212130348332197*\[Lambda]^46 + 
           4389794119574245230768376553976817216*\[Lambda]^47 + 
           550154429696045081032705991350717511*\[Lambda]^48 + 
           44164232300848802535692457356618582*\[Lambda]^49 + 
           1707169172110819651649850315449215*\[Lambda]^50 - 
           725632804687904718019260815592*\[Lambda]^51 - 
           50943308356181366378971237527*\[Lambda]^52 - 
           4395718566535207264963800246*\[Lambda]^53 - 
           421351660833153107687072499*\[Lambda]^54 - 
           40262441353046996476501800*\[Lambda]^55 - 
           6533574636596151135787721*\[Lambda]^56 - 1160751034911490294292722*
            \[Lambda]^57 + 474569912618835995700887*\[Lambda]^58 - 
           19201207165083772014944*\[Lambda]^59 - 104939815567027426206618*
            \[Lambda]^60 + 27565040296234027407876*\[Lambda]^61 + 
           9703334684887252190034*\[Lambda]^62 - 6232365122372631771672*
            \[Lambda]^63 + 274540700081966094348*\[Lambda]^64 + 
           597276345763158749688*\[Lambda]^65 - 161329794032158872120*
            \[Lambda]^66 - 7638519685406369760*\[Lambda]^67 + 
           11061516974293946160*\[Lambda]^68 - 2088566140201500960*
            \[Lambda]^69 + 137150202309120000*\[Lambda]^70)/
          ((-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^28) + 
        ((264151256508918363998375211285 + 7992578150221092674424109206210*
            \[Lambda] + 123006671381778292504980751322520*\[Lambda]^2 + 
           1264692805317301902182153023152870*\[Lambda]^3 + 
           9644177583966514665907065598469730*\[Lambda]^4 + 
           57525528894673036022773398322931502*\[Lambda]^5 + 
           277124730391555532131288174112379192*\[Lambda]^6 + 
           1101758221500637431875048310013788090*\[Lambda]^7 + 
           3672334412607187085942120539896073014*\[Lambda]^8 + 
           10386709670939048344450869363992004802*\[Lambda]^9 + 
           25165048166501213696334979296869281496*\[Lambda]^10 + 
           52618969398454996211907760568726898694*\[Lambda]^11 + 
           95512594639977139543855418677632747350*\[Lambda]^12 + 
           151188811414515221841731406383510427766*\[Lambda]^13 + 
           209403002015767980625063745820087778352*\[Lambda]^14 + 
           254367692559561691134922575405797552706*\[Lambda]^15 + 
           271363957034582376851400346090670174277*\[Lambda]^16 + 
           254361420936253267739350497055688371296*\[Lambda]^17 + 
           209395061242419208985487805344707260052*\[Lambda]^18 + 
           151184279230311258034945894559826780856*\[Lambda]^19 + 
           95513079265050214364514374910271209380*\[Lambda]^20 + 
           52622388273517580587704466872492368464*\[Lambda]^21 + 
           25168352375393763740341159326508429916*\[Lambda]^22 + 
           10388310971047309631113687661857577752*\[Lambda]^23 + 
           3672418384004013484158614747699944464*\[Lambda]^24 + 
           1101217418534124818664749540907809160*\[Lambda]^25 + 
           276613756128493129131318080489769612*\[Lambda]^26 + 
           57241091333303820283066638203570112*\[Lambda]^27 + 
           9532070115789865681506878498995920*\[Lambda]^28 + 
           1232127114152824652956192069452000*\[Lambda]^29 + 
           116061241468354788064365779466492*\[Lambda]^30 + 
           6939659261535918001794405636552*\[Lambda]^31 + 
           157597794874494613275756141735*\[Lambda]^32 - 
           6596513169175225311296652786*\[Lambda]^33 - 
           276029640859648248033161388*\[Lambda]^34 - 
           19169774539732615942712334*\[Lambda]^35 - 
           1644633223090416620883626*\[Lambda]^36 - 156606693833175857805910*
            \[Lambda]^37 - 14096739499720020698684*\[Lambda]^38 - 
           2571978777322631416138*\[Lambda]^39 - 564925075347763101854*
            \[Lambda]^40 + 242423000562675421502*\[Lambda]^41 + 
           2980703152180021236*\[Lambda]^42 - 52406121182620748958*
            \[Lambda]^43 + 11754455048222014986*\[Lambda]^44 + 
           5074050494034198050*\[Lambda]^45 - 2813822796708571076*
            \[Lambda]^46 + 58634592750551246*\[Lambda]^47 + 
           274273959724302967*\[Lambda]^48 - 67636227691980376*\[Lambda]^49 - 
           4303096962146840*\[Lambda]^50 + 4744928832761832*\[Lambda]^51 - 
           856008429109548*\[Lambda]^52 + 54424683456000*\[Lambda]^53)*
          H[{0}, x])/(9456493304543615989622964000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) + ((-1 + \[Lambda])^2*(54424683456000 - 
           2162200832053548*\[Lambda] + 41888659585470984*\[Lambda]^2 - 
           527299098827162948*\[Lambda]^3 + 4848790910658513104*\[Lambda]^4 - 
           34716879936236509869*\[Lambda]^5 + 201453678120753015958*
            \[Lambda]^6 - 973687555752365570545*\[Lambda]^7 + 
           3998114964688347633504*\[Lambda]^8 - 14155499638570230360959*
            \[Lambda]^9 + 43712087433136969105658*\[Lambda]^10 - 
           118795692333769943020875*\[Lambda]^11 + 286180378993829031871392*
            \[Lambda]^12 - 614685181315792393348605*\[Lambda]^13 + 
           1182393300074886283366422*\[Lambda]^14 - 2047147529733272766375081*
            \[Lambda]^15 + 3172628341886435755739424*\[Lambda]^16 - 
           4727873505642852165422571*\[Lambda]^17 + 2244898390742311884068274*
            \[Lambda]^18 - 80315960311620320101598391*\[Lambda]^19 - 
           3200497511113048472492021856*\[Lambda]^20 - 
           80315960311620320101598391*\[Lambda]^21 + 
           2244898390742311884068274*\[Lambda]^22 - 4727873505642852165422571*
            \[Lambda]^23 + 3172628341886435755739424*\[Lambda]^24 - 
           2047147529733272766375081*\[Lambda]^25 + 1182393300074886283366422*
            \[Lambda]^26 - 614685181315792393348605*\[Lambda]^27 + 
           286180378993829031871392*\[Lambda]^28 - 118795692333769943020875*
            \[Lambda]^29 + 43712087433136969105658*\[Lambda]^30 - 
           14155499638570230360959*\[Lambda]^31 + 3998114964688347633504*
            \[Lambda]^32 - 973687555752365570545*\[Lambda]^33 + 
           201453678120753015958*\[Lambda]^34 - 34716879936236509869*
            \[Lambda]^35 + 4848790910658513104*\[Lambda]^36 - 
           527299098827162948*\[Lambda]^37 + 41888659585470984*\[Lambda]^38 - 
           2162200832053548*\[Lambda]^39 + 54424683456000*\[Lambda]^40)*
          H[{1}, x])/(9456493304543615989622964000*\[Lambda]^21) - 
        ((5080358611 - 20321434444*\[Lambda] + 485199001716*\[Lambda]^2 - 
           20321434444*\[Lambda]^3 + 5080358611*\[Lambda]^4)*H[{0, 0}, x])/
         (669278610*(-1 + \[Lambda])^4))) + 
    ((158064373910851453543*CA*CF)/1138039895818425600 + 
      (72067379273037100991985293*CF^2)/262824623739786300192000 - 
      (189221624632803773*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((220885157*CA*CF)/10581480 + (48790252582914649*CF^2)/752671888768800 - 
      (220885157*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2792812696482539555252191472473/7947816621891137717806080000 - 
      (195435018*Zeta[3])/1616615) + 
    CF^2*(15431907987301692995126787784063943/
       73420340389705952009549005824000 + (169984879*Zeta[3])/1616615)), 
 1 + a*((8269507603129*CF)/322650488160 + (44917735*CF*Log[Q^2/\[Mu]^2])/
     3879876) + 
  a^2*(CF*((-601606697352679310949222539*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/535665118995287158953060105120000*
         (731170737260964000 - 11146549968087534000*\[Lambda] + 
           57672656665711607520*\[Lambda]^2 - 19117185452475790680*
            \[Lambda]^3 - 978263396440853402880*\[Lambda]^4 + 
           3269769025132914464160*\[Lambda]^5 + 3215894847208196617464*
            \[Lambda]^6 - 39747519200273045643768*\[Lambda]^7 + 
           48455020154747558231880*\[Lambda]^8 + 216925460362029405710262*
            \[Lambda]^9 - 663774258074113814016192*\[Lambda]^10 - 
           412446006016298008326996*\[Lambda]^11 + 3829870438031306121877280*
            \[Lambda]^12 - 4873376965834713368653729*\[Lambda]^13 - 
           31079202740730036890940508*\[Lambda]^14 - 
           109359099193479902346928972*\[Lambda]^15 - 
           1196744511751214373501048244*\[Lambda]^16 - 
           11741639440074510932221510114*\[Lambda]^17 - 
           118490427464489542437100264164*\[Lambda]^18 - 
           1351347501482670970799838952992*\[Lambda]^19 - 
           18701127731846432829854807021868*\[Lambda]^20 + 
           39606048542884021761777363197068610*\[Lambda]^21 + 
           1106628170816240514592148451513691652*\[Lambda]^22 + 
           14952629874590080976992812168439796624*\[Lambda]^23 + 
           130078520952142938741593348835685104620*\[Lambda]^24 + 
           818080156275015373834601080427123169050*\[Lambda]^25 + 
           3959990643433620588102442232776531273484*\[Lambda]^26 + 
           15343272628557815289014011248177513330732*\[Lambda]^27 + 
           48874765238408792358624216720760851919140*\[Lambda]^28 + 
           130527459922080152593963237638736373791857*\[Lambda]^29 + 
           296759973414018237025910684886232333936088*\[Lambda]^30 + 
           581804657256504132578545551000207144184340*\[Lambda]^31 + 
           995242096279313584060362982397669625580808*\[Lambda]^32 + 
           1503039049768824913817651230857054380764226*\[Lambda]^33 + 
           2029072216572696803245120463310793941199760*\[Lambda]^34 + 
           2480722394234942311839410692851337460905280*\[Lambda]^35 + 
           2781042680213314933039410625649420438286960*\[Lambda]^36 + 
           2885640294124862426018638481371713089105820*\[Lambda]^37 + 
           2781042680213314933039410625649420438286960*\[Lambda]^38 + 
           2480722394234942311839410692851337460905280*\[Lambda]^39 + 
           2029072216572696803245120463310793941199760*\[Lambda]^40 + 
           1503039049768824913817651230857054380764226*\[Lambda]^41 + 
           995242096279313584060362982397669625580808*\[Lambda]^42 + 
           581804657256504132578545551000207144184340*\[Lambda]^43 + 
           296759973414018237025910684886232333936088*\[Lambda]^44 + 
           130527459922080152593963237638736373791857*\[Lambda]^45 + 
           48874765238408792358624216720760851919140*\[Lambda]^46 + 
           15343272628557815289014011248177513330732*\[Lambda]^47 + 
           3959990643433620588102442232776531273484*\[Lambda]^48 + 
           818080156275015373834601080427123169050*\[Lambda]^49 + 
           130078520952142938741593348835685104620*\[Lambda]^50 + 
           14952629874590080976992812168439796624*\[Lambda]^51 + 
           1106628170816240514592148451513691652*\[Lambda]^52 + 
           39606048542884021761777363197068610*\[Lambda]^53 - 
           18701127731846432829854807021868*\[Lambda]^54 - 
           1351347501482670970799838952992*\[Lambda]^55 - 
           118490427464489542437100264164*\[Lambda]^56 - 
           11741639440074510932221510114*\[Lambda]^57 - 
           1196744511751214373501048244*\[Lambda]^58 - 
           109359099193479902346928972*\[Lambda]^59 - 
           31079202740730036890940508*\[Lambda]^60 - 
           4873376965834713368653729*\[Lambda]^61 + 3829870438031306121877280*
            \[Lambda]^62 - 412446006016298008326996*\[Lambda]^63 - 
           663774258074113814016192*\[Lambda]^64 + 216925460362029405710262*
            \[Lambda]^65 + 48455020154747558231880*\[Lambda]^66 - 
           39747519200273045643768*\[Lambda]^67 + 3215894847208196617464*
            \[Lambda]^68 + 3269769025132914464160*\[Lambda]^69 - 
           978263396440853402880*\[Lambda]^70 - 19117185452475790680*
            \[Lambda]^71 + 57672656665711607520*\[Lambda]^72 - 
           11146549968087534000*\[Lambda]^73 + 731170737260964000*
            \[Lambda]^74)/((-1 + \[Lambda])^2*\[Lambda]^21*
           (1 + \[Lambda])^30) + ((554256516366476425890959211675 + 
           17951772197073264266791111986900*\[Lambda] + 
           296244174280301428712646934405575*\[Lambda]^2 + 
           3270946952207563659314884920076200*\[Lambda]^3 + 
           26828587890604726637472861361951050*\[Lambda]^4 + 
           172429041778733435221534392484959816*\[Lambda]^5 + 
           896914367959852705822499201724111498*\[Lambda]^6 + 
           3859646327009152364094029155043194344*\[Lambda]^7 + 
           13963694646698119944053611517496383190*\[Lambda]^8 + 
           43002736146678675196872006987856158232*\[Lambda]^9 + 
           113839317757272983471626854345172667170*\[Lambda]^10 + 
           261089743035196959012335638960922100744*\[Lambda]^11 + 
           522046061700753896345451763178153711526*\[Lambda]^12 + 
           914542807055747979548097020885079033288*\[Lambda]^13 + 
           1409120534574009979877350401772608009462*\[Lambda]^14 + 
           1915090221724306373961136855304611362824*\[Lambda]^15 + 
           2300344094504612754433176224764677264689*\[Lambda]^16 + 
           2444939894354445961517102219323245860124*\[Lambda]^17 + 
           2300302235855107739233721521751531453369*\[Lambda]^18 + 
           1915035690783098496799808653814639926064*\[Lambda]^19 + 
           1409086775257316402735066351668757552892*\[Lambda]^20 + 
           914542512674317021604951031258160095888*\[Lambda]^21 + 
           522067776894326458701333766142245813836*\[Lambda]^22 + 
           261113505812112965120131997947687780464*\[Lambda]^23 + 
           113852785873960113195493141947727091860*\[Lambda]^24 + 
           43005246436976865632970967011470610352*\[Lambda]^25 + 
           13960611837413349174213165521245404000*\[Lambda]^26 + 
           3855871636336246800160505185982616624*\[Lambda]^27 + 
           894478630039643806831851410763008448*\[Lambda]^28 + 
           171323074174207912029209753755790256*\[Lambda]^29 + 
           26452211318554468339498875917279616*\[Lambda]^30 + 
           3173862383621296178118712711860528*\[Lambda]^31 + 
           277530365288317142430053979043689*\[Lambda]^32 + 
           15351196158431700223912004849100*\[Lambda]^33 + 
           308993338666758550852302386397*\[Lambda]^34 - 
           14647192632651598159675080600*\[Lambda]^35 - 
           645834848005361036018927426*\[Lambda]^36 - 
           46173797272991213516229944*\[Lambda]^37 - 
           4017860677996414107052482*\[Lambda]^38 - 398240907728965882306008*
            \[Lambda]^39 - 40058699463928124015886*\[Lambda]^40 - 
           3132054026322650032776*\[Lambda]^41 - 1190948299481666685106*
            \[Lambda]^42 - 239275169336198323576*\[Lambda]^43 + 
           175198886139739727514*\[Lambda]^44 - 10660538425472962168*
            \[Lambda]^45 - 30400477312431925462*\[Lambda]^46 + 
           8564056026784331016*\[Lambda]^47 + 2391342471729531099*
            \[Lambda]^48 - 1635858000430234620*\[Lambda]^49 + 
           95060288407414707*\[Lambda]^50 + 137280892152451840*\[Lambda]^51 - 
           37382781904512356*\[Lambda]^52 - 1282213734920352*\[Lambda]^53 + 
           2253024170913516*\[Lambda]^54 - 415300697572800*\[Lambda]^55 + 
           26377010723700*\[Lambda]^56)*H[{0}, x])/
         (19324138491893476152707796000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^31) + ((-1 + \[Lambda])^2*(26377010723700 - 
           1101102976389000*\[Lambda] + 22441058125443516*\[Lambda]^2 - 
           297547989039510768*\[Lambda]^3 + 2885713246661132992*\[Lambda]^4 - 
           21821149056876777712*\[Lambda]^5 + 133924662386050284879*
            \[Lambda]^6 - 685679668892406149234*\[Lambda]^7 + 
           2987316530692306079423*\[Lambda]^8 - 11241573700651626609672*
            \[Lambda]^9 + 36964045871592529966045*\[Lambda]^10 - 
           107178152607449752796758*\[Lambda]^11 + 276049571317791142562253*
            \[Lambda]^12 - 635334881417193984879456*\[Lambda]^13 + 
           1312888822955519870071179*\[Lambda]^14 - 2446062455666700383385690*
            \[Lambda]^15 + 4116669327923607220935591*\[Lambda]^16 - 
           6329121467618828253621744*\[Lambda]^17 + 8260864611992320496685021*
            \[Lambda]^18 - 18165669926053378006407054*\[Lambda]^19 - 
           137878995543554691269500119*\[Lambda]^20 - 
           6567669294576377723527375584*\[Lambda]^21 - 
           137878995543554691269500119*\[Lambda]^22 - 
           18165669926053378006407054*\[Lambda]^23 + 
           8260864611992320496685021*\[Lambda]^24 - 6329121467618828253621744*
            \[Lambda]^25 + 4116669327923607220935591*\[Lambda]^26 - 
           2446062455666700383385690*\[Lambda]^27 + 1312888822955519870071179*
            \[Lambda]^28 - 635334881417193984879456*\[Lambda]^29 + 
           276049571317791142562253*\[Lambda]^30 - 107178152607449752796758*
            \[Lambda]^31 + 36964045871592529966045*\[Lambda]^32 - 
           11241573700651626609672*\[Lambda]^33 + 2987316530692306079423*
            \[Lambda]^34 - 685679668892406149234*\[Lambda]^35 + 
           133924662386050284879*\[Lambda]^36 - 21821149056876777712*
            \[Lambda]^37 + 2885713246661132992*\[Lambda]^38 - 
           297547989039510768*\[Lambda]^39 + 22441058125443516*\[Lambda]^40 - 
           1101102976389000*\[Lambda]^41 + 26377010723700*\[Lambda]^42)*
          H[{1}, x])/(19324138491893476152707796000*\[Lambda]^22) - 
        (5*(8983547 - 35934188*\[Lambda] + 932631492*\[Lambda]^2 - 
           35934188*\[Lambda]^3 + 8983547*\[Lambda]^4)*H[{0, 0}, x])/
         (5819814*(-1 + \[Lambda])^4))) + 
    ((21007143963661815803*CA*CF)/147275751223560960 + 
      (3030743325802920687441161*CF^2)/10512984949591452007680 - 
      (38858753707429567*CF*nl*TF)/677404699891920)*Log[Q^2/\[Mu]^2] + 
    ((44917735*CA*CF)/2116296 + (2017602917530225*CF^2)/30106875550752 - 
      (44917735*CF*nl*TF)/5819814)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(373251029422559855429373204389/1028540974597676645833728000 - 
      (39794955*Zeta[3])/323323) + 
    CF^2*(16771426709564414826131602858916933/7342034038970595200954900582400\
0 + (34672175*Zeta[3])/323323)), 
 1 + a*((196028189786927*CF)/7420961227680 + (349788811*CF*Log[Q^2/\[Mu]^2])/
     29745716) + 
  a^2*(CF*((-7562453883311575870736296833613*nl*TF)/
       57560169546755638459849152000 + 
      2*nh*TF*(-1/61601488684458023279601912088800000*
         (19974476061551531520 - 304799542680619546560*\[Lambda] + 
           1539564357460554865440*\[Lambda]^2 + 71242389266028140160*
            \[Lambda]^3 - 29887477579149648874416*\[Lambda]^4 + 
           90467484204734642861856*\[Lambda]^5 + 142277299693515635961312*
            \[Lambda]^6 - 1268518204621859650330872*\[Lambda]^7 + 
           1134874719619387654425804*\[Lambda]^8 + 8200095530912434934389176*
            \[Lambda]^9 - 20783636462537401138739130*\[Lambda]^10 - 
           23892552028878679834975380*\[Lambda]^11 + 
           144698554904884056699280530*\[Lambda]^12 - 
           89817239850738329944360240*\[Lambda]^13 - 
           934916177040559578895571835*\[Lambda]^14 - 
           1392709399484069590013494810*\[Lambda]^15 - 
           17885204748646536361702262965*\[Lambda]^16 - 
           179630187289854026138492697700*\[Lambda]^17 - 
           1635758386308177530436312762100*\[Lambda]^18 - 
           16421752182190503281321845003116*\[Lambda]^19 - 
           184047353565849983076692728099684*\[Lambda]^20 - 
           2475164113607207329381958103399108*\[Lambda]^21 + 
           4691505641107611959301705034744040588*\[Lambda]^22 + 
           140828580499887570835055712550590191844*\[Lambda]^23 + 
           2051409343150998400700780732013580385156*\[Lambda]^24 + 
           19319669312184752165785396733867695238060*\[Lambda]^25 + 
           132143210340849456458429575393119686199800*\[Lambda]^26 + 
           699166979878467643586496303611930280136460*\[Lambda]^27 + 
           2977248049863818059785107751712421338363680*\[Lambda]^28 + 
           10484407221813929119956263396066800010146940*\[Lambda]^29 + 
           31146396735412135482012755652232603521348945*\[Lambda]^30 + 
           79263414032338795292637691790668588852436090*\[Lambda]^31 + 
           174965957593530722144117598494107422219828255*\[Lambda]^32 + 
           338583729426341410451302115726969439869547800*\[Lambda]^33 + 
           579881185214791278112935448567066753947706370*\[Lambda]^34 + 
           886728901683917942049944175338370604705563380*\[Lambda]^35 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^36 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^37 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^38 + 
           1812448025543485224997821551928313360464925800*\[Lambda]^39 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^40 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^41 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^42 + 
           886728901683917942049944175338370604705563380*\[Lambda]^43 + 
           579881185214791278112935448567066753947706370*\[Lambda]^44 + 
           338583729426341410451302115726969439869547800*\[Lambda]^45 + 
           174965957593530722144117598494107422219828255*\[Lambda]^46 + 
           79263414032338795292637691790668588852436090*\[Lambda]^47 + 
           31146396735412135482012755652232603521348945*\[Lambda]^48 + 
           10484407221813929119956263396066800010146940*\[Lambda]^49 + 
           2977248049863818059785107751712421338363680*\[Lambda]^50 + 
           699166979878467643586496303611930280136460*\[Lambda]^51 + 
           132143210340849456458429575393119686199800*\[Lambda]^52 + 
           19319669312184752165785396733867695238060*\[Lambda]^53 + 
           2051409343150998400700780732013580385156*\[Lambda]^54 + 
           140828580499887570835055712550590191844*\[Lambda]^55 + 
           4691505641107611959301705034744040588*\[Lambda]^56 - 
           2475164113607207329381958103399108*\[Lambda]^57 - 
           184047353565849983076692728099684*\[Lambda]^58 - 
           16421752182190503281321845003116*\[Lambda]^59 - 
           1635758386308177530436312762100*\[Lambda]^60 - 
           179630187289854026138492697700*\[Lambda]^61 - 
           17885204748646536361702262965*\[Lambda]^62 - 
           1392709399484069590013494810*\[Lambda]^63 - 
           934916177040559578895571835*\[Lambda]^64 - 
           89817239850738329944360240*\[Lambda]^65 + 
           144698554904884056699280530*\[Lambda]^66 - 
           23892552028878679834975380*\[Lambda]^67 - 
           20783636462537401138739130*\[Lambda]^68 + 
           8200095530912434934389176*\[Lambda]^69 + 1134874719619387654425804*
            \[Lambda]^70 - 1268518204621859650330872*\[Lambda]^71 + 
           142277299693515635961312*\[Lambda]^72 + 90467484204734642861856*
            \[Lambda]^73 - 29887477579149648874416*\[Lambda]^74 + 
           71242389266028140160*\[Lambda]^75 + 1539564357460554865440*
            \[Lambda]^76 - 304799542680619546560*\[Lambda]^77 + 
           19974476061551531520*\[Lambda]^78)/((-1 + \[Lambda])^2*
           \[Lambda]^22*(1 + \[Lambda])^32) + 
        ((65341970472231333626923100642625 + 
           2255549341507817203845606581538750*\[Lambda] + 
           39728089860679479900297926601729666*\[Lambda]^2 + 
           468821085070812658869581072651546694*\[Lambda]^3 + 
           4115417377024293122331606745904790267*\[Lambda]^4 + 
           28352429809690853126580000035684780628*\[Lambda]^5 + 
           158376814253780409993746771557064142708*\[Lambda]^6 + 
           733452464796260294534962430125573673364*\[Lambda]^7 + 
           2862575492656194148863581893447538936472*\[Lambda]^8 + 
           9535793023745923997405391373158694968460*\[Lambda]^9 + 
           27387530752883727372642230150101444744116*\[Lambda]^10 + 
           68371306390958224808144692693533943045596*\[Lambda]^11 + 
           149339735481302132685403141257637768297816*\[Lambda]^12 + 
           286918855991639086110792804347688934781316*\[Lambda]^13 + 
           486922518167807159286121755194722539319716*\[Lambda]^14 + 
           732330810330484242327423414290865061484996*\[Lambda]^15 + 
           978525282843772195277009365340587817626341*\[Lambda]^16 + 
           1163583419775029933987246892438055995225666*\[Lambda]^17 + 
           1232600127294529707891642525934304671045726*\[Lambda]^18 + 
           1163567521227405917346564902373043799678586*\[Lambda]^19 + 
           978504044661181178221439844923795590727151*\[Lambda]^20 + 
           732316740775540433193442138996235932030856*\[Lambda]^21 + 
           486921065385919715732067183057610215648456*\[Lambda]^22 + 
           286926549351642036679590000953095311685896*\[Lambda]^23 + 
           149349247000672058358439474104046486709536*\[Lambda]^24 + 
           68377425460525733610272158846347844745496*\[Lambda]^25 + 
           27389302430004073905263137807600697132016*\[Lambda]^26 + 
           9534938571567296581066766576521573953736*\[Lambda]^27 + 
           2861072680872548438385431403983680495656*\[Lambda]^28 + 
           732330969372819379416603047611423279176*\[Lambda]^29 + 
           157799048538274748779284241180154252616*\[Lambda]^30 + 
           28127512198109363208888032350496262216*\[Lambda]^31 + 
           4047652532381901247094169330805332051*\[Lambda]^32 + 
           453053117434146996396570314305310706*\[Lambda]^33 + 
           36949664077822406715460505157577086*\[Lambda]^34 + 
           1898388109557147519203520799264266*\[Lambda]^35 + 
           33693584953293201300143678050321*\[Lambda]^36 - 
           1838268854945296938168153043164*\[Lambda]^37 - 
           85357524910062242850779329404*\[Lambda]^38 - 
           6282388101532332959864924444*\[Lambda]^39 - 
           556189463402434482202275744*\[Lambda]^40 - 
           55095951352472974980354324*\[Lambda]^41 - 
           6118669548659862365760364*\[Lambda]^42 - 584765074728332633059524*
            \[Lambda]^43 - 27538375566922585770384*\[Lambda]^44 - 
           38192833466251949233484*\[Lambda]^45 - 5242776896393024599404*
            \[Lambda]^46 + 6600166589536133593716*\[Lambda]^47 - 
           791201785893381527209*\[Lambda]^48 - 962652094123109673234*
            \[Lambda]^49 + 327437740110879497346*\[Lambda]^50 + 
           59696268326320287766*\[Lambda]^51 - 52356635317128303915*
            \[Lambda]^52 + 4672988376478361472*\[Lambda]^53 + 
           3824775559555996864*\[Lambda]^54 - 1144643669407809792*
            \[Lambda]^55 - 12957623257528872*\[Lambda]^56 + 
           60257038710949392*\[Lambda]^57 - 11355944470108056*\[Lambda]^58 + 
           720579944500416*\[Lambda]^59)*H[{0}, x])/
         (2222275926567749757561396540000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^33) + ((-1 + \[Lambda])^2*(720579944500416 - 
           31532182916119704*\[Lambda] + 674381841063645936*\[Lambda]^2 - 
           9393883651280270064*\[Lambda]^3 + 95825413406665974096*
            \[Lambda]^4 - 763105969988942490248*\[Lambda]^5 + 
           4938746032399984561952*\[Lambda]^6 - 26700951616980630899403*
            \[Lambda]^7 + 123018512379779753222122*\[Lambda]^8 - 
           490310740422880905490183*\[Lambda]^9 + 1710372000789861628252368*
            \[Lambda]^10 - 5270350345329673479345437*\[Lambda]^11 + 
           14452636757238629132667038*\[Lambda]^12 - 
           35484867081678187357967817*\[Lambda]^13 + 
           78392961168729015443090208*\[Lambda]^14 - 
           156472728174141888146649711*\[Lambda]^15 + 
           283063268748330087413360274*\[Lambda]^16 - 
           465967207590951690604484451*\[Lambda]^17 + 
           693270688392174759419772864*\[Lambda]^18 - 
           1007470916958723075869050881*\[Lambda]^19 + 
           369171541923256007088017910*\[Lambda]^20 - 
           18673278594164323296064384965*\[Lambda]^21 - 
           752334005816954992875620816640*\[Lambda]^22 - 
           18673278594164323296064384965*\[Lambda]^23 + 
           369171541923256007088017910*\[Lambda]^24 - 
           1007470916958723075869050881*\[Lambda]^25 + 
           693270688392174759419772864*\[Lambda]^26 - 
           465967207590951690604484451*\[Lambda]^27 + 
           283063268748330087413360274*\[Lambda]^28 - 
           156472728174141888146649711*\[Lambda]^29 + 
           78392961168729015443090208*\[Lambda]^30 - 
           35484867081678187357967817*\[Lambda]^31 + 
           14452636757238629132667038*\[Lambda]^32 - 
           5270350345329673479345437*\[Lambda]^33 + 1710372000789861628252368*
            \[Lambda]^34 - 490310740422880905490183*\[Lambda]^35 + 
           123018512379779753222122*\[Lambda]^36 - 26700951616980630899403*
            \[Lambda]^37 + 4938746032399984561952*\[Lambda]^38 - 
           763105969988942490248*\[Lambda]^39 + 95825413406665974096*
            \[Lambda]^40 - 9393883651280270064*\[Lambda]^41 + 
           674381841063645936*\[Lambda]^42 - 31532182916119704*\[Lambda]^43 + 
           720579944500416*\[Lambda]^44)*H[{1}, x])/
         (2222275926567749757561396540000*\[Lambda]^23) - 
        ((8744720275 - 34978881100*\[Lambda] + 983313657144*\[Lambda]^2 - 
           34978881100*\[Lambda]^3 + 8744720275*\[Lambda]^4)*H[{0, 0}, x])/
         (1115464350*(-1 + \[Lambda])^4))) + 
    ((1146153362158503549379*CA*CF)/7836987164221797120 + 
      (38645576713174586811209827711*CF^2)/127911487881679196577442560 - 
      (21073084982973200143*CF*nl*TF)/358347086242825680)*Log[Q^2/\[Mu]^2] + 
    ((349788811*CA*CF)/16224936 + (122352212300793721*CF^2)/
       1769615240705312 - (349788811*CF*nl*TF)/44618574)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(30606807732981238229069919338454283/
       81823994863388015287539409920000 - (930853857*Zeta[3])/7436429) + 
    CF^2*(25344473031678135467370758827644414940729/
       102730107374978516581521016693969920000 + (812341281*Zeta[3])/
       7436429))}


==> hq-merged/results/F2-SG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{a*fl02*(-(nl*TF) + 2*nh*TF*(-1/2*(1 - 4*\[Lambda] + \[Lambda]^2)/
        (1 + \[Lambda])^2 + (2*(1 - 3*\[Lambda] + \[Lambda]^2 - 
         3*\[Lambda]^3 + \[Lambda]^4)*H[{0}, x])/(3*(-1 + \[Lambda])*
        (1 + \[Lambda])^3)) - (4*nl*TF*Log[Q^2/\[Mu]^2])/3) + 
  a^2*fl02*(((-160*CF*nl*TF)/27 + CA*((-169*nl*TF)/27 + 
        2*nh*TF*((-11*(1 - 4*\[Lambda] + \[Lambda]^2))/
           (6*(1 + \[Lambda])^2) + (22*(1 - 3*\[Lambda] + \[Lambda]^2 - 
             3*\[Lambda]^3 + \[Lambda]^4)*H[{0}, x])/(9*(-1 + \[Lambda])*
            (1 + \[Lambda])^3))))*Log[Q^2/\[Mu]^2] + 
    ((-22*CA*nl*TF)/9 - (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CF*(2*nl*TF*(-4799/810 + (16*Zeta[3])/5) + 
      2*nh*TF*(-1/180*(124 + 683*\[Lambda] + 252*\[Lambda]^2 - 
           2318*\[Lambda]^3 + 252*\[Lambda]^4 + 683*\[Lambda]^5 + 
           124*\[Lambda]^6)/(\[Lambda]^2*(1 + \[Lambda])^2) - 
        ((62 + 295*\[Lambda] - 262*\[Lambda]^2 + 2373*\[Lambda]^3 - 
           4152*\[Lambda]^4 + 2373*\[Lambda]^5 - 262*\[Lambda]^6 + 
           295*\[Lambda]^7 + 62*\[Lambda]^8)*H[{0}, x])/(90*(-1 + \[Lambda])*
          \[Lambda]^2*(1 + \[Lambda])^3) + 
        (2*(31 + 132*\[Lambda] - 12*\[Lambda]^2 - 456*\[Lambda]^3 + 
           514*\[Lambda]^4 - 456*\[Lambda]^5 - 12*\[Lambda]^6 + 
           132*\[Lambda]^7 + 31*\[Lambda]^8)*H[{-1, 0}, x])/
         (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])) - 
        ((80 - 1901*\[Lambda] + 3258*\[Lambda]^2 - 4312*\[Lambda]^3 + 
           4650*\[Lambda]^4 - 3980*\[Lambda]^5 - 1546*\[Lambda]^6 + 
           756*\[Lambda]^7 + 582*\[Lambda]^8 + 93*\[Lambda]^9)*H[{0, 0}, x])/
         (45*(-1 + \[Lambda])^2*(1 + \[Lambda])^4) - 
        ((31 + 132*\[Lambda] - 12*\[Lambda]^2 - 456*\[Lambda]^3 + 
           514*\[Lambda]^4 - 456*\[Lambda]^5 - 12*\[Lambda]^6 + 
           132*\[Lambda]^7 + 31*\[Lambda]^8)*H[{1, 0}, x])/
         (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])) - 
        (32*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (32*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (16*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (16*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(15*(-1 + \[Lambda])^2) + 
        (8*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*Zeta[3])/
         (5*(-1 + \[Lambda])^2))) + CA*(2*nl*TF*(115/324 - 2*Zeta[3]) + 
      2*nh*TF*(-1/180*(116 + 585*\[Lambda] + 275*\[Lambda]^2 + 
           338*\[Lambda]^3 + 275*\[Lambda]^4 + 585*\[Lambda]^5 + 
           116*\[Lambda]^6)/(\[Lambda]^2*(1 + \[Lambda])^2) - 
        ((174 + 747*\[Lambda] - 838*\[Lambda]^2 - 915*\[Lambda]^3 - 
           4192*\[Lambda]^4 + 3045*\[Lambda]^5 - 1828*\[Lambda]^6 + 
           747*\[Lambda]^7 + 174*\[Lambda]^8)*H[{0}, x])/
         (270*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^3) + 
        (11*(1 - 4*\[Lambda] + \[Lambda]^2)*H[{1}, x])/
         (3*(1 + \[Lambda])^2) + (2*(29 + 168*\[Lambda] + 161*\[Lambda]^2 - 
           114*\[Lambda]^3 + 338*\[Lambda]^4 - 312*\[Lambda]^5 + 
           338*\[Lambda]^6 - 114*\[Lambda]^7 + 161*\[Lambda]^8 + 
           168*\[Lambda]^9 + 29*\[Lambda]^10)*H[{-1, 0}, x])/
         (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])^3) - 
        ((-110 + 315*\[Lambda] + 30*\[Lambda]^2 + 892*\[Lambda]^3 - 
           564*\[Lambda]^4 - 474*\[Lambda]^5 - 516*\[Lambda]^6 + 
           396*\[Lambda]^7 + 504*\[Lambda]^8 + 87*\[Lambda]^9)*H[{0, 0}, x])/
         (45*(-1 + \[Lambda])^2*(1 + \[Lambda])^4) - 
        (44*(1 - 3*\[Lambda] + \[Lambda]^2 - 3*\[Lambda]^3 + \[Lambda]^4)*
          H[{0, 1}, x])/(9*(-1 + \[Lambda])*(1 + \[Lambda])^3) - 
        ((29 + 168*\[Lambda] + 161*\[Lambda]^2 + 106*\[Lambda]^3 - 
           322*\[Lambda]^4 - 92*\[Lambda]^5 - 322*\[Lambda]^6 + 
           106*\[Lambda]^7 + 161*\[Lambda]^8 + 168*\[Lambda]^9 + 
           29*\[Lambda]^10)*H[{1, 0}, x])/(45*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^3) + (8*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (8*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (4*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*
          H[{0, 1, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (4*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (15*(-1 + \[Lambda])^2) - (2*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*
          Zeta[3])/(5*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-133*nl*TF)/90 + 
    2*nh*TF*(-1/180*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 228*\[Lambda]^3 + 
         887*\[Lambda]^4 - 66*\[Lambda]^5 + 133*\[Lambda]^6)/
        (1 + \[Lambda])^6 + ((11 - 6*\[Lambda] + 158*\[Lambda]^2 - 
         54*\[Lambda]^3 + 342*\[Lambda]^4 - 54*\[Lambda]^5 + 
         158*\[Lambda]^6 - 6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0}, x])/
       (30*(-1 + \[Lambda])*(1 + \[Lambda])^7)) - (11*nl*TF*Log[Q^2/\[Mu]^2])/
     15) + a^2*fl02*(((-86347*CF*nl*TF)/9000 + 
      CA*((-107779*nl*TF)/13500 + 2*nh*TF*
         ((-59*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 228*\[Lambda]^3 + 
             887*\[Lambda]^4 - 66*\[Lambda]^5 + 133*\[Lambda]^6))/
           (1350*(1 + \[Lambda])^6) + (59*(11 - 6*\[Lambda] + 
             158*\[Lambda]^2 - 54*\[Lambda]^3 + 342*\[Lambda]^4 - 
             54*\[Lambda]^5 + 158*\[Lambda]^6 - 6*\[Lambda]^7 + 
             11*\[Lambda]^8)*H[{0}, x])/(225*(-1 + \[Lambda])*
            (1 + \[Lambda])^7))))*Log[Q^2/\[Mu]^2] + 
    ((-649*CA*nl*TF)/225 - (1727*CF*nl*TF)/900)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-1812647/3240000 - (9*Zeta[3])/5) + 
      2*nh*TF*(-1/567000*(881280 + 4962060*\[Lambda] + 7089975*\[Lambda]^2 - 
           4432950*\[Lambda]^3 - 18361486*\[Lambda]^4 + 190812*\[Lambda]^5 + 
           30908851*\[Lambda]^6 + 46439196*\[Lambda]^7 + 
           30908851*\[Lambda]^8 + 190812*\[Lambda]^9 - 
           18361486*\[Lambda]^10 - 4432950*\[Lambda]^11 + 
           7089975*\[Lambda]^12 + 4962060*\[Lambda]^13 + 881280*\[Lambda]^14)/
          (\[Lambda]^4*(1 + \[Lambda])^6) - 
        ((146880 + 716850*\[Lambda] + 364545*\[Lambda]^2 - 
           2731200*\[Lambda]^3 - 3803868*\[Lambda]^4 + 1533678*\[Lambda]^5 - 
           2053289*\[Lambda]^6 + 366352*\[Lambda]^7 - 29038876*\[Lambda]^8 + 
           1704472*\[Lambda]^9 - 8281329*\[Lambda]^10 + 
           2078838*\[Lambda]^11 - 4902448*\[Lambda]^12 - 
           2731200*\[Lambda]^13 + 364545*\[Lambda]^14 + 716850*\[Lambda]^15 + 
           146880*\[Lambda]^16)*H[{0}, x])/(94500*(-1 + \[Lambda])*
          \[Lambda]^4*(1 + \[Lambda])^7) + 
        (59*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 228*\[Lambda]^3 + 
           887*\[Lambda]^4 - 66*\[Lambda]^5 + 133*\[Lambda]^6)*H[{1}, x])/
         (675*(1 + \[Lambda])^6) + ((4896 + 31239*\[Lambda] + 
           57378*\[Lambda]^2 - 11714*\[Lambda]^3 - 146778*\[Lambda]^4 - 
           131524*\[Lambda]^5 + 95598*\[Lambda]^6 + 13574*\[Lambda]^7 + 
           301506*\[Lambda]^8 - 247550*\[Lambda]^9 + 301506*\[Lambda]^10 + 
           13574*\[Lambda]^11 + 95598*\[Lambda]^12 - 131524*\[Lambda]^13 - 
           146778*\[Lambda]^14 - 11714*\[Lambda]^15 + 57378*\[Lambda]^16 + 
           31239*\[Lambda]^17 + 4896*\[Lambda]^18)*H[{-1, 0}, x])/
         (1575*(-1 + \[Lambda])*\[Lambda]^5*(1 + \[Lambda])^7) - 
        ((-9086 - 154*\[Lambda] - 55112*\[Lambda]^2 + 193348*\[Lambda]^3 - 
           139149*\[Lambda]^4 + 625974*\[Lambda]^5 - 314585*\[Lambda]^6 + 
           652480*\[Lambda]^7 + 865870*\[Lambda]^8 + 707150*\[Lambda]^9 - 
           332172*\[Lambda]^10 - 612468*\[Lambda]^11 - 128859*\[Lambda]^12 + 
           157446*\[Lambda]^13 + 93717*\[Lambda]^14 + 14688*\[Lambda]^15)*
          H[{0, 0}, x])/(3150*(-1 + \[Lambda])^2*(1 + \[Lambda])^8) - 
        (118*(11 - 6*\[Lambda] + 158*\[Lambda]^2 - 54*\[Lambda]^3 + 
           342*\[Lambda]^4 - 54*\[Lambda]^5 + 158*\[Lambda]^6 - 
           6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0, 1}, x])/
         (225*(-1 + \[Lambda])*(1 + \[Lambda])^7) - 
        ((4896 + 31239*\[Lambda] + 57378*\[Lambda]^2 - 11714*\[Lambda]^3 - 
           146778*\[Lambda]^4 - 113352*\[Lambda]^5 + 85686*\[Lambda]^6 + 
           274590*\[Lambda]^7 + 212298*\[Lambda]^8 + 317434*\[Lambda]^9 + 
           212298*\[Lambda]^10 + 274590*\[Lambda]^11 + 85686*\[Lambda]^12 - 
           113352*\[Lambda]^13 - 146778*\[Lambda]^14 - 11714*\[Lambda]^15 + 
           57378*\[Lambda]^16 + 31239*\[Lambda]^17 + 4896*\[Lambda]^18)*
          H[{1, 0}, x])/(3150*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^7) + (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(35*(-1 + \[Lambda])^2) - 
        (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (35*(-1 + \[Lambda])^2) + (6*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{0, 1, 0}, x])/(35*(-1 + \[Lambda])^2) - 
        (6*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (35*(-1 + \[Lambda])^2) - (9*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          Zeta[3])/(35*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-6410867/720000 + (18*Zeta[3])/5) + 
      2*nh*TF*(-1/75600*(237312 + 1368108*\[Lambda] + 1989367*\[Lambda]^2 - 
           1393342*\[Lambda]^3 - 5057313*\[Lambda]^4 - 4060916*\[Lambda]^5 + 
           6261722*\[Lambda]^6 + 2612556*\[Lambda]^7 + 6261722*\[Lambda]^8 - 
           4060916*\[Lambda]^9 - 5057313*\[Lambda]^10 - 
           1393342*\[Lambda]^11 + 1989367*\[Lambda]^12 + 
           1368108*\[Lambda]^13 + 237312*\[Lambda]^14)/(\[Lambda]^4*
           (1 + \[Lambda])^6) - ((39552 + 198354*\[Lambda] + 
           107537*\[Lambda]^2 - 785884*\[Lambda]^3 - 1240410*\[Lambda]^4 + 
           1110968*\[Lambda]^5 + 982431*\[Lambda]^6 + 3443730*\[Lambda]^7 - 
           4157164*\[Lambda]^8 + 3443730*\[Lambda]^9 + 982431*\[Lambda]^10 + 
           1110968*\[Lambda]^11 - 1240410*\[Lambda]^12 - 
           785884*\[Lambda]^13 + 107537*\[Lambda]^14 + 198354*\[Lambda]^15 + 
           39552*\[Lambda]^16)*H[{0}, x])/(12600*(-1 + \[Lambda])*\[Lambda]^4*
          (1 + \[Lambda])^7) + ((19776 + 89289*\[Lambda] + 
           42084*\[Lambda]^2 - 233857*\[Lambda]^3 - 242424*\[Lambda]^4 + 
           148317*\[Lambda]^5 + 205644*\[Lambda]^6 - 302629*\[Lambda]^7 - 
           558320*\[Lambda]^8 - 302629*\[Lambda]^9 + 205644*\[Lambda]^10 + 
           148317*\[Lambda]^11 - 242424*\[Lambda]^12 - 233857*\[Lambda]^13 + 
           42084*\[Lambda]^14 + 89289*\[Lambda]^15 + 19776*\[Lambda]^16)*
          H[{-1, 0}, x])/(3150*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^5) - ((12089 - 170786*\[Lambda] + 
           404843*\[Lambda]^2 - 2676004*\[Lambda]^3 + 939707*\[Lambda]^4 - 
           10230314*\[Lambda]^5 - 4996915*\[Lambda]^6 - 6329368*\[Lambda]^7 + 
           2886935*\[Lambda]^8 + 2612938*\[Lambda]^9 - 1517875*\[Lambda]^10 - 
           2725476*\[Lambda]^11 - 567723*\[Lambda]^12 + 661986*\[Lambda]^13 + 
           386523*\[Lambda]^14 + 59328*\[Lambda]^15)*H[{0, 0}, x])/
         (6300*(-1 + \[Lambda])^2*(1 + \[Lambda])^8) - 
        ((19776 + 89289*\[Lambda] + 42084*\[Lambda]^2 - 233857*\[Lambda]^3 - 
           242424*\[Lambda]^4 + 148317*\[Lambda]^5 + 205644*\[Lambda]^6 - 
           302629*\[Lambda]^7 - 558320*\[Lambda]^8 - 302629*\[Lambda]^9 + 
           205644*\[Lambda]^10 + 148317*\[Lambda]^11 - 242424*\[Lambda]^12 - 
           233857*\[Lambda]^13 + 42084*\[Lambda]^14 + 89289*\[Lambda]^15 + 
           19776*\[Lambda]^16)*H[{1, 0}, x])/(6300*(-1 + \[Lambda])*
          \[Lambda]^5*(1 + \[Lambda])^5) - 
        (24*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (35*(-1 + \[Lambda])^2) + (24*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(35*(-1 + \[Lambda])^2) - 
        (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (35*(-1 + \[Lambda])^2) + (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(35*(-1 + \[Lambda])^2) + 
        (18*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*Zeta[3])/
         (35*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-1777*nl*TF)/1260 + 
    2*nh*TF*(-1/2520*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
         56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
         203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
         4384*\[Lambda]^9 + 1777*\[Lambda]^10)/(1 + \[Lambda])^10 + 
      ((11 + 32*\[Lambda] + 556*\[Lambda]^2 + 800*\[Lambda]^3 + 
         4075*\[Lambda]^4 + 3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 
         3200*\[Lambda]^7 + 4075*\[Lambda]^8 + 800*\[Lambda]^9 + 
         556*\[Lambda]^10 + 32*\[Lambda]^11 + 11*\[Lambda]^12)*H[{0}, x])/
       (42*(-1 + \[Lambda])*(1 + \[Lambda])^11)) - 
    (11*nl*TF*Log[Q^2/\[Mu]^2])/21) + 
  a^2*fl02*(((-998803*CF*nl*TF)/92610 + CA*((-72851*nl*TF)/8232 + 
        2*nh*TF*((-403*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
             56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
             203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
             4384*\[Lambda]^9 + 1777*\[Lambda]^10))/
           (105840*(1 + \[Lambda])^10) + (403*(11 + 32*\[Lambda] + 
             556*\[Lambda]^2 + 800*\[Lambda]^3 + 4075*\[Lambda]^4 + 
             3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 3200*\[Lambda]^7 + 
             4075*\[Lambda]^8 + 800*\[Lambda]^9 + 556*\[Lambda]^10 + 
             32*\[Lambda]^11 + 11*\[Lambda]^12)*H[{0}, x])/
           (1764*(-1 + \[Lambda])*(1 + \[Lambda])^11))))*Log[Q^2/\[Mu]^2] + 
    ((-4433*CA*nl*TF)/1764 - (7799*CF*nl*TF)/4410)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-16794343/7779240 - (10*Zeta[3])/7) + 
      2*nh*TF*(-1/44452800*(93366000 + 673375500*\[Lambda] + 
           1522701600*\[Lambda]^2 - 40539989*\[Lambda]^3 - 
           5188387820*\[Lambda]^4 - 6181516894*\[Lambda]^5 + 
           3350024031*\[Lambda]^6 + 11846731812*\[Lambda]^7 + 
           8494294671*\[Lambda]^8 + 2426348474*\[Lambda]^9 + 
           19241498858*\[Lambda]^10 + 19722230354*\[Lambda]^11 + 
           19241498858*\[Lambda]^12 + 2426348474*\[Lambda]^13 + 
           8494294671*\[Lambda]^14 + 11846731812*\[Lambda]^15 + 
           3350024031*\[Lambda]^16 - 6181516894*\[Lambda]^17 - 
           5188387820*\[Lambda]^18 - 40539989*\[Lambda]^19 + 
           1522701600*\[Lambda]^20 + 673375500*\[Lambda]^21 + 
           93366000*\[Lambda]^22)/(\[Lambda]^6*(1 + \[Lambda])^10) - 
        ((7780500 + 50279250*\[Lambda] + 74377800*\[Lambda]^2 - 
           173634797*\[Lambda]^3 - 600218276*\[Lambda]^4 - 
           192981593*\[Lambda]^5 + 1233518450*\[Lambda]^6 + 
           1403111790*\[Lambda]^7 - 1322987298*\[Lambda]^8 - 
           2840195164*\[Lambda]^9 - 6931718018*\[Lambda]^10 - 
           2503507126*\[Lambda]^11 - 12553572036*\[Lambda]^12 - 
           4308947126*\[Lambda]^13 - 11293689268*\[Lambda]^14 - 
           4307115164*\[Lambda]^15 - 2639040218*\[Lambda]^16 + 
           1279439150*\[Lambda]^17 + 1183389280*\[Lambda]^18 - 
           192981593*\[Lambda]^19 - 600218276*\[Lambda]^20 - 
           173634797*\[Lambda]^21 + 74377800*\[Lambda]^22 + 
           50279250*\[Lambda]^23 + 7780500*\[Lambda]^24)*H[{0}, x])/
         (3704400*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^11) + 
        (403*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 56384*\[Lambda]^3 + 
           203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 203054*\[Lambda]^6 + 
           56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 4384*\[Lambda]^9 + 
           1777*\[Lambda]^10)*H[{1}, x])/(52920*(1 + \[Lambda])^10) + 
        ((92625 + 737500*\[Lambda] + 1960825*\[Lambda]^2 + 
           697792*\[Lambda]^3 - 6217776*\[Lambda]^4 - 10487230*\[Lambda]^5 + 
           1409936*\[Lambda]^6 + 18071482*\[Lambda]^7 + 
           11153515*\[Lambda]^8 - 19334892*\[Lambda]^9 - 
           18665501*\[Lambda]^10 - 31451790*\[Lambda]^11 + 
           29132776*\[Lambda]^12 - 26820724*\[Lambda]^13 + 
           29132776*\[Lambda]^14 - 31451790*\[Lambda]^15 - 
           18665501*\[Lambda]^16 - 19334892*\[Lambda]^17 + 
           11153515*\[Lambda]^18 + 18071482*\[Lambda]^19 + 
           1409936*\[Lambda]^20 - 10487230*\[Lambda]^21 - 
           6217776*\[Lambda]^22 + 697792*\[Lambda]^23 + 
           1960825*\[Lambda]^24 + 737500*\[Lambda]^25 + 92625*\[Lambda]^26)*
          H[{-1, 0}, x])/(22050*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^11) - ((-110825 - 417187*\[Lambda] - 
           3625949*\[Lambda]^2 - 1547668*\[Lambda]^3 - 17808507*\[Lambda]^4 + 
           47213903*\[Lambda]^5 + 8248407*\[Lambda]^6 + 
           197339736*\[Lambda]^7 + 164199105*\[Lambda]^8 + 
           287328734*\[Lambda]^9 + 87656499*\[Lambda]^10 - 
           60054316*\[Lambda]^11 - 93881571*\[Lambda]^12 + 
           30103150*\[Lambda]^13 + 86008611*\[Lambda]^14 + 
           22883136*\[Lambda]^15 - 33555066*\[Lambda]^16 - 
           24535803*\[Lambda]^17 - 119124*\[Lambda]^18 + 
           5604600*\[Lambda]^19 + 2212500*\[Lambda]^20 + 277875*\[Lambda]^21)*
          H[{0, 0}, x])/(44100*(-1 + \[Lambda])^2*(1 + \[Lambda])^12) - 
        (403*(11 + 32*\[Lambda] + 556*\[Lambda]^2 + 800*\[Lambda]^3 + 
           4075*\[Lambda]^4 + 3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 
           3200*\[Lambda]^7 + 4075*\[Lambda]^8 + 800*\[Lambda]^9 + 
           556*\[Lambda]^10 + 32*\[Lambda]^11 + 11*\[Lambda]^12)*
          H[{0, 1}, x])/(882*(-1 + \[Lambda])*(1 + \[Lambda])^11) - 
        ((92625 + 737500*\[Lambda] + 1960825*\[Lambda]^2 + 
           697792*\[Lambda]^3 - 6217776*\[Lambda]^4 - 10487230*\[Lambda]^5 + 
           1409936*\[Lambda]^6 + 18293132*\[Lambda]^7 + 
           11798315*\[Lambda]^8 - 8131492*\[Lambda]^9 - 
           2545501*\[Lambda]^10 + 50659460*\[Lambda]^11 + 
           93612776*\[Lambda]^12 + 126319276*\[Lambda]^13 + 
           93612776*\[Lambda]^14 + 50659460*\[Lambda]^15 - 
           2545501*\[Lambda]^16 - 8131492*\[Lambda]^17 + 
           11798315*\[Lambda]^18 + 18293132*\[Lambda]^19 + 
           1409936*\[Lambda]^20 - 10487230*\[Lambda]^21 - 
           6217776*\[Lambda]^22 + 697792*\[Lambda]^23 + 
           1960825*\[Lambda]^24 + 737500*\[Lambda]^25 + 92625*\[Lambda]^26)*
          H[{1, 0}, x])/(44100*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^11) + (40*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{-1, 0, 0}, x])/(21*(-1 + \[Lambda])^2) - 
        (40*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{0, -1, 0}, x])/
         (21*(-1 + \[Lambda])^2) + (20*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{0, 1, 0}, x])/(21*(-1 + \[Lambda])^2) - 
        (20*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{1, 0, 0}, x])/
         (21*(-1 + \[Lambda])^2) - (10*(1 + 3*\[Lambda] + \[Lambda]^2)*
          Zeta[3])/(7*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-12660217/1296540 + (20*Zeta[3])/7) + 
      2*nh*TF*(-1/6350400*(40122000 + 291244500*\[Lambda] + 
           659164800*\[Lambda]^2 - 10154267*\[Lambda]^3 - 
           2202236772*\[Lambda]^4 - 2640838756*\[Lambda]^5 + 
           1368708020*\[Lambda]^6 + 4505127572*\[Lambda]^7 + 
           2546638236*\[Lambda]^8 - 3573584880*\[Lambda]^9 + 
           1352722756*\[Lambda]^10 - 2328544498*\[Lambda]^11 + 
           1352722756*\[Lambda]^12 - 3573584880*\[Lambda]^13 + 
           2546638236*\[Lambda]^14 + 4505127572*\[Lambda]^15 + 
           1368708020*\[Lambda]^16 - 2640838756*\[Lambda]^17 - 
           2202236772*\[Lambda]^18 - 10154267*\[Lambda]^19 + 
           659164800*\[Lambda]^20 + 291244500*\[Lambda]^21 + 
           40122000*\[Lambda]^22)/(\[Lambda]^6*(1 + \[Lambda])^10) - 
        ((3343500 + 21762750*\[Lambda] + 32246400*\[Lambda]^2 - 
           74520791*\[Lambda]^3 - 256640484*\[Lambda]^4 - 
           84174509*\[Lambda]^5 + 509334864*\[Lambda]^6 + 
           609047460*\[Lambda]^7 - 380141140*\[Lambda]^8 - 
           522006298*\[Lambda]^9 - 652863488*\[Lambda]^10 + 
           2537686748*\[Lambda]^11 + 893049336*\[Lambda]^12 + 
           2537686748*\[Lambda]^13 - 652863488*\[Lambda]^14 - 
           522006298*\[Lambda]^15 - 380141140*\[Lambda]^16 + 
           609047460*\[Lambda]^17 + 509334864*\[Lambda]^18 - 
           84174509*\[Lambda]^19 - 256640484*\[Lambda]^20 - 
           74520791*\[Lambda]^21 + 32246400*\[Lambda]^22 + 
           21762750*\[Lambda]^23 + 3343500*\[Lambda]^24)*H[{0}, x])/
         (529200*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^11) + 
        ((278625 + 1674250*\[Lambda] + 2314450*\[Lambda]^2 - 
           4135718*\[Lambda]^3 - 12541198*\[Lambda]^4 - 2116988*\[Lambda]^5 + 
           20134170*\[Lambda]^6 + 14787088*\[Lambda]^7 - 
           16415241*\[Lambda]^8 - 30988946*\[Lambda]^9 - 
           27412268*\[Lambda]^10 - 33391286*\[Lambda]^11 - 
           39413876*\[Lambda]^12 - 33391286*\[Lambda]^13 - 
           27412268*\[Lambda]^14 - 30988946*\[Lambda]^15 - 
           16415241*\[Lambda]^16 + 14787088*\[Lambda]^17 + 
           20134170*\[Lambda]^18 - 2116988*\[Lambda]^19 - 
           12541198*\[Lambda]^20 - 4135718*\[Lambda]^21 + 
           2314450*\[Lambda]^22 + 1674250*\[Lambda]^23 + 278625*\[Lambda]^24)*
          H[{-1, 0}, x])/(22050*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^9) - ((77990 - 681987*\[Lambda] + 
           4087924*\[Lambda]^2 - 41068366*\[Lambda]^3 - 
           28780380*\[Lambda]^4 - 479489127*\[Lambda]^5 - 
           511864768*\[Lambda]^6 - 1217412012*\[Lambda]^7 - 
           591081436*\[Lambda]^8 - 562899072*\[Lambda]^9 - 
           239297664*\[Lambda]^10 - 458363884*\[Lambda]^11 - 
           301824416*\[Lambda]^12 + 89120340*\[Lambda]^13 + 
           252898616*\[Lambda]^14 + 65571540*\[Lambda]^15 - 
           100507602*\[Lambda]^16 - 73319277*\[Lambda]^17 - 
           192204*\[Lambda]^18 + 16988850*\[Lambda]^19 + 
           6694500*\[Lambda]^20 + 835875*\[Lambda]^21)*H[{0, 0}, x])/
         (44100*(-1 + \[Lambda])^2*(1 + \[Lambda])^12) - 
        ((278625 + 1674250*\[Lambda] + 2314450*\[Lambda]^2 - 
           4135718*\[Lambda]^3 - 12541198*\[Lambda]^4 - 2116988*\[Lambda]^5 + 
           20134170*\[Lambda]^6 + 14787088*\[Lambda]^7 - 
           16415241*\[Lambda]^8 - 30988946*\[Lambda]^9 - 
           27412268*\[Lambda]^10 - 33391286*\[Lambda]^11 - 
           39413876*\[Lambda]^12 - 33391286*\[Lambda]^13 - 
           27412268*\[Lambda]^14 - 30988946*\[Lambda]^15 - 
           16415241*\[Lambda]^16 + 14787088*\[Lambda]^17 + 
           20134170*\[Lambda]^18 - 2116988*\[Lambda]^19 - 
           12541198*\[Lambda]^20 - 4135718*\[Lambda]^21 + 
           2314450*\[Lambda]^22 + 1674250*\[Lambda]^23 + 278625*\[Lambda]^24)*
          H[{1, 0}, x])/(44100*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^9) - (80*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{-1, 0, 0}, x])/(21*(-1 + \[Lambda])^2) + 
        (80*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{0, -1, 0}, x])/
         (21*(-1 + \[Lambda])^2) - (40*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{0, 1, 0}, x])/(21*(-1 + \[Lambda])^2) + 
        (40*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{1, 0, 0}, x])/
         (21*(-1 + \[Lambda])^2) + (20*(1 + 3*\[Lambda] + \[Lambda]^2)*
          Zeta[3])/(7*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-16231*nl*TF)/12600 + 
    2*nh*TF*(-1/25200*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
         2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 14433558*\[Lambda]^5 + 
         30931617*\[Lambda]^6 + 24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
         14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
         2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 89298*\[Lambda]^13 + 
         16231*\[Lambda]^14)/(1 + \[Lambda])^14 + 
      ((37 + 246*\[Lambda] + 4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 
         65170*\[Lambda]^4 + 108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 
         301350*\[Lambda]^7 + 482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 
         296842*\[Lambda]^10 + 108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 
         12054*\[Lambda]^13 + 4090*\[Lambda]^14 + 246*\[Lambda]^15 + 
         37*\[Lambda]^16)*H[{0}, x])/(180*(-1 + \[Lambda])*
        (1 + \[Lambda])^15)) - (37*nl*TF*Log[Q^2/\[Mu]^2])/90) + 
  a^2*fl02*(((-18037343*CF*nl*TF)/1632960 + 
      CA*((-25985419*nl*TF)/2916000 + 2*nh*TF*
         ((-121*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
             2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
             14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
             24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
             14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
             2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 
             89298*\[Lambda]^13 + 16231*\[Lambda]^14))/
           (283500*(1 + \[Lambda])^14) + (121*(37 + 246*\[Lambda] + 
             4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 65170*\[Lambda]^4 + 
             108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 301350*\[Lambda]^7 + 
             482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 296842*\[Lambda]^10 + 
             108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 12054*\[Lambda]^13 + 
             4090*\[Lambda]^14 + 246*\[Lambda]^15 + 37*\[Lambda]^16)*
            H[{0}, x])/(2025*(-1 + \[Lambda])*(1 + \[Lambda])^15))))*
     Log[Q^2/\[Mu]^2] + ((-4477*CA*nl*TF)/2025 - (365671*CF*nl*TF)/226800)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-89216988167/29393280000 - (7*Zeta[3])/6) + 
      2*nh*TF*(-1/31434480000*(77130547200 + 693897094800*\[Lambda] + 
           2180795514100*\[Lambda]^2 + 1406773317000*\[Lambda]^3 - 
           7659281325187*\[Lambda]^4 - 17619230823642*\[Lambda]^5 - 
           1648276902462*\[Lambda]^6 + 38340119177988*\[Lambda]^7 + 
           38610608651906*\[Lambda]^8 - 32499963179526*\[Lambda]^9 - 
           81623618805119*\[Lambda]^10 - 23208074096856*\[Lambda]^11 + 
           127232953339086*\[Lambda]^12 + 161981426063280*\[Lambda]^13 + 
           242887752794076*\[Lambda]^14 + 139688367482712*\[Lambda]^15 + 
           242887752794076*\[Lambda]^16 + 161981426063280*\[Lambda]^17 + 
           127232953339086*\[Lambda]^18 - 23208074096856*\[Lambda]^19 - 
           81623618805119*\[Lambda]^20 - 32499963179526*\[Lambda]^21 + 
           38610608651906*\[Lambda]^22 + 38340119177988*\[Lambda]^23 - 
           1648276902462*\[Lambda]^24 - 17619230823642*\[Lambda]^25 - 
           7659281325187*\[Lambda]^26 + 1406773317000*\[Lambda]^27 + 
           2180795514100*\[Lambda]^28 + 693897094800*\[Lambda]^29 + 
           77130547200*\[Lambda]^30)/(\[Lambda]^8*(1 + \[Lambda])^14) - 
        ((3856527360 + 31802459220*\[Lambda] + 77849816730*\[Lambda]^2 - 
           57881650500*\[Lambda]^3 - 581910828933*\[Lambda]^4 - 
           691645610358*\[Lambda]^5 + 1075533796635*\[Lambda]^6 + 
           3139818403950*\[Lambda]^7 + 642556301584*\[Lambda]^8 - 
           5533811131578*\[Lambda]^9 - 6069413023607*\[Lambda]^10 + 
           2349943927566*\[Lambda]^11 + 675596978545*\[Lambda]^12 - 
           7816862249916*\[Lambda]^13 - 51196613579678*\[Lambda]^14 - 
           45776360000352*\[Lambda]^15 - 96721866944936*\[Lambda]^16 - 
           59927056868352*\[Lambda]^17 - 78550946042366*\[Lambda]^18 - 
           23778848317020*\[Lambda]^19 - 12085340392175*\[Lambda]^20 - 
           933017745810*\[Lambda]^21 - 7431708986327*\[Lambda]^22 - 
           5653617614682*\[Lambda]^23 + 620780012896*\[Lambda]^24 + 
           3139818403950*\[Lambda]^25 + 1075533796635*\[Lambda]^26 - 
           691645610358*\[Lambda]^27 - 581910828933*\[Lambda]^28 - 
           57881650500*\[Lambda]^29 + 77849816730*\[Lambda]^30 + 
           31802459220*\[Lambda]^31 + 3856527360*\[Lambda]^32)*H[{0}, x])/
         (1571724000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^15) + 
        (121*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
           2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
           14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
           24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
           14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
           2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 89298*\[Lambda]^13 + 
           16231*\[Lambda]^14)*H[{1}, x])/(141750*(1 + \[Lambda])^14) + 
        ((21425152 + 208818057*\[Lambda] + 738584350*\[Lambda]^2 + 
           732774645*\[Lambda]^3 - 2227542242*\[Lambda]^4 - 
           6905159964*\[Lambda]^5 - 3136825700*\[Lambda]^6 + 
           13570200861*\[Lambda]^7 + 20552523292*\[Lambda]^8 - 
           6500639268*\[Lambda]^9 - 40920350072*\[Lambda]^10 - 
           33121803249*\[Lambda]^11 + 11073198136*\[Lambda]^12 + 
           6267096276*\[Lambda]^13 + 1675399678*\[Lambda]^14 - 
           91022445105*\[Lambda]^15 + 9912789742*\[Lambda]^16 - 
           97925223258*\[Lambda]^17 + 9912789742*\[Lambda]^18 - 
           91022445105*\[Lambda]^19 + 1675399678*\[Lambda]^20 + 
           6267096276*\[Lambda]^21 + 11073198136*\[Lambda]^22 - 
           33121803249*\[Lambda]^23 - 40920350072*\[Lambda]^24 - 
           6500639268*\[Lambda]^25 + 20552523292*\[Lambda]^26 + 
           13570200861*\[Lambda]^27 - 3136825700*\[Lambda]^28 - 
           6905159964*\[Lambda]^29 - 2227542242*\[Lambda]^30 + 
           732774645*\[Lambda]^31 + 738584350*\[Lambda]^32 + 
           208818057*\[Lambda]^33 + 21425152*\[Lambda]^34)*H[{-1, 0}, x])/
         (4365900*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) - 
        ((-19304824 - 148954674*\[Lambda] - 1556878251*\[Lambda]^2 - 
           3649153728*\[Lambda]^3 - 18512583783*\[Lambda]^4 + 
           8157117042*\[Lambda]^5 - 16370179197*\[Lambda]^6 + 
           245487917280*\[Lambda]^7 + 291797026398*\[Lambda]^8 + 
           846897750902*\[Lambda]^9 + 658871474403*\[Lambda]^10 + 
           672708798384*\[Lambda]^11 + 175262514036*\[Lambda]^12 + 
           181218077124*\[Lambda]^13 + 227128563432*\[Lambda]^14 + 
           176974881360*\[Lambda]^15 - 72961726770*\[Lambda]^16 - 
           184054170798*\[Lambda]^17 - 60154605915*\[Lambda]^18 + 
           71068046976*\[Lambda]^19 + 61426082475*\[Lambda]^20 - 
           2727850374*\[Lambda]^21 - 22913803827*\[Lambda]^22 - 
           8898379776*\[Lambda]^23 + 1571869764*\[Lambda]^24 + 
           2151477594*\[Lambda]^25 + 626454171*\[Lambda]^26 + 
           64275456*\[Lambda]^27)*H[{0, 0}, x])/(8731800*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^16) - (242*(37 + 246*\[Lambda] + 4090*\[Lambda]^2 + 
           12054*\[Lambda]^3 + 65170*\[Lambda]^4 + 108486*\[Lambda]^5 + 
           296842*\[Lambda]^6 + 301350*\[Lambda]^7 + 482650*\[Lambda]^8 + 
           301350*\[Lambda]^9 + 296842*\[Lambda]^10 + 108486*\[Lambda]^11 + 
           65170*\[Lambda]^12 + 12054*\[Lambda]^13 + 4090*\[Lambda]^14 + 
           246*\[Lambda]^15 + 37*\[Lambda]^16)*H[{0, 1}, x])/
         (2025*(-1 + \[Lambda])*(1 + \[Lambda])^15) - 
        ((21425152 + 208818057*\[Lambda] + 738584350*\[Lambda]^2 + 
           732774645*\[Lambda]^3 - 2227542242*\[Lambda]^4 - 
           6905159964*\[Lambda]^5 - 3136825700*\[Lambda]^6 + 
           13570200861*\[Lambda]^7 + 20552523292*\[Lambda]^8 - 
           6462029620*\[Lambda]^9 - 40663648088*\[Lambda]^10 - 
           28853871889*\[Lambda]^11 + 23651595352*\[Lambda]^12 + 
           74272251956*\[Lambda]^13 + 114880974622*\[Lambda]^14 + 
           218733369263*\[Lambda]^15 + 324372720142*\[Lambda]^16 + 
           405721982342*\[Lambda]^17 + 324372720142*\[Lambda]^18 + 
           218733369263*\[Lambda]^19 + 114880974622*\[Lambda]^20 + 
           74272251956*\[Lambda]^21 + 23651595352*\[Lambda]^22 - 
           28853871889*\[Lambda]^23 - 40663648088*\[Lambda]^24 - 
           6462029620*\[Lambda]^25 + 20552523292*\[Lambda]^26 + 
           13570200861*\[Lambda]^27 - 3136825700*\[Lambda]^28 - 
           6905159964*\[Lambda]^29 - 2227542242*\[Lambda]^30 + 
           732774645*\[Lambda]^31 + 738584350*\[Lambda]^32 + 
           208818057*\[Lambda]^33 + 21425152*\[Lambda]^34)*H[{1, 0}, x])/
         (8731800*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) + 
        (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (495*(-1 + \[Lambda])^2) - (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(495*(-1 + \[Lambda])^2) + 
        (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (495*(-1 + \[Lambda])^2) - (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(495*(-1 + \[Lambda])^2) - 
        (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*Zeta[3])/
         (330*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-23994462871/2351462400 + (7*Zeta[3])/3) + 
      2*nh*TF*(-1/62868960000*(617676595200 + 5569245586800*\[Lambda] + 
           17491219276300*\[Lambda]^2 + 11556301797800*\[Lambda]^3 - 
           58978034750017*\[Lambda]^4 - 135557692104422*\[Lambda]^5 - 
           15210004604839*\[Lambda]^6 + 280977961003636*\[Lambda]^7 + 
           282459641607949*\[Lambda]^8 - 230756689319518*\[Lambda]^9 - 
           589703140600365*\[Lambda]^10 - 259168779104312*\[Lambda]^11 + 
           540945813384946*\[Lambda]^12 + 304498496035284*\[Lambda]^13 + 
           257600435698826*\[Lambda]^14 - 682200811297736*\[Lambda]^15 + 
           257600435698826*\[Lambda]^16 + 304498496035284*\[Lambda]^17 + 
           540945813384946*\[Lambda]^18 - 259168779104312*\[Lambda]^19 - 
           589703140600365*\[Lambda]^20 - 230756689319518*\[Lambda]^21 + 
           282459641607949*\[Lambda]^22 + 280977961003636*\[Lambda]^23 - 
           15210004604839*\[Lambda]^24 - 135557692104422*\[Lambda]^25 - 
           58978034750017*\[Lambda]^26 + 11556301797800*\[Lambda]^27 + 
           17491219276300*\[Lambda]^28 + 5569245586800*\[Lambda]^29 + 
           617676595200*\[Lambda]^30)/(\[Lambda]^8*(1 + \[Lambda])^14) - 
        ((10294609920 + 85099802340*\[Lambda] + 208107114530*\[Lambda]^2 - 
           150279959360*\[Lambda]^3 - 1518267270151*\[Lambda]^4 - 
           1789938264146*\[Lambda]^5 + 2715577490304*\[Lambda]^6 + 
           7848358789914*\[Lambda]^7 + 1612951005554*\[Lambda]^8 - 
           13299952237310*\[Lambda]^9 - 13842376534540*\[Lambda]^10 + 
           8990368298670*\[Lambda]^11 + 19777071797015*\[Lambda]^12 + 
           27260038927300*\[Lambda]^13 - 325367653078*\[Lambda]^14 + 
           56175559296032*\[Lambda]^15 + 20509886586492*\[Lambda]^16 + 
           56175559296032*\[Lambda]^17 - 325367653078*\[Lambda]^18 + 
           27260038927300*\[Lambda]^19 + 19777071797015*\[Lambda]^20 + 
           8990368298670*\[Lambda]^21 - 13842376534540*\[Lambda]^22 - 
           13299952237310*\[Lambda]^23 + 1612951005554*\[Lambda]^24 + 
           7848358789914*\[Lambda]^25 + 2715577490304*\[Lambda]^26 - 
           1789938264146*\[Lambda]^27 - 1518267270151*\[Lambda]^28 - 
           150279959360*\[Lambda]^29 + 208107114530*\[Lambda]^30 + 
           85099802340*\[Lambda]^31 + 10294609920*\[Lambda]^32)*H[{0}, x])/
         (1047816000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^15) + 
        ((171576832 + 1332541623*\[Lambda] + 3088142484*\[Lambda]^2 - 
           1556171209*\[Lambda]^3 - 17103749584*\[Lambda]^4 - 
           17550525483*\[Lambda]^5 + 27295315796*\[Lambda]^6 + 
           62923909549*\[Lambda]^7 - 1735791408*\[Lambda]^8 - 
           103120694329*\[Lambda]^9 - 76656358452*\[Lambda]^10 + 
           46675419951*\[Lambda]^11 + 56516199632*\[Lambda]^12 - 
           101157697147*\[Lambda]^13 - 271575905396*\[Lambda]^14 - 
           341335077355*\[Lambda]^15 - 345116573728*\[Lambda]^16 - 
           341335077355*\[Lambda]^17 - 271575905396*\[Lambda]^18 - 
           101157697147*\[Lambda]^19 + 56516199632*\[Lambda]^20 + 
           46675419951*\[Lambda]^21 - 76656358452*\[Lambda]^22 - 
           103120694329*\[Lambda]^23 - 1735791408*\[Lambda]^24 + 
           62923909549*\[Lambda]^25 + 27295315796*\[Lambda]^26 - 
           17550525483*\[Lambda]^27 - 17103749584*\[Lambda]^28 - 
           1556171209*\[Lambda]^29 + 3088142484*\[Lambda]^30 + 
           1332541623*\[Lambda]^31 + 171576832*\[Lambda]^32)*H[{-1, 0}, x])/
         (8731800*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^13) - 
        ((28156667 - 119476478*\[Lambda] + 2571106875*\[Lambda]^2 - 
           25935587184*\[Lambda]^3 - 44170713350*\[Lambda]^4 - 
           675678818764*\[Lambda]^5 - 1202801876542*\[Lambda]^6 - 
           4015642894736*\[Lambda]^7 - 4361047122321*\[Lambda]^8 - 
           7274862484270*\[Lambda]^9 - 5522823272937*\[Lambda]^10 - 
           6661605496064*\[Lambda]^11 - 4335385998628*\[Lambda]^12 - 
           2147436162184*\[Lambda]^13 + 760753626700*\[Lambda]^14 + 
           1047597071616*\[Lambda]^15 - 495697764183*\[Lambda]^16 - 
           1308242122490*\[Lambda]^17 - 430868993095*\[Lambda]^18 + 
           528950484720*\[Lambda]^19 + 459834634554*\[Lambda]^20 - 
           23344605708*\[Lambda]^21 - 177800553726*\[Lambda]^22 - 
           69158256240*\[Lambda]^23 + 12830880285*\[Lambda]^24 + 
           17259677190*\[Lambda]^25 + 5027085861*\[Lambda]^26 + 
           514730496*\[Lambda]^27)*H[{0, 0}, x])/(17463600*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^16) - ((171576832 + 1332541623*\[Lambda] + 
           3088142484*\[Lambda]^2 - 1556171209*\[Lambda]^3 - 
           17103749584*\[Lambda]^4 - 17550525483*\[Lambda]^5 + 
           27295315796*\[Lambda]^6 + 62923909549*\[Lambda]^7 - 
           1735791408*\[Lambda]^8 - 103120694329*\[Lambda]^9 - 
           76656358452*\[Lambda]^10 + 46675419951*\[Lambda]^11 + 
           56516199632*\[Lambda]^12 - 101157697147*\[Lambda]^13 - 
           271575905396*\[Lambda]^14 - 341335077355*\[Lambda]^15 - 
           345116573728*\[Lambda]^16 - 341335077355*\[Lambda]^17 - 
           271575905396*\[Lambda]^18 - 101157697147*\[Lambda]^19 + 
           56516199632*\[Lambda]^20 + 46675419951*\[Lambda]^21 - 
           76656358452*\[Lambda]^22 - 103120694329*\[Lambda]^23 - 
           1735791408*\[Lambda]^24 + 62923909549*\[Lambda]^25 + 
           27295315796*\[Lambda]^26 - 17550525483*\[Lambda]^27 - 
           17103749584*\[Lambda]^28 - 1556171209*\[Lambda]^29 + 
           3088142484*\[Lambda]^30 + 1332541623*\[Lambda]^31 + 
           171576832*\[Lambda]^32)*H[{1, 0}, x])/(17463600*(-1 + \[Lambda])*
          \[Lambda]^9*(1 + \[Lambda])^13) - 
        (28*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (495*(-1 + \[Lambda])^2) + (28*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(495*(-1 + \[Lambda])^2) - 
        (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (495*(-1 + \[Lambda])^2) + (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(495*(-1 + \[Lambda])^2) + 
        (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*Zeta[3])/
         (165*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-8704*nl*TF)/7425 + 
    2*nh*TF*(-1/29700*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
         7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 82466202*\[Lambda]^5 + 
         230458621*\[Lambda]^6 + 312731706*\[Lambda]^7 + 
         540665077*\[Lambda]^8 + 480763290*\[Lambda]^9 + 
         540665077*\[Lambda]^10 + 312731706*\[Lambda]^11 + 
         230458621*\[Lambda]^12 + 82466202*\[Lambda]^13 + 
         38547805*\[Lambda]^14 + 7513338*\[Lambda]^15 + 
         2021989*\[Lambda]^16 + 149709*\[Lambda]^17 + 17408*\[Lambda]^18)/
        (1 + \[Lambda])^18 + (14*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 
         1701*\[Lambda]^3 + 10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 
         92304*\[Lambda]^6 + 148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 
         333396*\[Lambda]^9 + 460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 
         310464*\[Lambda]^12 + 148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 
         27216*\[Lambda]^15 + 10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 
         389*\[Lambda]^18 + 21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0}, x])/
       (165*(-1 + \[Lambda])*(1 + \[Lambda])^19)) - 
    (56*nl*TF*Log[Q^2/\[Mu]^2])/165) + 
  a^2*fl02*(((-229483321*CF*nl*TF)/20963250 + 
      CA*((-3280253413*nl*TF)/377338500 + 
        2*nh*TF*((-26891*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
             7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
             82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
             312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
             480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
             312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
             82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
             7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
             149709*\[Lambda]^17 + 17408*\[Lambda]^18))/
           (68607000*(1 + \[Lambda])^18) + 
          (26891*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 1701*\[Lambda]^3 + 
             10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 
             148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 
             460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 
             310464*\[Lambda]^12 + 148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 
             27216*\[Lambda]^15 + 10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 
             389*\[Lambda]^18 + 21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0}, x])/
           (27225*(-1 + \[Lambda])*(1 + \[Lambda])^19))))*Log[Q^2/\[Mu]^2] + 
    ((-53782*CA*nl*TF)/27225 - (4822*CF*nl*TF)/3267)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-651112454591/185952412800 - (54*Zeta[3])/55) + 
      2*nh*TF*(-1/98892874080000*(266878735200000 + 2898787783953600*
            \[Lambda] + 11767692062649600*\[Lambda]^2 + 15603469149668400*
            \[Lambda]^3 - 34097446264543200*\[Lambda]^4 - 145110381646143056*
            \[Lambda]^5 - 112165493019135908*\[Lambda]^6 + 
           298871106036843164*\[Lambda]^7 + 659510254522274089*\[Lambda]^8 + 
           10998277631070400*\[Lambda]^9 - 1380012152216671755*\[Lambda]^10 - 
           1498110837259333768*\[Lambda]^11 + 404320871351320205*
            \[Lambda]^12 + 1747050346144474960*\[Lambda]^13 + 
           873597478688021705*\[Lambda]^14 - 770788461141703564*
            \[Lambda]^15 + 2818737647779594338*\[Lambda]^16 + 
           5678164705128032544*\[Lambda]^17 + 13324753514267557326*
            \[Lambda]^18 + 10793919774739845840*\[Lambda]^19 + 
           13324753514267557326*\[Lambda]^20 + 5678164705128032544*
            \[Lambda]^21 + 2818737647779594338*\[Lambda]^22 - 
           770788461141703564*\[Lambda]^23 + 873597478688021705*
            \[Lambda]^24 + 1747050346144474960*\[Lambda]^25 + 
           404320871351320205*\[Lambda]^26 - 1498110837259333768*
            \[Lambda]^27 - 1380012152216671755*\[Lambda]^28 + 
           10998277631070400*\[Lambda]^29 + 659510254522274089*\[Lambda]^30 + 
           298871106036843164*\[Lambda]^31 - 112165493019135908*
            \[Lambda]^32 - 145110381646143056*\[Lambda]^33 - 
           34097446264543200*\[Lambda]^34 + 15603469149668400*\[Lambda]^35 + 
           11767692062649600*\[Lambda]^36 + 2898787783953600*\[Lambda]^37 + 
           266878735200000*\[Lambda]^38)/(\[Lambda]^10*(1 + \[Lambda])^18) - 
        ((4447978920000 + 44977145542560*\[Lambda] + 153931826442240*
            \[Lambda]^2 + 48278153893200*\[Lambda]^3 - 1026127475622480*
            \[Lambda]^4 - 2345201738206228*\[Lambda]^5 + 679577282808446*
            \[Lambda]^6 + 9571643998568300*\[Lambda]^7 + 9795419866085931*
            \[Lambda]^8 - 14413884678403892*\[Lambda]^9 - 37462289964180386*
            \[Lambda]^10 - 8408115773509536*\[Lambda]^11 + 
           53678544319407266*\[Lambda]^12 + 53542119634273352*\[Lambda]^13 - 
           45782993693761950*\[Lambda]^14 - 115488636411233852*\[Lambda]^15 - 
           224807153086249691*\[Lambda]^16 - 239383489058992412*
            \[Lambda]^17 - 819711332863249662*\[Lambda]^18 - 
           921074228893488372*\[Lambda]^19 - 1648883438356480212*
            \[Lambda]^20 - 1138180910301616884*\[Lambda]^21 - 
           1220516304228255870*\[Lambda]^22 - 536900052470131484*
            \[Lambda]^23 - 472767205573084379*\[Lambda]^24 - 
           212332141529145404*\[Lambda]^25 - 92976494514916638*\[Lambda]^26 + 
           44027878220524280*\[Lambda]^27 + 51088507862191058*\[Lambda]^28 - 
           8601548599608048*\[Lambda]^29 - 37484782123213730*\[Lambda]^30 - 
           14413884678403892*\[Lambda]^31 + 9795419866085931*\[Lambda]^32 + 
           9571643998568300*\[Lambda]^33 + 679577282808446*\[Lambda]^34 - 
           2345201738206228*\[Lambda]^35 - 1026127475622480*\[Lambda]^36 + 
           48278153893200*\[Lambda]^37 + 153931826442240*\[Lambda]^38 + 
           44977145542560*\[Lambda]^39 + 4447978920000*\[Lambda]^40)*
          H[{0}, x])/(1648214568000*(-1 + \[Lambda])*\[Lambda]^10*
          (1 + \[Lambda])^19) + (26891*(17408 + 149709*\[Lambda] + 
           2021989*\[Lambda]^2 + 7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
           82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
           312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
           480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
           312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
           82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
           7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
           149709*\[Lambda]^17 + 17408*\[Lambda]^18)*H[{1}, x])/
         (34303500*(1 + \[Lambda])^18) + 
        ((6739362000 + 78256233216*\[Lambda] + 348367935888*\[Lambda]^2 + 
           574669732280*\[Lambda]^3 - 751512343792*\[Lambda]^4 - 
           4623166673821*\[Lambda]^5 - 5255089283784*\[Lambda]^6 + 
           7647876101692*\[Lambda]^7 + 25014148583116*\[Lambda]^8 + 
           9782140802598*\[Lambda]^9 - 45649710277516*\[Lambda]^10 - 
           69513626046580*\[Lambda]^11 - 1897991527608*\[Lambda]^12 + 
           75538813874416*\[Lambda]^13 + 32788132779304*\[Lambda]^14 - 
           109237675047372*\[Lambda]^15 - 145726508654068*\[Lambda]^16 - 
           149623145204230*\[Lambda]^17 + 32792217904308*\[Lambda]^18 - 
           222011555543540*\[Lambda]^19 + 13365122026792*\[Lambda]^20 - 
           392105629669798*\[Lambda]^21 + 13365122026792*\[Lambda]^22 - 
           222011555543540*\[Lambda]^23 + 32792217904308*\[Lambda]^24 - 
           149623145204230*\[Lambda]^25 - 145726508654068*\[Lambda]^26 - 
           109237675047372*\[Lambda]^27 + 32788132779304*\[Lambda]^28 + 
           75538813874416*\[Lambda]^29 - 1897991527608*\[Lambda]^30 - 
           69513626046580*\[Lambda]^31 - 45649710277516*\[Lambda]^32 + 
           9782140802598*\[Lambda]^33 + 25014148583116*\[Lambda]^34 + 
           7647876101692*\[Lambda]^35 - 5255089283784*\[Lambda]^36 - 
           4623166673821*\[Lambda]^37 - 751512343792*\[Lambda]^38 + 
           574669732280*\[Lambda]^39 + 348367935888*\[Lambda]^40 + 
           78256233216*\[Lambda]^41 + 6739362000*\[Lambda]^42)*H[{-1, 0}, x])/
         (1248647400*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^19) - 
        ((-4933315296 - 57893653220*\[Lambda] - 740141903861*\[Lambda]^2 - 
           2925491554248*\[Lambda]^3 - 16520434537975*\[Lambda]^4 - 
           15317019627296*\[Lambda]^5 - 64972202101798*\[Lambda]^6 + 
           199636050819112*\[Lambda]^7 + 323988162738230*\[Lambda]^8 + 
           1705896427899436*\[Lambda]^9 + 2066348850945845*\[Lambda]^10 + 
           3873523524571000*\[Lambda]^11 + 3035469219531551*\[Lambda]^12 + 
           3475112458517128*\[Lambda]^13 + 2259327061671020*\[Lambda]^14 + 
           1928659866902560*\[Lambda]^15 + 617508449146028*\[Lambda]^16 - 
           299113864372532*\[Lambda]^17 - 467595612158059*\[Lambda]^18 + 
           117708820761048*\[Lambda]^19 + 438235563898231*\[Lambda]^20 + 
           131404461838936*\[Lambda]^21 - 237872500601646*\[Lambda]^22 - 
           211991576581896*\[Lambda]^23 + 6402794102718*\[Lambda]^24 + 
           90807713600700*\[Lambda]^25 + 36813128326539*\[Lambda]^26 - 
           13510730819976*\[Lambda]^27 - 15593509218303*\[Lambda]^28 - 
           3299640839040*\[Lambda]^29 + 1489240497192*\[Lambda]^30 + 
           1024885721664*\[Lambda]^31 + 234768699648*\[Lambda]^32 + 
           20218086000*\[Lambda]^33)*H[{0, 0}, x])/(2497294800*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^20) - 
        (53782*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 1701*\[Lambda]^3 + 
           10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 
           148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 
           460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 310464*\[Lambda]^12 + 
           148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 27216*\[Lambda]^15 + 
           10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 389*\[Lambda]^18 + 
           21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0, 1}, x])/
         (27225*(-1 + \[Lambda])*(1 + \[Lambda])^19) - 
        ((6739362000 + 78256233216*\[Lambda] + 348367935888*\[Lambda]^2 + 
           574669732280*\[Lambda]^3 - 751512343792*\[Lambda]^4 - 
           4623166673821*\[Lambda]^5 - 5255089283784*\[Lambda]^6 + 
           7647876101692*\[Lambda]^7 + 25014148583116*\[Lambda]^8 + 
           9782140802598*\[Lambda]^9 - 45649710277516*\[Lambda]^10 - 
           69503759415988*\[Lambda]^11 - 1794391906392*\[Lambda]^12 + 
           77457873524560*\[Lambda]^13 + 41179702097800*\[Lambda]^14 - 
           55691470824588*\[Lambda]^15 - 11461399558132*\[Lambda]^16 + 
           305741589877754*\[Lambda]^17 + 763791145204404*\[Lambda]^18 + 
           1309605244513804*\[Lambda]^19 + 1658112708452008*\[Lambda]^20 + 
           1879212465869786*\[Lambda]^21 + 1658112708452008*\[Lambda]^22 + 
           1309605244513804*\[Lambda]^23 + 763791145204404*\[Lambda]^24 + 
           305741589877754*\[Lambda]^25 - 11461399558132*\[Lambda]^26 - 
           55691470824588*\[Lambda]^27 + 41179702097800*\[Lambda]^28 + 
           77457873524560*\[Lambda]^29 - 1794391906392*\[Lambda]^30 - 
           69503759415988*\[Lambda]^31 - 45649710277516*\[Lambda]^32 + 
           9782140802598*\[Lambda]^33 + 25014148583116*\[Lambda]^34 + 
           7647876101692*\[Lambda]^35 - 5255089283784*\[Lambda]^36 - 
           4623166673821*\[Lambda]^37 - 751512343792*\[Lambda]^38 + 
           574669732280*\[Lambda]^39 + 348367935888*\[Lambda]^40 + 
           78256233216*\[Lambda]^41 + 6739362000*\[Lambda]^42)*H[{1, 0}, x])/
         (2497294800*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^19) + 
        (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (715*(-1 + \[Lambda])^2) - (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(715*(-1 + \[Lambda])^2) + 
        (36*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (715*(-1 + \[Lambda])^2) - (36*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(715*(-1 + \[Lambda])^2) - 
        (54*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*Zeta[3])/
         (715*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-72533010722807/6973215480000 + (108*Zeta[3])/55) + 
      2*nh*TF*(-1/2247565320000*(30341417400000 + 329858673202800*\[Lambda] + 
           1338076365040800*\[Lambda]^2 + 1791165967926300*\[Lambda]^3 - 
           3677474745264600*\[Lambda]^4 - 15794441128972588*\[Lambda]^5 - 
           12227421169871884*\[Lambda]^6 + 31321341427739046*\[Lambda]^7 + 
           68163199362127545*\[Lambda]^8 - 671412833251434*\[Lambda]^9 - 
           142526874924266133*\[Lambda]^10 - 148096910337228468*
            \[Lambda]^11 + 54676975821836187*\[Lambda]^12 + 
           197070512046893154*\[Lambda]^13 + 75443445464118265*\[Lambda]^14 - 
           188330098741249046*\[Lambda]^15 - 122787067047766998*
            \[Lambda]^16 - 102463055525206908*\[Lambda]^17 + 
           235276030256806818*\[Lambda]^18 + 1790538031590288*\[Lambda]^19 + 
           235276030256806818*\[Lambda]^20 - 102463055525206908*
            \[Lambda]^21 - 122787067047766998*\[Lambda]^22 - 
           188330098741249046*\[Lambda]^23 + 75443445464118265*\[Lambda]^24 + 
           197070512046893154*\[Lambda]^25 + 54676975821836187*\[Lambda]^26 - 
           148096910337228468*\[Lambda]^27 - 142526874924266133*
            \[Lambda]^28 - 671412833251434*\[Lambda]^29 + 68163199362127545*
            \[Lambda]^30 + 31321341427739046*\[Lambda]^31 - 
           12227421169871884*\[Lambda]^32 - 15794441128972588*\[Lambda]^33 - 
           3677474745264600*\[Lambda]^34 + 1791165967926300*\[Lambda]^35 + 
           1338076365040800*\[Lambda]^36 + 329858673202800*\[Lambda]^37 + 
           30341417400000*\[Lambda]^38)/(\[Lambda]^10*(1 + \[Lambda])^18) - 
        ((505690290000 + 5118376835880*\[Lambda] + 17500273877520*
            \[Lambda]^2 + 5766342154860*\[Lambda]^3 - 113562352290660*
            \[Lambda]^4 - 257780064843374*\[Lambda]^5 + 72773471914858*
            \[Lambda]^6 + 1021653594262037*\[Lambda]^7 + 1021201706413937*
            \[Lambda]^8 - 1527875196815685*\[Lambda]^9 - 3846485512650606*
            \[Lambda]^10 - 716254675055758*\[Lambda]^11 + 5737403961839030*
            \[Lambda]^12 + 5883231525243598*\[Lambda]^13 - 
           2696232573841170*\[Lambda]^14 - 5673711135527371*\[Lambda]^15 + 
           56503245688447*\[Lambda]^16 + 21501844544131755*\[Lambda]^17 + 
           17675931333240998*\[Lambda]^18 + 34319267518306858*\[Lambda]^19 + 
           12718024457035292*\[Lambda]^20 + 34319267518306858*\[Lambda]^21 + 
           17675931333240998*\[Lambda]^22 + 21501844544131755*\[Lambda]^23 + 
           56503245688447*\[Lambda]^24 - 5673711135527371*\[Lambda]^25 - 
           2696232573841170*\[Lambda]^26 + 5883231525243598*\[Lambda]^27 + 
           5737403961839030*\[Lambda]^28 - 716254675055758*\[Lambda]^29 - 
           3846485512650606*\[Lambda]^30 - 1527875196815685*\[Lambda]^31 + 
           1021201706413937*\[Lambda]^32 + 1021653594262037*\[Lambda]^33 + 
           72773471914858*\[Lambda]^34 - 257780064843374*\[Lambda]^35 - 
           113562352290660*\[Lambda]^36 + 5766342154860*\[Lambda]^37 + 
           17500273877520*\[Lambda]^38 + 5118376835880*\[Lambda]^39 + 
           505690290000*\[Lambda]^40)*H[{0}, x])/(37459422000*
          (-1 + \[Lambda])*\[Lambda]^10*(1 + \[Lambda])^19) + 
        ((8428171500 + 81092194848*\[Lambda] + 265172086368*\[Lambda]^2 + 
           112017922352*\[Lambda]^3 - 1370218147781*\[Lambda]^4 - 
           2919119932035*\[Lambda]^5 + 896915857164*\[Lambda]^6 + 
           9936326044437*\[Lambda]^7 + 7921679367102*\[Lambda]^8 - 
           15157353184190*\[Lambda]^9 - 29867729916640*\[Lambda]^10 - 
           1877006081814*\[Lambda]^11 + 37532483787016*\[Lambda]^12 + 
           24460189564706*\[Lambda]^13 - 30718387502160*\[Lambda]^14 - 
           56484652449390*\[Lambda]^15 - 43149465254826*\[Lambda]^16 - 
           56114059536633*\[Lambda]^17 - 127881388932028*\[Lambda]^18 - 
           211130305213481*\[Lambda]^19 - 245143286457030*\[Lambda]^20 - 
           211130305213481*\[Lambda]^21 - 127881388932028*\[Lambda]^22 - 
           56114059536633*\[Lambda]^23 - 43149465254826*\[Lambda]^24 - 
           56484652449390*\[Lambda]^25 - 30718387502160*\[Lambda]^26 + 
           24460189564706*\[Lambda]^27 + 37532483787016*\[Lambda]^28 - 
           1877006081814*\[Lambda]^29 - 29867729916640*\[Lambda]^30 - 
           15157353184190*\[Lambda]^31 + 7921679367102*\[Lambda]^32 + 
           9936326044437*\[Lambda]^33 + 896915857164*\[Lambda]^34 - 
           2919119932035*\[Lambda]^35 - 1370218147781*\[Lambda]^36 + 
           112017922352*\[Lambda]^37 + 265172086368*\[Lambda]^38 + 
           81092194848*\[Lambda]^39 + 8428171500*\[Lambda]^40)*H[{-1, 0}, x])/
         (312161850*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^17) - 
        ((921484200 - 99288449*\[Lambda] + 137700451063*\[Lambda]^2 - 
           1254075165362*\[Lambda]^3 - 3334847109761*\[Lambda]^4 - 
           61493533579769*\[Lambda]^5 - 155012892678299*\[Lambda]^6 - 
           673202910433810*\[Lambda]^7 - 1110898881620467*\[Lambda]^8 - 
           2574506297864125*\[Lambda]^9 - 3030779538464003*\[Lambda]^10 - 
           4689065951058830*\[Lambda]^11 - 4199399660644559*\[Lambda]^12 - 
           4110585235531825*\[Lambda]^13 - 2083227381975952*\[Lambda]^14 - 
           962468357246872*\[Lambda]^15 - 471322106498312*\[Lambda]^16 - 
           789208432789871*\[Lambda]^17 - 576663013947545*\[Lambda]^18 + 
           154217125957198*\[Lambda]^19 + 523391610919687*\[Lambda]^20 + 
           168514396585549*\[Lambda]^21 - 262175530597005*\[Lambda]^22 - 
           242856012693174*\[Lambda]^23 + 5433881303163*\[Lambda]^24 + 
           105008368403481*\[Lambda]^25 + 43075728395925*\[Lambda]^26 - 
           16291595813934*\[Lambda]^27 - 18812977785543*\[Lambda]^28 - 
           3950384592819*\[Lambda]^29 + 1876517256264*\[Lambda]^30 + 
           1282069428192*\[Lambda]^31 + 293845613544*\[Lambda]^32 + 
           25284514500*\[Lambda]^33)*H[{0, 0}, x])/(624323700*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^20) - 
        ((8428171500 + 81092194848*\[Lambda] + 265172086368*\[Lambda]^2 + 
           112017922352*\[Lambda]^3 - 1370218147781*\[Lambda]^4 - 
           2919119932035*\[Lambda]^5 + 896915857164*\[Lambda]^6 + 
           9936326044437*\[Lambda]^7 + 7921679367102*\[Lambda]^8 - 
           15157353184190*\[Lambda]^9 - 29867729916640*\[Lambda]^10 - 
           1877006081814*\[Lambda]^11 + 37532483787016*\[Lambda]^12 + 
           24460189564706*\[Lambda]^13 - 30718387502160*\[Lambda]^14 - 
           56484652449390*\[Lambda]^15 - 43149465254826*\[Lambda]^16 - 
           56114059536633*\[Lambda]^17 - 127881388932028*\[Lambda]^18 - 
           211130305213481*\[Lambda]^19 - 245143286457030*\[Lambda]^20 - 
           211130305213481*\[Lambda]^21 - 127881388932028*\[Lambda]^22 - 
           56114059536633*\[Lambda]^23 - 43149465254826*\[Lambda]^24 - 
           56484652449390*\[Lambda]^25 - 30718387502160*\[Lambda]^26 + 
           24460189564706*\[Lambda]^27 + 37532483787016*\[Lambda]^28 - 
           1877006081814*\[Lambda]^29 - 29867729916640*\[Lambda]^30 - 
           15157353184190*\[Lambda]^31 + 7921679367102*\[Lambda]^32 + 
           9936326044437*\[Lambda]^33 + 896915857164*\[Lambda]^34 - 
           2919119932035*\[Lambda]^35 - 1370218147781*\[Lambda]^36 + 
           112017922352*\[Lambda]^37 + 265172086368*\[Lambda]^38 + 
           81092194848*\[Lambda]^39 + 8428171500*\[Lambda]^40)*H[{1, 0}, x])/
         (624323700*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^17) - 
        (144*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (715*(-1 + \[Lambda])^2) + (144*(13 + 124*\[Lambda] + 
           13*\[Lambda]^2)*H[{0, -1, 0}, x])/(715*(-1 + \[Lambda])^2) - 
        (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (715*(-1 + \[Lambda])^2) + (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(715*(-1 + \[Lambda])^2) + 
        (108*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*Zeta[3])/
         (715*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-8110049*nl*TF)/7567560 + 
    2*nh*TF*(-1/15135120*(8110049 + 95263118*\[Lambda] + 
         1503685803*\[Lambda]^2 + 7458112876*\[Lambda]^3 + 
         46223547517*\[Lambda]^4 + 134274528426*\[Lambda]^5 + 
         468583854567*\[Lambda]^6 + 893923412376*\[Lambda]^7 + 
         2006293045992*\[Lambda]^8 + 2644285309176*\[Lambda]^9 + 
         4057502257032*\[Lambda]^10 + 3766479945816*\[Lambda]^11 + 
         4057502257032*\[Lambda]^12 + 2644285309176*\[Lambda]^13 + 
         2006293045992*\[Lambda]^14 + 893923412376*\[Lambda]^15 + 
         468583854567*\[Lambda]^16 + 134274528426*\[Lambda]^17 + 
         46223547517*\[Lambda]^18 + 7458112876*\[Lambda]^19 + 
         1503685803*\[Lambda]^20 + 95263118*\[Lambda]^21 + 
         8110049*\[Lambda]^22)/(1 + \[Lambda])^22 + 
      ((79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 137698*\[Lambda]^3 + 
         1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 14150950*\[Lambda]^6 + 
         30982050*\[Lambda]^7 + 81321075*\[Lambda]^8 + 
         123928200*\[Lambda]^9 + 223053336*\[Lambda]^10 + 
         242899272*\[Lambda]^11 + 310347576*\[Lambda]^12 + 
         242899272*\[Lambda]^13 + 223053336*\[Lambda]^14 + 
         123928200*\[Lambda]^15 + 81321075*\[Lambda]^16 + 
         30982050*\[Lambda]^17 + 14150950*\[Lambda]^18 + 
         3442450*\[Lambda]^19 + 1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
         23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*H[{0}, x])/
       (546*(-1 + \[Lambda])*(1 + \[Lambda])^23)) - 
    (79*nl*TF*Log[Q^2/\[Mu]^2])/273) + 
  a^2*fl02*(((-410591452681*CF*nl*TF)/38367529200 + 
      CA*((-270097660919*nl*TF)/32228724528 + 
        2*nh*TF*((-9203*(8110049 + 95263118*\[Lambda] + 1503685803*
              \[Lambda]^2 + 7458112876*\[Lambda]^3 + 46223547517*
              \[Lambda]^4 + 134274528426*\[Lambda]^5 + 468583854567*
              \[Lambda]^6 + 893923412376*\[Lambda]^7 + 2006293045992*
              \[Lambda]^8 + 2644285309176*\[Lambda]^9 + 4057502257032*
              \[Lambda]^10 + 3766479945816*\[Lambda]^11 + 4057502257032*
              \[Lambda]^12 + 2644285309176*\[Lambda]^13 + 2006293045992*
              \[Lambda]^14 + 893923412376*\[Lambda]^15 + 468583854567*
              \[Lambda]^16 + 134274528426*\[Lambda]^17 + 46223547517*
              \[Lambda]^18 + 7458112876*\[Lambda]^19 + 1503685803*
              \[Lambda]^20 + 95263118*\[Lambda]^21 + 8110049*\[Lambda]^22))/
           (11268784800*(1 + \[Lambda])^22) + 
          (101233*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 
             137698*\[Lambda]^3 + 1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
             14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
             81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
             223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
             310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
             223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
             81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
             14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
             1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
             23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*
            H[{0}, x])/(4471740*(-1 + \[Lambda])*(1 + \[Lambda])^23))))*
     Log[Q^2/\[Mu]^2] + ((-7997407*CA*nl*TF)/4471740 - 
      (16725248*CF*nl*TF)/12297285)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-39540735563386331/10558130155372800 - (11*Zeta[3])/13) + 
      2*nh*TF*(-1/223345060979040000*(642724567220736000 + 
           8207037209170800000*\[Lambda] + 41023815238305900000*\[Lambda]^2 + 
           82284585984402984000*\[Lambda]^3 - 65790961889681606760*
            \[Lambda]^4 - 656620648656518211120*\[Lambda]^5 - 
           1006907146613511694200*\[Lambda]^6 + 910258422494544522360*
            \[Lambda]^7 + 4769371015671969008562*\[Lambda]^8 + 
           3516831716893720732026*\[Lambda]^9 - 8492344220325485343720*
            \[Lambda]^10 - 18535936545472728186246*\[Lambda]^11 - 
           4781167013989591544317*\[Lambda]^12 + 22879298313239612481740*
            \[Lambda]^13 + 19624869720727130176923*\[Lambda]^14 - 
           26794975820738689193096*\[Lambda]^15 - 57760597260738898462685*
            \[Lambda]^16 - 28443078188299734240864*\[Lambda]^17 + 
           50580699579082886682423*\[Lambda]^18 + 81371906403646101009558*
            \[Lambda]^19 + 181659454204733090088150*\[Lambda]^20 + 
           205925180403943860187242*\[Lambda]^21 + 430063517469395282490024*
            \[Lambda]^22 + 364896956346369847723200*\[Lambda]^23 + 
           430063517469395282490024*\[Lambda]^24 + 205925180403943860187242*
            \[Lambda]^25 + 181659454204733090088150*\[Lambda]^26 + 
           81371906403646101009558*\[Lambda]^27 + 50580699579082886682423*
            \[Lambda]^28 - 28443078188299734240864*\[Lambda]^29 - 
           57760597260738898462685*\[Lambda]^30 - 26794975820738689193096*
            \[Lambda]^31 + 19624869720727130176923*\[Lambda]^32 + 
           22879298313239612481740*\[Lambda]^33 - 4781167013989591544317*
            \[Lambda]^34 - 18535936545472728186246*\[Lambda]^35 - 
           8492344220325485343720*\[Lambda]^36 + 3516831716893720732026*
            \[Lambda]^37 + 4769371015671969008562*\[Lambda]^38 + 
           910258422494544522360*\[Lambda]^39 - 1006907146613511694200*
            \[Lambda]^40 - 656620648656518211120*\[Lambda]^41 - 
           65790961889681606760*\[Lambda]^42 + 82284585984402984000*
            \[Lambda]^43 + 41023815238305900000*\[Lambda]^44 + 
           8207037209170800000*\[Lambda]^45 + 642724567220736000*
            \[Lambda]^46)/(\[Lambda]^12*(1 + \[Lambda])^22) - 
        ((510098862873600 + 6130947447424800*\[Lambda] + 26989768156150800*
            \[Lambda]^2 + 32164331376340800*\[Lambda]^3 - 144807949814837400*
            \[Lambda]^4 - 569985675513639840*\[Lambda]^5 - 
           342342128164998000*\[Lambda]^6 + 2008792211304204300*\[Lambda]^7 + 
           4311672228410994356*\[Lambda]^8 - 953408252296500962*\[Lambda]^9 - 
           13768433763560499036*\[Lambda]^10 - 13411181381014258816*
            \[Lambda]^11 + 15792017610059489349*\[Lambda]^12 + 
           40141901223011609368*\[Lambda]^13 + 7442546386408904264*
            \[Lambda]^14 - 55911787393092237090*\[Lambda]^15 - 
           56796465963252160610*\[Lambda]^16 + 21009734188419257570*
            \[Lambda]^17 + 17715978021566282784*\[Lambda]^18 - 
           100957424448209855408*\[Lambda]^19 - 525497692222471480089*
            \[Lambda]^20 - 755141906320655025584*\[Lambda]^21 - 
           1607277387854896028484*\[Lambda]^22 - 1693488618036716279858*
            \[Lambda]^23 - 2612351231240362157308*\[Lambda]^24 - 
           2018393568838510843058*\[Lambda]^25 - 2201156565349963263684*
            \[Lambda]^26 - 1261917849991092609584*\[Lambda]^27 - 
           970705067908478771589*\[Lambda]^28 - 320895815889293456408*
            \[Lambda]^29 - 104568472734308696216*\[Lambda]^30 - 
           15706963530347951430*\[Lambda]^31 - 69744045639407175930*
            \[Lambda]^32 - 58043526630009853130*\[Lambda]^33 + 
           7009537752337513744*\[Lambda]^34 + 40114320037309556528*
            \[Lambda]^35 + 15789669536930896729*\[Lambda]^36 - 
           13411181381014258816*\[Lambda]^37 - 13768433763560499036*
            \[Lambda]^38 - 953408252296500962*\[Lambda]^39 + 
           4311672228410994356*\[Lambda]^40 + 2008792211304204300*
            \[Lambda]^41 - 342342128164998000*\[Lambda]^42 - 
           569985675513639840*\[Lambda]^43 - 144807949814837400*
            \[Lambda]^44 + 32164331376340800*\[Lambda]^45 + 
           26989768156150800*\[Lambda]^46 + 6130947447424800*\[Lambda]^47 + 
           510098862873600*\[Lambda]^48)*H[{0}, x])/(177257984904000*
          (-1 + \[Lambda])*\[Lambda]^12*(1 + \[Lambda])^23) + 
        (9203*(8110049 + 95263118*\[Lambda] + 1503685803*\[Lambda]^2 + 
           7458112876*\[Lambda]^3 + 46223547517*\[Lambda]^4 + 
           134274528426*\[Lambda]^5 + 468583854567*\[Lambda]^6 + 
           893923412376*\[Lambda]^7 + 2006293045992*\[Lambda]^8 + 
           2644285309176*\[Lambda]^9 + 4057502257032*\[Lambda]^10 + 
           3766479945816*\[Lambda]^11 + 4057502257032*\[Lambda]^12 + 
           2644285309176*\[Lambda]^13 + 2006293045992*\[Lambda]^14 + 
           893923412376*\[Lambda]^15 + 468583854567*\[Lambda]^16 + 
           134274528426*\[Lambda]^17 + 46223547517*\[Lambda]^18 + 
           7458112876*\[Lambda]^19 + 1503685803*\[Lambda]^20 + 
           95263118*\[Lambda]^21 + 8110049*\[Lambda]^22)*H[{1}, x])/
         (5634392400*(1 + \[Lambda])^22) + 
        ((93424700160 + 1263021198120*\[Lambda] + 6806571211440*\[Lambda]^2 + 
           15749821458720*\[Lambda]^3 - 4237146454032*\[Lambda]^4 - 
           111099604511556*\[Lambda]^5 - 216867832024358*\[Lambda]^6 + 
           76572179014622*\[Lambda]^7 + 901719625928052*\[Lambda]^8 + 
           1010079138284119*\[Lambda]^9 - 1255767151095690*\[Lambda]^10 - 
           4109579761880104*\[Lambda]^11 - 2243842846399472*\[Lambda]^12 + 
           4581156801277038*\[Lambda]^13 + 6555801595689698*\[Lambda]^14 - 
           3291580160351762*\[Lambda]^15 - 14604557542206402*\[Lambda]^16 - 
           12392643867375832*\[Lambda]^17 - 75438001191782*\[Lambda]^18 - 
           588827606668182*\[Lambda]^19 - 7954265598818602*\[Lambda]^20 - 
           32581204012763642*\[Lambda]^21 - 9830188002772722*\[Lambda]^22 - 
           40386644790444622*\[Lambda]^23 + 10465920114671150*\[Lambda]^24 - 
           46099164693281518*\[Lambda]^25 + 10465920114671150*\[Lambda]^26 - 
           40386644790444622*\[Lambda]^27 - 9830188002772722*\[Lambda]^28 - 
           32581204012763642*\[Lambda]^29 - 7954265598818602*\[Lambda]^30 - 
           588827606668182*\[Lambda]^31 - 75438001191782*\[Lambda]^32 - 
           12392643867375832*\[Lambda]^33 - 14604557542206402*\[Lambda]^34 - 
           3291580160351762*\[Lambda]^35 + 6555801595689698*\[Lambda]^36 + 
           4581156801277038*\[Lambda]^37 - 2243842846399472*\[Lambda]^38 - 
           4109579761880104*\[Lambda]^39 - 1255767151095690*\[Lambda]^40 + 
           1010079138284119*\[Lambda]^41 + 901719625928052*\[Lambda]^42 + 
           76572179014622*\[Lambda]^43 - 216867832024358*\[Lambda]^44 - 
           111099604511556*\[Lambda]^45 - 4237146454032*\[Lambda]^46 + 
           15749821458720*\[Lambda]^47 + 6806571211440*\[Lambda]^48 + 
           1263021198120*\[Lambda]^49 + 93424700160*\[Lambda]^50)*
          H[{-1, 0}, x])/(16232416200*(-1 + \[Lambda])*\[Lambda]^13*
          (1 + \[Lambda])^23) - ((-58061174820 - 916322173500*\[Lambda] - 
           13987444215616*\[Lambda]^2 - 76335938407214*\[Lambda]^3 - 
           504433223072261*\[Lambda]^4 - 1016761539328838*\[Lambda]^5 - 
           4172952969363129*\[Lambda]^6 + 2803224561287186*\[Lambda]^7 + 
           4980439404917492*\[Lambda]^8 + 91717794872322110*\[Lambda]^9 + 
           151118599894234838*\[Lambda]^10 + 430615115187009050*
            \[Lambda]^11 + 507560430283729661*\[Lambda]^12 + 
           834574320785072258*\[Lambda]^13 + 747051029026815773*
            \[Lambda]^14 + 841255348902115706*\[Lambda]^15 + 
           544367674196881418*\[Lambda]^16 + 359333706850127750*
            \[Lambda]^17 + 106470468176821112*\[Lambda]^18 + 
           60127831898678726*\[Lambda]^19 + 69803862893443341*\[Lambda]^20 + 
           52285927899347662*\[Lambda]^21 - 24842182913034071*\[Lambda]^22 - 
           63155953401036314*\[Lambda]^23 - 23562186841591216*\[Lambda]^24 + 
           26401362503686170*\[Lambda]^25 + 26072383872995886*\[Lambda]^26 - 
           2964227085911346*\[Lambda]^27 - 15358976700492669*\[Lambda]^28 - 
           6472460331071226*\[Lambda]^29 + 2800520877808491*\[Lambda]^30 + 
           3355762373857230*\[Lambda]^31 + 563015350578534*\[Lambda]^32 - 
           637892056710978*\[Lambda]^33 - 380548277910828*\[Lambda]^34 - 
           33131152996416*\[Lambda]^35 + 43460400781800*\[Lambda]^36 + 
           20139439533840*\[Lambda]^37 + 3789063594360*\[Lambda]^38 + 
           280274100480*\[Lambda]^39)*H[{0, 0}, x])/(32464832400*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^24) - 
        (101233*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 
           137698*\[Lambda]^3 + 1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
           14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
           81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
           223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
           310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
           223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
           81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
           14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
           1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 23894*\[Lambda]^22 + 
           1138*\[Lambda]^23 + 79*\[Lambda]^24)*H[{0, 1}, x])/
         (2235870*(-1 + \[Lambda])*(1 + \[Lambda])^23) - 
        ((93424700160 + 1263021198120*\[Lambda] + 6806571211440*\[Lambda]^2 + 
           15749821458720*\[Lambda]^3 - 4237146454032*\[Lambda]^4 - 
           111099604511556*\[Lambda]^5 - 216867832024358*\[Lambda]^6 + 
           76572179014622*\[Lambda]^7 + 901719625928052*\[Lambda]^8 + 
           1010079138284119*\[Lambda]^9 - 1255767151095690*\[Lambda]^10 - 
           4109579761880104*\[Lambda]^11 - 2243842846399472*\[Lambda]^12 + 
           4581272923626678*\[Lambda]^13 + 6557474345485778*\[Lambda]^14 - 
           3256458294246722*\[Lambda]^15 - 14402154816880722*\[Lambda]^16 - 
           10874801285715592*\[Lambda]^17 + 4984630131950218*\[Lambda]^18 + 
           20211698515333818*\[Lambda]^19 + 37586347599459398*\[Lambda]^20 + 
           86952901104333358*\[Lambda]^21 + 172332264790339278*\[Lambda]^22 + 
           287480158644497138*\[Lambda]^23 + 367504327589170670*
            \[Lambda]^24 + 410081717967458642*\[Lambda]^25 + 
           367504327589170670*\[Lambda]^26 + 287480158644497138*
            \[Lambda]^27 + 172332264790339278*\[Lambda]^28 + 
           86952901104333358*\[Lambda]^29 + 37586347599459398*\[Lambda]^30 + 
           20211698515333818*\[Lambda]^31 + 4984630131950218*\[Lambda]^32 - 
           10874801285715592*\[Lambda]^33 - 14402154816880722*\[Lambda]^34 - 
           3256458294246722*\[Lambda]^35 + 6557474345485778*\[Lambda]^36 + 
           4581272923626678*\[Lambda]^37 - 2243842846399472*\[Lambda]^38 - 
           4109579761880104*\[Lambda]^39 - 1255767151095690*\[Lambda]^40 + 
           1010079138284119*\[Lambda]^41 + 901719625928052*\[Lambda]^42 + 
           76572179014622*\[Lambda]^43 - 216867832024358*\[Lambda]^44 - 
           111099604511556*\[Lambda]^45 - 4237146454032*\[Lambda]^46 + 
           15749821458720*\[Lambda]^47 + 6806571211440*\[Lambda]^48 + 
           1263021198120*\[Lambda]^49 + 93424700160*\[Lambda]^50)*
          H[{1, 0}, x])/(32464832400*(-1 + \[Lambda])*\[Lambda]^13*
          (1 + \[Lambda])^23) + (44*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(1365*(-1 + \[Lambda])^2) - 
        (44*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (1365*(-1 + \[Lambda])^2) + (22*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, 1, 0}, x])/(1365*(-1 + \[Lambda])^2) - 
        (22*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (1365*(-1 + \[Lambda])^2) - (11*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*Zeta[3])/(455*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-6258789011950819/598533455520000 + (22*Zeta[3])/13) + 
      2*nh*TF*(-1/5726796435360000*(98905045510656000 + 1263437651504952000*
            \[Lambda] + 6311638283968710000*\[Lambda]^2 + 
           12720916272159597600*\[Lambda]^3 - 9228965888861549460*
            \[Lambda]^4 - 96843188760435374040*\[Lambda]^5 - 
           148153247989662602340*\[Lambda]^6 + 130260436792276023504*
            \[Lambda]^7 + 677747728684133358215*\[Lambda]^8 + 
           475069457912681830422*\[Lambda]^9 - 1242183264088508889307*
            \[Lambda]^10 - 2613555325446687853740*\[Lambda]^11 - 
           581526257813352354073*\[Lambda]^12 + 3413131958555291974338*
            \[Lambda]^13 + 3172719484630880709297*\[Lambda]^14 - 
           2910120181335012132720*\[Lambda]^15 - 7038021786511176716717*
            \[Lambda]^16 - 3379766514030844246986*\[Lambda]^17 + 
           3923938263517159806685*\[Lambda]^18 + 2639503522168616379660*
            \[Lambda]^19 + 694981266458698570939*\[Lambda]^20 - 
           6789757235010216002550*\[Lambda]^21 + 2989504838176470959961*
            \[Lambda]^22 - 3083128855359203184576*\[Lambda]^23 + 
           2989504838176470959961*\[Lambda]^24 - 6789757235010216002550*
            \[Lambda]^25 + 694981266458698570939*\[Lambda]^26 + 
           2639503522168616379660*\[Lambda]^27 + 3923938263517159806685*
            \[Lambda]^28 - 3379766514030844246986*\[Lambda]^29 - 
           7038021786511176716717*\[Lambda]^30 - 2910120181335012132720*
            \[Lambda]^31 + 3172719484630880709297*\[Lambda]^32 + 
           3413131958555291974338*\[Lambda]^33 - 581526257813352354073*
            \[Lambda]^34 - 2613555325446687853740*\[Lambda]^35 - 
           1242183264088508889307*\[Lambda]^36 + 475069457912681830422*
            \[Lambda]^37 + 677747728684133358215*\[Lambda]^38 + 
           130260436792276023504*\[Lambda]^39 - 148153247989662602340*
            \[Lambda]^40 - 96843188760435374040*\[Lambda]^41 - 
           9228965888861549460*\[Lambda]^42 + 12720916272159597600*
            \[Lambda]^43 + 6311638283968710000*\[Lambda]^44 + 
           1263437651504952000*\[Lambda]^45 + 98905045510656000*\[Lambda]^46)/
          (\[Lambda]^12*(1 + \[Lambda])^22) - 
        ((117744101798400 + 1415784365919000*\[Lambda] + 6227975965157100*
            \[Lambda]^2 + 7494494693570640*\[Lambda]^3 - 32410029187904130*
            \[Lambda]^4 - 127460215199125620*\[Lambda]^5 - 
           76111033279754280*\[Lambda]^6 + 439236820672093428*\[Lambda]^7 + 
           926199592769184995*\[Lambda]^8 - 233608345041141544*\[Lambda]^9 - 
           2953992579287917249*\[Lambda]^10 - 2763215444222558974*
            \[Lambda]^11 + 3520698700234169043*\[Lambda]^12 + 
           8633191274744862922*\[Lambda]^13 + 1769251577058704169*
            \[Lambda]^14 - 11318543902838668692*\[Lambda]^15 - 
           10825881323993351784*\[Lambda]^16 + 7517223006004790120*
            \[Lambda]^17 + 18966310096220165511*\[Lambda]^18 + 
           18716466207258073954*\[Lambda]^19 + 5514281723451087943*
            \[Lambda]^20 + 42578799096868382086*\[Lambda]^21 + 
           48392989901390231821*\[Lambda]^22 + 114476476943097368760*
            \[Lambda]^23 + 78636345838544136282*\[Lambda]^24 + 
           114476476943097368760*\[Lambda]^25 + 48392989901390231821*
            \[Lambda]^26 + 42578799096868382086*\[Lambda]^27 + 
           5514281723451087943*\[Lambda]^28 + 18716466207258073954*
            \[Lambda]^29 + 18966310096220165511*\[Lambda]^30 + 
           7517223006004790120*\[Lambda]^31 - 10825881323993351784*
            \[Lambda]^32 - 11318543902838668692*\[Lambda]^33 + 
           1769251577058704169*\[Lambda]^34 + 8633191274744862922*
            \[Lambda]^35 + 3520698700234169043*\[Lambda]^36 - 
           2763215444222558974*\[Lambda]^37 - 2953992579287917249*
            \[Lambda]^38 - 233608345041141544*\[Lambda]^39 + 
           926199592769184995*\[Lambda]^40 + 439236820672093428*
            \[Lambda]^41 - 76111033279754280*\[Lambda]^42 - 
           127460215199125620*\[Lambda]^43 - 32410029187904130*\[Lambda]^44 + 
           7494494693570640*\[Lambda]^45 + 6227975965157100*\[Lambda]^46 + 
           1415784365919000*\[Lambda]^47 + 117744101798400*\[Lambda]^48)*
          H[{0}, x])/(6817614804000*(-1 + \[Lambda])*\[Lambda]^12*
          (1 + \[Lambda])^23) + ((280343099520 + 2670057408150*\[Lambda] + 
           8059922982540*\[Lambda]^2 - 1957609584828*\[Lambda]^3 - 
           61540609663908*\[Lambda]^4 - 96664151158956*\[Lambda]^5 + 
           131649670593298*\[Lambda]^6 + 510582370291773*\[Lambda]^7 + 
           127276408996012*\[Lambda]^8 - 1270039183568491*\[Lambda]^9 - 
           1489313334397056*\[Lambda]^10 + 1192269595875514*\[Lambda]^11 + 
           3300033509831564*\[Lambda]^12 + 242339628115847*\[Lambda]^13 - 
           4559235091586238*\[Lambda]^14 - 3374109664386884*\[Lambda]^15 + 
           2441597255171854*\[Lambda]^16 + 3590079014482379*\[Lambda]^17 - 
           2331228012644256*\[Lambda]^18 - 8427795457651310*\[Lambda]^19 - 
           11896090254601684*\[Lambda]^20 - 15636036101201553*\[Lambda]^21 - 
           22427009644657486*\[Lambda]^22 - 24797813532305682*\[Lambda]^23 - 
           22427009644657486*\[Lambda]^24 - 15636036101201553*\[Lambda]^25 - 
           11896090254601684*\[Lambda]^26 - 8427795457651310*\[Lambda]^27 - 
           2331228012644256*\[Lambda]^28 + 3590079014482379*\[Lambda]^29 + 
           2441597255171854*\[Lambda]^30 - 3374109664386884*\[Lambda]^31 - 
           4559235091586238*\[Lambda]^32 + 242339628115847*\[Lambda]^33 + 
           3300033509831564*\[Lambda]^34 + 1192269595875514*\[Lambda]^35 - 
           1489313334397056*\[Lambda]^36 - 1270039183568491*\[Lambda]^37 + 
           127276408996012*\[Lambda]^38 + 510582370291773*\[Lambda]^39 + 
           131649670593298*\[Lambda]^40 - 96664151158956*\[Lambda]^41 - 
           61540609663908*\[Lambda]^42 - 1957609584828*\[Lambda]^43 + 
           8059922982540*\[Lambda]^44 + 2670057408150*\[Lambda]^45 + 
           280343099520*\[Lambda]^46)*H[{-1, 0}, x])/
         (8116208100*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^19) - 
        ((22077327360 + 84729703824*\[Lambda] + 5001828370139*\[Lambda]^2 - 
           39765210082750*\[Lambda]^3 - 141789102218214*\[Lambda]^4 - 
           3331879930652250*\[Lambda]^5 - 10897630190899526*\[Lambda]^6 - 
           58793019794129110*\[Lambda]^7 - 129647088966672339*\[Lambda]^8 - 
           384628125377462422*\[Lambda]^9 - 616625946418889289*\[Lambda]^10 - 
           1225788880289943598*\[Lambda]^11 - 1492587603065466390*
            \[Lambda]^12 - 2044947001045664566*\[Lambda]^13 - 
           1778010019143348678*\[Lambda]^14 - 1640480232932672782*
            \[Lambda]^15 - 1051062613296665877*\[Lambda]^16 - 
           833420261094519046*\[Lambda]^17 - 518753235476404137*
            \[Lambda]^18 - 213040193819590210*\[Lambda]^19 + 
           94290879682141732*\[Lambda]^20 + 124959693339690054*\[Lambda]^21 - 
           57496335289855104*\[Lambda]^22 - 160932613585791826*\[Lambda]^23 - 
           57395220216750229*\[Lambda]^24 + 75929298631598430*\[Lambda]^25 + 
           74203010752486281*\[Lambda]^26 - 6563447926176330*\[Lambda]^27 - 
           42294078126684798*\[Lambda]^28 - 18429417487073154*\[Lambda]^29 + 
           7570257323728986*\[Lambda]^30 + 9405983420417718*\[Lambda]^31 + 
           1586215786368045*\[Lambda]^32 - 1841910510020658*\[Lambda]^33 - 
           1101258891532674*\[Lambda]^34 - 91419445764360*\[Lambda]^35 + 
           130897108158246*\[Lambda]^36 + 60425604338220*\[Lambda]^37 + 
           11374289418690*\[Lambda]^38 + 841029298560*\[Lambda]^39)*
          H[{0, 0}, x])/(16232416200*(-1 + \[Lambda])^2*(1 + \[Lambda])^24) - 
        ((280343099520 + 2670057408150*\[Lambda] + 8059922982540*
            \[Lambda]^2 - 1957609584828*\[Lambda]^3 - 61540609663908*
            \[Lambda]^4 - 96664151158956*\[Lambda]^5 + 131649670593298*
            \[Lambda]^6 + 510582370291773*\[Lambda]^7 + 127276408996012*
            \[Lambda]^8 - 1270039183568491*\[Lambda]^9 - 1489313334397056*
            \[Lambda]^10 + 1192269595875514*\[Lambda]^11 + 
           3300033509831564*\[Lambda]^12 + 242339628115847*\[Lambda]^13 - 
           4559235091586238*\[Lambda]^14 - 3374109664386884*\[Lambda]^15 + 
           2441597255171854*\[Lambda]^16 + 3590079014482379*\[Lambda]^17 - 
           2331228012644256*\[Lambda]^18 - 8427795457651310*\[Lambda]^19 - 
           11896090254601684*\[Lambda]^20 - 15636036101201553*\[Lambda]^21 - 
           22427009644657486*\[Lambda]^22 - 24797813532305682*\[Lambda]^23 - 
           22427009644657486*\[Lambda]^24 - 15636036101201553*\[Lambda]^25 - 
           11896090254601684*\[Lambda]^26 - 8427795457651310*\[Lambda]^27 - 
           2331228012644256*\[Lambda]^28 + 3590079014482379*\[Lambda]^29 + 
           2441597255171854*\[Lambda]^30 - 3374109664386884*\[Lambda]^31 - 
           4559235091586238*\[Lambda]^32 + 242339628115847*\[Lambda]^33 + 
           3300033509831564*\[Lambda]^34 + 1192269595875514*\[Lambda]^35 - 
           1489313334397056*\[Lambda]^36 - 1270039183568491*\[Lambda]^37 + 
           127276408996012*\[Lambda]^38 + 510582370291773*\[Lambda]^39 + 
           131649670593298*\[Lambda]^40 - 96664151158956*\[Lambda]^41 - 
           61540609663908*\[Lambda]^42 - 1957609584828*\[Lambda]^43 + 
           8059922982540*\[Lambda]^44 + 2670057408150*\[Lambda]^45 + 
           280343099520*\[Lambda]^46)*H[{1, 0}, x])/(16232416200*
          (-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^19) - 
        (88*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (1365*(-1 + \[Lambda])^2) + (88*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, -1, 0}, x])/(1365*(-1 + \[Lambda])^2) - 
        (44*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (1365*(-1 + \[Lambda])^2) + (44*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*H[{1, 0, 0}, x])/(1365*(-1 + \[Lambda])^2) + 
        (22*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*Zeta[3])/
         (455*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-74611489*nl*TF)/75675600 + 
    2*nh*TF*(-1/151351200*(74611489 + 1113905196*\[Lambda] + 
         20264645201*\[Lambda]^2 + 125614757880*\[Lambda]^3 + 
         917240402034*\[Lambda]^4 + 3364537508424*\[Lambda]^5 + 
         14138424195826*\[Lambda]^6 + 34755221237400*\[Lambda]^7 + 
         96263628577475*\[Lambda]^8 + 168273635595300*\[Lambda]^9 + 
         328225997947635*\[Lambda]^10 + 420374024344080*\[Lambda]^11 + 
         597682359398340*\[Lambda]^12 + 567720370279440*\[Lambda]^13 + 
         597682359398340*\[Lambda]^14 + 420374024344080*\[Lambda]^15 + 
         328225997947635*\[Lambda]^16 + 168273635595300*\[Lambda]^17 + 
         96263628577475*\[Lambda]^18 + 34755221237400*\[Lambda]^19 + 
         14138424195826*\[Lambda]^20 + 3364537508424*\[Lambda]^21 + 
         917240402034*\[Lambda]^22 + 125614757880*\[Lambda]^23 + 
         20264645201*\[Lambda]^24 + 1113905196*\[Lambda]^25 + 
         74611489*\[Lambda]^26)/(1 + \[Lambda])^26 + 
      ((53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 164268*\[Lambda]^3 + 
         1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 28705664*\[Lambda]^6 + 
         79505712*\[Lambda]^7 + 251870333*\[Lambda]^8 + 
         496910700*\[Lambda]^9 + 1106863472*\[Lambda]^10 + 
         1609990668*\[Lambda]^11 + 2624608701*\[Lambda]^12 + 
         2862205632*\[Lambda]^13 + 3486472704*\[Lambda]^14 + 
         2862205632*\[Lambda]^15 + 2624608701*\[Lambda]^16 + 
         1609990668*\[Lambda]^17 + 1106863472*\[Lambda]^18 + 
         496910700*\[Lambda]^19 + 251870333*\[Lambda]^20 + 
         79505712*\[Lambda]^21 + 28705664*\[Lambda]^22 + 
         5913648*\[Lambda]^23 + 1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
         23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*H[{0}, x])/
       (420*(-1 + \[Lambda])*(1 + \[Lambda])^27)) - 
    (53*nl*TF*Log[Q^2/\[Mu]^2])/210) + 
  a^2*fl02*(((-13771426637*CF*nl*TF)/1324323000 + 
      CA*((-8438005422949*nl*TF)/1048863816000 + 
        2*nh*TF*((-179731*(74611489 + 1113905196*\[Lambda] + 
             20264645201*\[Lambda]^2 + 125614757880*\[Lambda]^3 + 
             917240402034*\[Lambda]^4 + 3364537508424*\[Lambda]^5 + 
             14138424195826*\[Lambda]^6 + 34755221237400*\[Lambda]^7 + 
             96263628577475*\[Lambda]^8 + 168273635595300*\[Lambda]^9 + 
             328225997947635*\[Lambda]^10 + 420374024344080*\[Lambda]^11 + 
             597682359398340*\[Lambda]^12 + 567720370279440*\[Lambda]^13 + 
             597682359398340*\[Lambda]^14 + 420374024344080*\[Lambda]^15 + 
             328225997947635*\[Lambda]^16 + 168273635595300*\[Lambda]^17 + 
             96263628577475*\[Lambda]^18 + 34755221237400*\[Lambda]^19 + 
             14138424195826*\[Lambda]^20 + 3364537508424*\[Lambda]^21 + 
             917240402034*\[Lambda]^22 + 125614757880*\[Lambda]^23 + 
             20264645201*\[Lambda]^24 + 1113905196*\[Lambda]^25 + 
             74611489*\[Lambda]^26))/(2097727632000*(1 + \[Lambda])^26) + 
          (179731*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 
             164268*\[Lambda]^3 + 1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
             28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
             251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
             1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
             2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
             3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
             2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
             1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
             251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
             28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
             1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
             23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*
            H[{0}, x])/(5821200*(-1 + \[Lambda])*(1 + \[Lambda])^27))))*
     Log[Q^2/\[Mu]^2] + ((-9525743*CA*nl*TF)/5821200 - 
      (9546413*CF*nl*TF)/7567560)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-3209176900132843/830700142272000 - (26*Zeta[3])/35) + 
      2*nh*TF*(-1/12850931200947840000*(38732748636163982400 + 
           569417173216538446800*\[Lambda] + 3389393245660229808000*
            \[Lambda]^2 + 9094315600924077100500*\[Lambda]^3 + 
           1209116657278700389296*\[Lambda]^4 - 62088981910990720680456*
            \[Lambda]^5 - 153375351908917398953616*\[Lambda]^6 - 
           5415810493282834469715*\[Lambda]^7 + 626274195885426863082396*
            \[Lambda]^8 + 979790135121547832915778*\[Lambda]^9 - 
           661540449444429022812036*\[Lambda]^10 - 3758607971666821646576280*
            \[Lambda]^11 - 3223578621655437915228084*\[Lambda]^12 + 
           3921125136341185769396598*\[Lambda]^13 + 8861514052460464713862285*
            \[Lambda]^14 - 986523793033342193079075*\[Lambda]^15 - 
           19010280875177685175239919*\[Lambda]^16 - 
           20926562181514636378357764*\[Lambda]^17 - 
           1334453139522837711817110*\[Lambda]^18 + 
           10312547736279851541346500*\[Lambda]^19 - 
           3226434628562177010753110*\[Lambda]^20 - 
           23490248635033985817142740*\[Lambda]^21 + 
           14883043904362215992218979*\[Lambda]^22 + 
           67991671561308425685861222*\[Lambda]^23 + 
           204928929452688094836550395*\[Lambda]^24 + 
           231950334107204614588456248*\[Lambda]^25 + 
           377550679955702522644894524*\[Lambda]^26 + 
           308277431948135573522950368*\[Lambda]^27 + 
           377550679955702522644894524*\[Lambda]^28 + 
           231950334107204614588456248*\[Lambda]^29 + 
           204928929452688094836550395*\[Lambda]^30 + 
           67991671561308425685861222*\[Lambda]^31 + 
           14883043904362215992218979*\[Lambda]^32 - 
           23490248635033985817142740*\[Lambda]^33 - 
           3226434628562177010753110*\[Lambda]^34 + 
           10312547736279851541346500*\[Lambda]^35 - 
           1334453139522837711817110*\[Lambda]^36 - 
           20926562181514636378357764*\[Lambda]^37 - 
           19010280875177685175239919*\[Lambda]^38 - 986523793033342193079075*
            \[Lambda]^39 + 8861514052460464713862285*\[Lambda]^40 + 
           3921125136341185769396598*\[Lambda]^41 - 3223578621655437915228084*
            \[Lambda]^42 - 3758607971666821646576280*\[Lambda]^43 - 
           661540449444429022812036*\[Lambda]^44 + 979790135121547832915778*
            \[Lambda]^45 + 626274195885426863082396*\[Lambda]^46 - 
           5415810493282834469715*\[Lambda]^47 - 153375351908917398953616*
            \[Lambda]^48 - 62088981910990720680456*\[Lambda]^49 + 
           1209116657278700389296*\[Lambda]^50 + 9094315600924077100500*
            \[Lambda]^51 + 3389393245660229808000*\[Lambda]^52 + 
           569417173216538446800*\[Lambda]^53 + 38732748636163982400*
            \[Lambda]^54)/(\[Lambda]^14*(1 + \[Lambda])^26) - 
        ((1397285304334920 + 19493781087280500*\[Lambda] + 
           104993424367912080*\[Lambda]^2 + 208863588828613950*\[Lambda]^3 - 
           366211754900333496*\[Lambda]^4 - 2713537302409231074*\[Lambda]^5 - 
           3925400958414150768*\[Lambda]^6 + 6904788735850461429*
            \[Lambda]^7 + 30103218234494097348*\[Lambda]^8 + 
           18895381377417267809*\[Lambda]^9 - 79809753799465317640*
            \[Lambda]^10 - 164516059243724444546*\[Lambda]^11 + 
           14871512510328236580*\[Lambda]^12 + 404634795857327381366*
            \[Lambda]^13 + 369483492301612457814*\[Lambda]^14 - 
           448371190319172199343*\[Lambda]^15 - 1066745027889304343110*
            \[Lambda]^16 - 203527958286501854479*\[Lambda]^17 + 
           1360758492808049604132*\[Lambda]^18 + 1299519954724299296610*
            \[Lambda]^19 - 967317069710661387444*\[Lambda]^20 - 
           2709938517277392686294*\[Lambda]^21 - 4927517902291933906556*
            \[Lambda]^22 - 7309293388232308019466*\[Lambda]^23 - 
           23530278318627889083726*\[Lambda]^24 - 36044840655135367340146*
            \[Lambda]^25 - 70601945014452910121166*\[Lambda]^26 - 
           75754999071951339448556*\[Lambda]^27 - 106081177352504457384256*
            \[Lambda]^28 - 87460355168729558615276*\[Lambda]^29 - 
           92007855309007233998076*\[Lambda]^30 - 56071973351966851695706*
            \[Lambda]^31 - 41957624563924445400046*\[Lambda]^32 - 
           17916143362116506425266*\[Lambda]^33 - 11451634640345359043754*
            \[Lambda]^34 - 5203649025240715457846*\[Lambda]^35 - 
           2017622480034038626228*\[Lambda]^36 + 1042216362128212837122*
            \[Lambda]^37 + 1289501750217952054166*\[Lambda]^38 - 
           213418443223658472247*\[Lambda]^39 - 1068348946416802773734*
            \[Lambda]^40 - 448459680175465965335*\[Lambda]^41 + 
           369477565082704436936*\[Lambda]^42 + 404634795857327381366*
            \[Lambda]^43 + 14871512510328236580*\[Lambda]^44 - 
           164516059243724444546*\[Lambda]^45 - 79809753799465317640*
            \[Lambda]^46 + 18895381377417267809*\[Lambda]^47 + 
           30103218234494097348*\[Lambda]^48 + 6904788735850461429*
            \[Lambda]^49 - 3925400958414150768*\[Lambda]^50 - 
           2713537302409231074*\[Lambda]^51 - 366211754900333496*
            \[Lambda]^52 + 208863588828613950*\[Lambda]^53 + 
           104993424367912080*\[Lambda]^54 + 19493781087280500*\[Lambda]^55 + 
           1397285304334920*\[Lambda]^56)*H[{0}, x])/(463597806672000*
          (-1 + \[Lambda])*\[Lambda]^14*(1 + \[Lambda])^27) + 
        (179731*(74611489 + 1113905196*\[Lambda] + 20264645201*\[Lambda]^2 + 
           125614757880*\[Lambda]^3 + 917240402034*\[Lambda]^4 + 
           3364537508424*\[Lambda]^5 + 14138424195826*\[Lambda]^6 + 
           34755221237400*\[Lambda]^7 + 96263628577475*\[Lambda]^8 + 
           168273635595300*\[Lambda]^9 + 328225997947635*\[Lambda]^10 + 
           420374024344080*\[Lambda]^11 + 597682359398340*\[Lambda]^12 + 
           567720370279440*\[Lambda]^13 + 597682359398340*\[Lambda]^14 + 
           420374024344080*\[Lambda]^15 + 328225997947635*\[Lambda]^16 + 
           168273635595300*\[Lambda]^17 + 96263628577475*\[Lambda]^18 + 
           34755221237400*\[Lambda]^19 + 14138424195826*\[Lambda]^20 + 
           3364537508424*\[Lambda]^21 + 917240402034*\[Lambda]^22 + 
           125614757880*\[Lambda]^23 + 20264645201*\[Lambda]^24 + 
           1113905196*\[Lambda]^25 + 74611489*\[Lambda]^26)*H[{1}, x])/
         (1048863816000*(1 + \[Lambda])^26) + 
        ((1663434886113 + 25702034575932*\[Lambda] + 162990745435089*
            \[Lambda]^2 + 485813479016448*\[Lambda]^3 + 257367434119686*
            \[Lambda]^4 - 2888353856042280*\[Lambda]^5 - 8747040963926322*
            \[Lambda]^6 - 3763479915549376*\[Lambda]^7 + 31118961918173717*
            \[Lambda]^8 + 64562874440360386*\[Lambda]^9 - 10922803398923643*
            \[Lambda]^10 - 213537085760482132*\[Lambda]^11 - 
           258368816667338580*\[Lambda]^12 + 157439297672289736*
            \[Lambda]^13 + 630794492819566652*\[Lambda]^14 + 
           203949745705703222*\[Lambda]^15 - 1089911011568784561*
            \[Lambda]^16 - 1605941210179626870*\[Lambda]^17 - 
           330582433642661673*\[Lambda]^18 + 993954677497003002*
            \[Lambda]^19 + 23901037134758610*\[Lambda]^20 - 
           2671721411764843608*\[Lambda]^21 - 3667246638753996006*
            \[Lambda]^22 - 3432936625990027974*\[Lambda]^23 - 
           833064663160885821*\[Lambda]^24 - 4576715453773036552*
            \[Lambda]^25 - 202685166750916117*\[Lambda]^26 - 
           7936337212324324334*\[Lambda]^27 + 3635266742057621976*
            \[Lambda]^28 - 7404482759072050960*\[Lambda]^29 + 
           3635266742057621976*\[Lambda]^30 - 7936337212324324334*
            \[Lambda]^31 - 202685166750916117*\[Lambda]^32 - 
           4576715453773036552*\[Lambda]^33 - 833064663160885821*
            \[Lambda]^34 - 3432936625990027974*\[Lambda]^35 - 
           3667246638753996006*\[Lambda]^36 - 2671721411764843608*
            \[Lambda]^37 + 23901037134758610*\[Lambda]^38 + 
           993954677497003002*\[Lambda]^39 - 330582433642661673*
            \[Lambda]^40 - 1605941210179626870*\[Lambda]^41 - 
           1089911011568784561*\[Lambda]^42 + 203949745705703222*
            \[Lambda]^43 + 630794492819566652*\[Lambda]^44 + 
           157439297672289736*\[Lambda]^45 - 258368816667338580*
            \[Lambda]^46 - 213537085760482132*\[Lambda]^47 - 
           10922803398923643*\[Lambda]^48 + 64562874440360386*\[Lambda]^49 + 
           31118961918173717*\[Lambda]^50 - 3763479915549376*\[Lambda]^51 - 
           8747040963926322*\[Lambda]^52 - 2888353856042280*\[Lambda]^53 + 
           257367434119686*\[Lambda]^54 + 485813479016448*\[Lambda]^55 + 
           162990745435089*\[Lambda]^56 + 25702034575932*\[Lambda]^57 + 
           1663434886113*\[Lambda]^58)*H[{-1, 0}, x])/(275951075400*
          (-1 + \[Lambda])*\[Lambda]^15*(1 + \[Lambda])^27) - 
        ((-903126168087 - 17919162840239*\[Lambda] - 319077717146351*
            \[Lambda]^2 - 2206352192661968*\[Lambda]^3 - 16936946639937793*
            \[Lambda]^4 - 50594607702259315*\[Lambda]^5 - 234378796002709665*
            \[Lambda]^6 - 142145124434152640*\[Lambda]^7 - 
           481559979547699043*\[Lambda]^8 + 4249628989915177139*\[Lambda]^9 + 
           8889204638096697839*\[Lambda]^10 + 38508399330447137288*
            \[Lambda]^11 + 59939981728364065965*\[Lambda]^12 + 
           134008553227720124403*\[Lambda]^13 + 160128326642723316279*
            \[Lambda]^14 + 240770899213224758784*\[Lambda]^15 + 
           220468941658443356949*\[Lambda]^16 + 230873963826486920106*
            \[Lambda]^17 + 153311337796038225783*\[Lambda]^18 + 
           116267586595091429888*\[Lambda]^19 + 63734598521973766829*
            \[Lambda]^20 + 41202693207474901502*\[Lambda]^21 + 
           12445802103540802063*\[Lambda]^22 - 6199518811577151464*
            \[Lambda]^23 - 9371910293890374387*\[Lambda]^24 + 
           1404736221858381614*\[Lambda]^25 + 7878276041119918955*
            \[Lambda]^26 + 2286909712962607432*\[Lambda]^27 - 
           5428426231319768591*\[Lambda]^28 - 5162068180355412326*
            \[Lambda]^29 + 139534053478744719*\[Lambda]^30 + 
           2667489928460715696*\[Lambda]^31 + 1112929150298315604*
            \[Lambda]^32 - 742338039805244811*\[Lambda]^33 - 
           834299880602527554*\[Lambda]^34 - 126125295951292080*
            \[Lambda]^35 + 204979063067729286*\[Lambda]^36 + 
           119598008646300117*\[Lambda]^37 - 2625378178521288*\[Lambda]^38 - 
           27013225194138024*\[Lambda]^39 - 10122502005176184*\[Lambda]^40 + 
           283130066053791*\[Lambda]^41 + 1380334333321548*\[Lambda]^42 + 
           483981931646928*\[Lambda]^43 + 77106103727796*\[Lambda]^44 + 
           4990304658339*\[Lambda]^45)*H[{0, 0}, x])/(551902150800*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^28) - 
        (179731*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 
           164268*\[Lambda]^3 + 1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
           28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
           251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
           1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
           2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
           3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
           2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
           1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
           251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
           28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
           1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 23024*\[Lambda]^26 + 
           972*\[Lambda]^27 + 53*\[Lambda]^28)*H[{0, 1}, x])/
         (2910600*(-1 + \[Lambda])*(1 + \[Lambda])^27) - 
        ((1663434886113 + 25702034575932*\[Lambda] + 162990745435089*
            \[Lambda]^2 + 485813479016448*\[Lambda]^3 + 257367434119686*
            \[Lambda]^4 - 2888353856042280*\[Lambda]^5 - 8747040963926322*
            \[Lambda]^6 - 3763479915549376*\[Lambda]^7 + 31118961918173717*
            \[Lambda]^8 + 64562874440360386*\[Lambda]^9 - 10922803398923643*
            \[Lambda]^10 - 213537085760482132*\[Lambda]^11 - 
           258368816667338580*\[Lambda]^12 + 157439297672289736*
            \[Lambda]^13 + 630794492819566652*\[Lambda]^14 + 
           203951551958039396*\[Lambda]^15 - 1089877885582543785*
            \[Lambda]^16 - 1605156546900606678*\[Lambda]^17 - 
           324984141967970529*\[Lambda]^18 + 1042502003141006760*
            \[Lambda]^19 + 225439537423639794*\[Lambda]^20 - 
           1693425701171902296*\[Lambda]^21 - 957673468203482310*
            \[Lambda]^22 + 5150862947484940440*\[Lambda]^23 + 
           16101767652779824779*\[Lambda]^24 + 33145449303314979224*
            \[Lambda]^25 + 54666171536896986227*\[Lambda]^26 + 
           81510938216427703024*\[Lambda]^27 + 101179900881876115032*
            \[Lambda]^28 + 111415318497661586672*\[Lambda]^29 + 
           101179900881876115032*\[Lambda]^30 + 81510938216427703024*
            \[Lambda]^31 + 54666171536896986227*\[Lambda]^32 + 
           33145449303314979224*\[Lambda]^33 + 16101767652779824779*
            \[Lambda]^34 + 5150862947484940440*\[Lambda]^35 - 
           957673468203482310*\[Lambda]^36 - 1693425701171902296*
            \[Lambda]^37 + 225439537423639794*\[Lambda]^38 + 
           1042502003141006760*\[Lambda]^39 - 324984141967970529*
            \[Lambda]^40 - 1605156546900606678*\[Lambda]^41 - 
           1089877885582543785*\[Lambda]^42 + 203951551958039396*
            \[Lambda]^43 + 630794492819566652*\[Lambda]^44 + 
           157439297672289736*\[Lambda]^45 - 258368816667338580*
            \[Lambda]^46 - 213537085760482132*\[Lambda]^47 - 
           10922803398923643*\[Lambda]^48 + 64562874440360386*\[Lambda]^49 + 
           31118961918173717*\[Lambda]^50 - 3763479915549376*\[Lambda]^51 - 
           8747040963926322*\[Lambda]^52 - 2888353856042280*\[Lambda]^53 + 
           257367434119686*\[Lambda]^54 + 485813479016448*\[Lambda]^55 + 
           162990745435089*\[Lambda]^56 + 25702034575932*\[Lambda]^57 + 
           1663434886113*\[Lambda]^58)*H[{1, 0}, x])/(551902150800*
          (-1 + \[Lambda])*\[Lambda]^15*(1 + \[Lambda])^27) + 
        (52*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (1785*(-1 + \[Lambda])^2) - (52*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*H[{0, -1, 0}, x])/(1785*(-1 + \[Lambda])^2) + 
        (26*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (1785*(-1 + \[Lambda])^2) - (26*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*H[{1, 0, 0}, x])/(1785*(-1 + \[Lambda])^2) - 
        (13*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*Zeta[3])/
         (595*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-4593296479768429/440522802720000 + (52*Zeta[3])/35) + 
      2*nh*TF*(-1/389422157604480000*(8217195674990702400 + 
           120825446166292467600*\[Lambda] + 718866588575661926400*
            \[Lambda]^2 + 1934207596383544736100*\[Lambda]^3 + 
           349951503529374704496*\[Lambda]^4 - 12624954142836547338624*
            \[Lambda]^5 - 31215679256095011172656*\[Lambda]^6 - 
           1277869387888486803519*\[Lambda]^7 + 124372574776716402632140*
            \[Lambda]^8 + 189600742742319981900148*\[Lambda]^9 - 
           143595423222911513502028*\[Lambda]^10 - 752081415609030998108906*
            \[Lambda]^11 - 625716141221295318953804*\[Lambda]^12 + 
           797149519075588252632564*\[Lambda]^13 + 1782646788541520458358148*
            \[Lambda]^14 - 63240689960607178416363*\[Lambda]^15 - 
           3379559158302400280877560*\[Lambda]^16 - 3447809454823968731241200*
            \[Lambda]^17 + 733413790367151399090432*\[Lambda]^18 + 
           3463714577533361281449140*\[Lambda]^19 + 589863849788466832370288*
            \[Lambda]^20 - 4662623518618150608948480*\[Lambda]^21 - 
           4141003209731482024247256*\[Lambda]^22 - 2119823708903137022618838*
            \[Lambda]^23 + 3432423999706917221707376*\[Lambda]^24 - 
           2953649084908131369811336*\[Lambda]^25 + 320420019117669552439224*
            \[Lambda]^26 - 8376367470246709793364572*\[Lambda]^27 + 
           320420019117669552439224*\[Lambda]^28 - 2953649084908131369811336*
            \[Lambda]^29 + 3432423999706917221707376*\[Lambda]^30 - 
           2119823708903137022618838*\[Lambda]^31 - 4141003209731482024247256*
            \[Lambda]^32 - 4662623518618150608948480*\[Lambda]^33 + 
           589863849788466832370288*\[Lambda]^34 + 3463714577533361281449140*
            \[Lambda]^35 + 733413790367151399090432*\[Lambda]^36 - 
           3447809454823968731241200*\[Lambda]^37 - 3379559158302400280877560*
            \[Lambda]^38 - 63240689960607178416363*\[Lambda]^39 + 
           1782646788541520458358148*\[Lambda]^40 + 797149519075588252632564*
            \[Lambda]^41 - 625716141221295318953804*\[Lambda]^42 - 
           752081415609030998108906*\[Lambda]^43 - 143595423222911513502028*
            \[Lambda]^44 + 189600742742319981900148*\[Lambda]^45 + 
           124372574776716402632140*\[Lambda]^46 - 1277869387888486803519*
            \[Lambda]^47 - 31215679256095011172656*\[Lambda]^48 - 
           12624954142836547338624*\[Lambda]^49 + 349951503529374704496*
            \[Lambda]^50 + 1934207596383544736100*\[Lambda]^51 + 
           718866588575661926400*\[Lambda]^52 + 120825446166292467600*
            \[Lambda]^53 + 8217195674990702400*\[Lambda]^54)/
          (\[Lambda]^14*(1 + \[Lambda])^26) - 
        ((9782375803560360 + 136503035011963620*\[Lambda] + 
           734802594276310560*\[Lambda]^2 + 1468150462080301230*\[Lambda]^3 - 
           2456615558408108328*\[Lambda]^4 - 18437052920858199558*
            \[Lambda]^5 - 26544205707196698864*\[Lambda]^6 + 
           46133179611178857585*\[Lambda]^7 + 198639628681880368452*
            \[Lambda]^8 + 118256630367291192815*\[Lambda]^9 - 
           533013528878237811120*\[Lambda]^10 - 1065980496701939788270*
            \[Lambda]^11 + 139184287519194194108*\[Lambda]^12 + 
           2670566784420387065286*\[Lambda]^13 + 2411227831629169120184*
            \[Lambda]^14 - 2828476255414912600237*\[Lambda]^15 - 
           6673803203739954630348*\[Lambda]^16 - 1042622339662202733547*
            \[Lambda]^17 + 9037597436402390899656*\[Lambda]^18 + 
           8998641504076419256002*\[Lambda]^19 - 3070678138294558894056*
            \[Lambda]^20 - 8090527658515198788650*\[Lambda]^21 + 
           2050495391860272891816*\[Lambda]^22 + 28283434304509628561254*
            \[Lambda]^23 + 33754370917454349773344*\[Lambda]^24 + 
           65304524737079407403310*\[Lambda]^25 + 61195507792740565989592*
            \[Lambda]^26 + 122075885856071126792360*\[Lambda]^27 + 
           95136705040344225321768*\[Lambda]^28 + 122075885856071126792360*
            \[Lambda]^29 + 61195507792740565989592*\[Lambda]^30 + 
           65304524737079407403310*\[Lambda]^31 + 33754370917454349773344*
            \[Lambda]^32 + 28283434304509628561254*\[Lambda]^33 + 
           2050495391860272891816*\[Lambda]^34 - 8090527658515198788650*
            \[Lambda]^35 - 3070678138294558894056*\[Lambda]^36 + 
           8998641504076419256002*\[Lambda]^37 + 9037597436402390899656*
            \[Lambda]^38 - 1042622339662202733547*\[Lambda]^39 - 
           6673803203739954630348*\[Lambda]^40 - 2828476255414912600237*
            \[Lambda]^41 + 2411227831629169120184*\[Lambda]^42 + 
           2670566784420387065286*\[Lambda]^43 + 139184287519194194108*
            \[Lambda]^44 - 1065980496701939788270*\[Lambda]^45 - 
           533013528878237811120*\[Lambda]^46 + 118256630367291192815*
            \[Lambda]^47 + 198639628681880368452*\[Lambda]^48 + 
           46133179611178857585*\[Lambda]^49 - 26544205707196698864*
            \[Lambda]^50 - 18437052920858199558*\[Lambda]^51 - 
           2456615558408108328*\[Lambda]^52 + 1468150462080301230*
            \[Lambda]^53 + 734802594276310560*\[Lambda]^54 + 
           136503035011963620*\[Lambda]^55 + 9782375803560360*\[Lambda]^56)*
          H[{0}, x])/(463597806672000*(-1 + \[Lambda])*\[Lambda]^14*
          (1 + \[Lambda])^27) + ((11645685480429 + 156680770369266*
            \[Lambda] + 815834083802166*\[Lambda]^2 + 1619454746534922*
            \[Lambda]^3 - 2115210849319656*\[Lambda]^4 - 16739081645911074*
            \[Lambda]^5 - 23262447651897510*\[Lambda]^6 + 37672878667479662*
            \[Lambda]^7 + 152331075694929527*\[Lambda]^8 + 
           74221009855050242*\[Lambda]^9 - 394787239903166464*\[Lambda]^10 - 
           701101287855798750*\[Lambda]^11 + 129978839321332368*
            \[Lambda]^12 + 1524691143685168790*\[Lambda]^13 + 
           999443939973534464*\[Lambda]^14 - 1993200932111587510*
            \[Lambda]^15 - 3476737801868869011*\[Lambda]^16 - 
           246795719378688590*\[Lambda]^17 + 3765042433665561214*
            \[Lambda]^18 + 2261499216810206982*\[Lambda]^19 - 
           3333169403439816184*\[Lambda]^20 - 5777662911269960206*
            \[Lambda]^21 - 3896690102237146350*\[Lambda]^22 - 
           4822718879030795570*\[Lambda]^23 - 13796746647427079345*
            \[Lambda]^24 - 27709174299500758732*\[Lambda]^25 - 
           40456895006279579168*\[Lambda]^26 - 48539537178901172792*
            \[Lambda]^27 - 51170446726939490080*\[Lambda]^28 - 
           48539537178901172792*\[Lambda]^29 - 40456895006279579168*
            \[Lambda]^30 - 27709174299500758732*\[Lambda]^31 - 
           13796746647427079345*\[Lambda]^32 - 4822718879030795570*
            \[Lambda]^33 - 3896690102237146350*\[Lambda]^34 - 
           5777662911269960206*\[Lambda]^35 - 3333169403439816184*
            \[Lambda]^36 + 2261499216810206982*\[Lambda]^37 + 
           3765042433665561214*\[Lambda]^38 - 246795719378688590*
            \[Lambda]^39 - 3476737801868869011*\[Lambda]^40 - 
           1993200932111587510*\[Lambda]^41 + 999443939973534464*
            \[Lambda]^42 + 1524691143685168790*\[Lambda]^43 + 
           129978839321332368*\[Lambda]^44 - 701101287855798750*
            \[Lambda]^45 - 394787239903166464*\[Lambda]^46 + 
           74221009855050242*\[Lambda]^47 + 152331075694929527*\[Lambda]^48 + 
           37672878667479662*\[Lambda]^49 - 23262447651897510*\[Lambda]^50 - 
           16739081645911074*\[Lambda]^51 - 2115210849319656*\[Lambda]^52 + 
           1619454746534922*\[Lambda]^53 + 815834083802166*\[Lambda]^54 + 
           156680770369266*\[Lambda]^55 + 11645685480429*\[Lambda]^56)*
          H[{-1, 0}, x])/(275951075400*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^25) - ((696219900090 + 5341716550081*\[Lambda] + 
           224616447330120*\[Lambda]^2 - 1528866027881346*\[Lambda]^3 - 
           6739087345360328*\[Lambda]^4 - 206915246900598025*\[Lambda]^5 - 
           832867314614864826*\[Lambda]^6 - 5407094491904962172*\[Lambda]^7 - 
           14904150223018114162*\[Lambda]^8 - 53992820683258309737*
            \[Lambda]^9 - 109650693474800688870*\[Lambda]^10 - 
           268969386022606030102*\[Lambda]^11 - 419154439931040572334*
            \[Lambda]^12 - 734108986325034234399*\[Lambda]^13 - 
           867588953196713640306*\[Lambda]^14 - 1101053690940512904744*
            \[Lambda]^15 - 994361352158874347958*\[Lambda]^16 - 
           971212263839973950964*\[Lambda]^17 - 710265784983766702938*
            \[Lambda]^18 - 515968733257553107528*\[Lambda]^19 - 
           234845566910632682418*\[Lambda]^20 - 79653888221785111404*
            \[Lambda]^21 - 39537928703325102814*\[Lambda]^22 - 
           76627264868094087992*\[Lambda]^23 - 60014739912920944062*
            \[Lambda]^24 + 15273559565519933888*\[Lambda]^25 + 
           56208042772626604498*\[Lambda]^26 + 18773697891445592424*
            \[Lambda]^27 - 32171326423798662870*\[Lambda]^28 - 
           31927497036634591856*\[Lambda]^29 + 1340492367365746386*
            \[Lambda]^30 + 17537448128875908024*\[Lambda]^31 + 
           7500006876837348636*\[Lambda]^32 - 4718990495385885429*
            \[Lambda]^33 - 5499032393158411182*\[Lambda]^34 - 
           895285589628383382*\[Lambda]^35 + 1326441414583846170*
            \[Lambda]^36 + 789810621513091965*\[Lambda]^37 - 
           18723149052632904*\[Lambda]^38 - 182386063561775004*\[Lambda]^39 - 
           68273556847571952*\[Lambda]^40 + 2396074252593681*\[Lambda]^41 + 
           9683494629535188*\[Lambda]^42 + 3387586873622094*\[Lambda]^43 + 
           539916423990372*\[Lambda]^44 + 34937056441287*\[Lambda]^45)*
          H[{0, 0}, x])/(551902150800*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^28) - ((11645685480429 + 156680770369266*
            \[Lambda] + 815834083802166*\[Lambda]^2 + 1619454746534922*
            \[Lambda]^3 - 2115210849319656*\[Lambda]^4 - 16739081645911074*
            \[Lambda]^5 - 23262447651897510*\[Lambda]^6 + 37672878667479662*
            \[Lambda]^7 + 152331075694929527*\[Lambda]^8 + 
           74221009855050242*\[Lambda]^9 - 394787239903166464*\[Lambda]^10 - 
           701101287855798750*\[Lambda]^11 + 129978839321332368*
            \[Lambda]^12 + 1524691143685168790*\[Lambda]^13 + 
           999443939973534464*\[Lambda]^14 - 1993200932111587510*
            \[Lambda]^15 - 3476737801868869011*\[Lambda]^16 - 
           246795719378688590*\[Lambda]^17 + 3765042433665561214*
            \[Lambda]^18 + 2261499216810206982*\[Lambda]^19 - 
           3333169403439816184*\[Lambda]^20 - 5777662911269960206*
            \[Lambda]^21 - 3896690102237146350*\[Lambda]^22 - 
           4822718879030795570*\[Lambda]^23 - 13796746647427079345*
            \[Lambda]^24 - 27709174299500758732*\[Lambda]^25 - 
           40456895006279579168*\[Lambda]^26 - 48539537178901172792*
            \[Lambda]^27 - 51170446726939490080*\[Lambda]^28 - 
           48539537178901172792*\[Lambda]^29 - 40456895006279579168*
            \[Lambda]^30 - 27709174299500758732*\[Lambda]^31 - 
           13796746647427079345*\[Lambda]^32 - 4822718879030795570*
            \[Lambda]^33 - 3896690102237146350*\[Lambda]^34 - 
           5777662911269960206*\[Lambda]^35 - 3333169403439816184*
            \[Lambda]^36 + 2261499216810206982*\[Lambda]^37 + 
           3765042433665561214*\[Lambda]^38 - 246795719378688590*
            \[Lambda]^39 - 3476737801868869011*\[Lambda]^40 - 
           1993200932111587510*\[Lambda]^41 + 999443939973534464*
            \[Lambda]^42 + 1524691143685168790*\[Lambda]^43 + 
           129978839321332368*\[Lambda]^44 - 701101287855798750*
            \[Lambda]^45 - 394787239903166464*\[Lambda]^46 + 
           74221009855050242*\[Lambda]^47 + 152331075694929527*\[Lambda]^48 + 
           37672878667479662*\[Lambda]^49 - 23262447651897510*\[Lambda]^50 - 
           16739081645911074*\[Lambda]^51 - 2115210849319656*\[Lambda]^52 + 
           1619454746534922*\[Lambda]^53 + 815834083802166*\[Lambda]^54 + 
           156680770369266*\[Lambda]^55 + 11645685480429*\[Lambda]^56)*
          H[{1, 0}, x])/(551902150800*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^25) - (104*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(1785*(-1 + \[Lambda])^2) + 
        (104*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (1785*(-1 + \[Lambda])^2) - (52*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*H[{0, 1, 0}, x])/(1785*(-1 + \[Lambda])^2) + 
        (52*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (1785*(-1 + \[Lambda])^2) + (26*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*Zeta[3])/(595*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-201296149*nl*TF)/220540320 + 
    2*nh*TF*(-1/441080640*(201296149 + 3651841878*\[Lambda] + 
         75473652383*\[Lambda]^2 + 561186798828*\[Lambda]^3 + 
         4728193153433*\[Lambda]^4 + 20947001217378*\[Lambda]^5 + 
         103132894534083*\[Lambda]^6 + 310274811083928*\[Lambda]^7 + 
         1023978231723133*\[Lambda]^8 + 2230707567184878*\[Lambda]^9 + 
         5286532396013191*\[Lambda]^10 + 8638424048597124*\[Lambda]^11 + 
         15276970438696289*\[Lambda]^12 + 19086025700834874*\[Lambda]^13 + 
         25734162027790539*\[Lambda]^14 + 24782586362376624*\[Lambda]^15 + 
         25734162027790539*\[Lambda]^16 + 19086025700834874*\[Lambda]^17 + 
         15276970438696289*\[Lambda]^18 + 8638424048597124*\[Lambda]^19 + 
         5286532396013191*\[Lambda]^20 + 2230707567184878*\[Lambda]^21 + 
         1023978231723133*\[Lambda]^22 + 310274811083928*\[Lambda]^23 + 
         103132894534083*\[Lambda]^24 + 20947001217378*\[Lambda]^25 + 
         4728193153433*\[Lambda]^26 + 561186798828*\[Lambda]^27 + 
         75473652383*\[Lambda]^28 + 3651841878*\[Lambda]^29 + 
         201296149*\[Lambda]^30)/(1 + \[Lambda])^30 + 
      ((137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 687150*\[Lambda]^3 + 
         6782850*\[Lambda]^4 + 33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
         632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
         5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
         27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
         76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
         126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
         126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
         76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
         27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
         5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
         632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
         33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 687150*\[Lambda]^29 + 
         80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 137*\[Lambda]^32)*
        H[{0}, x])/(1224*(-1 + \[Lambda])*(1 + \[Lambda])^31)) - 
    (137*nl*TF*Log[Q^2/\[Mu]^2])/612) + 
  a^2*fl02*(((-359746510799231*CF*nl*TF)/35692245388800 + 
      CA*((-35437004695328471*nl*TF)/4593591981538560 + 
        2*nh*TF*((-42521*(201296149 + 3651841878*\[Lambda] + 
             75473652383*\[Lambda]^2 + 561186798828*\[Lambda]^3 + 
             4728193153433*\[Lambda]^4 + 20947001217378*\[Lambda]^5 + 
             103132894534083*\[Lambda]^6 + 310274811083928*\[Lambda]^7 + 
             1023978231723133*\[Lambda]^8 + 2230707567184878*\[Lambda]^9 + 
             5286532396013191*\[Lambda]^10 + 8638424048597124*\[Lambda]^11 + 
             15276970438696289*\[Lambda]^12 + 19086025700834874*
              \[Lambda]^13 + 25734162027790539*\[Lambda]^14 + 
             24782586362376624*\[Lambda]^15 + 25734162027790539*
              \[Lambda]^16 + 19086025700834874*\[Lambda]^17 + 
             15276970438696289*\[Lambda]^18 + 8638424048597124*\[Lambda]^19 + 
             5286532396013191*\[Lambda]^20 + 2230707567184878*\[Lambda]^21 + 
             1023978231723133*\[Lambda]^22 + 310274811083928*\[Lambda]^23 + 
             103132894534083*\[Lambda]^24 + 20947001217378*\[Lambda]^25 + 
             4728193153433*\[Lambda]^26 + 561186798828*\[Lambda]^27 + 
             75473652383*\[Lambda]^28 + 3651841878*\[Lambda]^29 + 
             201296149*\[Lambda]^30))/(1389975787200*(1 + \[Lambda])^30) + 
          (127563*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
             687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 
             33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
             632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
             5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
             27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
             76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
             126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
             126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
             76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
             27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
             5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
             632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
             33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 
             687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 
             137*\[Lambda]^32)*H[{0}, x])/(11571560*(-1 + \[Lambda])*
            (1 + \[Lambda])^31))))*Log[Q^2/\[Mu]^2] + 
    ((-17476131*CA*nl*TF)/11571560 - (8825485337*CF*nl*TF)/7498370880)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-4399127383621371445580489/1125635828397720127488000 - 
        (45*Zeta[3])/68) + 2*nh*TF*(-1/5504028131503557976320000*
         (17178439446429688627200000 + 286006026439536143340600000*
            \[Lambda] + 1978075871223963605484390000*\[Lambda]^2 + 
           6643158085468450946085285600*\[Lambda]^3 + 
           5894957068566866944237093500*\[Lambda]^4 - 
           36564081973428740349484265400*\[Lambda]^5 - 
           138664890888742648416197811600*\[Lambda]^6 - 
           109181143496392355602563725376*\[Lambda]^7 + 
           460024440683149842400557720063*\[Lambda]^8 + 
           1275750371038622828098355920314*\[Lambda]^9 + 
           274221003570529649922778561500*\[Lambda]^10 - 
           4012776408939690280991253211632*\[Lambda]^11 - 
           6659314645446614942114994996612*\[Lambda]^12 + 
           1434880155226343101019541642702*\[Lambda]^13 + 
           15805345779034613641363993473147*\[Lambda]^14 + 
           10692584644667536280797983271416*\[Lambda]^15 - 
           26032048847101590468732072398819*\[Lambda]^16 - 
           53887748456600749509006534889086*\[Lambda]^17 - 
           22426061156998189157501870836006*\[Lambda]^18 + 
           35192846153696702860794749862840*\[Lambda]^19 + 
           19345009071563994712246078380098*\[Lambda]^20 - 
           87574453087883279299779297688818*\[Lambda]^21 - 
           163158147754762653900796627869903*\[Lambda]^22 - 
           119846578650586346797216338867456*\[Lambda]^23 + 
           15984798356751264658128621755776*\[Lambda]^24 + 
           80026775603951969606671832467440*\[Lambda]^25 + 
           319152081797053154676760076353414*\[Lambda]^26 + 
           514762467589727993917726747908696*\[Lambda]^27 + 
           1352819287272630900393563981952410*\[Lambda]^28 + 
           1605359844737037271750535654822640*\[Lambda]^29 + 
           2545602795747812931050610896434632*\[Lambda]^30 + 
           2170226977050622494238597301431440*\[Lambda]^31 + 
           2545602795747812931050610896434632*\[Lambda]^32 + 
           1605359844737037271750535654822640*\[Lambda]^33 + 
           1352819287272630900393563981952410*\[Lambda]^34 + 
           514762467589727993917726747908696*\[Lambda]^35 + 
           319152081797053154676760076353414*\[Lambda]^36 + 
           80026775603951969606671832467440*\[Lambda]^37 + 
           15984798356751264658128621755776*\[Lambda]^38 - 
           119846578650586346797216338867456*\[Lambda]^39 - 
           163158147754762653900796627869903*\[Lambda]^40 - 
           87574453087883279299779297688818*\[Lambda]^41 + 
           19345009071563994712246078380098*\[Lambda]^42 + 
           35192846153696702860794749862840*\[Lambda]^43 - 
           22426061156998189157501870836006*\[Lambda]^44 - 
           53887748456600749509006534889086*\[Lambda]^45 - 
           26032048847101590468732072398819*\[Lambda]^46 + 
           10692584644667536280797983271416*\[Lambda]^47 + 
           15805345779034613641363993473147*\[Lambda]^48 + 
           1434880155226343101019541642702*\[Lambda]^49 - 
           6659314645446614942114994996612*\[Lambda]^50 - 
           4012776408939690280991253211632*\[Lambda]^51 + 
           274221003570529649922778561500*\[Lambda]^52 + 
           1275750371038622828098355920314*\[Lambda]^53 + 
           460024440683149842400557720063*\[Lambda]^54 - 
           109181143496392355602563725376*\[Lambda]^55 - 
           138664890888742648416197811600*\[Lambda]^56 - 
           36564081973428740349484265400*\[Lambda]^57 + 
           5894957068566866944237093500*\[Lambda]^58 + 
           6643158085468450946085285600*\[Lambda]^59 + 
           1978075871223963605484390000*\[Lambda]^60 + 
           286006026439536143340600000*\[Lambda]^61 + 
           17178439446429688627200000*\[Lambda]^62)/(\[Lambda]^16*
           (1 + \[Lambda])^30) - ((47670217134059520000 + 
           757914854186685195000*\[Lambda] + 4830024061347987001500*
            \[Lambda]^2 + 13254917509211329911960*\[Lambda]^3 - 
           4819479353288607677670*\[Lambda]^4 - 138478189974491311573860*
            \[Lambda]^5 - 331181966422445985173250*\[Lambda]^6 + 
           118958057758608126829092*\[Lambda]^7 + 2014964485825846745515059*
            \[Lambda]^8 + 2996970018862071048761790*\[Lambda]^9 - 
           3551901119652220192572609*\[Lambda]^10 - 
           16376668941291948628000038*\[Lambda]^11 - 
           11260325690940635961455430*\[Lambda]^12 + 
           32256296112545715854206074*\[Lambda]^13 + 
           65262503930732420407805067*\[Lambda]^14 - 
           7382777589680459009556690*\[Lambda]^15 - 
           150444521304407224335071212*\[Lambda]^16 - 
           134334876419154789610343622*\[Lambda]^17 + 
           141720641281193743904417773*\[Lambda]^18 + 
           338941539094399394602166946*\[Lambda]^19 + 
           68148934358953026834803524*\[Lambda]^20 - 
           401418689710357167308138538*\[Lambda]^21 - 
           382501816805358145652936283*\[Lambda]^22 + 
           178954267465006432788316806*\[Lambda]^23 + 
           199938964707154958278253873*\[Lambda]^24 - 
           767435191361636107903334400*\[Lambda]^25 - 
           3830898041384414298650796298*\[Lambda]^26 - 
           6717760129167773791226162340*\[Lambda]^27 - 
           15136380257360037542429529752*\[Lambda]^28 - 
           21035966878686912646112596956*\[Lambda]^29 - 
           37306776469949881815251218380*\[Lambda]^30 - 
           41036671459484002254555488904*\[Lambda]^31 - 
           54601058795408045374800777384*\[Lambda]^32 - 
           46359996971689243054425098904*\[Lambda]^33 - 
           47078819300645805156725128380*\[Lambda]^34 - 
           30799048099288293921044926956*\[Lambda]^35 - 
           24472250946802875385233391112*\[Lambda]^36 - 
           12705646969513994775889371060*\[Lambda]^37 - 
           7814172279665016069449284858*\[Lambda]^38 - 
           2562042374963535347939888400*\[Lambda]^39 - 
           660573152603821364887992127*\[Lambda]^40 - 
           91416962328275178297229194*\[Lambda]^41 - 
           474459102701928811194494283*\[Lambda]^42 - 
           420468838112003099330324538*\[Lambda]^43 + 
           63801058176700459448717524*\[Lambda]^44 + 
           338420533484766348891692946*\[Lambda]^45 + 
           141650300723423609346512893*\[Lambda]^46 - 
           134338288994599994394714582*\[Lambda]^47 - 
           150444709411756403401473892*\[Lambda]^48 - 
           7382777589680459009556690*\[Lambda]^49 + 
           65262503930732420407805067*\[Lambda]^50 + 
           32256296112545715854206074*\[Lambda]^51 - 
           11260325690940635961455430*\[Lambda]^52 - 
           16376668941291948628000038*\[Lambda]^53 - 
           3551901119652220192572609*\[Lambda]^54 + 2996970018862071048761790*
            \[Lambda]^55 + 2014964485825846745515059*\[Lambda]^56 + 
           118958057758608126829092*\[Lambda]^57 - 331181966422445985173250*
            \[Lambda]^58 - 138478189974491311573860*\[Lambda]^59 - 
           4819479353288607677670*\[Lambda]^60 + 13254917509211329911960*
            \[Lambda]^61 + 4830024061347987001500*\[Lambda]^62 + 
           757914854186685195000*\[Lambda]^63 + 47670217134059520000*
            \[Lambda]^64)*H[{0}, x])/(15273693338615712000*(-1 + \[Lambda])*
          \[Lambda]^16*(1 + \[Lambda])^31) + 
        (42521*(201296149 + 3651841878*\[Lambda] + 75473652383*\[Lambda]^2 + 
           561186798828*\[Lambda]^3 + 4728193153433*\[Lambda]^4 + 
           20947001217378*\[Lambda]^5 + 103132894534083*\[Lambda]^6 + 
           310274811083928*\[Lambda]^7 + 1023978231723133*\[Lambda]^8 + 
           2230707567184878*\[Lambda]^9 + 5286532396013191*\[Lambda]^10 + 
           8638424048597124*\[Lambda]^11 + 15276970438696289*\[Lambda]^12 + 
           19086025700834874*\[Lambda]^13 + 25734162027790539*\[Lambda]^14 + 
           24782586362376624*\[Lambda]^15 + 25734162027790539*\[Lambda]^16 + 
           19086025700834874*\[Lambda]^17 + 15276970438696289*\[Lambda]^18 + 
           8638424048597124*\[Lambda]^19 + 5286532396013191*\[Lambda]^20 + 
           2230707567184878*\[Lambda]^21 + 1023978231723133*\[Lambda]^22 + 
           310274811083928*\[Lambda]^23 + 103132894534083*\[Lambda]^24 + 
           20947001217378*\[Lambda]^25 + 4728193153433*\[Lambda]^26 + 
           561186798828*\[Lambda]^27 + 75473652383*\[Lambda]^28 + 
           3651841878*\[Lambda]^29 + 201296149*\[Lambda]^30)*H[{1}, x])/
         (694987893600*(1 + \[Lambda])^30) + 
        ((1112750166528000 + 19360881883468125*\[Lambda] + 
           141416065798357350*\[Lambda]^2 + 515910204644453619*\[Lambda]^3 + 
           628525211695902378*\[Lambda]^4 - 2358886748985637860*\[Lambda]^5 - 
           11110339095538978878*\[Lambda]^6 - 12665842984666592451*
            \[Lambda]^7 + 30089353146456876486*\[Lambda]^8 + 
           111744058551507892600*\[Lambda]^9 + 66312359736529833384*
            \[Lambda]^10 - 299953351027620645087*\[Lambda]^11 - 
           662643521565126913308*\[Lambda]^12 - 100521721504055437434*
            \[Lambda]^13 + 1402687935758543108796*\[Lambda]^14 + 
           1555125005278521591715*\[Lambda]^15 - 1713727630879083030696*
            \[Lambda]^16 - 5420908125284231444052*\[Lambda]^17 - 
           3413601943078923705348*\[Lambda]^18 + 3518279518553383560081*
            \[Lambda]^19 + 4837540360894239274536*\[Lambda]^20 - 
           5410016903509696424714*\[Lambda]^21 - 16727849993908472624304*
            \[Lambda]^22 - 15668791668841601628813*\[Lambda]^23 - 
           6085881463902927712164*\[Lambda]^24 - 7412400092725831531752*
            \[Lambda]^25 - 17360186190655217296170*\[Lambda]^26 - 
           37684090284673736529713*\[Lambda]^27 - 19035369843903347900118*
            \[Lambda]^28 - 37281097209968840926680*\[Lambda]^29 + 
           23181169845626849952594*\[Lambda]^30 - 36190169199718242605127*
            \[Lambda]^31 + 56083109065783919012262*\[Lambda]^32 - 
           37488283848482961723314*\[Lambda]^33 + 56083109065783919012262*
            \[Lambda]^34 - 36190169199718242605127*\[Lambda]^35 + 
           23181169845626849952594*\[Lambda]^36 - 37281097209968840926680*
            \[Lambda]^37 - 19035369843903347900118*\[Lambda]^38 - 
           37684090284673736529713*\[Lambda]^39 - 17360186190655217296170*
            \[Lambda]^40 - 7412400092725831531752*\[Lambda]^41 - 
           6085881463902927712164*\[Lambda]^42 - 15668791668841601628813*
            \[Lambda]^43 - 16727849993908472624304*\[Lambda]^44 - 
           5410016903509696424714*\[Lambda]^45 + 4837540360894239274536*
            \[Lambda]^46 + 3518279518553383560081*\[Lambda]^47 - 
           3413601943078923705348*\[Lambda]^48 - 5420908125284231444052*
            \[Lambda]^49 - 1713727630879083030696*\[Lambda]^50 + 
           1555125005278521591715*\[Lambda]^51 + 1402687935758543108796*
            \[Lambda]^52 - 100521721504055437434*\[Lambda]^53 - 
           662643521565126913308*\[Lambda]^54 - 299953351027620645087*
            \[Lambda]^55 + 66312359736529833384*\[Lambda]^56 + 
           111744058551507892600*\[Lambda]^57 + 30089353146456876486*
            \[Lambda]^58 - 12665842984666592451*\[Lambda]^59 - 
           11110339095538978878*\[Lambda]^60 - 2358886748985637860*
            \[Lambda]^61 + 628525211695902378*\[Lambda]^62 + 
           515910204644453619*\[Lambda]^63 + 141416065798357350*
            \[Lambda]^64 + 19360881883468125*\[Lambda]^65 + 
           1112750166528000*\[Lambda]^66)*H[{-1, 0}, x])/
         (178264394708400*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) - 
        ((-538453227492180 - 12872546989136170*\[Lambda] - 
           262347969175504877*\[Lambda]^2 - 2189637303514738700*\[Lambda]^3 - 
           19245595799538062231*\[Lambda]^4 - 75060213235771383336*
            \[Lambda]^5 - 396738438813476116887*\[Lambda]^6 - 
           612385641818155680172*\[Lambda]^7 - 2207176433478920699699*
            \[Lambda]^8 + 4743595502688918653998*\[Lambda]^9 + 
           12131493885081230280523*\[Lambda]^10 + 93007139540783469826956*
            \[Lambda]^11 + 179817209799731870600853*\[Lambda]^12 + 
           532975816849548150793976*\[Lambda]^13 + 801998508727796896628965*
            \[Lambda]^14 + 1550220251751321987898060*\[Lambda]^15 + 
           1834154635942672661933944*\[Lambda]^16 + 2546420539844110507911750*
            \[Lambda]^17 + 2346949519871790263747383*\[Lambda]^18 + 
           2434375995709208582085064*\[Lambda]^19 + 1773751112490416807585944*
            \[Lambda]^20 + 1429366363689605823619952*\[Lambda]^21 + 
           802875891276561935451552*\[Lambda]^22 + 431502333206321906779272*
            \[Lambda]^23 + 122264894011736648980720*\[Lambda]^24 + 
           50439372207914186189980*\[Lambda]^25 + 56546553140411018919484*
            \[Lambda]^26 + 40724015910977430096248*\[Lambda]^27 - 
           28310453578062940817184*\[Lambda]^28 - 64252693745000985287856*
            \[Lambda]^29 - 26698771466363980626536*\[Lambda]^30 + 
           24761992127144864430712*\[Lambda]^31 + 26818569996853271144722*
            \[Lambda]^32 - 5099587796412007185886*\[Lambda]^33 - 
           20928097776328576630761*\[Lambda]^34 - 9349246699912878418476*
            \[Lambda]^35 + 4966940180347731087447*\[Lambda]^36 + 
           6195994371971010066312*\[Lambda]^37 + 598294888570695622959*
            \[Lambda]^38 - 2186867643904970240076*\[Lambda]^39 - 
           1235092228737385613061*\[Lambda]^40 + 108669019770218870694*
            \[Lambda]^41 + 373229704608523455153*\[Lambda]^42 + 
           123599076725987566092*\[Lambda]^43 - 30920868707042863773*
            \[Lambda]^44 - 35216592921704643768*\[Lambda]^45 - 
           8624390860890274437*\[Lambda]^46 + 1461327437692635084*
            \[Lambda]^47 + 1489647968282956482*\[Lambda]^48 + 
           420909946895488050*\[Lambda]^49 + 58082645650404375*\[Lambda]^50 + 
           3338250499584000*\[Lambda]^51)*H[{0, 0}, x])/
         (356528789416800*(-1 + \[Lambda])^2*(1 + \[Lambda])^32) - 
        (127563*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
           687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 33670350*\[Lambda]^5 + 
           188868050*\[Lambda]^6 + 632254350*\[Lambda]^7 + 
           2350561850*\[Lambda]^8 + 5690289150*\[Lambda]^9 + 
           15132517218*\[Lambda]^10 + 27540999486*\[Lambda]^11 + 
           54687210578*\[Lambda]^12 + 76502776350*\[Lambda]^13 + 
           116290395650*\[Lambda]^14 + 126463773150*\[Lambda]^15 + 
           149156028450*\[Lambda]^16 + 126463773150*\[Lambda]^17 + 
           116290395650*\[Lambda]^18 + 76502776350*\[Lambda]^19 + 
           54687210578*\[Lambda]^20 + 27540999486*\[Lambda]^21 + 
           15132517218*\[Lambda]^22 + 5690289150*\[Lambda]^23 + 
           2350561850*\[Lambda]^24 + 632254350*\[Lambda]^25 + 
           188868050*\[Lambda]^26 + 33670350*\[Lambda]^27 + 
           6782850*\[Lambda]^28 + 687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 
           3054*\[Lambda]^31 + 137*\[Lambda]^32)*H[{0, 1}, x])/
         (5785780*(-1 + \[Lambda])*(1 + \[Lambda])^31) - 
        ((1112750166528000 + 19360881883468125*\[Lambda] + 
           141416065798357350*\[Lambda]^2 + 515910204644453619*\[Lambda]^3 + 
           628525211695902378*\[Lambda]^4 - 2358886748985637860*\[Lambda]^5 - 
           11110339095538978878*\[Lambda]^6 - 12665842984666592451*
            \[Lambda]^7 + 30089353146456876486*\[Lambda]^8 + 
           111744058551507892600*\[Lambda]^9 + 66312359736529833384*
            \[Lambda]^10 - 299953351027620645087*\[Lambda]^11 - 
           662643521565126913308*\[Lambda]^12 - 100521721504055437434*
            \[Lambda]^13 + 1402687935758543108796*\[Lambda]^14 + 
           1555125005278521591715*\[Lambda]^15 - 1713727630879083030696*
            \[Lambda]^16 - 5420907048377776459692*\[Lambda]^17 - 
           3413577936711671718228*\[Lambda]^18 + 3518915302114639363041*
            \[Lambda]^19 + 4842941793525936376536*\[Lambda]^20 - 
           5356699422136041926714*\[Lambda]^21 - 16463179794955314626304*
            \[Lambda]^22 - 14184169609094821674813*\[Lambda]^23 - 
           1115963283560294194164*\[Lambda]^24 + 11064499389792263086248*
            \[Lambda]^25 + 27369077432428484365830*\[Lambda]^26 + 
           81267044549093924935327*\[Lambda]^27 + 197454266091821768143962*
            \[Lambda]^28 + 392594888750156509559160*\[Lambda]^29 + 
           624541269667085505630594*\[Lambda]^30 + 877925726626341165876873*
            \[Lambda]^31 + 1050168172035950268194262*\[Lambda]^32 + 
           1134972225915282326342686*\[Lambda]^33 + 1050168172035950268194262*
            \[Lambda]^34 + 877925726626341165876873*\[Lambda]^35 + 
           624541269667085505630594*\[Lambda]^36 + 392594888750156509559160*
            \[Lambda]^37 + 197454266091821768143962*\[Lambda]^38 + 
           81267044549093924935327*\[Lambda]^39 + 27369077432428484365830*
            \[Lambda]^40 + 11064499389792263086248*\[Lambda]^41 - 
           1115963283560294194164*\[Lambda]^42 - 14184169609094821674813*
            \[Lambda]^43 - 16463179794955314626304*\[Lambda]^44 - 
           5356699422136041926714*\[Lambda]^45 + 4842941793525936376536*
            \[Lambda]^46 + 3518915302114639363041*\[Lambda]^47 - 
           3413577936711671718228*\[Lambda]^48 - 5420907048377776459692*
            \[Lambda]^49 - 1713727630879083030696*\[Lambda]^50 + 
           1555125005278521591715*\[Lambda]^51 + 1402687935758543108796*
            \[Lambda]^52 - 100521721504055437434*\[Lambda]^53 - 
           662643521565126913308*\[Lambda]^54 - 299953351027620645087*
            \[Lambda]^55 + 66312359736529833384*\[Lambda]^56 + 
           111744058551507892600*\[Lambda]^57 + 30089353146456876486*
            \[Lambda]^58 - 12665842984666592451*\[Lambda]^59 - 
           11110339095538978878*\[Lambda]^60 - 2358886748985637860*
            \[Lambda]^61 + 628525211695902378*\[Lambda]^62 + 
           515910204644453619*\[Lambda]^63 + 141416065798357350*
            \[Lambda]^64 + 19360881883468125*\[Lambda]^65 + 
           1112750166528000*\[Lambda]^66)*H[{1, 0}, x])/
         (356528789416800*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) + 
        (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (323*(-1 + \[Lambda])^2) - (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(323*(-1 + \[Lambda])^2) + 
        (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (646*(-1 + \[Lambda])^2) - (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(646*(-1 + \[Lambda])^2) - 
        (15*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*Zeta[3])/
         (1292*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-6032261251004396699029/583079942189961216000 + 
        (45*Zeta[3])/34) + 2*nh*TF*(-1/1509400282874964480000*
         (37690770750964531200000 + 627576641785017124200000*\[Lambda] + 
           4338901714859923621410000*\[Lambda]^2 + 14597141738732399729282400*
            \[Lambda]^3 + 13445357315496330124800900*\[Lambda]^4 - 
           76627192474351428374341800*\[Lambda]^5 - 
           292775478511355825190074100*\[Lambda]^6 - 
           230303703157218960535640304*\[Lambda]^7 + 
           954324732995411474555046713*\[Lambda]^8 + 
           2604293217286875211133368990*\[Lambda]^9 + 
           414207847635424529556023031*\[Lambda]^10 - 
           8503529712466892118210949820*\[Lambda]^11 - 
           13771618470304702528967010703*\[Lambda]^12 + 
           3130010759324140706352770346*\[Lambda]^13 + 
           32528962116361012130530507111*\[Lambda]^14 + 
           22168320721013652632656888040*\[Lambda]^15 - 
           50856004816006560271154960133*\[Lambda]^16 - 
           102907062651207243083006437470*\[Lambda]^17 - 
           31981004479916169252862671219*\[Lambda]^18 + 
           95583514373668311780139146228*\[Lambda]^19 + 
           81963076382978211196505202275*\[Lambda]^20 - 
           105958540046522435723568583370*\[Lambda]^21 - 
           232130543802057394654273236387*\[Lambda]^22 - 
           128351544683138051044354616944*\[Lambda]^23 + 
           67444320597822549369388258030*\[Lambda]^24 + 
           41063428719982425840934299252*\[Lambda]^25 - 
           70183647622939725211406989742*\[Lambda]^26 - 
           298555953809998839244474543768*\[Lambda]^27 - 
           95532651095062185933916166910*\[Lambda]^28 - 
           313599156284488427703502082220*\[Lambda]^29 - 
           7451715199003720731377722866*\[Lambda]^30 - 
           413645059896555076589577999120*\[Lambda]^31 - 
           7451715199003720731377722866*\[Lambda]^32 - 
           313599156284488427703502082220*\[Lambda]^33 - 
           95532651095062185933916166910*\[Lambda]^34 - 
           298555953809998839244474543768*\[Lambda]^35 - 
           70183647622939725211406989742*\[Lambda]^36 + 
           41063428719982425840934299252*\[Lambda]^37 + 
           67444320597822549369388258030*\[Lambda]^38 - 
           128351544683138051044354616944*\[Lambda]^39 - 
           232130543802057394654273236387*\[Lambda]^40 - 
           105958540046522435723568583370*\[Lambda]^41 + 
           81963076382978211196505202275*\[Lambda]^42 + 
           95583514373668311780139146228*\[Lambda]^43 - 
           31981004479916169252862671219*\[Lambda]^44 - 
           102907062651207243083006437470*\[Lambda]^45 - 
           50856004816006560271154960133*\[Lambda]^46 + 
           22168320721013652632656888040*\[Lambda]^47 + 
           32528962116361012130530507111*\[Lambda]^48 + 
           3130010759324140706352770346*\[Lambda]^49 - 
           13771618470304702528967010703*\[Lambda]^50 - 
           8503529712466892118210949820*\[Lambda]^51 + 
           414207847635424529556023031*\[Lambda]^52 + 
           2604293217286875211133368990*\[Lambda]^53 + 
           954324732995411474555046713*\[Lambda]^54 - 
           230303703157218960535640304*\[Lambda]^55 - 
           292775478511355825190074100*\[Lambda]^56 - 
           76627192474351428374341800*\[Lambda]^57 + 
           13445357315496330124800900*\[Lambda]^58 + 
           14597141738732399729282400*\[Lambda]^59 + 
           4338901714859923621410000*\[Lambda]^60 + 627576641785017124200000*
            \[Lambda]^61 + 37690770750964531200000*\[Lambda]^62)/
          (\[Lambda]^16*(1 + \[Lambda])^30) - 
        ((14956655059906560000 + 237820858619759415000*\[Lambda] + 
           1514961559942986655500*\[Lambda]^2 + 4167629898429991113120*
            \[Lambda]^3 - 1315002140669499852570*\[Lambda]^4 - 
           42184141549799665697820*\[Lambda]^5 - 100701722862315431305680*
            \[Lambda]^6 + 35669509119538373394924*\[Lambda]^7 + 
           601514582286037674450707*\[Lambda]^8 + 874308591181467606000046*
            \[Lambda]^9 - 1102236462144933358707638*\[Lambda]^10 - 
           4860490166895243799111810*\[Lambda]^11 - 3187895965600936820558004*
            \[Lambda]^12 + 9713905945958115199016010*\[Lambda]^13 + 
           19197359543650940811222974*\[Lambda]^14 - 
           2187178012629474995841158*\[Lambda]^15 - 
           43235922696547658627359346*\[Lambda]^16 - 
           37260429621708496835348470*\[Lambda]^17 + 
           43516127916628429375211910*\[Lambda]^18 + 
           100507303302102631628879850*\[Lambda]^19 + 
           22735335090231915860833928*\[Lambda]^20 - 
           111518229228058165755818906*\[Lambda]^21 - 
           100488297534597095242121542*\[Lambda]^22 + 
           81433095672925332187354278*\[Lambda]^23 + 
           199382431026202882860254237*\[Lambda]^24 + 
           171575326772876950131265184*\[Lambda]^25 + 
           80328754211736596472916524*\[Lambda]^26 + 
           430589490549222513344458136*\[Lambda]^27 + 
           734585842105774410694208070*\[Lambda]^28 + 
           1643966495028610526989747148*\[Lambda]^29 + 
           1654081691321318803887203664*\[Lambda]^30 + 
           2568414508716823597264022468*\[Lambda]^31 + 
           2016469214585149490593728132*\[Lambda]^32 + 
           2568414508716823597264022468*\[Lambda]^33 + 
           1654081691321318803887203664*\[Lambda]^34 + 
           1643966495028610526989747148*\[Lambda]^35 + 
           734585842105774410694208070*\[Lambda]^36 + 
           430589490549222513344458136*\[Lambda]^37 + 
           80328754211736596472916524*\[Lambda]^38 + 
           171575326772876950131265184*\[Lambda]^39 + 
           199382431026202882860254237*\[Lambda]^40 + 
           81433095672925332187354278*\[Lambda]^41 - 
           100488297534597095242121542*\[Lambda]^42 - 
           111518229228058165755818906*\[Lambda]^43 + 
           22735335090231915860833928*\[Lambda]^44 + 
           100507303302102631628879850*\[Lambda]^45 + 
           43516127916628429375211910*\[Lambda]^46 - 
           37260429621708496835348470*\[Lambda]^47 - 
           43235922696547658627359346*\[Lambda]^48 - 
           2187178012629474995841158*\[Lambda]^49 + 
           19197359543650940811222974*\[Lambda]^50 + 
           9713905945958115199016010*\[Lambda]^51 - 3187895965600936820558004*
            \[Lambda]^52 - 4860490166895243799111810*\[Lambda]^53 - 
           1102236462144933358707638*\[Lambda]^54 + 874308591181467606000046*
            \[Lambda]^55 + 601514582286037674450707*\[Lambda]^56 + 
           35669509119538373394924*\[Lambda]^57 - 100701722862315431305680*
            \[Lambda]^58 - 42184141549799665697820*\[Lambda]^59 - 
           1315002140669499852570*\[Lambda]^60 + 4167629898429991113120*
            \[Lambda]^61 + 1514961559942986655500*\[Lambda]^62 + 
           237820858619759415000*\[Lambda]^63 + 14956655059906560000*
            \[Lambda]^64)*H[{0}, x])/(598968366220224000*(-1 + \[Lambda])*
          \[Lambda]^16*(1 + \[Lambda])^31) + 
        ((17805541737984000 + 274217298916435875*\[Lambda] + 
           1696092920037215700*\[Lambda]^2 + 4598638644058201743*
            \[Lambda]^3 - 586587113894928432*\[Lambda]^4 - 
           39295832944180654677*\[Lambda]^5 - 92047212294141817020*
            \[Lambda]^6 + 28143211804510442487*\[Lambda]^7 + 
           491013568317271056000*\[Lambda]^8 + 662181667725220839869*
            \[Lambda]^9 - 899444493451350585612*\[Lambda]^10 - 
           3529540264781344213135*\[Lambda]^11 - 2063467340024456734720*
            \[Lambda]^12 + 6293736016500886950533*\[Lambda]^13 + 
           10650884977240344200852*\[Lambda]^14 - 4200178881933412233223*
            \[Lambda]^15 - 26643336005792410919008*\[Lambda]^16 - 
           19175107498091037159861*\[Lambda]^17 + 22565435297651908554604*
            \[Lambda]^18 + 40392683065856844467615*\[Lambda]^19 - 
           7095680617826152659616*\[Lambda]^20 - 63526457434718097392925*
            \[Lambda]^21 - 45887695038374943373652*\[Lambda]^22 + 
           22015357364552095489911*\[Lambda]^23 + 34709128767367489245440*
            \[Lambda]^24 - 43416100461374823945195*\[Lambda]^25 - 
           147732245761028647386212*\[Lambda]^26 - 237821722860481963735615*
            \[Lambda]^27 - 364163795801027899207216*\[Lambda]^28 - 
           572774931872229770094707*\[Lambda]^29 - 823558893491195156550484*
            \[Lambda]^30 - 1021093728238191964454695*\[Lambda]^31 - 
           1093487192486884103837248*\[Lambda]^32 - 1021093728238191964454695*
            \[Lambda]^33 - 823558893491195156550484*\[Lambda]^34 - 
           572774931872229770094707*\[Lambda]^35 - 364163795801027899207216*
            \[Lambda]^36 - 237821722860481963735615*\[Lambda]^37 - 
           147732245761028647386212*\[Lambda]^38 - 43416100461374823945195*
            \[Lambda]^39 + 34709128767367489245440*\[Lambda]^40 + 
           22015357364552095489911*\[Lambda]^41 - 45887695038374943373652*
            \[Lambda]^42 - 63526457434718097392925*\[Lambda]^43 - 
           7095680617826152659616*\[Lambda]^44 + 40392683065856844467615*
            \[Lambda]^45 + 22565435297651908554604*\[Lambda]^46 - 
           19175107498091037159861*\[Lambda]^47 - 26643336005792410919008*
            \[Lambda]^48 - 4200178881933412233223*\[Lambda]^49 + 
           10650884977240344200852*\[Lambda]^50 + 6293736016500886950533*
            \[Lambda]^51 - 2063467340024456734720*\[Lambda]^52 - 
           3529540264781344213135*\[Lambda]^53 - 899444493451350585612*
            \[Lambda]^54 + 662181667725220839869*\[Lambda]^55 + 
           491013568317271056000*\[Lambda]^56 + 28143211804510442487*
            \[Lambda]^57 - 92047212294141817020*\[Lambda]^58 - 
           39295832944180654677*\[Lambda]^59 - 586587113894928432*
            \[Lambda]^60 + 4598638644058201743*\[Lambda]^61 + 
           1696092920037215700*\[Lambda]^62 + 274217298916435875*
            \[Lambda]^63 + 17805541737984000*\[Lambda]^64)*H[{-1, 0}, x])/
         (356528789416800*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^29) - 
        ((839259528122015 + 9598649513383402*\[Lambda] + 367263546871065251*
            \[Lambda]^2 - 2096782215768320936*\[Lambda]^3 - 
           10812293800166283928*\[Lambda]^4 - 444896622536781913624*
            \[Lambda]^5 - 2127790848657652657512*\[Lambda]^6 - 
           16240822274197189555464*\[Lambda]^7 - 53687242257074534728458*
            \[Lambda]^8 - 230131803804080887995596*\[Lambda]^9 - 
           565859692340489827605138*\[Lambda]^10 - 1656953175534727117136616*
            \[Lambda]^11 - 3156853168083097124086904*\[Lambda]^12 - 
           6733537657298104384374456*\[Lambda]^13 - 9998545726239968861251976*
            \[Lambda]^14 - 15971852122099419007590984*\[Lambda]^15 - 
           18642037206091792938680561*\[Lambda]^16 - 
           23056121294544771669528886*\[Lambda]^17 - 
           21606563389163813205481109*\[Lambda]^18 - 
           20849735090352760787641008*\[Lambda]^19 - 
           15104732328514102407468824*\[Lambda]^20 - 
           10770736854559090750021824*\[Lambda]^21 - 
           6043518962555657473461464*\[Lambda]^22 - 4020005683634556121237104*
            \[Lambda]^23 - 2440019180185968825071628*\[Lambda]^24 - 
           928254202927603516643912*\[Lambda]^25 + 490224771497409881329284*
            \[Lambda]^26 + 622424494677004893456720*\[Lambda]^27 - 
           290011854475864643874840*\[Lambda]^28 - 829319130634066988861632*
            \[Lambda]^29 - 311031557596549714268440*\[Lambda]^30 + 
           416047612765370296222096*\[Lambda]^31 + 429031580927583558009437*
            \[Lambda]^32 - 54105911137061543115170*\[Lambda]^33 - 
           300171855602712774928327*\[Lambda]^34 - 136703095387909657655400*
            \[Lambda]^35 + 74274198052132601553168*\[Lambda]^36 + 
           93590646099768471341400*\[Lambda]^37 + 9910525966888361437344*
            \[Lambda]^38 - 32813774320064573690184*\[Lambda]^39 - 
           19015798800369293816538*\[Lambda]^40 + 1382038892052636078516*
            \[Lambda]^41 + 5602797185676681721758*\[Lambda]^42 + 
           1879434734785644536280*\[Lambda]^43 - 478130031600124609296*
            \[Lambda]^44 - 544596745171970236680*\[Lambda]^45 - 
           132406230932884136448*\[Lambda]^46 + 24133350103951857912*
            \[Lambda]^47 + 23865640201969995429*\[Lambda]^48 + 
           6733582553610262350*\[Lambda]^49 + 929485147177211625*
            \[Lambda]^50 + 53416625213952000*\[Lambda]^51)*H[{0, 0}, x])/
         (713057578833600*(-1 + \[Lambda])^2*(1 + \[Lambda])^32) - 
        ((17805541737984000 + 274217298916435875*\[Lambda] + 
           1696092920037215700*\[Lambda]^2 + 4598638644058201743*
            \[Lambda]^3 - 586587113894928432*\[Lambda]^4 - 
           39295832944180654677*\[Lambda]^5 - 92047212294141817020*
            \[Lambda]^6 + 28143211804510442487*\[Lambda]^7 + 
           491013568317271056000*\[Lambda]^8 + 662181667725220839869*
            \[Lambda]^9 - 899444493451350585612*\[Lambda]^10 - 
           3529540264781344213135*\[Lambda]^11 - 2063467340024456734720*
            \[Lambda]^12 + 6293736016500886950533*\[Lambda]^13 + 
           10650884977240344200852*\[Lambda]^14 - 4200178881933412233223*
            \[Lambda]^15 - 26643336005792410919008*\[Lambda]^16 - 
           19175107498091037159861*\[Lambda]^17 + 22565435297651908554604*
            \[Lambda]^18 + 40392683065856844467615*\[Lambda]^19 - 
           7095680617826152659616*\[Lambda]^20 - 63526457434718097392925*
            \[Lambda]^21 - 45887695038374943373652*\[Lambda]^22 + 
           22015357364552095489911*\[Lambda]^23 + 34709128767367489245440*
            \[Lambda]^24 - 43416100461374823945195*\[Lambda]^25 - 
           147732245761028647386212*\[Lambda]^26 - 237821722860481963735615*
            \[Lambda]^27 - 364163795801027899207216*\[Lambda]^28 - 
           572774931872229770094707*\[Lambda]^29 - 823558893491195156550484*
            \[Lambda]^30 - 1021093728238191964454695*\[Lambda]^31 - 
           1093487192486884103837248*\[Lambda]^32 - 1021093728238191964454695*
            \[Lambda]^33 - 823558893491195156550484*\[Lambda]^34 - 
           572774931872229770094707*\[Lambda]^35 - 364163795801027899207216*
            \[Lambda]^36 - 237821722860481963735615*\[Lambda]^37 - 
           147732245761028647386212*\[Lambda]^38 - 43416100461374823945195*
            \[Lambda]^39 + 34709128767367489245440*\[Lambda]^40 + 
           22015357364552095489911*\[Lambda]^41 - 45887695038374943373652*
            \[Lambda]^42 - 63526457434718097392925*\[Lambda]^43 - 
           7095680617826152659616*\[Lambda]^44 + 40392683065856844467615*
            \[Lambda]^45 + 22565435297651908554604*\[Lambda]^46 - 
           19175107498091037159861*\[Lambda]^47 - 26643336005792410919008*
            \[Lambda]^48 - 4200178881933412233223*\[Lambda]^49 + 
           10650884977240344200852*\[Lambda]^50 + 6293736016500886950533*
            \[Lambda]^51 - 2063467340024456734720*\[Lambda]^52 - 
           3529540264781344213135*\[Lambda]^53 - 899444493451350585612*
            \[Lambda]^54 + 662181667725220839869*\[Lambda]^55 + 
           491013568317271056000*\[Lambda]^56 + 28143211804510442487*
            \[Lambda]^57 - 92047212294141817020*\[Lambda]^58 - 
           39295832944180654677*\[Lambda]^59 - 586587113894928432*
            \[Lambda]^60 + 4598638644058201743*\[Lambda]^61 + 
           1696092920037215700*\[Lambda]^62 + 274217298916435875*
            \[Lambda]^63 + 17805541737984000*\[Lambda]^64)*H[{1, 0}, x])/
         (713057578833600*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^29) - 
        (10*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (323*(-1 + \[Lambda])^2) + (10*(57 + 1166*\[Lambda] + 
           57*\[Lambda]^2)*H[{0, -1, 0}, x])/(323*(-1 + \[Lambda])^2) - 
        (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (323*(-1 + \[Lambda])^2) + (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(323*(-1 + \[Lambda])^2) + 
        (15*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*Zeta[3])/
         (646*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-2225628689*nl*TF)/2618916300 + 
    2*nh*TF*(-1/5237832600*(2225628689 + 47578569767*\[Lambda] + 
         1102993547244*\[Lambda]^2 + 9564954870670*\[Lambda]^3 + 
         91442167618669*\[Lambda]^4 + 474760805828622*\[Lambda]^5 + 
         2682477357987053*\[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 
         36597502526051853*\[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
         266516420889305581*\[Lambda]^10 + 529754382351990606*\[Lambda]^11 + 
         1121234519711223821*\[Lambda]^12 + 1737155103205322702*
          \[Lambda]^13 + 2857275277424332941*\[Lambda]^14 + 
         3495654397774363726*\[Lambda]^15 + 4532629488169956349*
          \[Lambda]^16 + 4403970149101347726*\[Lambda]^17 + 
         4532629488169956349*\[Lambda]^18 + 3495654397774363726*
          \[Lambda]^19 + 2857275277424332941*\[Lambda]^20 + 
         1737155103205322702*\[Lambda]^21 + 1121234519711223821*
          \[Lambda]^22 + 529754382351990606*\[Lambda]^23 + 
         266516420889305581*\[Lambda]^24 + 95485277730327022*\[Lambda]^25 + 
         36597502526051853*\[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
         2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
         91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
         1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
         2225628689*\[Lambda]^34)/(1 + \[Lambda])^34 + 
      (2*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 326281*\[Lambda]^3 + 
         3616835*\[Lambda]^4 + 20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
         522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
         6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
         43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
         172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
         427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
         667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
         667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
         427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
         172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
         43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
         6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
         522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
         20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 326281*\[Lambda]^33 + 
         33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 43*\[Lambda]^36)*H[{0}, x])/
       (855*(-1 + \[Lambda])*(1 + \[Lambda])^35)) - 
    (172*nl*TF*Log[Q^2/\[Mu]^2])/855) + 
  a^2*fl02*(((-111807468249091*CF*nl*TF)/11454233348250 + 
      CA*((-84044752869187147*nl*TF)/11356490557011600 + 
        2*nh*TF*((-9556021*(2225628689 + 47578569767*\[Lambda] + 
             1102993547244*\[Lambda]^2 + 9564954870670*\[Lambda]^3 + 
             91442167618669*\[Lambda]^4 + 474760805828622*\[Lambda]^5 + 
             2682477357987053*\[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 
             36597502526051853*\[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
             266516420889305581*\[Lambda]^10 + 529754382351990606*
              \[Lambda]^11 + 1121234519711223821*\[Lambda]^12 + 
             1737155103205322702*\[Lambda]^13 + 2857275277424332941*
              \[Lambda]^14 + 3495654397774363726*\[Lambda]^15 + 
             4532629488169956349*\[Lambda]^16 + 4403970149101347726*
              \[Lambda]^17 + 4532629488169956349*\[Lambda]^18 + 
             3495654397774363726*\[Lambda]^19 + 2857275277424332941*
              \[Lambda]^20 + 1737155103205322702*\[Lambda]^21 + 
             1121234519711223821*\[Lambda]^22 + 529754382351990606*
              \[Lambda]^23 + 266516420889305581*\[Lambda]^24 + 
             95485277730327022*\[Lambda]^25 + 36597502526051853*
              \[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
             2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
             91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
             1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
             2225628689*\[Lambda]^34))/(3586260175898400*(1 + \[Lambda])^
             34) + (9556021*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 
             326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
             20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
             522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
             6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
             43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
             172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
             427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
             667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
             667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
             427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
             172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
             43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
             6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
             522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
             20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
             326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
             43*\[Lambda]^36)*H[{0}, x])/(292702410*(-1 + \[Lambda])*
            (1 + \[Lambda])^35))))*Log[Q^2/\[Mu]^2] + 
    ((-410908903*CA*nl*TF)/292702410 - (27464117071*CF*nl*TF)/24879704850)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-36474176610357523846019881/9330728856644316401280000 - 
        (34*Zeta[3])/57) + 2*nh*TF*(-1/233759312408562874053120000*
         (749742986278753228797235200 + 13951167661591728119372620800*
            \[Lambda] + 110034884004538686869349273600*\[Lambda]^2 + 
           443651387853874014794083104000*\[Lambda]^3 + 
           689451216926795620505558558208*\[Lambda]^4 - 
           1729254063222474133723160694912*\[Lambda]^5 - 
           10619033204305733290108438965552*\[Lambda]^6 - 
           16071442523010264921185390207472*\[Lambda]^7 + 
           23656176643284470556550643544180*\[Lambda]^8 + 
           126065127873186947358138439021808*\[Lambda]^9 + 
           121449088037647020678768710829860*\[Lambda]^10 - 
           302161112318981898430013323737980*\[Lambda]^11 - 
           920323458873783877093486978442627*\[Lambda]^12 - 
           443700325903077395603556821571284*\[Lambda]^13 + 
           1818176479670609868757694151994017*\[Lambda]^14 + 
           2951618652673526082432294326445800*\[Lambda]^15 - 
           1640083943155577902099480562532619*\[Lambda]^16 - 
           9438955010984574111662125890400868*\[Lambda]^17 - 
           8702984128703109438689508198296295*\[Lambda]^18 + 
           4723960773936958603821513440279160*\[Lambda]^19 + 
           12259696742516263556630081479836681*\[Lambda]^20 - 
           7030925061639247159762552668174084*\[Lambda]^21 - 
           39212796988756412086490380727319195*\[Lambda]^22 - 
           45558278245019298140072223094820120*\[Lambda]^23 - 
           20693605052335830583397302222123335*\[Lambda]^24 - 
           10630310512672495118206642514567892*\[Lambda]^25 - 
           41324396548868697676672943307612747*\[Lambda]^26 - 
           82087363155162328800506423388186980*\[Lambda]^27 - 
           36388897151064788323831583289915926*\[Lambda]^28 + 
           54633186903534261209136453776270584*\[Lambda]^29 + 
           311729874467597376910164032564485874*\[Lambda]^30 + 
           467431559831108481939033892021800032*\[Lambda]^31 + 
           961290438982324490074244930590037718*\[Lambda]^32 + 
           1093028855481122924697730147502229544*\[Lambda]^33 + 
           1663461718030524743260145058293259358*\[Lambda]^34 + 
           1461279565301167425966699016900091728*\[Lambda]^35 + 
           1663461718030524743260145058293259358*\[Lambda]^36 + 
           1093028855481122924697730147502229544*\[Lambda]^37 + 
           961290438982324490074244930590037718*\[Lambda]^38 + 
           467431559831108481939033892021800032*\[Lambda]^39 + 
           311729874467597376910164032564485874*\[Lambda]^40 + 
           54633186903534261209136453776270584*\[Lambda]^41 - 
           36388897151064788323831583289915926*\[Lambda]^42 - 
           82087363155162328800506423388186980*\[Lambda]^43 - 
           41324396548868697676672943307612747*\[Lambda]^44 - 
           10630310512672495118206642514567892*\[Lambda]^45 - 
           20693605052335830583397302222123335*\[Lambda]^46 - 
           45558278245019298140072223094820120*\[Lambda]^47 - 
           39212796988756412086490380727319195*\[Lambda]^48 - 
           7030925061639247159762552668174084*\[Lambda]^49 + 
           12259696742516263556630081479836681*\[Lambda]^50 + 
           4723960773936958603821513440279160*\[Lambda]^51 - 
           8702984128703109438689508198296295*\[Lambda]^52 - 
           9438955010984574111662125890400868*\[Lambda]^53 - 
           1640083943155577902099480562532619*\[Lambda]^54 + 
           2951618652673526082432294326445800*\[Lambda]^55 + 
           1818176479670609868757694151994017*\[Lambda]^56 - 
           443700325903077395603556821571284*\[Lambda]^57 - 
           920323458873783877093486978442627*\[Lambda]^58 - 
           302161112318981898430013323737980*\[Lambda]^59 + 
           121449088037647020678768710829860*\[Lambda]^60 + 
           126065127873186947358138439021808*\[Lambda]^61 + 
           23656176643284470556550643544180*\[Lambda]^62 - 
           16071442523010264921185390207472*\[Lambda]^63 - 
           10619033204305733290108438965552*\[Lambda]^64 - 
           1729254063222474133723160694912*\[Lambda]^65 + 
           689451216926795620505558558208*\[Lambda]^66 + 
           443651387853874014794083104000*\[Lambda]^67 + 
           110034884004538686869349273600*\[Lambda]^68 + 
           13951167661591728119372620800*\[Lambda]^69 + 
           749742986278753228797235200*\[Lambda]^70)/(\[Lambda]^18*
           (1 + \[Lambda])^34) - ((2080538867462407672320 + 
           37154124824849215223040*\[Lambda] + 273522711718255989749760*
            \[Lambda]^2 + 950267786640435251788800*\[Lambda]^3 + 
           580914648551667085559904*\[Lambda]^4 - 7884842345369005663983336*
            \[Lambda]^5 - 28460998042039481930351340*\[Lambda]^6 - 
           16228860596043477735830400*\[Lambda]^7 + 
           138193996742515869404931066*\[Lambda]^8 + 
           360547438454855033288233432*\[Lambda]^9 - 
           9646091897210808101458508*\[Lambda]^10 - 
           1551862791683041106179369004*\[Lambda]^11 - 
           2379123737659098979868926091*\[Lambda]^12 + 
           1762745017823011001535865416*\[Lambda]^13 + 
           9322277831818393820651157328*\[Lambda]^14 + 
           6121241020978753176440743628*\[Lambda]^15 - 
           17107671163553044065242225090*\[Lambda]^16 - 
           33434799919893211178274750452*\[Lambda]^17 + 
           1120732012627699727765356208*\[Lambda]^18 + 
           65102838948158811497529724012*\[Lambda]^19 + 
           56560321585952309367883267914*\[Lambda]^20 - 
           59465455292219167956885980684*\[Lambda]^21 - 
           135748693123989018751339814576*\[Lambda]^22 - 
           19061945714349039691726372268*\[Lambda]^23 + 
           174614045851141265201022887858*\[Lambda]^24 + 
           168482919335097549748851534964*\[Lambda]^25 - 
           85676173340563980324598682736*\[Lambda]^26 - 
           287229345932219389741390227480*\[Lambda]^27 - 
           513153317780703831902204001429*\[Lambda]^28 - 
           904147568646172679269714331268*\[Lambda]^29 - 
           2988131032709420770921533693716*\[Lambda]^30 - 
           5492736158649151424039288273816*\[Lambda]^31 - 
           11699772726438717335909774469418*\[Lambda]^32 - 
           15896046031627406040958173118432*\[Lambda]^33 - 
           25668395496441594627994980745140*\[Lambda]^34 - 
           28039440893872087820751093250392*\[Lambda]^35 - 
           35718707065629879685700769518068*\[Lambda]^36 - 
           31179475872358193259258501890392*\[Lambda]^37 - 
           31460071810993861229356318864820*\[Lambda]^38 - 
           21975153749976506169908516245472*\[Lambda]^39 - 
           17701241593771284910871701944618*\[Lambda]^40 - 
           9666703736542645678400950061976*\[Lambda]^41 - 
           5942879668439961410834460644116*\[Lambda]^42 - 
           2405409851718677647283854475908*\[Lambda]^43 - 
           1307979835785688310342317148309*\[Lambda]^44 - 
           584319733685633782184328979480*\[Lambda]^45 - 
           202919945859513991396849690736*\[Lambda]^46 + 
           137123265314907179900121422964*\[Lambda]^47 + 
           165656873065841543390177335218*\[Lambda]^48 - 
           20670121331385907110758518188*\[Lambda]^49 - 
           136060994398185134738640682576*\[Lambda]^50 - 
           59498356730341968799433715564*\[Lambda]^51 + 
           56556516246495839060156875114*\[Lambda]^52 + 
           65102674469701759022957095692*\[Lambda]^53 + 
           1120724318660131321732330768*\[Lambda]^54 - 
           33434799919893211178274750452*\[Lambda]^55 - 
           17107671163553044065242225090*\[Lambda]^56 + 
           6121241020978753176440743628*\[Lambda]^57 + 
           9322277831818393820651157328*\[Lambda]^58 + 
           1762745017823011001535865416*\[Lambda]^59 - 
           2379123737659098979868926091*\[Lambda]^60 - 
           1551862791683041106179369004*\[Lambda]^61 - 
           9646091897210808101458508*\[Lambda]^62 + 
           360547438454855033288233432*\[Lambda]^63 + 
           138193996742515869404931066*\[Lambda]^64 - 
           16228860596043477735830400*\[Lambda]^65 - 
           28460998042039481930351340*\[Lambda]^66 - 
           7884842345369005663983336*\[Lambda]^67 + 580914648551667085559904*
            \[Lambda]^68 + 950267786640435251788800*\[Lambda]^69 + 
           273522711718255989749760*\[Lambda]^70 + 37154124824849215223040*
            \[Lambda]^71 + 2080538867462407672320*\[Lambda]^72)*H[{0}, x])/
         (648682740616502592000*(-1 + \[Lambda])*\[Lambda]^18*
          (1 + \[Lambda])^35) + (9556021*(2225628689 + 47578569767*
            \[Lambda] + 1102993547244*\[Lambda]^2 + 9564954870670*
            \[Lambda]^3 + 91442167618669*\[Lambda]^4 + 474760805828622*
            \[Lambda]^5 + 2682477357987053*\[Lambda]^6 + 9546146283335822*
            \[Lambda]^7 + 36597502526051853*\[Lambda]^8 + 95485277730327022*
            \[Lambda]^9 + 266516420889305581*\[Lambda]^10 + 
           529754382351990606*\[Lambda]^11 + 1121234519711223821*
            \[Lambda]^12 + 1737155103205322702*\[Lambda]^13 + 
           2857275277424332941*\[Lambda]^14 + 3495654397774363726*
            \[Lambda]^15 + 4532629488169956349*\[Lambda]^16 + 
           4403970149101347726*\[Lambda]^17 + 4532629488169956349*
            \[Lambda]^18 + 3495654397774363726*\[Lambda]^19 + 
           2857275277424332941*\[Lambda]^20 + 1737155103205322702*
            \[Lambda]^21 + 1121234519711223821*\[Lambda]^22 + 
           529754382351990606*\[Lambda]^23 + 266516420889305581*
            \[Lambda]^24 + 95485277730327022*\[Lambda]^25 + 
           36597502526051853*\[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
           2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
           91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
           1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
           2225628689*\[Lambda]^34)*H[{1}, x])/(1793130087949200*
          (1 + \[Lambda])^34) + ((43453192720601664 + 841164016834645504*
            \[Lambda] + 6959933133907673920*\[Lambda]^2 + 
           30038964301578952720*\[Lambda]^3 + 55493371427421483556*
            \[Lambda]^4 - 86378734295272506087*\[Lambda]^5 - 
           720937798914022293032*\[Lambda]^6 - 1352574090005499687964*
            \[Lambda]^7 + 1036161795892592270044*\[Lambda]^8 + 
           9037888618997857875760*\[Lambda]^9 + 12099361440837167939172*
            \[Lambda]^10 - 16556089154088503292708*\[Lambda]^11 - 
           72588639196885680758416*\[Lambda]^12 - 58815271263392987210616*
            \[Lambda]^13 + 119757244051069801549576*\[Lambda]^14 + 
           281058141073552125297252*\[Lambda]^15 - 12321082322706604227732*
            \[Lambda]^16 - 739015516946505652408380*\[Lambda]^17 - 
           918440121998719407949036*\[Lambda]^18 + 208865576430174084847244*
            \[Lambda]^19 + 1354226786274544593295076*\[Lambda]^20 + 
           166071243814148853558640*\[Lambda]^21 - 2986594785641038965215988*
            \[Lambda]^22 - 4319433919703656779655564*\[Lambda]^23 - 
           1914574629105382819850132*\[Lambda]^24 + 355850206771876142982876*
            \[Lambda]^25 - 2254766496583551226394668*\[Lambda]^26 - 
           8393788918409981250850532*\[Lambda]^27 - 
           11376149314976726382719848*\[Lambda]^28 - 
           11191234367070113259847944*\[Lambda]^29 - 
           6981142774897427932686352*\[Lambda]^30 - 
           12927914174814777325267164*\[Lambda]^31 - 
           2901050629404504700388132*\[Lambda]^32 - 
           14615270695049153756164944*\[Lambda]^33 + 
           21360656405012690767049508*\[Lambda]^34 - 
           2604269512115664454993908*\[Lambda]^35 + 
           48033870212507247081669140*\[Lambda]^36 + 
           2997219836961456281545070*\[Lambda]^37 + 
           48033870212507247081669140*\[Lambda]^38 - 
           2604269512115664454993908*\[Lambda]^39 + 
           21360656405012690767049508*\[Lambda]^40 - 
           14615270695049153756164944*\[Lambda]^41 - 
           2901050629404504700388132*\[Lambda]^42 - 
           12927914174814777325267164*\[Lambda]^43 - 
           6981142774897427932686352*\[Lambda]^44 - 
           11191234367070113259847944*\[Lambda]^45 - 
           11376149314976726382719848*\[Lambda]^46 - 
           8393788918409981250850532*\[Lambda]^47 - 2254766496583551226394668*
            \[Lambda]^48 + 355850206771876142982876*\[Lambda]^49 - 
           1914574629105382819850132*\[Lambda]^50 - 4319433919703656779655564*
            \[Lambda]^51 - 2986594785641038965215988*\[Lambda]^52 + 
           166071243814148853558640*\[Lambda]^53 + 1354226786274544593295076*
            \[Lambda]^54 + 208865576430174084847244*\[Lambda]^55 - 
           918440121998719407949036*\[Lambda]^56 - 739015516946505652408380*
            \[Lambda]^57 - 12321082322706604227732*\[Lambda]^58 + 
           281058141073552125297252*\[Lambda]^59 + 119757244051069801549576*
            \[Lambda]^60 - 58815271263392987210616*\[Lambda]^61 - 
           72588639196885680758416*\[Lambda]^62 - 16556089154088503292708*
            \[Lambda]^63 + 12099361440837167939172*\[Lambda]^64 + 
           9037888618997857875760*\[Lambda]^65 + 1036161795892592270044*
            \[Lambda]^66 - 1352574090005499687964*\[Lambda]^67 - 
           720937798914022293032*\[Lambda]^68 - 86378734295272506087*
            \[Lambda]^69 + 55493371427421483556*\[Lambda]^70 + 
           30038964301578952720*\[Lambda]^71 + 6959933133907673920*
            \[Lambda]^72 + 841164016834645504*\[Lambda]^73 + 
           43453192720601664*\[Lambda]^74)*H[{-1, 0}, x])/
         (6774046998919200*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) - ((-19019428102394720 - 532063143111425704*
            \[Lambda] - 12223450986057812891*\[Lambda]^2 - 
           119328048468507718396*\[Lambda]^3 - 1184340015418819232145*
            \[Lambda]^4 - 5660779696758808116544*\[Lambda]^5 - 
           33867864126852647304780*\[Lambda]^6 - 79076193241863643291672*
            \[Lambda]^7 - 322996043910298733698284*\[Lambda]^8 + 
           72471239940869217371756*\[Lambda]^9 + 246239550188956468814564*
            \[Lambda]^10 + 10031347221543857122524440*\[Lambda]^11 + 
           23239044713338224726770948*\[Lambda]^12 + 
           91846026612794454997487172*\[Lambda]^13 + 
           167059068189261097973172680*\[Lambda]^14 + 
           404146739456523415611730248*\[Lambda]^15 + 
           587041567943248681569401264*\[Lambda]^16 + 
           1020951607803946446564271644*\[Lambda]^17 + 
           1188984276020410387006961727*\[Lambda]^18 + 
           1570735716756009317324300644*\[Lambda]^19 + 
           1476051283023231076968663141*\[Lambda]^20 + 
           1525938389171918069591839980*\[Lambda]^21 + 
           1155296848734790825353124292*\[Lambda]^22 + 
           926483876369877961705901088*\[Lambda]^23 + 
           540626277518663968417260140*\[Lambda]^24 + 
           333545144452346610370434312*\[Lambda]^25 + 
           162216914414599841300991368*\[Lambda]^26 + 
           88388108778749341303693088*\[Lambda]^27 + 
           22911529162158720168701048*\[Lambda]^28 - 
           16900774482941527930323784*\[Lambda]^29 - 
           22862210818004573028242988*\[Lambda]^30 - 212961429187013912842720*
            \[Lambda]^31 + 14220969394097293067565420*\[Lambda]^32 + 
           3246767849473249577105504*\[Lambda]^33 - 
           13451359354784200092641157*\[Lambda]^34 - 
           13022008768903465709019268*\[Lambda]^35 - 128336690999481898457583*
            \[Lambda]^36 + 6818002190238911925203272*\[Lambda]^37 + 
           2843643337188323518951032*\[Lambda]^38 - 2718357119028038411163912*
            \[Lambda]^39 - 3060220974060173333116896*\[Lambda]^40 - 
           396234979121329217331924*\[Lambda]^41 + 1019620237010835337523604*
            \[Lambda]^42 + 577037649743866446923976*\[Lambda]^43 - 
           126777546327913451753724*\[Lambda]^44 - 254064001913168546092764*
            \[Lambda]^45 - 76781933319259083505404*\[Lambda]^46 + 
           33189598934833727007384*\[Lambda]^47 + 31171388127010072691172*
            \[Lambda]^48 + 5271298784419843689228*\[Lambda]^49 - 
           3798586067130681545631*\[Lambda]^50 - 2329293511024331329764*
            \[Lambda]^51 - 349253095790554376421*\[Lambda]^52 + 
           145600314880541428908*\[Lambda]^53 + 87593400854232921648*
            \[Lambda]^54 + 20749439823561216768*\[Lambda]^55 + 
           2523492050503936512*\[Lambda]^56 + 130359578161804992*
            \[Lambda]^57)*H[{0, 0}, x])/(13548093997838400*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^36) - (9556021*(43 + 1129*\[Lambda] + 
           33125*\[Lambda]^2 + 326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
           20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
           522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
           6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
           43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
           172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
           427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
           667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
           667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
           427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
           172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
           43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
           6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
           522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
           20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
           326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
           43*\[Lambda]^36)*H[{0, 1}, x])/(146351205*(-1 + \[Lambda])*
          (1 + \[Lambda])^35) - ((43453192720601664 + 841164016834645504*
            \[Lambda] + 6959933133907673920*\[Lambda]^2 + 
           30038964301578952720*\[Lambda]^3 + 55493371427421483556*
            \[Lambda]^4 - 86378734295272506087*\[Lambda]^5 - 
           720937798914022293032*\[Lambda]^6 - 1352574090005499687964*
            \[Lambda]^7 + 1036161795892592270044*\[Lambda]^8 + 
           9037888618997857875760*\[Lambda]^9 + 12099361440837167939172*
            \[Lambda]^10 - 16556089154088503292708*\[Lambda]^11 - 
           72588639196885680758416*\[Lambda]^12 - 58815271263392987210616*
            \[Lambda]^13 + 119757244051069801549576*\[Lambda]^14 + 
           281058141073552125297252*\[Lambda]^15 - 12321082322706604227732*
            \[Lambda]^16 - 739015516946505652408380*\[Lambda]^17 - 
           918440121998719407949036*\[Lambda]^18 + 208865614469030289636684*
            \[Lambda]^19 + 1354227785015676109743396*\[Lambda]^20 + 
           166100547002794984958640*\[Lambda]^21 - 2986306149454030711651508*
            \[Lambda]^22 - 4316234378622692835138764*\[Lambda]^23 - 
           1896101913136854591723412*\[Lambda]^24 + 473542187251613560977116*
            \[Lambda]^25 - 1792948597370345523226668*\[Lambda]^26 - 
           6421245637204594889378532*\[Lambda]^27 - 5718880049614956518911848*
            \[Lambda]^28 + 6310121893110352965063416*\[Lambda]^29 + 
           31261997458948136346655728*\[Lambda]^30 + 
           76667396647613493284883236*\[Lambda]^31 + 
           150071510305977752416980188*\[Lambda]^32 + 
           264294679572432116722375856*\[Lambda]^33 + 
           399109225245446427730346788*\[Lambda]^34 + 
           542416819376736443963651852*\[Lambda]^35 + 
           638266009025684961086821140*\[Lambda]^36 + 
           683149578203608228576233070*\[Lambda]^37 + 
           638266009025684961086821140*\[Lambda]^38 + 
           542416819376736443963651852*\[Lambda]^39 + 
           399109225245446427730346788*\[Lambda]^40 + 
           264294679572432116722375856*\[Lambda]^41 + 
           150071510305977752416980188*\[Lambda]^42 + 
           76667396647613493284883236*\[Lambda]^43 + 
           31261997458948136346655728*\[Lambda]^44 + 
           6310121893110352965063416*\[Lambda]^45 - 5718880049614956518911848*
            \[Lambda]^46 - 6421245637204594889378532*\[Lambda]^47 - 
           1792948597370345523226668*\[Lambda]^48 + 473542187251613560977116*
            \[Lambda]^49 - 1896101913136854591723412*\[Lambda]^50 - 
           4316234378622692835138764*\[Lambda]^51 - 2986306149454030711651508*
            \[Lambda]^52 + 166100547002794984958640*\[Lambda]^53 + 
           1354227785015676109743396*\[Lambda]^54 + 208865614469030289636684*
            \[Lambda]^55 - 918440121998719407949036*\[Lambda]^56 - 
           739015516946505652408380*\[Lambda]^57 - 12321082322706604227732*
            \[Lambda]^58 + 281058141073552125297252*\[Lambda]^59 + 
           119757244051069801549576*\[Lambda]^60 - 58815271263392987210616*
            \[Lambda]^61 - 72588639196885680758416*\[Lambda]^62 - 
           16556089154088503292708*\[Lambda]^63 + 12099361440837167939172*
            \[Lambda]^64 + 9037888618997857875760*\[Lambda]^65 + 
           1036161795892592270044*\[Lambda]^66 - 1352574090005499687964*
            \[Lambda]^67 - 720937798914022293032*\[Lambda]^68 - 
           86378734295272506087*\[Lambda]^69 + 55493371427421483556*
            \[Lambda]^70 + 30038964301578952720*\[Lambda]^71 + 
           6959933133907673920*\[Lambda]^72 + 841164016834645504*
            \[Lambda]^73 + 43453192720601664*\[Lambda]^74)*H[{1, 0}, x])/
         (13548093997838400*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) + (136*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(5985*(-1 + \[Lambda])^2) - 
        (136*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (5985*(-1 + \[Lambda])^2) + (68*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, 1, 0}, x])/(5985*(-1 + \[Lambda])^2) - 
        (68*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (5985*(-1 + \[Lambda])^2) - (34*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*Zeta[3])/(1995*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-111284319831453734938501/10874975357394308160000 + 
        (68*Zeta[3])/57) + 2*nh*TF*(-1/21508954030968243840000*
         (620911326424425247411200 + 11554393897821547297324800*\[Lambda] + 
           91106020078156194932620800*\[Lambda]^2 + 
           367758283687606943175844800*\[Lambda]^3 + 
           580711941014010580940413248*\[Lambda]^4 - 
           1352087714925799578230776272*\[Lambda]^5 - 
           8478838577193436620138114144*\[Lambda]^6 - 
           12821246653288441157710121124*\[Lambda]^7 + 
           18646970404481822219085012744*\[Lambda]^8 + 
           98384473644543779612131289896*\[Lambda]^9 + 
           90244186198303869105434654944*\[Lambda]^10 - 
           248634230077085404645316941669*\[Lambda]^11 - 
           731266865710472699584475154646*\[Lambda]^12 - 
           346554935245464365069827845082*\[Lambda]^13 + 
           1416489292805646851498017787052*\[Lambda]^14 + 
           2269575364230768417403572254566*\[Lambda]^15 - 
           1284147402073293775065638845364*\[Lambda]^16 - 
           7153364506683592508334696485266*\[Lambda]^17 - 
           6219588398438872345098000643070*\[Lambda]^18 + 
           4660881780483894572630526373762*\[Lambda]^19 + 
           11314519976679795545969905047534*\[Lambda]^20 - 
           1886102231705493471271031756650*\[Lambda]^21 - 
           23806756853824578949380222896512*\[Lambda]^22 - 
           24536215170616924742209381114570*\[Lambda]^23 + 
           128599749741442463232334986664*\[Lambda]^24 + 
           15262947961371763255507427193694*\[Lambda]^25 - 
           3559961732022561048953119908642*\[Lambda]^26 - 
           35407648573828178382497912424347*\[Lambda]^27 - 
           36094929893312236969895241798488*\[Lambda]^28 - 
           22924382536761396630212608785484*\[Lambda]^29 + 
           234371552957372489486409650132*\[Lambda]^30 - 
           43108050977188561332991542690040*\[Lambda]^31 - 
           33200978969675856800087454750108*\[Lambda]^32 - 
           99099060458371915678045328539796*\[Lambda]^33 - 
           31953508993564162125587274225344*\[Lambda]^34 - 
           101356794103195214107416977672836*\[Lambda]^35 - 
           31953508993564162125587274225344*\[Lambda]^36 - 
           99099060458371915678045328539796*\[Lambda]^37 - 
           33200978969675856800087454750108*\[Lambda]^38 - 
           43108050977188561332991542690040*\[Lambda]^39 + 
           234371552957372489486409650132*\[Lambda]^40 - 
           22924382536761396630212608785484*\[Lambda]^41 - 
           36094929893312236969895241798488*\[Lambda]^42 - 
           35407648573828178382497912424347*\[Lambda]^43 - 
           3559961732022561048953119908642*\[Lambda]^44 + 
           15262947961371763255507427193694*\[Lambda]^45 + 
           128599749741442463232334986664*\[Lambda]^46 - 
           24536215170616924742209381114570*\[Lambda]^47 - 
           23806756853824578949380222896512*\[Lambda]^48 - 
           1886102231705493471271031756650*\[Lambda]^49 + 
           11314519976679795545969905047534*\[Lambda]^50 + 
           4660881780483894572630526373762*\[Lambda]^51 - 
           6219588398438872345098000643070*\[Lambda]^52 - 
           7153364506683592508334696485266*\[Lambda]^53 - 
           1284147402073293775065638845364*\[Lambda]^54 + 
           2269575364230768417403572254566*\[Lambda]^55 + 
           1416489292805646851498017787052*\[Lambda]^56 - 
           346554935245464365069827845082*\[Lambda]^57 - 
           731266865710472699584475154646*\[Lambda]^58 - 
           248634230077085404645316941669*\[Lambda]^59 + 
           90244186198303869105434654944*\[Lambda]^60 + 
           98384473644543779612131289896*\[Lambda]^61 + 
           18646970404481822219085012744*\[Lambda]^62 - 
           12821246653288441157710121124*\[Lambda]^63 - 
           8478838577193436620138114144*\[Lambda]^64 - 
           1352087714925799578230776272*\[Lambda]^65 + 
           580711941014010580940413248*\[Lambda]^66 + 
           367758283687606943175844800*\[Lambda]^67 + 
           91106020078156194932620800*\[Lambda]^68 + 
           11554393897821547297324800*\[Lambda]^69 + 620911326424425247411200*
            \[Lambda]^70)/(\[Lambda]^18*(1 + \[Lambda])^34) - 
        ((246393383501756050560 + 4400281905953662048320*\[Lambda] + 
           32384139286513037063040*\[Lambda]^2 + 112679513091874523514720*
            \[Lambda]^3 + 72567933929073121971432*\[Lambda]^4 - 
           905107471058408881731468*\[Lambda]^5 - 3274368231400425078928008*
            \[Lambda]^6 - 1864482432178225410150138*\[Lambda]^7 + 
           15677994451149208118078292*\[Lambda]^8 + 
           40328812833318878079275806*\[Lambda]^9 - 2967064729698029414534444*
            \[Lambda]^10 - 176907934339001101718457899*\[Lambda]^11 - 
           264457382608246581343369394*\[Lambda]^12 + 
           207286440639435571996361469*\[Lambda]^13 + 
           1046601486501131693194406050*\[Lambda]^14 + 
           671259856048309080006568790*\[Lambda]^15 - 
           1898539596259850330747039576*\[Lambda]^16 - 
           3627119908486303203986337770*\[Lambda]^17 + 
           291462310243127895440042146*\[Lambda]^18 + 
           7370744326599391685647373790*\[Lambda]^19 + 
           6413023381144212151916814666*\[Lambda]^20 - 
           6252972521885854657663742278*\[Lambda]^21 - 
           14469696487166121691211030314*\[Lambda]^22 - 
           1677802130735777825465296826*\[Lambda]^23 + 
           19496706407045874341842842784*\[Lambda]^24 + 
           19304053567454820721824309438*\[Lambda]^25 - 
           4349748882546998108648407386*\[Lambda]^26 - 
           14765739239403150257199652177*\[Lambda]^27 + 
           7037353820740535357538980402*\[Lambda]^28 + 
           56144387311219758947576791775*\[Lambda]^29 + 
           79454390221664700957623687044*\[Lambda]^30 + 
           150018072715360838976491238878*\[Lambda]^31 + 
           187681309655448179981283586404*\[Lambda]^32 + 
           378286661789176972963857140078*\[Lambda]^33 + 
           409310137189615089714377640176*\[Lambda]^34 + 
           611411259742421198992491386132*\[Lambda]^35 + 
           513247144604568140800535716252*\[Lambda]^36 + 
           611411259742421198992491386132*\[Lambda]^37 + 
           409310137189615089714377640176*\[Lambda]^38 + 
           378286661789176972963857140078*\[Lambda]^39 + 
           187681309655448179981283586404*\[Lambda]^40 + 
           150018072715360838976491238878*\[Lambda]^41 + 
           79454390221664700957623687044*\[Lambda]^42 + 
           56144387311219758947576791775*\[Lambda]^43 + 
           7037353820740535357538980402*\[Lambda]^44 - 
           14765739239403150257199652177*\[Lambda]^45 - 
           4349748882546998108648407386*\[Lambda]^46 + 
           19304053567454820721824309438*\[Lambda]^47 + 
           19496706407045874341842842784*\[Lambda]^48 - 
           1677802130735777825465296826*\[Lambda]^49 - 
           14469696487166121691211030314*\[Lambda]^50 - 
           6252972521885854657663742278*\[Lambda]^51 + 
           6413023381144212151916814666*\[Lambda]^52 + 
           7370744326599391685647373790*\[Lambda]^53 + 
           291462310243127895440042146*\[Lambda]^54 - 
           3627119908486303203986337770*\[Lambda]^55 - 
           1898539596259850330747039576*\[Lambda]^56 + 
           671259856048309080006568790*\[Lambda]^57 + 
           1046601486501131693194406050*\[Lambda]^58 + 
           207286440639435571996361469*\[Lambda]^59 - 
           264457382608246581343369394*\[Lambda]^60 - 
           176907934339001101718457899*\[Lambda]^61 - 
           2967064729698029414534444*\[Lambda]^62 + 
           40328812833318878079275806*\[Lambda]^63 + 
           15677994451149208118078292*\[Lambda]^64 - 
           1864482432178225410150138*\[Lambda]^65 - 3274368231400425078928008*
            \[Lambda]^66 - 905107471058408881731468*\[Lambda]^67 + 
           72567933929073121971432*\[Lambda]^68 + 112679513091874523514720*
            \[Lambda]^69 + 32384139286513037063040*\[Lambda]^70 + 
           4400281905953662048320*\[Lambda]^71 + 246393383501756050560*
            \[Lambda]^72)*H[{0}, x])/(8535299218638192000*(-1 + \[Lambda])*
          \[Lambda]^18*(1 + \[Lambda])^35) + 
        ((97775152183236528 + 1697256037382057152*\[Lambda] + 
           12165179491500491456*\[Lambda]^2 + 41615073470952245264*
            \[Lambda]^3 + 31046399634860368759*\[Lambda]^4 - 
           284349051494526734716*\[Lambda]^5 - 1026276821260486262896*
            \[Lambda]^6 - 599752592690080007266*\[Lambda]^7 + 
           4435049226770028068884*\[Lambda]^8 + 10948367255851711932306*
            \[Lambda]^9 - 1391447319194681590048*\[Lambda]^10 - 
           45830194443438276620452*\[Lambda]^11 - 64037280133906962161374*
            \[Lambda]^12 + 48937347970743265047798*\[Lambda]^13 + 
           221472643744828266082220*\[Lambda]^14 + 99283627811324855228564*
            \[Lambda]^15 - 450303948604992369777996*\[Lambda]^16 - 
           729353078543926651979054*\[Lambda]^17 + 79032472834537668435156*
            \[Lambda]^18 + 1217511265802741464605616*\[Lambda]^19 + 
           688387715762120430504492*\[Lambda]^20 - 1582224273566784878859884*
            \[Lambda]^21 - 2563302986832551906921836*\[Lambda]^22 - 
           302021285895715662508518*\[Lambda]^23 + 2312457445725167463049756*
            \[Lambda]^24 + 1232949116296098781132608*\[Lambda]^25 - 
           2457396656923739749420532*\[Lambda]^26 - 4024612289822797387913946*
            \[Lambda]^27 - 2574558354503941827865426*\[Lambda]^28 - 
           2795822040004096507723000*\[Lambda]^29 - 8818776590138363410299320*
            \[Lambda]^30 - 19896421431600671960454374*\[Lambda]^31 - 
           33482429064981624576505364*\[Lambda]^32 - 
           48430058452025360721757322*\[Lambda]^33 - 
           63906676949203224304401560*\[Lambda]^34 - 
           76519722900117892874145816*\[Lambda]^35 - 
           81448992541585188781685478*\[Lambda]^36 - 
           76519722900117892874145816*\[Lambda]^37 - 
           63906676949203224304401560*\[Lambda]^38 - 
           48430058452025360721757322*\[Lambda]^39 - 
           33482429064981624576505364*\[Lambda]^40 - 
           19896421431600671960454374*\[Lambda]^41 - 
           8818776590138363410299320*\[Lambda]^42 - 2795822040004096507723000*
            \[Lambda]^43 - 2574558354503941827865426*\[Lambda]^44 - 
           4024612289822797387913946*\[Lambda]^45 - 2457396656923739749420532*
            \[Lambda]^46 + 1232949116296098781132608*\[Lambda]^47 + 
           2312457445725167463049756*\[Lambda]^48 - 302021285895715662508518*
            \[Lambda]^49 - 2563302986832551906921836*\[Lambda]^50 - 
           1582224273566784878859884*\[Lambda]^51 + 688387715762120430504492*
            \[Lambda]^52 + 1217511265802741464605616*\[Lambda]^53 + 
           79032472834537668435156*\[Lambda]^54 - 729353078543926651979054*
            \[Lambda]^55 - 450303948604992369777996*\[Lambda]^56 + 
           99283627811324855228564*\[Lambda]^57 + 221472643744828266082220*
            \[Lambda]^58 + 48937347970743265047798*\[Lambda]^59 - 
           64037280133906962161374*\[Lambda]^60 - 45830194443438276620452*
            \[Lambda]^61 - 1391447319194681590048*\[Lambda]^62 + 
           10948367255851711932306*\[Lambda]^63 + 4435049226770028068884*
            \[Lambda]^64 - 599752592690080007266*\[Lambda]^65 - 
           1026276821260486262896*\[Lambda]^66 - 284349051494526734716*
            \[Lambda]^67 + 31046399634860368759*\[Lambda]^68 + 
           41615073470952245264*\[Lambda]^69 + 12165179491500491456*
            \[Lambda]^70 + 1697256037382057152*\[Lambda]^71 + 
           97775152183236528*\[Lambda]^72)*H[{-1, 0}, x])/
         (1693511749729800*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^33) - ((3738855041577656 + 56662675316888625*
            \[Lambda] + 2136774718171751932*\[Lambda]^2 - 9948034909814155928*
            \[Lambda]^3 - 57253254404854992170*\[Lambda]^4 - 
           3282095488488439630889*\[Lambda]^5 - 18191701933751305875782*
            \[Lambda]^6 - 160383893088984160686128*\[Lambda]^7 - 
           618080770242539968013342*\[Lambda]^8 - 3064724452840251292420390*
            \[Lambda]^9 - 8847192565129990686417992*\[Lambda]^10 - 
           30164042785255804994089728*\[Lambda]^11 - 
           68005246196374580060231684*\[Lambda]^12 - 
           171109350574610694968152490*\[Lambda]^13 - 
           305534494526390120378234120*\[Lambda]^14 - 
           586969798760280536723926916*\[Lambda]^15 - 
           839424478786633843416277640*\[Lambda]^16 - 
           1266222868137919052257392095*\[Lambda]^17 - 
           1470796917454266230970321616*\[Lambda]^18 - 
           1767826246021466613747669520*\[Lambda]^19 - 
           1660319804352835614291190606*\[Lambda]^20 - 
           1578660545256284937787263401*\[Lambda]^21 - 
           1191839870497515104524729142*\[Lambda]^22 - 
           923435321960023251974051324*\[Lambda]^23 - 
           590419118611513480017573350*\[Lambda]^24 - 
           366436559055623195930460548*\[Lambda]^25 - 
           153085983035514733272456332*\[Lambda]^26 - 
           41875441085987470695580416*\[Lambda]^27 - 
           21636476219511789023654180*\[Lambda]^28 - 
           49271140290240956179445260*\[Lambda]^29 - 
           40404978397917228419051354*\[Lambda]^30 + 
           9367157509788338973664540*\[Lambda]^31 + 
           37681891063001215893931246*\[Lambda]^32 + 
           12550145020427067956113099*\[Lambda]^33 - 
           24068799123917810260892540*\[Lambda]^34 - 
           24725429563253336601019904*\[Lambda]^35 + 
           1097520009271640063525458*\[Lambda]^36 + 
           15097261115844022417244109*\[Lambda]^37 + 
           6530701446350285098987724*\[Lambda]^38 - 5399140750862380836186900*
            \[Lambda]^39 - 6365530833642933566241852*\[Lambda]^40 - 
           856722326369766681765270*\[Lambda]^41 + 2148401010036700765008612*
            \[Lambda]^42 + 1237197527677158093026304*\[Lambda]^43 - 
           261908054743599024081480*\[Lambda]^44 - 546088358277770902007322*
            \[Lambda]^45 - 170650304828032847793150*\[Lambda]^46 + 
           68193207597448165655976*\[Lambda]^47 + 66466105210221801991746*
            \[Lambda]^48 + 11319587234232183465075*\[Lambda]^49 - 
           8268042323855176547520*\[Lambda]^50 - 5071110752048834142936*
            \[Lambda]^51 - 744851601735567111786*\[Lambda]^52 + 
           332352778049452525365*\[Lambda]^53 + 197249646448760265360*
            \[Lambda]^54 + 46679074698793817280*\[Lambda]^55 + 
           5678419025245590624*\[Lambda]^56 + 293325456549709584*
            \[Lambda]^57)*H[{0, 0}, x])/(3387023499459600*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^36) - ((97775152183236528 + 1697256037382057152*
            \[Lambda] + 12165179491500491456*\[Lambda]^2 + 
           41615073470952245264*\[Lambda]^3 + 31046399634860368759*
            \[Lambda]^4 - 284349051494526734716*\[Lambda]^5 - 
           1026276821260486262896*\[Lambda]^6 - 599752592690080007266*
            \[Lambda]^7 + 4435049226770028068884*\[Lambda]^8 + 
           10948367255851711932306*\[Lambda]^9 - 1391447319194681590048*
            \[Lambda]^10 - 45830194443438276620452*\[Lambda]^11 - 
           64037280133906962161374*\[Lambda]^12 + 48937347970743265047798*
            \[Lambda]^13 + 221472643744828266082220*\[Lambda]^14 + 
           99283627811324855228564*\[Lambda]^15 - 450303948604992369777996*
            \[Lambda]^16 - 729353078543926651979054*\[Lambda]^17 + 
           79032472834537668435156*\[Lambda]^18 + 1217511265802741464605616*
            \[Lambda]^19 + 688387715762120430504492*\[Lambda]^20 - 
           1582224273566784878859884*\[Lambda]^21 - 2563302986832551906921836*
            \[Lambda]^22 - 302021285895715662508518*\[Lambda]^23 + 
           2312457445725167463049756*\[Lambda]^24 + 1232949116296098781132608*
            \[Lambda]^25 - 2457396656923739749420532*\[Lambda]^26 - 
           4024612289822797387913946*\[Lambda]^27 - 2574558354503941827865426*
            \[Lambda]^28 - 2795822040004096507723000*\[Lambda]^29 - 
           8818776590138363410299320*\[Lambda]^30 - 
           19896421431600671960454374*\[Lambda]^31 - 
           33482429064981624576505364*\[Lambda]^32 - 
           48430058452025360721757322*\[Lambda]^33 - 
           63906676949203224304401560*\[Lambda]^34 - 
           76519722900117892874145816*\[Lambda]^35 - 
           81448992541585188781685478*\[Lambda]^36 - 
           76519722900117892874145816*\[Lambda]^37 - 
           63906676949203224304401560*\[Lambda]^38 - 
           48430058452025360721757322*\[Lambda]^39 - 
           33482429064981624576505364*\[Lambda]^40 - 
           19896421431600671960454374*\[Lambda]^41 - 
           8818776590138363410299320*\[Lambda]^42 - 2795822040004096507723000*
            \[Lambda]^43 - 2574558354503941827865426*\[Lambda]^44 - 
           4024612289822797387913946*\[Lambda]^45 - 2457396656923739749420532*
            \[Lambda]^46 + 1232949116296098781132608*\[Lambda]^47 + 
           2312457445725167463049756*\[Lambda]^48 - 302021285895715662508518*
            \[Lambda]^49 - 2563302986832551906921836*\[Lambda]^50 - 
           1582224273566784878859884*\[Lambda]^51 + 688387715762120430504492*
            \[Lambda]^52 + 1217511265802741464605616*\[Lambda]^53 + 
           79032472834537668435156*\[Lambda]^54 - 729353078543926651979054*
            \[Lambda]^55 - 450303948604992369777996*\[Lambda]^56 + 
           99283627811324855228564*\[Lambda]^57 + 221472643744828266082220*
            \[Lambda]^58 + 48937347970743265047798*\[Lambda]^59 - 
           64037280133906962161374*\[Lambda]^60 - 45830194443438276620452*
            \[Lambda]^61 - 1391447319194681590048*\[Lambda]^62 + 
           10948367255851711932306*\[Lambda]^63 + 4435049226770028068884*
            \[Lambda]^64 - 599752592690080007266*\[Lambda]^65 - 
           1026276821260486262896*\[Lambda]^66 - 284349051494526734716*
            \[Lambda]^67 + 31046399634860368759*\[Lambda]^68 + 
           41615073470952245264*\[Lambda]^69 + 12165179491500491456*
            \[Lambda]^70 + 1697256037382057152*\[Lambda]^71 + 
           97775152183236528*\[Lambda]^72)*H[{1, 0}, x])/
         (3387023499459600*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^33) - (272*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(5985*(-1 + \[Lambda])^2) + 
        (272*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (5985*(-1 + \[Lambda])^2) - (136*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, 1, 0}, x])/(5985*(-1 + \[Lambda])^2) + 
        (136*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (5985*(-1 + \[Lambda])^2) + (68*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*Zeta[3])/(1995*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-71278991989*nl*TF)/89625135600 + 
    2*nh*TF*(-1/179250271200*(71278991989 + 1755836606022*\[Lambda] + 
         45168739428407*\[Lambda]^2 + 447544398007164*\[Lambda]^3 + 
         4789847895685185*\[Lambda]^4 + 28516491489812466*\[Lambda]^5 + 
         181945217506234563*\[Lambda]^6 + 747603239008428408*\[Lambda]^7 + 
         3266493525653814456*\[Lambda]^8 + 9929452474998682680*\[Lambda]^9 + 
         31910911401759378168*\[Lambda]^10 + 74721318196228596984*
          \[Lambda]^11 + 184220362585838860344*\[Lambda]^12 + 
         340731585859885478328*\[Lambda]^13 + 661669251103443602040*
          \[Lambda]^14 + 982026396161733353592*\[Lambda]^15 + 
         1527393150319665926136*\[Lambda]^16 + 1835922652728914270136*
          \[Lambda]^17 + 2310176684321865686712*\[Lambda]^18 + 
         2258269704936613192440*\[Lambda]^19 + 2310176684321865686712*
          \[Lambda]^20 + 1835922652728914270136*\[Lambda]^21 + 
         1527393150319665926136*\[Lambda]^22 + 982026396161733353592*
          \[Lambda]^23 + 661669251103443602040*\[Lambda]^24 + 
         340731585859885478328*\[Lambda]^25 + 184220362585838860344*
          \[Lambda]^26 + 74721318196228596984*\[Lambda]^27 + 
         31910911401759378168*\[Lambda]^28 + 9929452474998682680*
          \[Lambda]^29 + 3266493525653814456*\[Lambda]^30 + 
         747603239008428408*\[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
         28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
         447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
         1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38)/
        (1 + \[Lambda])^38 + ((211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
         2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 186499098*\[Lambda]^5 + 
         1331043822*\[Lambda]^6 + 5988693258*\[Lambda]^7 + 
         28907792307*\[Lambda]^8 + 95819092128*\[Lambda]^9 + 
         338176193760*\[Lambda]^10 + 862371829152*\[Lambda]^11 + 
         2329194168288*\[Lambda]^12 + 4695135514272*\[Lambda]^13 + 
         9987510318048*\[Lambda]^14 + 16193426569632*\[Lambda]^15 + 
         27638380884348*\[Lambda]^16 + 36435209781672*\[Lambda]^17 + 
         50484351564088*\[Lambda]^18 + 54427905970152*\[Lambda]^19 + 
         61630344452248*\[Lambda]^20 + 54427905970152*\[Lambda]^21 + 
         50484351564088*\[Lambda]^22 + 36435209781672*\[Lambda]^23 + 
         27638380884348*\[Lambda]^24 + 16193426569632*\[Lambda]^25 + 
         9987510318048*\[Lambda]^26 + 4695135514272*\[Lambda]^27 + 
         2329194168288*\[Lambda]^28 + 862371829152*\[Lambda]^29 + 
         338176193760*\[Lambda]^30 + 95819092128*\[Lambda]^31 + 
         28907792307*\[Lambda]^32 + 5988693258*\[Lambda]^33 + 
         1331043822*\[Lambda]^34 + 186499098*\[Lambda]^35 + 
         28339222*\[Lambda]^36 + 2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 
         6378*\[Lambda]^39 + 211*\[Lambda]^40)*H[{0}, x])/
       (2310*(-1 + \[Lambda])*(1 + \[Lambda])^39)) - 
    (211*nl*TF*Log[Q^2/\[Mu]^2])/1155) + 
  a^2*fl02*(((-1601428300770653*CF*nl*TF)/169391506284000 + 
      CA*((-5853385251336711593*nl*TF)/823581503552808000 + 
        2*nh*TF*((-2096267*(71278991989 + 1755836606022*\[Lambda] + 
             45168739428407*\[Lambda]^2 + 447544398007164*\[Lambda]^3 + 
             4789847895685185*\[Lambda]^4 + 28516491489812466*\[Lambda]^5 + 
             181945217506234563*\[Lambda]^6 + 747603239008428408*
              \[Lambda]^7 + 3266493525653814456*\[Lambda]^8 + 
             9929452474998682680*\[Lambda]^9 + 31910911401759378168*
              \[Lambda]^10 + 74721318196228596984*\[Lambda]^11 + 
             184220362585838860344*\[Lambda]^12 + 340731585859885478328*
              \[Lambda]^13 + 661669251103443602040*\[Lambda]^14 + 
             982026396161733353592*\[Lambda]^15 + 1527393150319665926136*
              \[Lambda]^16 + 1835922652728914270136*\[Lambda]^17 + 
             2310176684321865686712*\[Lambda]^18 + 2258269704936613192440*
              \[Lambda]^19 + 2310176684321865686712*\[Lambda]^20 + 
             1835922652728914270136*\[Lambda]^21 + 1527393150319665926136*
              \[Lambda]^22 + 982026396161733353592*\[Lambda]^23 + 
             661669251103443602040*\[Lambda]^24 + 340731585859885478328*
              \[Lambda]^25 + 184220362585838860344*\[Lambda]^26 + 
             74721318196228596984*\[Lambda]^27 + 31910911401759378168*
              \[Lambda]^28 + 9929452474998682680*\[Lambda]^29 + 
             3266493525653814456*\[Lambda]^30 + 747603239008428408*
              \[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
             28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
             447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
             1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38))/
           (26145444557232000*(1 + \[Lambda])^38) + 
          (2096267*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
             2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
             186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
             5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
             95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
             862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
             4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
             16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
             36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
             54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
             54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
             36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
             16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
             4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
             862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
             95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
             5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
             186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
             2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
             211*\[Lambda]^40)*H[{0}, x])/(336936600*(-1 + \[Lambda])*
            (1 + \[Lambda])^39))))*Log[Q^2/\[Mu]^2] + 
    ((-442312337*CA*nl*TF)/336936600 - (46606768127*CF*nl*TF)/44812567800)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-78366511332992888530701019/20181436482179712579840000 - 
        (19*Zeta[3])/35) + 2*nh*TF*(-1/52915726456275206384340480000*
         (173472443604583315102310400000 + 3569108905629607957570143590400*
            \[Lambda] + 31634144368641331759868968742400*\[Lambda]^2 + 
           148811359043941074138729136665600*\[Lambda]^3 + 
           323103331722357952483421547043200*\[Lambda]^4 - 
           291649923131678565883378066301184*\[Lambda]^5 - 
           3822441910471424753679939025473792*\[Lambda]^6 - 
           8805757705709251014732881631927744*\[Lambda]^7 + 
           2337300232758714461713039565896896*\[Lambda]^8 + 
           54257805519817180766419032458096880*\[Lambda]^9 + 
           96135423377189059269910649017269072*\[Lambda]^10 - 
           69534673497020831710833308196349512*\[Lambda]^11 - 
           517736921574241120527915775862392660*\[Lambda]^12 - 
           606341408213838428962176417612802924*\[Lambda]^13 + 
           694811004058772843135200593019229756*\[Lambda]^14 + 
           2500811770164254607709601318470217438*\[Lambda]^15 + 
           805290490426203166569294062809306853*\[Lambda]^16 - 
           6189985745273444708546248460693306284*\[Lambda]^17 - 
           10486352479025268585583083299114566199*\[Lambda]^18 - 
           992585494208727423141518618753894092*\[Lambda]^19 + 
           14484333075728231841233344672099399757*\[Lambda]^20 + 
           7128434548137369711810939941306971964*\[Lambda]^21 - 
           32047050784750101884466125245178996131*\[Lambda]^22 - 
           61535215162417140094768660255436488876*\[Lambda]^23 - 
           38698223149506504204181110397659828371*\[Lambda]^24 + 
           1957747971539114924840336107221990140*\[Lambda]^25 - 
           23869500020112749107106097145135099171*\[Lambda]^26 - 
           127059003735046643111324134934629080988*\[Lambda]^27 - 
           209053176321611831515726180672578115735*\[Lambda]^28 - 
           201820237316149288392643807522414424164*\[Lambda]^29 - 
           130903027611497818162377197986383343691*\[Lambda]^30 - 
           110379703296558989430055671452001680638*\[Lambda]^31 + 
           59535553381308311337174767313584332778*\[Lambda]^32 + 
           286749436804279248627463839617165492732*\[Lambda]^33 + 
           1224244809605365419144492048013099897250*\[Lambda]^34 + 
           1888999890936038189985440649057012942704*\[Lambda]^35 + 
           3638838458932129827718535790405321421318*\[Lambda]^36 + 
           4064006103316051201064952698530457379032*\[Lambda]^37 + 
           5812326618950080619411307953687848361270*\[Lambda]^38 + 
           5151231653223987021724907917656233633432*\[Lambda]^39 + 
           5812326618950080619411307953687848361270*\[Lambda]^40 + 
           4064006103316051201064952698530457379032*\[Lambda]^41 + 
           3638838458932129827718535790405321421318*\[Lambda]^42 + 
           1888999890936038189985440649057012942704*\[Lambda]^43 + 
           1224244809605365419144492048013099897250*\[Lambda]^44 + 
           286749436804279248627463839617165492732*\[Lambda]^45 + 
           59535553381308311337174767313584332778*\[Lambda]^46 - 
           110379703296558989430055671452001680638*\[Lambda]^47 - 
           130903027611497818162377197986383343691*\[Lambda]^48 - 
           201820237316149288392643807522414424164*\[Lambda]^49 - 
           209053176321611831515726180672578115735*\[Lambda]^50 - 
           127059003735046643111324134934629080988*\[Lambda]^51 - 
           23869500020112749107106097145135099171*\[Lambda]^52 + 
           1957747971539114924840336107221990140*\[Lambda]^53 - 
           38698223149506504204181110397659828371*\[Lambda]^54 - 
           61535215162417140094768660255436488876*\[Lambda]^55 - 
           32047050784750101884466125245178996131*\[Lambda]^56 + 
           7128434548137369711810939941306971964*\[Lambda]^57 + 
           14484333075728231841233344672099399757*\[Lambda]^58 - 
           992585494208727423141518618753894092*\[Lambda]^59 - 
           10486352479025268585583083299114566199*\[Lambda]^60 - 
           6189985745273444708546248460693306284*\[Lambda]^61 + 
           805290490426203166569294062809306853*\[Lambda]^62 + 
           2500811770164254607709601318470217438*\[Lambda]^63 + 
           694811004058772843135200593019229756*\[Lambda]^64 - 
           606341408213838428962176417612802924*\[Lambda]^65 - 
           517736921574241120527915775862392660*\[Lambda]^66 - 
           69534673497020831710833308196349512*\[Lambda]^67 + 
           96135423377189059269910649017269072*\[Lambda]^68 + 
           54257805519817180766419032458096880*\[Lambda]^69 + 
           2337300232758714461713039565896896*\[Lambda]^70 - 
           8805757705709251014732881631927744*\[Lambda]^71 - 
           3822441910471424753679939025473792*\[Lambda]^72 - 
           291649923131678565883378066301184*\[Lambda]^73 + 
           323103331722357952483421547043200*\[Lambda]^74 + 
           148811359043941074138729136665600*\[Lambda]^75 + 
           31634144368641331759868968742400*\[Lambda]^76 + 
           3569108905629607957570143590400*\[Lambda]^77 + 
           173472443604583315102310400000*\[Lambda]^78)/
          (\[Lambda]^20*(1 + \[Lambda])^38) - 
        ((28316853669954769920000 + 561367484301020951473920*\[Lambda] + 
           4688907730863759441118080*\[Lambda]^2 + 19638019484062876600704000*
            \[Lambda]^3 + 27607268921298085958178240*\[Lambda]^4 - 
           119729898468146063296495296*\[Lambda]^5 - 
           659358051436002093999403008*\[Lambda]^6 - 
           908601358925619245749914480*\[Lambda]^7 + 
           2286555963405570880882702272*\[Lambda]^8 + 
           10492728315551466517724093496*\[Lambda]^9 + 
           8608129485916541080788594036*\[Lambda]^10 - 
           34759391732699590729164101532*\[Lambda]^11 - 
           96904623118761616097185701118*\[Lambda]^12 - 
           21388064097878772578482958512*\[Lambda]^13 + 
           298302504904250213454636779412*\[Lambda]^14 + 
           455601851354205845716043277186*\[Lambda]^15 - 
           316402663767212679374569720803*\[Lambda]^16 - 
           1638426436902571829285550188682*\[Lambda]^17 - 
           1135369877918867198255636698504*\[Lambda]^18 + 
           2422558543888208980461252110484*\[Lambda]^19 + 
           4737993824772948603430052995762*\[Lambda]^20 - 
           289481363710714526331160332708*\[Lambda]^21 - 
           9021882860486004877530910160272*\[Lambda]^22 - 
           7555693995488074663735242831492*\[Lambda]^23 + 
           7998463632809300423655249705690*\[Lambda]^24 + 
           18288693542761466230621595283876*\[Lambda]^25 + 
           4749684293040926216081295562648*\[Lambda]^26 - 
           17306116962115698763613608196532*\[Lambda]^27 - 
           14794441842017690032806955948610*\[Lambda]^28 + 
           13138069870266706054338760115916*\[Lambda]^29 + 
           17112311116780826845050909311216*\[Lambda]^30 - 
           29169038875403326890018936168086*\[Lambda]^31 - 
           171819399138513845739407019656125*\[Lambda]^32 - 
           347327024897595552667045032498690*\[Lambda]^33 - 
           834715845601129809387613860079324*\[Lambda]^34 - 
           1375669313827928216698771975055952*\[Lambda]^35 - 
           2680733167866513412160342610446538*\[Lambda]^36 - 
           3600424284061706929401815641437564*\[Lambda]^37 - 
           5497537930431250790164333312691596*\[Lambda]^38 - 
           5980767229052881238928210327627672*\[Lambda]^39 - 
           7362417699284580041696222112185380*\[Lambda]^40 - 
           6565758375220402826429950689248664*\[Lambda]^41 - 
           6581768149071007027424971882536844*\[Lambda]^42 - 
           4783152439085599184824192285406076*\[Lambda]^43 - 
           3879843741551919098905400685292746*\[Lambda]^44 - 
           2263924089488755510719070450515024*\[Lambda]^45 - 
           1496028316163772560669635360730332*\[Lambda]^46 - 
           715776740740208406977356463257602*\[Lambda]^47 - 
           382782586769580837466181236298173*\[Lambda]^48 - 
           118911982723286341305862644605078*\[Lambda]^49 - 
           22562952998485043389222781478160*\[Lambda]^50 + 
           420328665675889804747138323660*\[Lambda]^51 - 
           19066836880079824968643692625274*\[Lambda]^52 - 
           18302121026607005734864784490948*\[Lambda]^53 + 
           4504307127090584433770173289704*\[Lambda]^54 + 
           18249815360837100036832351164180*\[Lambda]^55 + 
           7991891797435270540069878237546*\[Lambda]^56 - 
           7556311455371171418201282335508*\[Lambda]^57 - 
           9021945324790969342762446915136*\[Lambda]^58 - 
           289483795712697896577641558964*\[Lambda]^59 + 
           4737993726044713131326056448890*\[Lambda]^60 + 
           2422558543888208980461252110484*\[Lambda]^61 - 
           1135369877918867198255636698504*\[Lambda]^62 - 
           1638426436902571829285550188682*\[Lambda]^63 - 
           316402663767212679374569720803*\[Lambda]^64 + 
           455601851354205845716043277186*\[Lambda]^65 + 
           298302504904250213454636779412*\[Lambda]^66 - 
           21388064097878772578482958512*\[Lambda]^67 - 
           96904623118761616097185701118*\[Lambda]^68 - 
           34759391732699590729164101532*\[Lambda]^69 + 
           8608129485916541080788594036*\[Lambda]^70 + 
           10492728315551466517724093496*\[Lambda]^71 + 
           2286555963405570880882702272*\[Lambda]^72 - 
           908601358925619245749914480*\[Lambda]^73 - 
           659358051436002093999403008*\[Lambda]^74 - 
           119729898468146063296495296*\[Lambda]^75 + 
           27607268921298085958178240*\[Lambda]^76 + 
           19638019484062876600704000*\[Lambda]^77 + 
           4688907730863759441118080*\[Lambda]^78 + 561367484301020951473920*
            \[Lambda]^79 + 28316853669954769920000*\[Lambda]^80)*H[{0}, x])/
         (8637722809261850304000*(-1 + \[Lambda])*\[Lambda]^20*
          (1 + \[Lambda])^39) + (2096267*(71278991989 + 1755836606022*
            \[Lambda] + 45168739428407*\[Lambda]^2 + 447544398007164*
            \[Lambda]^3 + 4789847895685185*\[Lambda]^4 + 28516491489812466*
            \[Lambda]^5 + 181945217506234563*\[Lambda]^6 + 
           747603239008428408*\[Lambda]^7 + 3266493525653814456*\[Lambda]^8 + 
           9929452474998682680*\[Lambda]^9 + 31910911401759378168*
            \[Lambda]^10 + 74721318196228596984*\[Lambda]^11 + 
           184220362585838860344*\[Lambda]^12 + 340731585859885478328*
            \[Lambda]^13 + 661669251103443602040*\[Lambda]^14 + 
           982026396161733353592*\[Lambda]^15 + 1527393150319665926136*
            \[Lambda]^16 + 1835922652728914270136*\[Lambda]^17 + 
           2310176684321865686712*\[Lambda]^18 + 2258269704936613192440*
            \[Lambda]^19 + 2310176684321865686712*\[Lambda]^20 + 
           1835922652728914270136*\[Lambda]^21 + 1527393150319665926136*
            \[Lambda]^22 + 982026396161733353592*\[Lambda]^23 + 
           661669251103443602040*\[Lambda]^24 + 340731585859885478328*
            \[Lambda]^25 + 184220362585838860344*\[Lambda]^26 + 
           74721318196228596984*\[Lambda]^27 + 31910911401759378168*
            \[Lambda]^28 + 9929452474998682680*\[Lambda]^29 + 
           3266493525653814456*\[Lambda]^30 + 747603239008428408*
            \[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
           28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
           447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
           1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38)*H[{1}, x])/
         (13072722278616000*(1 + \[Lambda])^38) + 
        ((1021531517675136000 + 21783649524024282336*\[Lambda] + 
           201487479323570376768*\[Lambda]^2 + 1004178412445433426240*
            \[Lambda]^3 + 2451171778668827251648*\[Lambda]^4 - 
           829959230630635502696*\[Lambda]^5 - 25124779392264076920252*
            \[Lambda]^6 - 68452784797026308589456*\[Lambda]^7 - 
           12448004997038733344742*\[Lambda]^8 + 365149122936896345444409*
            \[Lambda]^9 + 815692443051113487433414*\[Lambda]^10 - 
           159346955986465226242716*\[Lambda]^11 - 3761336668159520424363832*
            \[Lambda]^12 - 5826806656579496546046216*\[Lambda]^13 + 
           3153436844185837370951224*\[Lambda]^14 + 
           20670879670203820569869024*\[Lambda]^15 + 
           14846769751910439886922424*\[Lambda]^16 - 
           41791818189743515451889888*\[Lambda]^17 - 
           96153809975518550305348260*\[Lambda]^18 - 
           34680226797319325519264732*\[Lambda]^19 + 
           124715985918444844297437540*\[Lambda]^20 + 
           129793895990391090141962108*\[Lambda]^21 - 
           196182139204654799238195504*\[Lambda]^22 - 
           547777887432405184696768744*\[Lambda]^23 - 
           411514494575572201299626816*\[Lambda]^24 + 
           91127034705578519622460304*\[Lambda]^25 + 
           110218920959624977314280752*\[Lambda]^26 - 
           769439517502337491098457064*\[Lambda]^27 - 
           1737752475977027208899918848*\[Lambda]^28 - 
           1827287086966038784900336380*\[Lambda]^29 - 
           1352730823944810747658561028*\[Lambda]^30 - 
           1674653969699104669865732740*\[Lambda]^31 - 
           2736219300987799107306658300*\[Lambda]^32 - 
           4307647712450058689262858880*\[Lambda]^33 - 
           3132096949223618824421214072*\[Lambda]^34 - 
           3706577235210850932044033568*\[Lambda]^35 + 
           2073792690485193832494990216*\[Lambda]^36 - 
           616854444574032762337114736*\[Lambda]^37 + 
           11704442699931421372983982596*\[Lambda]^38 + 
           5123473262059401871468827548*\[Lambda]^39 + 
           21982278301218679857005427472*\[Lambda]^40 + 
           8770272879629662344987102894*\[Lambda]^41 + 
           21982278301218679857005427472*\[Lambda]^42 + 
           5123473262059401871468827548*\[Lambda]^43 + 
           11704442699931421372983982596*\[Lambda]^44 - 
           616854444574032762337114736*\[Lambda]^45 + 
           2073792690485193832494990216*\[Lambda]^46 - 
           3706577235210850932044033568*\[Lambda]^47 - 
           3132096949223618824421214072*\[Lambda]^48 - 
           4307647712450058689262858880*\[Lambda]^49 - 
           2736219300987799107306658300*\[Lambda]^50 - 
           1674653969699104669865732740*\[Lambda]^51 - 
           1352730823944810747658561028*\[Lambda]^52 - 
           1827287086966038784900336380*\[Lambda]^53 - 
           1737752475977027208899918848*\[Lambda]^54 - 
           769439517502337491098457064*\[Lambda]^55 + 
           110218920959624977314280752*\[Lambda]^56 + 
           91127034705578519622460304*\[Lambda]^57 - 
           411514494575572201299626816*\[Lambda]^58 - 
           547777887432405184696768744*\[Lambda]^59 - 
           196182139204654799238195504*\[Lambda]^60 + 
           129793895990391090141962108*\[Lambda]^61 + 
           124715985918444844297437540*\[Lambda]^62 - 
           34680226797319325519264732*\[Lambda]^63 - 
           96153809975518550305348260*\[Lambda]^64 - 
           41791818189743515451889888*\[Lambda]^65 + 
           14846769751910439886922424*\[Lambda]^66 + 
           20670879670203820569869024*\[Lambda]^67 + 
           3153436844185837370951224*\[Lambda]^68 - 5826806656579496546046216*
            \[Lambda]^69 - 3761336668159520424363832*\[Lambda]^70 - 
           159346955986465226242716*\[Lambda]^71 + 815692443051113487433414*
            \[Lambda]^72 + 365149122936896345444409*\[Lambda]^73 - 
           12448004997038733344742*\[Lambda]^74 - 68452784797026308589456*
            \[Lambda]^75 - 25124779392264076920252*\[Lambda]^76 - 
           829959230630635502696*\[Lambda]^77 + 2451171778668827251648*
            \[Lambda]^78 + 1004178412445433426240*\[Lambda]^79 + 
           201487479323570376768*\[Lambda]^80 + 21783649524024282336*
            \[Lambda]^81 + 1021531517675136000*\[Lambda]^82)*H[{-1, 0}, x])/
         (155803080975141600*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) - ((-409059893510619624 - 13108015605483548892*
            \[Lambda] - 335299366969763447104*\[Lambda]^2 - 
           3744595986877266846250*\[Lambda]^3 - 41467363896232308943795*
            \[Lambda]^4 - 233818644216796869823892*\[Lambda]^5 - 
           1566736981535803300620729*\[Lambda]^6 - 4780305458852558197282190*
            \[Lambda]^7 - 22013488438480454139775772*\[Lambda]^8 - 
           19297165484509749397226936*\[Lambda]^9 - 
           62836430624205994436734280*\[Lambda]^10 + 
           502017355661233624387014528*\[Lambda]^11 + 
           1364945429295699905607955888*\[Lambda]^12 + 
           7563196935863400581015096964*\[Lambda]^13 + 
           16163295899813706600215936436*\[Lambda]^14 + 
           48287532170036378720224950824*\[Lambda]^15 + 
           83235928446602453072036984208*\[Lambda]^16 + 
           175889043274127036123290681904*\[Lambda]^17 + 
           247061491048134333375781889276*\[Lambda]^18 + 
           398677351115358315888454833794*\[Lambda]^19 + 
           459735104778413935509617179779*\[Lambda]^20 + 
           586577692382816254066840525268*\[Lambda]^21 + 
           557109222378060323840862683577*\[Lambda]^22 + 
           569038637764311283665597665702*\[Lambda]^23 + 
           441445892810711085167699492768*\[Lambda]^24 + 
           361749745628193310110470968484*\[Lambda]^25 + 
           229382124955392685737305097504*\[Lambda]^26 + 
           153070882883658963265579940648*\[Lambda]^27 + 
           77354374415730080365589547732*\[Lambda]^28 + 
           36097457922654656954540221968*\[Lambda]^29 + 
           8905691227358539364662623676*\[Lambda]^30 + 
           2295930710832011650416481176*\[Lambda]^31 + 
           2793343477850790462401899648*\[Lambda]^32 + 
           1832374679631640779440958844*\[Lambda]^33 - 
           2981707063206015784880896760*\[Lambda]^34 - 
           5503700279677007428112787230*\[Lambda]^35 - 
           2573164323369230862325267233*\[Lambda]^36 + 
           1566394815789685903693393852*\[Lambda]^37 + 
           1916891466704698787922270389*\[Lambda]^38 - 
           645983005320297531536329306*\[Lambda]^39 - 
           2032714092979331336090771404*\[Lambda]^40 - 
           962694339017902198446240216*\[Lambda]^41 + 
           493422369590310927515539392*\[Lambda]^42 + 
           662609387681890183808357400*\[Lambda]^43 + 
           21334774177272569797875468*\[Lambda]^44 - 
           333001739182286970576812052*\[Lambda]^45 - 
           187388093579842008065276736*\[Lambda]^46 + 
           35079998723173807547913600*\[Lambda]^47 + 
           79493058980349951347745720*\[Lambda]^48 + 
           20744320537036073385945168*\[Lambda]^49 - 
           17002379101779093959410500*\[Lambda]^50 - 
           13731087333631901735391738*\[Lambda]^51 - 
           1573488236770084715061375*\[Lambda]^52 + 2484421344144456662334468*
            \[Lambda]^53 + 1300805723201767962101595*\[Lambda]^54 + 
           38030323185676030726530*\[Lambda]^55 - 202868476699187019260280*
            \[Lambda]^56 - 82727853512798712515700*\[Lambda]^57 - 
           5502412929228206786808*\[Lambda]^58 + 6749052898035770624640*
            \[Lambda]^59 + 2947184288764227431712*\[Lambda]^60 + 
           601397843417685722304*\[Lambda]^61 + 65350948572072847008*
            \[Lambda]^62 + 3064594553025408000*\[Lambda]^63)*H[{0, 0}, x])/
         (311606161950283200*(-1 + \[Lambda])^2*(1 + \[Lambda])^40) - 
        (2096267*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
           2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
           186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
           5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
           95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
           862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
           4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
           16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
           36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
           54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
           54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
           36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
           16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
           4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
           862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
           95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
           5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
           186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
           2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
           211*\[Lambda]^40)*H[{0, 1}, x])/(168468300*(-1 + \[Lambda])*
          (1 + \[Lambda])^39) - ((1021531517675136000 + 21783649524024282336*
            \[Lambda] + 201487479323570376768*\[Lambda]^2 + 
           1004178412445433426240*\[Lambda]^3 + 2451171778668827251648*
            \[Lambda]^4 - 829959230630635502696*\[Lambda]^5 - 
           25124779392264076920252*\[Lambda]^6 - 68452784797026308589456*
            \[Lambda]^7 - 12448004997038733344742*\[Lambda]^8 + 
           365149122936896345444409*\[Lambda]^9 + 815692443051113487433414*
            \[Lambda]^10 - 159346955986465226242716*\[Lambda]^11 - 
           3761336668159520424363832*\[Lambda]^12 - 5826806656579496546046216*
            \[Lambda]^13 + 3153436844185837370951224*\[Lambda]^14 + 
           20670879670203820569869024*\[Lambda]^15 + 
           14846769751910439886922424*\[Lambda]^16 - 
           41791818189743515451889888*\[Lambda]^17 - 
           96153809975518550305348260*\[Lambda]^18 - 
           34680226797319325519264732*\[Lambda]^19 + 
           124715985918444844297437540*\[Lambda]^20 + 
           129793896808510877163201356*\[Lambda]^21 - 
           196182114474948630416091600*\[Lambda]^22 - 
           547777090320073168581095368*\[Lambda]^23 - 
           411505567151645256520117472*\[Lambda]^24 + 
           91236915645232489374897200*\[Lambda]^25 + 
           110942042297707504454537616*\[Lambda]^26 - 
           764278601444657034776967368*\[Lambda]^27 - 
           1714532246343043837396115104*\[Lambda]^28 - 
           1715201604096574053246588204*\[Lambda]^29 - 
           981207149801076803597701124*\[Lambda]^30 - 
           363428208492542882344573060*\[Lambda]^31 + 
           607493766305806389241080836*\[Lambda]^32 + 
           4723441561914353856881323904*\[Lambda]^33 + 
           15072563083819344434560921224*\[Lambda]^34 + 
           35018445581252936860958716896*\[Lambda]^35 + 
           64861293620776230378780313992*\[Lambda]^36 + 
           106546682440329644108739314128*\[Lambda]^37 + 
           152976319793086253602125961092*\[Lambda]^38 + 
           200868719468301302687795144732*\[Lambda]^39 + 
           233018045316919108248686654608*\[Lambda]^40 + 
           247732378459339366616658758958*\[Lambda]^41 + 
           233018045316919108248686654608*\[Lambda]^42 + 
           200868719468301302687795144732*\[Lambda]^43 + 
           152976319793086253602125961092*\[Lambda]^44 + 
           106546682440329644108739314128*\[Lambda]^45 + 
           64861293620776230378780313992*\[Lambda]^46 + 
           35018445581252936860958716896*\[Lambda]^47 + 
           15072563083819344434560921224*\[Lambda]^48 + 
           4723441561914353856881323904*\[Lambda]^49 + 
           607493766305806389241080836*\[Lambda]^50 - 
           363428208492542882344573060*\[Lambda]^51 - 
           981207149801076803597701124*\[Lambda]^52 - 
           1715201604096574053246588204*\[Lambda]^53 - 
           1714532246343043837396115104*\[Lambda]^54 - 
           764278601444657034776967368*\[Lambda]^55 + 
           110942042297707504454537616*\[Lambda]^56 + 
           91236915645232489374897200*\[Lambda]^57 - 
           411505567151645256520117472*\[Lambda]^58 - 
           547777090320073168581095368*\[Lambda]^59 - 
           196182114474948630416091600*\[Lambda]^60 + 
           129793896808510877163201356*\[Lambda]^61 + 
           124715985918444844297437540*\[Lambda]^62 - 
           34680226797319325519264732*\[Lambda]^63 - 
           96153809975518550305348260*\[Lambda]^64 - 
           41791818189743515451889888*\[Lambda]^65 + 
           14846769751910439886922424*\[Lambda]^66 + 
           20670879670203820569869024*\[Lambda]^67 + 
           3153436844185837370951224*\[Lambda]^68 - 5826806656579496546046216*
            \[Lambda]^69 - 3761336668159520424363832*\[Lambda]^70 - 
           159346955986465226242716*\[Lambda]^71 + 815692443051113487433414*
            \[Lambda]^72 + 365149122936896345444409*\[Lambda]^73 - 
           12448004997038733344742*\[Lambda]^74 - 68452784797026308589456*
            \[Lambda]^75 - 25124779392264076920252*\[Lambda]^76 - 
           829959230630635502696*\[Lambda]^77 + 2451171778668827251648*
            \[Lambda]^78 + 1004178412445433426240*\[Lambda]^79 + 
           201487479323570376768*\[Lambda]^80 + 21783649524024282336*
            \[Lambda]^81 + 1021531517675136000*\[Lambda]^82)*H[{1, 0}, x])/
         (311606161950283200*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) + (76*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(26565*(-1 + \[Lambda])^2) - 
        (76*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (26565*(-1 + \[Lambda])^2) + (38*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*H[{0, 1, 0}, x])/(26565*(-1 + \[Lambda])^2) - 
        (38*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (26565*(-1 + \[Lambda])^2) - (19*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*Zeta[3])/(8855*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-448480555750263868861/44394125966910720000 + 
        (38*Zeta[3])/35) + 2*nh*TF*(-1/119718838136369245213440000*
         (3924864188996443454361600000 + 80753739425878882025997734400*
            \[Lambda] + 715590755930125847565960566400*\[Lambda]^2 + 
           3368965304690807114433690950400*\[Lambda]^3 + 
           7379818510050950668320687271200*\[Lambda]^4 - 
           5943775081269362199904093276224*\[Lambda]^5 - 
           83412858656694537496012662201312*\[Lambda]^6 - 
           192434076793902459818942887021632*\[Lambda]^7 + 
           50183722593771014784038806943640*\[Lambda]^8 + 
           1167131046029327807953128454551888*\[Lambda]^9 + 
           2018576939671923793294231243491876*\[Lambda]^10 - 
           1676543642548887443161777834774968*\[Lambda]^11 - 
           11405546365562677101790461698531728*\[Lambda]^12 - 
           13186828813296769816613801200316352*\[Lambda]^13 + 
           14792817857942384614395280758231947*\[Lambda]^14 + 
           52788986175025010887248162999688802*\[Lambda]^15 + 
           15491597233838571589893245720418642*\[Lambda]^16 - 
           132565322421314744297407631544287732*\[Lambda]^17 - 
           218149812536887814938371381092441759*\[Lambda]^18 - 
           6701078411204107196753590144745332*\[Lambda]^19 + 
           334571470434888848120820690612159649*\[Lambda]^20 + 
           203836511914125396442095469417122872*\[Lambda]^21 - 
           570162883319226397149729512107909763*\[Lambda]^22 - 
           1095449988792084075216121330204174228*\[Lambda]^23 - 
           462489441925374342301712326340810183*\[Lambda]^24 + 
           626657449666300485019214860382737120*\[Lambda]^25 + 
           438493994085514203876740692946334549*\[Lambda]^26 - 
           1223965800691013734276936989555671716*\[Lambda]^27 - 
           2350467522791022877701932209735284451*\[Lambda]^28 - 
           1555079516122884427975030834132187148*\[Lambda]^29 - 
           60032958788173615574664357030543320*\[Lambda]^30 - 
           344409852682868366677551031401471906*\[Lambda]^31 - 
           1687837715915958079530054642430988773*\[Lambda]^32 - 
           3759863162064147798183817731126655936*\[Lambda]^33 - 
           2708715167865938606405450029354286094*\[Lambda]^34 - 
           4921372470015952419504698901658721072*\[Lambda]^35 - 
           2923263773535264501697832224720631450*\[Lambda]^36 - 
           8814515853599523877233503589881482408*\[Lambda]^37 - 
           5115131935686871792459498025503779470*\[Lambda]^38 - 
           11167742589806773605346361623840656856*\[Lambda]^39 - 
           5115131935686871792459498025503779470*\[Lambda]^40 - 
           8814515853599523877233503589881482408*\[Lambda]^41 - 
           2923263773535264501697832224720631450*\[Lambda]^42 - 
           4921372470015952419504698901658721072*\[Lambda]^43 - 
           2708715167865938606405450029354286094*\[Lambda]^44 - 
           3759863162064147798183817731126655936*\[Lambda]^45 - 
           1687837715915958079530054642430988773*\[Lambda]^46 - 
           344409852682868366677551031401471906*\[Lambda]^47 - 
           60032958788173615574664357030543320*\[Lambda]^48 - 
           1555079516122884427975030834132187148*\[Lambda]^49 - 
           2350467522791022877701932209735284451*\[Lambda]^50 - 
           1223965800691013734276936989555671716*\[Lambda]^51 + 
           438493994085514203876740692946334549*\[Lambda]^52 + 
           626657449666300485019214860382737120*\[Lambda]^53 - 
           462489441925374342301712326340810183*\[Lambda]^54 - 
           1095449988792084075216121330204174228*\[Lambda]^55 - 
           570162883319226397149729512107909763*\[Lambda]^56 + 
           203836511914125396442095469417122872*\[Lambda]^57 + 
           334571470434888848120820690612159649*\[Lambda]^58 - 
           6701078411204107196753590144745332*\[Lambda]^59 - 
           218149812536887814938371381092441759*\[Lambda]^60 - 
           132565322421314744297407631544287732*\[Lambda]^61 + 
           15491597233838571589893245720418642*\[Lambda]^62 + 
           52788986175025010887248162999688802*\[Lambda]^63 + 
           14792817857942384614395280758231947*\[Lambda]^64 - 
           13186828813296769816613801200316352*\[Lambda]^65 - 
           11405546365562677101790461698531728*\[Lambda]^66 - 
           1676543642548887443161777834774968*\[Lambda]^67 + 
           2018576939671923793294231243491876*\[Lambda]^68 + 
           1167131046029327807953128454551888*\[Lambda]^69 + 
           50183722593771014784038806943640*\[Lambda]^70 - 
           192434076793902459818942887021632*\[Lambda]^71 - 
           83412858656694537496012662201312*\[Lambda]^72 - 
           5943775081269362199904093276224*\[Lambda]^73 + 
           7379818510050950668320687271200*\[Lambda]^74 + 
           3368965304690807114433690950400*\[Lambda]^75 + 
           715590755930125847565960566400*\[Lambda]^76 + 
           80753739425878882025997734400*\[Lambda]^77 + 
           3924864188996443454361600000*\[Lambda]^78)/(\[Lambda]^20*
           (1 + \[Lambda])^38) - ((141589617207663905280000 + 
           2807001850076895722771520*\[Lambda] + 23440297370397148369608480*
            \[Lambda]^2 + 98272046223708626620391040*\[Lambda]^3 + 
           140500150109806144982884560*\[Lambda]^4 - 
           577027661112580417096252896*\[Lambda]^5 - 
           3207206425331951639159754048*\[Lambda]^6 - 
           4412639883802971780949089672*\[Lambda]^7 + 
           11003419723442298826479016068*\[Lambda]^8 + 
           50026633622662041782651054280*\[Lambda]^9 + 
           39149048915590838003430640386*\[Lambda]^10 - 
           170413102589342508100664534508*\[Lambda]^11 - 
           463081610480982895592694896942*\[Lambda]^12 - 
           90880545403509021796717353252*\[Lambda]^13 + 
           1429627689763003915154215954425*\[Lambda]^14 + 
           2141570774705976004761441402394*\[Lambda]^15 - 
           1534020889504102814052403153639*\[Lambda]^16 - 
           7668369423573946324609273671002*\[Lambda]^17 - 
           5055984118138681499930350047055*\[Lambda]^18 + 
           11821235257374441369664109303000*\[Lambda]^19 + 
           22610075110935469898985663209382*\[Lambda]^20 - 
           880841493393991892018864709324*\[Lambda]^21 - 
           41094881291262966582237762905612*\[Lambda]^22 - 
           33420384382136987189358746476620*\[Lambda]^23 + 
           39325573597785379510620849331178*\[Lambda]^24 + 
           86798321110858977080366150887660*\[Lambda]^25 + 
           23200076702060469660739192589512*\[Lambda]^26 - 
           80542715112300006145084253489884*\[Lambda]^27 - 
           67987732400854205771167419139518*\[Lambda]^28 + 
           72890159967497754716417796181496*\[Lambda]^29 + 
           166193486598392619479747364385831*\[Lambda]^30 + 
           138968612916478610276756077750890*\[Lambda]^31 + 
           85867264357724382585137018892319*\[Lambda]^32 + 
           345683824139694232714562600333958*\[Lambda]^33 + 
           691689444600454074565104386252719*\[Lambda]^34 + 
           1534481363970763264432610976225444*\[Lambda]^35 + 
           1928607557516104752596818969283094*\[Lambda]^36 + 
           3287204053958509042996758410781156*\[Lambda]^37 + 
           3511762184599514174793160475151586*\[Lambda]^38 + 
           5029552337578622802381670054733040*\[Lambda]^39 + 
           4413367206708486253173045352885108*\[Lambda]^40 + 
           5029552337578622802381670054733040*\[Lambda]^41 + 
           3511762184599514174793160475151586*\[Lambda]^42 + 
           3287204053958509042996758410781156*\[Lambda]^43 + 
           1928607557516104752596818969283094*\[Lambda]^44 + 
           1534481363970763264432610976225444*\[Lambda]^45 + 
           691689444600454074565104386252719*\[Lambda]^46 + 
           345683824139694232714562600333958*\[Lambda]^47 + 
           85867264357724382585137018892319*\[Lambda]^48 + 
           138968612916478610276756077750890*\[Lambda]^49 + 
           166193486598392619479747364385831*\[Lambda]^50 + 
           72890159967497754716417796181496*\[Lambda]^51 - 
           67987732400854205771167419139518*\[Lambda]^52 - 
           80542715112300006145084253489884*\[Lambda]^53 + 
           23200076702060469660739192589512*\[Lambda]^54 + 
           86798321110858977080366150887660*\[Lambda]^55 + 
           39325573597785379510620849331178*\[Lambda]^56 - 
           33420384382136987189358746476620*\[Lambda]^57 - 
           41094881291262966582237762905612*\[Lambda]^58 - 
           880841493393991892018864709324*\[Lambda]^59 + 
           22610075110935469898985663209382*\[Lambda]^60 + 
           11821235257374441369664109303000*\[Lambda]^61 - 
           5055984118138681499930350047055*\[Lambda]^62 - 
           7668369423573946324609273671002*\[Lambda]^63 - 
           1534020889504102814052403153639*\[Lambda]^64 + 
           2141570774705976004761441402394*\[Lambda]^65 + 
           1429627689763003915154215954425*\[Lambda]^66 - 
           90880545403509021796717353252*\[Lambda]^67 - 
           463081610480982895592694896942*\[Lambda]^68 - 
           170413102589342508100664534508*\[Lambda]^69 + 
           39149048915590838003430640386*\[Lambda]^70 + 
           50026633622662041782651054280*\[Lambda]^71 + 
           11003419723442298826479016068*\[Lambda]^72 - 
           4412639883802971780949089672*\[Lambda]^73 - 
           3207206425331951639159754048*\[Lambda]^74 - 
           577027661112580417096252896*\[Lambda]^75 + 
           140500150109806144982884560*\[Lambda]^76 + 
           98272046223708626620391040*\[Lambda]^77 + 
           23440297370397148369608480*\[Lambda]^78 + 
           2807001850076895722771520*\[Lambda]^79 + 141589617207663905280000*
            \[Lambda]^80)*H[{0}, x])/(4318861404630925152000*(-1 + \[Lambda])*
          \[Lambda]^20*(1 + \[Lambda])^39) + 
        ((5107850548617024000 + 98708767729908505416*\[Lambda] + 
           804768273629391161376*\[Lambda]^2 + 3315385518791696942904*
            \[Lambda]^3 + 4913362151515062160448*\[Lambda]^4 - 
           16373355653682960287680*\[Lambda]^5 - 93209910638568668162400*
            \[Lambda]^6 - 128133822245529907252485*\[Lambda]^7 + 
           287898553894929215108260*\[Lambda]^8 + 1290677583242227243205070*
            \[Lambda]^9 + 945525072394470486072390*\[Lambda]^10 - 
           4222357973461622940520619*\[Lambda]^11 - 
           10872274843868348448521324*\[Lambda]^12 - 
           2033571095301319534706205*\[Lambda]^13 + 
           29859391329123696189278630*\[Lambda]^14 + 
           39354636149227352594617845*\[Lambda]^15 - 
           41143707692969334133528064*\[Lambda]^16 - 
           155938615308272005174318973*\[Lambda]^17 - 
           92096837763541351052425266*\[Lambda]^18 + 
           202017633047817967369427797*\[Lambda]^19 + 
           319929468957151932280129060*\[Lambda]^20 - 
           149929701103814112764730881*\[Lambda]^21 - 
           771131886079290237672514290*\[Lambda]^22 - 
           545612832714339663884600911*\[Lambda]^23 + 
           501700572694305937344064864*\[Lambda]^24 + 
           881321822724650703194379055*\[Lambda]^25 - 
           288881958214180306917281662*\[Lambda]^26 - 
           1605769503882553406890557311*\[Lambda]^27 - 
           1202118527321263923090497924*\[Lambda]^28 + 
           339232220421373293982513643*\[Lambda]^29 + 
           647338304483892849203102770*\[Lambda]^30 - 
           1092969896159057642139013731*\[Lambda]^31 - 
           3423016353925061068973295136*\[Lambda]^32 - 
           5466859163541078338391155613*\[Lambda]^33 - 
           8789512451743827523768750502*\[Lambda]^34 - 
           15458144790044097319178924795*\[Lambda]^35 - 
           25647423528081964232053360884*\[Lambda]^36 - 
           37408755813061370059982970101*\[Lambda]^37 - 
           48266415099793804970108255126*\[Lambda]^38 - 
           55963016592628356545636136425*\[Lambda]^39 - 
           58743940980390959758248458440*\[Lambda]^40 - 
           55963016592628356545636136425*\[Lambda]^41 - 
           48266415099793804970108255126*\[Lambda]^42 - 
           37408755813061370059982970101*\[Lambda]^43 - 
           25647423528081964232053360884*\[Lambda]^44 - 
           15458144790044097319178924795*\[Lambda]^45 - 
           8789512451743827523768750502*\[Lambda]^46 - 
           5466859163541078338391155613*\[Lambda]^47 - 
           3423016353925061068973295136*\[Lambda]^48 - 
           1092969896159057642139013731*\[Lambda]^49 + 
           647338304483892849203102770*\[Lambda]^50 + 
           339232220421373293982513643*\[Lambda]^51 - 
           1202118527321263923090497924*\[Lambda]^52 - 
           1605769503882553406890557311*\[Lambda]^53 - 
           288881958214180306917281662*\[Lambda]^54 + 
           881321822724650703194379055*\[Lambda]^55 + 
           501700572694305937344064864*\[Lambda]^56 - 
           545612832714339663884600911*\[Lambda]^57 - 
           771131886079290237672514290*\[Lambda]^58 - 
           149929701103814112764730881*\[Lambda]^59 + 
           319929468957151932280129060*\[Lambda]^60 + 
           202017633047817967369427797*\[Lambda]^61 - 
           92096837763541351052425266*\[Lambda]^62 - 
           155938615308272005174318973*\[Lambda]^63 - 
           41143707692969334133528064*\[Lambda]^64 + 
           39354636149227352594617845*\[Lambda]^65 + 
           29859391329123696189278630*\[Lambda]^66 - 
           2033571095301319534706205*\[Lambda]^67 - 
           10872274843868348448521324*\[Lambda]^68 - 
           4222357973461622940520619*\[Lambda]^69 + 945525072394470486072390*
            \[Lambda]^70 + 1290677583242227243205070*\[Lambda]^71 + 
           287898553894929215108260*\[Lambda]^72 - 128133822245529907252485*
            \[Lambda]^73 - 93209910638568668162400*\[Lambda]^74 - 
           16373355653682960287680*\[Lambda]^75 + 4913362151515062160448*
            \[Lambda]^76 + 3315385518791696942904*\[Lambda]^77 + 
           804768273629391161376*\[Lambda]^78 + 98708767729908505416*
            \[Lambda]^79 + 5107850548617024000*\[Lambda]^80)*H[{-1, 0}, x])/
         (77901540487570800*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^37) - ((162041106434446044 + 3053009694099772752*
            \[Lambda] + 117372093139752834239*\[Lambda]^2 - 
           426905103054823141670*\[Lambda]^3 - 2597889903560511710710*
            \[Lambda]^4 - 222314895461156920216644*\[Lambda]^5 - 
           1401724196725552531182654*\[Lambda]^6 - 14077818020169505236344562*
            \[Lambda]^7 - 61956083896710007285092851*\[Lambda]^8 - 
           349329724953418321549078972*\[Lambda]^9 - 
           1157847533245700388533357912*\[Lambda]^10 - 
           4509893119064672558307210000*\[Lambda]^11 - 
           11747814657720835653691292092*\[Lambda]^12 - 
           34078786208482792924652629788*\[Lambda]^13 - 
           71074293266895643975804008644*\[Lambda]^14 - 
           159459301885484332937797842488*\[Lambda]^15 - 
           269840703619612956975854624216*\[Lambda]^16 - 
           481084787554257247940091240660*\[Lambda]^17 - 
           668984050841596733673598243775*\[Lambda]^18 - 
           963955967537655843287184719202*\[Lambda]^19 - 
           1105857305665085004679225808882*\[Lambda]^20 - 
           1294239365897904694814621218988*\[Lambda]^21 - 
           1224385243287368892865026527738*\[Lambda]^22 - 
           1174571084571984748779689009814*\[Lambda]^23 - 
           926212615679620555781299244117*\[Lambda]^24 - 
           731219161636510816723934026368*\[Lambda]^25 - 
           466813860026202652390337729972*\[Lambda]^26 - 
           286080237166973156311764654824*\[Lambda]^27 - 
           146368794535463361735696474032*\[Lambda]^28 - 
           88632674081458078221081040896*\[Lambda]^29 - 
           53588216760061914059870687296*\[Lambda]^30 - 
           19765799298358649612684765880*\[Lambda]^31 + 
           11477292280755727539482876992*\[Lambda]^32 + 
           14129341408964361352050500048*\[Lambda]^33 - 
           7167644305449043931959986659*\[Lambda]^34 - 
           20048083077710103747049651122*\[Lambda]^35 - 
           7925366923152284247117131010*\[Lambda]^36 + 
           10008135401333810837819361036*\[Lambda]^37 + 
           10730746726237067937465094022*\[Lambda]^38 - 
           1828785905356794346350554438*\[Lambda]^39 - 
           8789259410133032773725111985*\[Lambda]^40 - 
           4148789146804029446565446388*\[Lambda]^41 + 
           2490184583099574483658536276*\[Lambda]^42 + 
           3230957020086903634503451992*\[Lambda]^43 + 
           182270210272339742811046644*\[Lambda]^44 - 
           1537628196022991288338732596*\[Lambda]^45 - 
           887733726771470238855678468*\[Lambda]^46 + 
           157514944919869075720924080*\[Lambda]^47 + 
           375120979406019194432215116*\[Lambda]^48 + 
           99874320039149497544505204*\[Lambda]^49 - 
           80879545533207553941296109*\[Lambda]^50 - 
           66558733533512934093242886*\[Lambda]^51 - 
           8336913342651031474019622*\[Lambda]^52 + 
           11629073382025660365449700*\[Lambda]^53 + 
           6207803603888717910102210*\[Lambda]^54 + 178392775679160777054606*
            \[Lambda]^55 - 983087260033467194523255*\[Lambda]^56 - 
           400176483771442121354832*\[Lambda]^57 - 24764629996924580384856*
            \[Lambda]^58 + 34024823409270066034272*\[Lambda]^59 + 
           14744119094859735652968*\[Lambda]^60 + 3006557427267624516624*
            \[Lambda]^61 + 326773406481427660248*\[Lambda]^62 + 
           15323551645851072000*\[Lambda]^63)*H[{0, 0}, x])/
         (155803080975141600*(-1 + \[Lambda])^2*(1 + \[Lambda])^40) - 
        ((5107850548617024000 + 98708767729908505416*\[Lambda] + 
           804768273629391161376*\[Lambda]^2 + 3315385518791696942904*
            \[Lambda]^3 + 4913362151515062160448*\[Lambda]^4 - 
           16373355653682960287680*\[Lambda]^5 - 93209910638568668162400*
            \[Lambda]^6 - 128133822245529907252485*\[Lambda]^7 + 
           287898553894929215108260*\[Lambda]^8 + 1290677583242227243205070*
            \[Lambda]^9 + 945525072394470486072390*\[Lambda]^10 - 
           4222357973461622940520619*\[Lambda]^11 - 
           10872274843868348448521324*\[Lambda]^12 - 
           2033571095301319534706205*\[Lambda]^13 + 
           29859391329123696189278630*\[Lambda]^14 + 
           39354636149227352594617845*\[Lambda]^15 - 
           41143707692969334133528064*\[Lambda]^16 - 
           155938615308272005174318973*\[Lambda]^17 - 
           92096837763541351052425266*\[Lambda]^18 + 
           202017633047817967369427797*\[Lambda]^19 + 
           319929468957151932280129060*\[Lambda]^20 - 
           149929701103814112764730881*\[Lambda]^21 - 
           771131886079290237672514290*\[Lambda]^22 - 
           545612832714339663884600911*\[Lambda]^23 + 
           501700572694305937344064864*\[Lambda]^24 + 
           881321822724650703194379055*\[Lambda]^25 - 
           288881958214180306917281662*\[Lambda]^26 - 
           1605769503882553406890557311*\[Lambda]^27 - 
           1202118527321263923090497924*\[Lambda]^28 + 
           339232220421373293982513643*\[Lambda]^29 + 
           647338304483892849203102770*\[Lambda]^30 - 
           1092969896159057642139013731*\[Lambda]^31 - 
           3423016353925061068973295136*\[Lambda]^32 - 
           5466859163541078338391155613*\[Lambda]^33 - 
           8789512451743827523768750502*\[Lambda]^34 - 
           15458144790044097319178924795*\[Lambda]^35 - 
           25647423528081964232053360884*\[Lambda]^36 - 
           37408755813061370059982970101*\[Lambda]^37 - 
           48266415099793804970108255126*\[Lambda]^38 - 
           55963016592628356545636136425*\[Lambda]^39 - 
           58743940980390959758248458440*\[Lambda]^40 - 
           55963016592628356545636136425*\[Lambda]^41 - 
           48266415099793804970108255126*\[Lambda]^42 - 
           37408755813061370059982970101*\[Lambda]^43 - 
           25647423528081964232053360884*\[Lambda]^44 - 
           15458144790044097319178924795*\[Lambda]^45 - 
           8789512451743827523768750502*\[Lambda]^46 - 
           5466859163541078338391155613*\[Lambda]^47 - 
           3423016353925061068973295136*\[Lambda]^48 - 
           1092969896159057642139013731*\[Lambda]^49 + 
           647338304483892849203102770*\[Lambda]^50 + 
           339232220421373293982513643*\[Lambda]^51 - 
           1202118527321263923090497924*\[Lambda]^52 - 
           1605769503882553406890557311*\[Lambda]^53 - 
           288881958214180306917281662*\[Lambda]^54 + 
           881321822724650703194379055*\[Lambda]^55 + 
           501700572694305937344064864*\[Lambda]^56 - 
           545612832714339663884600911*\[Lambda]^57 - 
           771131886079290237672514290*\[Lambda]^58 - 
           149929701103814112764730881*\[Lambda]^59 + 
           319929468957151932280129060*\[Lambda]^60 + 
           202017633047817967369427797*\[Lambda]^61 - 
           92096837763541351052425266*\[Lambda]^62 - 
           155938615308272005174318973*\[Lambda]^63 - 
           41143707692969334133528064*\[Lambda]^64 + 
           39354636149227352594617845*\[Lambda]^65 + 
           29859391329123696189278630*\[Lambda]^66 - 
           2033571095301319534706205*\[Lambda]^67 - 
           10872274843868348448521324*\[Lambda]^68 - 
           4222357973461622940520619*\[Lambda]^69 + 945525072394470486072390*
            \[Lambda]^70 + 1290677583242227243205070*\[Lambda]^71 + 
           287898553894929215108260*\[Lambda]^72 - 128133822245529907252485*
            \[Lambda]^73 - 93209910638568668162400*\[Lambda]^74 - 
           16373355653682960287680*\[Lambda]^75 + 4913362151515062160448*
            \[Lambda]^76 + 3315385518791696942904*\[Lambda]^77 + 
           804768273629391161376*\[Lambda]^78 + 98708767729908505416*
            \[Lambda]^79 + 5107850548617024000*\[Lambda]^80)*H[{1, 0}, x])/
         (155803080975141600*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^37) - (152*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(26565*(-1 + \[Lambda])^2) + 
        (152*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (26565*(-1 + \[Lambda])^2) - (76*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*H[{0, 1, 0}, x])/(26565*(-1 + \[Lambda])^2) + 
        (76*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (26565*(-1 + \[Lambda])^2) + (38*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*Zeta[3])/(8855*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-978522929*nl*TF)/1308811504 + 
    2*nh*TF*(-1/23558607072*(8806706361 + 245758146696*\[Lambda] + 
         6951691341381*\[Lambda]^2 + 77478573715920*\[Lambda]^3 + 
         918146424267390*\[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 
         43856049082198510*\[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
         1002538405143241655*\[Lambda]^8 + 3479447608296302040*\[Lambda]^9 + 
         12655720794871473539*\[Lambda]^10 + 34114387715552981472*
          \[Lambda]^11 + 96031534410487428812*\[Lambda]^12 + 
         206470046304432879072*\[Lambda]^13 + 462383644318437678284*
          \[Lambda]^14 + 806908891631443065312*\[Lambda]^15 + 
         1464041862939708709724*\[Lambda]^16 + 2097402088171516575072*
          \[Lambda]^17 + 3120234558377492644764*\[Lambda]^18 + 
         3694715441788334706912*\[Lambda]^19 + 4539924954091976819500*
          \[Lambda]^20 + 4457189882409843472608*\[Lambda]^21 + 
         4539924954091976819500*\[Lambda]^22 + 3694715441788334706912*
          \[Lambda]^23 + 3120234558377492644764*\[Lambda]^24 + 
         2097402088171516575072*\[Lambda]^25 + 1464041862939708709724*
          \[Lambda]^26 + 806908891631443065312*\[Lambda]^27 + 
         462383644318437678284*\[Lambda]^28 + 206470046304432879072*
          \[Lambda]^29 + 96031534410487428812*\[Lambda]^30 + 
         34114387715552981472*\[Lambda]^31 + 12655720794871473539*
          \[Lambda]^32 + 3479447608296302040*\[Lambda]^33 + 
         1002538405143241655*\[Lambda]^34 + 204337931455695120*\[Lambda]^35 + 
         43856049082198510*\[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
         918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
         6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
         8806706361*\[Lambda]^42)/(1 + \[Lambda])^42 + 
      ((127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 1915704*\[Lambda]^3 + 
         25933887*\[Lambda]^4 + 191570400*\[Lambda]^5 + 
         1514472400*\[Lambda]^6 + 7684101600*\[Lambda]^7 + 
         41374128775*\[Lambda]^8 + 155603057400*\[Lambda]^9 + 
         617122298772*\[Lambda]^10 + 1798771343544*\[Lambda]^11 + 
         5503745253447*\[Lambda]^12 + 12791262887424*\[Lambda]^13 + 
         31103676548352*\[Lambda]^14 + 58735390809600*\[Lambda]^15 + 
         115773046235100*\[Lambda]^16 + 179877134354400*\[Lambda]^17 + 
         291245712763600*\[Lambda]^18 + 375299206245600*\[Lambda]^19 + 
         503464230757852*\[Lambda]^20 + 540430856993664*\[Lambda]^21 + 
         603630413934912*\[Lambda]^22 + 540430856993664*\[Lambda]^23 + 
         503464230757852*\[Lambda]^24 + 375299206245600*\[Lambda]^25 + 
         291245712763600*\[Lambda]^26 + 179877134354400*\[Lambda]^27 + 
         115773046235100*\[Lambda]^28 + 58735390809600*\[Lambda]^29 + 
         31103676548352*\[Lambda]^30 + 12791262887424*\[Lambda]^31 + 
         5503745253447*\[Lambda]^32 + 1798771343544*\[Lambda]^33 + 
         617122298772*\[Lambda]^34 + 155603057400*\[Lambda]^35 + 
         41374128775*\[Lambda]^36 + 7684101600*\[Lambda]^37 + 
         1514472400*\[Lambda]^38 + 191570400*\[Lambda]^39 + 
         25933887*\[Lambda]^40 + 1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 
         4344*\[Lambda]^43 + 127*\[Lambda]^44)*H[{0}, x])/
       (1518*(-1 + \[Lambda])*(1 + \[Lambda])^43)) - 
    (127*nl*TF*Log[Q^2/\[Mu]^2])/759) + 
  a^2*fl02*(((-593413939891857457*CF*nl*TF)/64773860075804880 + 
      CA*((-1487207801196069693971*nl*TF)/217588350766643752896 + 
        2*nh*TF*((-1316011331*(8806706361 + 245758146696*\[Lambda] + 
             6951691341381*\[Lambda]^2 + 77478573715920*\[Lambda]^3 + 
             918146424267390*\[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 
             43856049082198510*\[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
             1002538405143241655*\[Lambda]^8 + 3479447608296302040*
              \[Lambda]^9 + 12655720794871473539*\[Lambda]^10 + 
             34114387715552981472*\[Lambda]^11 + 96031534410487428812*
              \[Lambda]^12 + 206470046304432879072*\[Lambda]^13 + 
             462383644318437678284*\[Lambda]^14 + 806908891631443065312*
              \[Lambda]^15 + 1464041862939708709724*\[Lambda]^16 + 
             2097402088171516575072*\[Lambda]^17 + 3120234558377492644764*
              \[Lambda]^18 + 3694715441788334706912*\[Lambda]^19 + 
             4539924954091976819500*\[Lambda]^20 + 4457189882409843472608*
              \[Lambda]^21 + 4539924954091976819500*\[Lambda]^22 + 
             3694715441788334706912*\[Lambda]^23 + 3120234558377492644764*
              \[Lambda]^24 + 2097402088171516575072*\[Lambda]^25 + 
             1464041862939708709724*\[Lambda]^26 + 806908891631443065312*
              \[Lambda]^27 + 462383644318437678284*\[Lambda]^28 + 
             206470046304432879072*\[Lambda]^29 + 96031534410487428812*
              \[Lambda]^30 + 34114387715552981472*\[Lambda]^31 + 
             12655720794871473539*\[Lambda]^32 + 3479447608296302040*
              \[Lambda]^33 + 1002538405143241655*\[Lambda]^34 + 
             204337931455695120*\[Lambda]^35 + 43856049082198510*
              \[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
             918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
             6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
             8806706361*\[Lambda]^42))/(2102302905957910656*
            (1 + \[Lambda])^42) + (1316011331*(127 + 4344*\[Lambda] + 
             152692*\[Lambda]^2 + 1915704*\[Lambda]^3 + 
             25933887*\[Lambda]^4 + 191570400*\[Lambda]^5 + 
             1514472400*\[Lambda]^6 + 7684101600*\[Lambda]^7 + 
             41374128775*\[Lambda]^8 + 155603057400*\[Lambda]^9 + 
             617122298772*\[Lambda]^10 + 1798771343544*\[Lambda]^11 + 
             5503745253447*\[Lambda]^12 + 12791262887424*\[Lambda]^13 + 
             31103676548352*\[Lambda]^14 + 58735390809600*\[Lambda]^15 + 
             115773046235100*\[Lambda]^16 + 179877134354400*\[Lambda]^17 + 
             291245712763600*\[Lambda]^18 + 375299206245600*\[Lambda]^19 + 
             503464230757852*\[Lambda]^20 + 540430856993664*\[Lambda]^21 + 
             603630413934912*\[Lambda]^22 + 540430856993664*\[Lambda]^23 + 
             503464230757852*\[Lambda]^24 + 375299206245600*\[Lambda]^25 + 
             291245712763600*\[Lambda]^26 + 179877134354400*\[Lambda]^27 + 
             115773046235100*\[Lambda]^28 + 58735390809600*\[Lambda]^29 + 
             31103676548352*\[Lambda]^30 + 12791262887424*\[Lambda]^31 + 
             5503745253447*\[Lambda]^32 + 1798771343544*\[Lambda]^33 + 
             617122298772*\[Lambda]^34 + 155603057400*\[Lambda]^35 + 
             41374128775*\[Lambda]^36 + 7684101600*\[Lambda]^37 + 
             1514472400*\[Lambda]^38 + 191570400*\[Lambda]^39 + 
             25933887*\[Lambda]^40 + 1915704*\[Lambda]^41 + 
             152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 127*\[Lambda]^44)*
            H[{0}, x])/(135461990664*(-1 + \[Lambda])*(1 + \[Lambda])^43))))*
     Log[Q^2/\[Mu]^2] + ((-167133439037*CA*nl*TF)/135461990664 - 
      (44423178997*CF*nl*TF)/45153996888)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-111862454396789561476903551928393/
         29125445790658353060683670912000 - (126*Zeta[3])/253) + 
      2*nh*TF*(-1/2659279833060110496845030822400000*
         (8875710899904086378704262514816000 + 
           200118990324619213152109727963040000*\[Lambda] + 
           1969858136771103178574508036222720000*\[Lambda]^2 + 
           10588707838026355963508769224414376000*\[Lambda]^3 + 
           29202427954050506667342343251917418240*\[Lambda]^4 + 
           3540645104497565190637468081942097280*\[Lambda]^5 - 
           272611519346626872686113719110354323200*\[Lambda]^6 - 
           889401285510875984841825434211507659760*\[Lambda]^7 - 
           508493141653859604799049647250530289856*\[Lambda]^8 + 
           4302572015122610208051653472705729623136*\[Lambda]^9 + 
           12225828472385265264362739958870968561552*\[Lambda]^10 + 
           2752393009046112248907334656662248722048*\[Lambda]^11 - 
           51407040096413436832649936281044415915596*\[Lambda]^12 - 
           104398520967614290840543617425256162434184*\[Lambda]^13 + 
           10349491702647816164972649972894075674540*\[Lambda]^14 + 
           337845644013752246608267917574394313708620*\[Lambda]^15 + 
           376401670629402395655708943434864936141925*\[Lambda]^16 - 
           594990698208655104921746305799460190093650*\[Lambda]^17 - 
           1970346796686183364632634478486727058665901*\[Lambda]^18 - 
           1309771779526243659297742086928484873621594*\[Lambda]^19 + 
           2186772780856255639924528234485437563041247*\[Lambda]^20 + 
           3623949107395127843673137041328826120096758*\[Lambda]^21 - 
           3139815565763657231140364562112193346121231*\[Lambda]^22 - 
           13837592689262290157459915701000782306355312*\[Lambda]^23 - 
           14076084861334311116218454229326240286594962*\[Lambda]^24 - 
           717706333436519908671940671994944166285484*\[Lambda]^25 + 
           4425400998957838800238460858752829315680354*\[Lambda]^26 - 
           19847810587157134945956506683100183586693508*\[Lambda]^27 - 
           57773608895027628339442814468586089989375942*\[Lambda]^28 - 
           71571015796185751105805969749548391739792860*\[Lambda]^29 - 
           58290438983398030148416073618713279355476610*\[Lambda]^30 - 
           63100360733894411770914253590261366900257960*\[Lambda]^31 - 
           111395368034082373087041163899590247574220465*\[Lambda]^32 - 
           172824956598724242561692534678016980126574118*\[Lambda]^33 - 
           158005804101018901253097525679880198101645207*\[Lambda]^34 - 
           87102723510429995141046548614427008111988134*\[Lambda]^35 + 
           168931001766893528707902023895761282963872069*\[Lambda]^36 + 
           405830779407112997931471157532313036533047042*\[Lambda]^37 + 
           1136659305186167351224732470642880952759694139*\[Lambda]^38 + 
           1630844902666956633267235806982032284137268924*\[Lambda]^39 + 
           2949302583398483740496197792890531276123144968*\[Lambda]^40 + 
           3290807063647376667945944541636934743375461552*\[Lambda]^41 + 
           4542639137080960801811982890005687808348513536*\[Lambda]^42 + 
           4080370869995134837080101372463851581882889608*\[Lambda]^43 + 
           4542639137080960801811982890005687808348513536*\[Lambda]^44 + 
           3290807063647376667945944541636934743375461552*\[Lambda]^45 + 
           2949302583398483740496197792890531276123144968*\[Lambda]^46 + 
           1630844902666956633267235806982032284137268924*\[Lambda]^47 + 
           1136659305186167351224732470642880952759694139*\[Lambda]^48 + 
           405830779407112997931471157532313036533047042*\[Lambda]^49 + 
           168931001766893528707902023895761282963872069*\[Lambda]^50 - 
           87102723510429995141046548614427008111988134*\[Lambda]^51 - 
           158005804101018901253097525679880198101645207*\[Lambda]^52 - 
           172824956598724242561692534678016980126574118*\[Lambda]^53 - 
           111395368034082373087041163899590247574220465*\[Lambda]^54 - 
           63100360733894411770914253590261366900257960*\[Lambda]^55 - 
           58290438983398030148416073618713279355476610*\[Lambda]^56 - 
           71571015796185751105805969749548391739792860*\[Lambda]^57 - 
           57773608895027628339442814468586089989375942*\[Lambda]^58 - 
           19847810587157134945956506683100183586693508*\[Lambda]^59 + 
           4425400998957838800238460858752829315680354*\[Lambda]^60 - 
           717706333436519908671940671994944166285484*\[Lambda]^61 - 
           14076084861334311116218454229326240286594962*\[Lambda]^62 - 
           13837592689262290157459915701000782306355312*\[Lambda]^63 - 
           3139815565763657231140364562112193346121231*\[Lambda]^64 + 
           3623949107395127843673137041328826120096758*\[Lambda]^65 + 
           2186772780856255639924528234485437563041247*\[Lambda]^66 - 
           1309771779526243659297742086928484873621594*\[Lambda]^67 - 
           1970346796686183364632634478486727058665901*\[Lambda]^68 - 
           594990698208655104921746305799460190093650*\[Lambda]^69 + 
           376401670629402395655708943434864936141925*\[Lambda]^70 + 
           337845644013752246608267917574394313708620*\[Lambda]^71 + 
           10349491702647816164972649972894075674540*\[Lambda]^72 - 
           104398520967614290840543617425256162434184*\[Lambda]^73 - 
           51407040096413436832649936281044415915596*\[Lambda]^74 + 
           2752393009046112248907334656662248722048*\[Lambda]^75 + 
           12225828472385265264362739958870968561552*\[Lambda]^76 + 
           4302572015122610208051653472705729623136*\[Lambda]^77 - 
           508493141653859604799049647250530289856*\[Lambda]^78 - 
           889401285510875984841825434211507659760*\[Lambda]^79 - 
           272611519346626872686113719110354323200*\[Lambda]^80 + 
           3540645104497565190637468081942097280*\[Lambda]^81 + 
           29202427954050506667342343251917418240*\[Lambda]^82 + 
           10588707838026355963508769224414376000*\[Lambda]^83 + 
           1969858136771103178574508036222720000*\[Lambda]^84 + 
           200118990324619213152109727963040000*\[Lambda]^85 + 
           8875710899904086378704262514816000*\[Lambda]^86)/
          (\[Lambda]^22*(1 + \[Lambda])^42) - 
        ((76254248846304077576227200 + 1662099571822150573610097600*
            \[Lambda] + 15532051161313036117697529600*\[Lambda]^2 + 
           75975262119952856998236900000*\[Lambda]^3 + 
           159992278328628886461389228160*\[Lambda]^4 - 
           279673289533540510974783537120*\[Lambda]^5 - 
           2702358691716271706498845745280*\[Lambda]^6 - 
           5935572617264587872029447712720*\[Lambda]^7 + 
           4461670578535422171395504892864*\[Lambda]^8 + 
           50433622117759907624164603378056*\[Lambda]^9 + 
           83388530222120656223685035017548*\[Lambda]^10 - 
           103566901479109643133465873014688*\[Lambda]^11 - 
           598732665741993267836732123488698*\[Lambda]^12 - 
           600837404915337983189536560695700*\[Lambda]^13 + 
           1338081680560774546551725103384824*\[Lambda]^14 + 
           4024733821197094835615681275832168*\[Lambda]^15 + 
           984018625478196036720294896999231*\[Lambda]^16 - 
           11289924002157996703519734269036414*\[Lambda]^17 - 
           17365971046883533319048171132505746*\[Lambda]^18 + 
           7962462745077860055235569181820068*\[Lambda]^19 + 
           49340043233582076376016891967722552*\[Lambda]^20 + 
           32464410953993225810799987857916460*\[Lambda]^21 - 
           73294742155385828951566876940610890*\[Lambda]^22 - 
           138039751607414816823263187179488314*\[Lambda]^23 + 
           3115909579320044956685918425465609*\[Lambda]^24 + 
           239606239661627186452804962979563192*\[Lambda]^25 + 
           206239528703125667875119042164820248*\[Lambda]^26 - 
           176004106519569733077129065468538732*\[Lambda]^27 - 
           399604537408113609212539618899329288*\[Lambda]^28 - 
           6957541093387388359072822827381156*\[Lambda]^29 + 
           610524634832248634003957675647545976*\[Lambda]^30 + 
           627441871767790215497756718016921240*\[Lambda]^31 - 
           58985211043769212261990291345827605*\[Lambda]^32 - 
           586736780659853944119824834441752830*\[Lambda]^33 - 
           1110351311123547130804115188850326110*\[Lambda]^34 - 
           2381037823403673291788314563632864380*\[Lambda]^35 - 
           8862756192871084413486405889699471800*\[Lambda]^36 - 
           18735488879008699592495906966094198420*\[Lambda]^37 - 
           42898672901057313268586068589984933198*\[Lambda]^38 - 
           67819977296693589736512051497900688122*\[Lambda]^39 - 
           121183118224349412253563536018441654291*\[Lambda]^40 - 
           158685010278254325510830663485043650944*\[Lambda]^41 - 
           231658624795152284240918872120818973724*\[Lambda]^42 - 
           251961322518223432270762316059802081724*\[Lambda]^43 - 
           302636728459248244676429972881167187324*\[Lambda]^44 - 
           273770764968335076128378521863209441724*\[Lambda]^45 - 
           272266747943612138787004809277962733724*\[Lambda]^46 - 
           204373772818418764610697946475978050944*\[Lambda]^47 - 
           168556036388010014611525272556088054291*\[Lambda]^48 - 
           104732607547302154009067700231222288122*\[Lambda]^49 - 
           71549610047088266531647977245705333198*\[Lambda]^50 - 
           35910145161646470333826904270132598420*\[Lambda]^51 - 
           19341711069052447837602140145486991800*\[Lambda]^52 - 
           7311013986121001085064622364848864380*\[Lambda]^53 - 
           3495191919418313906788404395270131110*\[Lambda]^54 - 
           1463003482383290265648295141607872830*\[Lambda]^55 - 
           392307086702014075040624837068767605*\[Lambda]^56 + 
           533762251560932848321466294364721240*\[Lambda]^57 + 
           583102958040816848227182870896220976*\[Lambda]^58 - 
           12625965551415015761738051276181156*\[Lambda]^59 - 
           400832711976409070094866631748529288*\[Lambda]^60 - 
           176178247208161395596682597891738732*\[Lambda]^61 + 
           206213465338860767358146247741255248*\[Lambda]^62 + 
           239604030532302085293809368254723192*\[Lambda]^63 + 
           3115710988475790810770506864765609*\[Lambda]^64 - 
           138039758636959509027743363171848314*\[Lambda]^65 - 
           73294742407288509648249528972495890*\[Lambda]^66 + 
           32464410953993225810799987857916460*\[Lambda]^67 + 
           49340043233582076376016891967722552*\[Lambda]^68 + 
           7962462745077860055235569181820068*\[Lambda]^69 - 
           17365971046883533319048171132505746*\[Lambda]^70 - 
           11289924002157996703519734269036414*\[Lambda]^71 + 
           984018625478196036720294896999231*\[Lambda]^72 + 
           4024733821197094835615681275832168*\[Lambda]^73 + 
           1338081680560774546551725103384824*\[Lambda]^74 - 
           600837404915337983189536560695700*\[Lambda]^75 - 
           598732665741993267836732123488698*\[Lambda]^76 - 
           103566901479109643133465873014688*\[Lambda]^77 + 
           83388530222120656223685035017548*\[Lambda]^78 + 
           50433622117759907624164603378056*\[Lambda]^79 + 
           4461670578535422171395504892864*\[Lambda]^80 - 
           5935572617264587872029447712720*\[Lambda]^81 - 
           2702358691716271706498845745280*\[Lambda]^82 - 
           279673289533540510974783537120*\[Lambda]^83 + 
           159992278328628886461389228160*\[Lambda]^84 + 
           75975262119952856998236900000*\[Lambda]^85 + 
           15532051161313036117697529600*\[Lambda]^86 + 
           1662099571822150573610097600*\[Lambda]^87 + 
           76254248846304077576227200*\[Lambda]^88)*H[{0}, x])/
         (22846776830497594054080000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^43) + (1316011331*(8806706361 + 
           245758146696*\[Lambda] + 6951691341381*\[Lambda]^2 + 
           77478573715920*\[Lambda]^3 + 918146424267390*\[Lambda]^4 + 
           6165567456643440*\[Lambda]^5 + 43856049082198510*\[Lambda]^6 + 
           204337931455695120*\[Lambda]^7 + 1002538405143241655*\[Lambda]^8 + 
           3479447608296302040*\[Lambda]^9 + 12655720794871473539*
            \[Lambda]^10 + 34114387715552981472*\[Lambda]^11 + 
           96031534410487428812*\[Lambda]^12 + 206470046304432879072*
            \[Lambda]^13 + 462383644318437678284*\[Lambda]^14 + 
           806908891631443065312*\[Lambda]^15 + 1464041862939708709724*
            \[Lambda]^16 + 2097402088171516575072*\[Lambda]^17 + 
           3120234558377492644764*\[Lambda]^18 + 3694715441788334706912*
            \[Lambda]^19 + 4539924954091976819500*\[Lambda]^20 + 
           4457189882409843472608*\[Lambda]^21 + 4539924954091976819500*
            \[Lambda]^22 + 3694715441788334706912*\[Lambda]^23 + 
           3120234558377492644764*\[Lambda]^24 + 2097402088171516575072*
            \[Lambda]^25 + 1464041862939708709724*\[Lambda]^26 + 
           806908891631443065312*\[Lambda]^27 + 462383644318437678284*
            \[Lambda]^28 + 206470046304432879072*\[Lambda]^29 + 
           96031534410487428812*\[Lambda]^30 + 34114387715552981472*
            \[Lambda]^31 + 12655720794871473539*\[Lambda]^32 + 
           3479447608296302040*\[Lambda]^33 + 1002538405143241655*
            \[Lambda]^34 + 204337931455695120*\[Lambda]^35 + 
           43856049082198510*\[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
           918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
           6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
           8806706361*\[Lambda]^42)*H[{1}, x])/(1051151452978955328*
          (1 + \[Lambda])^42) + ((119603251217617287120 + 
           2786374529599734440640*\[Lambda] + 28501402998936065824080*
            \[Lambda]^2 + 161078681591629911982080*\[Lambda]^3 + 
           485128076378197797821952*\[Lambda]^4 + 256215886231159532272608*
            \[Lambda]^5 - 3899495797389994593840256*\[Lambda]^6 - 
           14898947097133709986156144*\[Lambda]^7 - 
           13877912793210618305359024*\[Lambda]^8 + 
           60507667604567559991215133*\[Lambda]^9 + 
           215903255481619775284353814*\[Lambda]^10 + 
           132000421798027475900110030*\[Lambda]^11 - 
           771714700178412932196028048*\[Lambda]^12 - 
           2000311116293636045435077148*\[Lambda]^13 - 
           561500656316839746339101480*\[Lambda]^14 + 
           5626727686041502224380007094*\[Lambda]^15 + 
           8880115321525317708484413698*\[Lambda]^16 - 
           6618663250371775815020413789*\[Lambda]^17 - 
           36642221719296322702139254184*\[Lambda]^18 - 
           34976279362545997049225336924*\[Lambda]^19 + 
           32660984186858135639245333096*\[Lambda]^20 + 
           88863166308823571195823162856*\[Lambda]^21 - 
           14365020860031396414416892184*\[Lambda]^22 - 
           251010672486879326895968957164*\[Lambda]^23 - 
           321125314870251597117896754832*\[Lambda]^24 - 
           40398443617674160193601538706*\[Lambda]^25 + 
           213565740815225283864688210900*\[Lambda]^26 - 
           145328285485967357061693559768*\[Lambda]^27 - 
           984018139801446377320319298568*\[Lambda]^28 - 
           1402898498748221008942480336576*\[Lambda]^29 - 
           1007262404239482827020580402680*\[Lambda]^30 - 
           707505509797657218725464801544*\[Lambda]^31 - 
           1557716713845760197749840245412*\[Lambda]^32 - 
           3239050645984356716901009582142*\[Lambda]^33 - 
           4311287470529270077584045699040*\[Lambda]^34 - 
           4639373746783444662204004240564*\[Lambda]^35 - 
           4195675160997006462823918636168*\[Lambda]^36 - 
           5514671361337470448117189632776*\[Lambda]^37 - 
           3173606569898481451646033179976*\[Lambda]^38 - 
           4250136031171670374107172604020*\[Lambda]^39 + 
           7636320078409418903656604449208*\[Lambda]^40 + 
           6059117315203716328083702930896*\[Lambda]^41 + 
           28924591882730527670119624171432*\[Lambda]^42 + 
           20243875274070629892576382228092*\[Lambda]^43 + 
           47688857886225492668284526897592*\[Lambda]^44 + 
           27447918430991834837877579037752*\[Lambda]^45 + 
           47688857886225492668284526897592*\[Lambda]^46 + 
           20243875274070629892576382228092*\[Lambda]^47 + 
           28924591882730527670119624171432*\[Lambda]^48 + 
           6059117315203716328083702930896*\[Lambda]^49 + 
           7636320078409418903656604449208*\[Lambda]^50 - 
           4250136031171670374107172604020*\[Lambda]^51 - 
           3173606569898481451646033179976*\[Lambda]^52 - 
           5514671361337470448117189632776*\[Lambda]^53 - 
           4195675160997006462823918636168*\[Lambda]^54 - 
           4639373746783444662204004240564*\[Lambda]^55 - 
           4311287470529270077584045699040*\[Lambda]^56 - 
           3239050645984356716901009582142*\[Lambda]^57 - 
           1557716713845760197749840245412*\[Lambda]^58 - 
           707505509797657218725464801544*\[Lambda]^59 - 
           1007262404239482827020580402680*\[Lambda]^60 - 
           1402898498748221008942480336576*\[Lambda]^61 - 
           984018139801446377320319298568*\[Lambda]^62 - 
           145328285485967357061693559768*\[Lambda]^63 + 
           213565740815225283864688210900*\[Lambda]^64 - 
           40398443617674160193601538706*\[Lambda]^65 - 
           321125314870251597117896754832*\[Lambda]^66 - 
           251010672486879326895968957164*\[Lambda]^67 - 
           14365020860031396414416892184*\[Lambda]^68 + 
           88863166308823571195823162856*\[Lambda]^69 + 
           32660984186858135639245333096*\[Lambda]^70 - 
           34976279362545997049225336924*\[Lambda]^71 - 
           36642221719296322702139254184*\[Lambda]^72 - 
           6618663250371775815020413789*\[Lambda]^73 + 
           8880115321525317708484413698*\[Lambda]^74 + 
           5626727686041502224380007094*\[Lambda]^75 - 
           561500656316839746339101480*\[Lambda]^76 - 
           2000311116293636045435077148*\[Lambda]^77 - 
           771714700178412932196028048*\[Lambda]^78 + 
           132000421798027475900110030*\[Lambda]^79 + 
           215903255481619775284353814*\[Lambda]^80 + 
           60507667604567559991215133*\[Lambda]^81 - 
           13877912793210618305359024*\[Lambda]^82 - 
           14898947097133709986156144*\[Lambda]^83 - 
           3899495797389994593840256*\[Lambda]^84 + 256215886231159532272608*
            \[Lambda]^85 + 485128076378197797821952*\[Lambda]^86 + 
           161078681591629911982080*\[Lambda]^87 + 28501402998936065824080*
            \[Lambda]^88 + 2786374529599734440640*\[Lambda]^89 + 
           119603251217617287120*\[Lambda]^90)*H[{-1, 0}, x])/
         (17917354312141284000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^43) - ((-44212978562530869000 - 
           1596718622208208154900*\[Lambda] - 45019133589392923620775*
            \[Lambda]^2 - 565734379542817711233690*\[Lambda]^3 - 
           6919554662100411004430795*\[Lambda]^4 - 44865797157300590197612970*
            \[Lambda]^5 - 333328835150241879083522658*\[Lambda]^6 - 
           1241296845746808137302790152*\[Lambda]^7 - 
           6379208001820899282898101958*\[Lambda]^8 - 
           10769811349315673972973381242*\[Lambda]^9 - 
           40336253425122433149012157503*\[Lambda]^10 + 
           87868781592316588927382648534*\[Lambda]^11 + 
           280315946570742506479676427341*\[Lambda]^12 + 
           2557757834070284865348440825884*\[Lambda]^13 + 
           6295025937453457225207154543356*\[Lambda]^14 + 
           23219230185486779993250545267424*\[Lambda]^15 + 
           46365728806658326168360678444524*\[Lambda]^16 + 
           116881467220278582931546821772496*\[Lambda]^17 + 
           192195635087811965994808256159369*\[Lambda]^18 + 
           368839597459376611707857526128246*\[Lambda]^19 + 
           504123814676343823967846317500949*\[Lambda]^20 + 
           769431441388300018893013833159002*\[Lambda]^21 + 
           879022953223215967495886209050298*\[Lambda]^22 + 
           1089023601420827690292409160332712*\[Lambda]^23 + 
           1040119974331708525691939174759278*\[Lambda]^24 + 
           1055675802690737297172703564569482*\[Lambda]^25 + 
           842199751124659057500842924368537*\[Lambda]^26 + 
           704836440436780628285583890894918*\[Lambda]^27 + 
           467475182324881384716320040764117*\[Lambda]^28 + 
           318005335680914242511832197060048*\[Lambda]^29 + 
           168064375013319201134094988554792*\[Lambda]^30 + 
           90264231010667186700385135524000*\[Lambda]^31 + 
           39317927221158242064418934506720*\[Lambda]^32 + 
           18212021313166864537785295454500*\[Lambda]^33 + 
           2884138957188188255410861352075*\[Lambda]^34 - 
           5884674536964819011210667440350*\[Lambda]^35 - 
           6833222323481481102177311463297*\[Lambda]^36 - 
           1456150452868073734263222509438*\[Lambda]^37 + 
           2135305715789011318255397003138*\[Lambda]^38 - 
           60540480039393363948460502488*\[Lambda]^39 - 
           3770971127004123147844031009082*\[Lambda]^40 - 
           3592532406890998069690076493374*\[Lambda]^41 - 
           314760543949404638164029833981*\[Lambda]^42 + 
           1604075262957285912067107343506*\[Lambda]^43 + 
           631836854040547245911722854599*\[Lambda]^44 - 
           920280877578208236109699870844*\[Lambda]^45 - 
           1019621516254469758587783753060*\[Lambda]^46 - 
           141078015140668596160986675840*\[Lambda]^47 + 
           371518337014108704735145499340*\[Lambda]^48 + 
           207909617718463375024153761840*\[Lambda]^49 - 
           85072848336522663702614769405*\[Lambda]^50 - 
           136567011122464921231871003646*\[Lambda]^51 - 
           36736172809239834118201262649*\[Lambda]^52 + 
           28324847933526472364470545534*\[Lambda]^53 + 
           22881116407005414809445252726*\[Lambda]^54 + 
           630642131584719557570779704*\[Lambda]^55 - 
           6396934614274990564005561534*\[Lambda]^56 - 
           2962853866980098122441145586*\[Lambda]^57 + 
           214478262580379747726684691*\[Lambda]^58 + 
           689343504824491180769138514*\[Lambda]^59 + 
           226219844105103809932113831*\[Lambda]^60 - 
           29935250987461871134556304*\[Lambda]^61 - 
           45465488950094608555286256*\[Lambda]^62 - 
           13153871621304577174986624*\[Lambda]^63 + 285411613918588860871584*
            \[Lambda]^64 + 1369880020137785195993616*\[Lambda]^65 + 
           474876921186090532624320*\[Lambda]^66 + 85145399243155345610880*
            \[Lambda]^67 + 8359123588799203321920*\[Lambda]^68 + 
           358809753652851861360*\[Lambda]^69)*H[{0, 0}, x])/
         (35834708624282568000*(-1 + \[Lambda])^2*(1 + \[Lambda])^44) - 
        (1316011331*(127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 
           1915704*\[Lambda]^3 + 25933887*\[Lambda]^4 + 
           191570400*\[Lambda]^5 + 1514472400*\[Lambda]^6 + 
           7684101600*\[Lambda]^7 + 41374128775*\[Lambda]^8 + 
           155603057400*\[Lambda]^9 + 617122298772*\[Lambda]^10 + 
           1798771343544*\[Lambda]^11 + 5503745253447*\[Lambda]^12 + 
           12791262887424*\[Lambda]^13 + 31103676548352*\[Lambda]^14 + 
           58735390809600*\[Lambda]^15 + 115773046235100*\[Lambda]^16 + 
           179877134354400*\[Lambda]^17 + 291245712763600*\[Lambda]^18 + 
           375299206245600*\[Lambda]^19 + 503464230757852*\[Lambda]^20 + 
           540430856993664*\[Lambda]^21 + 603630413934912*\[Lambda]^22 + 
           540430856993664*\[Lambda]^23 + 503464230757852*\[Lambda]^24 + 
           375299206245600*\[Lambda]^25 + 291245712763600*\[Lambda]^26 + 
           179877134354400*\[Lambda]^27 + 115773046235100*\[Lambda]^28 + 
           58735390809600*\[Lambda]^29 + 31103676548352*\[Lambda]^30 + 
           12791262887424*\[Lambda]^31 + 5503745253447*\[Lambda]^32 + 
           1798771343544*\[Lambda]^33 + 617122298772*\[Lambda]^34 + 
           155603057400*\[Lambda]^35 + 41374128775*\[Lambda]^36 + 
           7684101600*\[Lambda]^37 + 1514472400*\[Lambda]^38 + 
           191570400*\[Lambda]^39 + 25933887*\[Lambda]^40 + 
           1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 
           127*\[Lambda]^44)*H[{0, 1}, x])/(67730995332*(-1 + \[Lambda])*
          (1 + \[Lambda])^43) - ((119603251217617287120 + 
           2786374529599734440640*\[Lambda] + 28501402998936065824080*
            \[Lambda]^2 + 161078681591629911982080*\[Lambda]^3 + 
           485128076378197797821952*\[Lambda]^4 + 256215886231159532272608*
            \[Lambda]^5 - 3899495797389994593840256*\[Lambda]^6 - 
           14898947097133709986156144*\[Lambda]^7 - 
           13877912793210618305359024*\[Lambda]^8 + 
           60507667604567559991215133*\[Lambda]^9 + 
           215903255481619775284353814*\[Lambda]^10 + 
           132000421798027475900110030*\[Lambda]^11 - 
           771714700178412932196028048*\[Lambda]^12 - 
           2000311116293636045435077148*\[Lambda]^13 - 
           561500656316839746339101480*\[Lambda]^14 + 
           5626727686041502224380007094*\[Lambda]^15 + 
           8880115321525317708484413698*\[Lambda]^16 - 
           6618663250371775815020413789*\[Lambda]^17 - 
           36642221719296322702139254184*\[Lambda]^18 - 
           34976279362545997049225336924*\[Lambda]^19 + 
           32660984186858135639245333096*\[Lambda]^20 + 
           88863166308823571195823162856*\[Lambda]^21 - 
           14365020860031396414416892184*\[Lambda]^22 - 
           251010672398453369770907219164*\[Lambda]^23 - 
           321125311845666103013422818832*\[Lambda]^24 - 
           40398337303215535469767690706*\[Lambda]^25 + 
           213567074657428183937693986900*\[Lambda]^26 - 
           145310228566440205912234381768*\[Lambda]^27 - 
           983884755581156370019741698568*\[Lambda]^28 - 
           1401844021019799832954314736576*\[Lambda]^29 - 
           1001912214958961423075190002680*\[Lambda]^30 - 
           678698053599665619293674951544*\[Lambda]^31 - 
           1449375380915201767855684645412*\[Lambda]^32 - 
           2809368520534495204720052214142*\[Lambda]^33 - 
           3058861661852014628007606963040*\[Lambda]^34 - 
           807295464826228357602962422564*\[Lambda]^35 + 
           4710463922930143400830756819832*\[Lambda]^36 + 
           16141803984303176954959520255224*\[Lambda]^37 + 
           37721930039971084248809109220024*\[Lambda]^38 + 
           76358859422550714400821666795980*\[Lambda]^39 + 
           132878900946134963861300478049208*\[Lambda]^40 + 
           208844006367897730410482121330896*\[Lambda]^41 + 
           290233186532676417766932150571432*\[Lambda]^42 + 
           370789595612621890394734085116092*\[Lambda]^43 + 
           423973234182147574407694564913592*\[Lambda]^44 + 
           447736084588407567020109969565752*\[Lambda]^45 + 
           423973234182147574407694564913592*\[Lambda]^46 + 
           370789595612621890394734085116092*\[Lambda]^47 + 
           290233186532676417766932150571432*\[Lambda]^48 + 
           208844006367897730410482121330896*\[Lambda]^49 + 
           132878900946134963861300478049208*\[Lambda]^50 + 
           76358859422550714400821666795980*\[Lambda]^51 + 
           37721930039971084248809109220024*\[Lambda]^52 + 
           16141803984303176954959520255224*\[Lambda]^53 + 
           4710463922930143400830756819832*\[Lambda]^54 - 
           807295464826228357602962422564*\[Lambda]^55 - 
           3058861661852014628007606963040*\[Lambda]^56 - 
           2809368520534495204720052214142*\[Lambda]^57 - 
           1449375380915201767855684645412*\[Lambda]^58 - 
           678698053599665619293674951544*\[Lambda]^59 - 
           1001912214958961423075190002680*\[Lambda]^60 - 
           1401844021019799832954314736576*\[Lambda]^61 - 
           983884755581156370019741698568*\[Lambda]^62 - 
           145310228566440205912234381768*\[Lambda]^63 + 
           213567074657428183937693986900*\[Lambda]^64 - 
           40398337303215535469767690706*\[Lambda]^65 - 
           321125311845666103013422818832*\[Lambda]^66 - 
           251010672398453369770907219164*\[Lambda]^67 - 
           14365020860031396414416892184*\[Lambda]^68 + 
           88863166308823571195823162856*\[Lambda]^69 + 
           32660984186858135639245333096*\[Lambda]^70 - 
           34976279362545997049225336924*\[Lambda]^71 - 
           36642221719296322702139254184*\[Lambda]^72 - 
           6618663250371775815020413789*\[Lambda]^73 + 
           8880115321525317708484413698*\[Lambda]^74 + 
           5626727686041502224380007094*\[Lambda]^75 - 
           561500656316839746339101480*\[Lambda]^76 - 
           2000311116293636045435077148*\[Lambda]^77 - 
           771714700178412932196028048*\[Lambda]^78 + 
           132000421798027475900110030*\[Lambda]^79 + 
           215903255481619775284353814*\[Lambda]^80 + 
           60507667604567559991215133*\[Lambda]^81 - 
           13877912793210618305359024*\[Lambda]^82 - 
           14898947097133709986156144*\[Lambda]^83 - 
           3899495797389994593840256*\[Lambda]^84 + 256215886231159532272608*
            \[Lambda]^85 + 485128076378197797821952*\[Lambda]^86 + 
           161078681591629911982080*\[Lambda]^87 + 28501402998936065824080*
            \[Lambda]^88 + 2786374529599734440640*\[Lambda]^89 + 
           119603251217617287120*\[Lambda]^90)*H[{1, 0}, x])/
         (35834708624282568000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^43) + (168*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(6325*(-1 + \[Lambda])^2) - 
        (168*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (6325*(-1 + \[Lambda])^2) + (84*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*H[{0, 1, 0}, x])/(6325*(-1 + \[Lambda])^2) - 
        (84*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (6325*(-1 + \[Lambda])^2) - (126*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*Zeta[3])/(6325*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-690930574920734293003920613949/
         69362814457390695548186880000 + (252*Zeta[3])/253) + 
      2*nh*TF*(-1/6883833192841231599772800000*
         (252739783857798616268137248000 + 5698516190312054925051051816000*
            \[Lambda] + 56083275744825883983053264640000*\[Lambda]^2 + 
           301645120169710603217643520208400*\[Lambda]^3 + 
           836529277795059971103921174755520*\[Lambda]^4 + 
           153727844472205833277621757263680*\[Lambda]^5 - 
           7475371235758930664343971705037120*\[Lambda]^6 - 
           24510939152925120541662818215778364*\[Lambda]^7 - 
           14020022077537374986518255950229104*\[Lambda]^8 + 
           117226118521668792998354920170143472*\[Lambda]^9 + 
           328159632051929263184500563719415072*\[Lambda]^10 + 
           51683411239176171880487780377593948*\[Lambda]^11 - 
           1447410210582515195844105202899577224*\[Lambda]^12 - 
           2888906793731612320935063338881338360*\[Lambda]^13 + 
           241652140042924324659552772305889232*\[Lambda]^14 + 
           9021090757862406761052840488266958180*\[Lambda]^15 + 
           9750176907203253493173807666382969840*\[Lambda]^16 - 
           16699160611792672277847901395999494882*\[Lambda]^17 - 
           53162336457667071565667792926190809745*\[Lambda]^18 - 
           33685704443937718580472649936407433061*\[Lambda]^19 + 
           62417680922408751967223022371222250882*\[Lambda]^20 + 
           104054900254150152120360340710853312728*\[Lambda]^21 - 
           69129954244002271370368347659182707079*\[Lambda]^22 - 
           336466261508308974014350913032921877028*\[Lambda]^23 - 
           309109585889981519445931259645552673165*\[Lambda]^24 + 
           100343195863089854849353670508540293506*\[Lambda]^25 + 
           321877937090373722405808460127980766679*\[Lambda]^26 - 
           188074146851432509885778228377422174906*\[Lambda]^27 - 
           987911476788918963401226324514309691293*\[Lambda]^28 - 
           1050787000915263891628681026686839522518*\[Lambda]^29 - 
           276831740720874244297205409507154881105*\[Lambda]^30 + 
           159632278514048004188682099894187767700*\[Lambda]^31 - 
           540847594582655658872332435165284849867*\[Lambda]^32 - 
           1661276490274939602080258371448210293452*\[Lambda]^33 - 
           1818737923573464175297021500001270470784*\[Lambda]^34 - 
           1433151128742388577189698695222779805579*\[Lambda]^35 - 
           949644074568139773397780632845390270001*\[Lambda]^36 - 
           2579755457202679077583128248984626675754*\[Lambda]^37 - 
           2882236337375256230215169901211699562718*\[Lambda]^38 - 
           5971114417640834887654628852112556526232*\[Lambda]^39 - 
           4376580498672156267597526841476313623042*\[Lambda]^40 - 
           8945110763566127012579025635804103900708*\[Lambda]^41 - 
           5938548842669277808175378951947588935378*\[Lambda]^42 - 
           10899620144506291145354352665203000318340*\[Lambda]^43 - 
           5938548842669277808175378951947588935378*\[Lambda]^44 - 
           8945110763566127012579025635804103900708*\[Lambda]^45 - 
           4376580498672156267597526841476313623042*\[Lambda]^46 - 
           5971114417640834887654628852112556526232*\[Lambda]^47 - 
           2882236337375256230215169901211699562718*\[Lambda]^48 - 
           2579755457202679077583128248984626675754*\[Lambda]^49 - 
           949644074568139773397780632845390270001*\[Lambda]^50 - 
           1433151128742388577189698695222779805579*\[Lambda]^51 - 
           1818737923573464175297021500001270470784*\[Lambda]^52 - 
           1661276490274939602080258371448210293452*\[Lambda]^53 - 
           540847594582655658872332435165284849867*\[Lambda]^54 + 
           159632278514048004188682099894187767700*\[Lambda]^55 - 
           276831740720874244297205409507154881105*\[Lambda]^56 - 
           1050787000915263891628681026686839522518*\[Lambda]^57 - 
           987911476788918963401226324514309691293*\[Lambda]^58 - 
           188074146851432509885778228377422174906*\[Lambda]^59 + 
           321877937090373722405808460127980766679*\[Lambda]^60 + 
           100343195863089854849353670508540293506*\[Lambda]^61 - 
           309109585889981519445931259645552673165*\[Lambda]^62 - 
           336466261508308974014350913032921877028*\[Lambda]^63 - 
           69129954244002271370368347659182707079*\[Lambda]^64 + 
           104054900254150152120360340710853312728*\[Lambda]^65 + 
           62417680922408751967223022371222250882*\[Lambda]^66 - 
           33685704443937718580472649936407433061*\[Lambda]^67 - 
           53162336457667071565667792926190809745*\[Lambda]^68 - 
           16699160611792672277847901395999494882*\[Lambda]^69 + 
           9750176907203253493173807666382969840*\[Lambda]^70 + 
           9021090757862406761052840488266958180*\[Lambda]^71 + 
           241652140042924324659552772305889232*\[Lambda]^72 - 
           2888906793731612320935063338881338360*\[Lambda]^73 - 
           1447410210582515195844105202899577224*\[Lambda]^74 + 
           51683411239176171880487780377593948*\[Lambda]^75 + 
           328159632051929263184500563719415072*\[Lambda]^76 + 
           117226118521668792998354920170143472*\[Lambda]^77 - 
           14020022077537374986518255950229104*\[Lambda]^78 - 
           24510939152925120541662818215778364*\[Lambda]^79 - 
           7475371235758930664343971705037120*\[Lambda]^80 + 
           153727844472205833277621757263680*\[Lambda]^81 + 
           836529277795059971103921174755520*\[Lambda]^82 + 
           301645120169710603217643520208400*\[Lambda]^83 + 
           56083275744825883983053264640000*\[Lambda]^84 + 
           5698516190312054925051051816000*\[Lambda]^85 + 
           252739783857798616268137248000*\[Lambda]^86)/
          (\[Lambda]^22*(1 + \[Lambda])^42) - 
        ((9117596820266905348778400 + 198735979524484342094154000*\[Lambda] + 
           1856805450441085014007737600*\[Lambda]^2 + 
           9089069906350354948172865720*\[Lambda]^3 + 
           19306585814455964813123855520*\[Lambda]^4 - 
           31672292428214631336257314200*\[Lambda]^5 - 
           314422028774896436789011737120*\[Lambda]^6 - 
           690630945041106284339154666636*\[Lambda]^7 + 
           514105916157305552844674254344*\[Lambda]^8 + 
           5787396099807493021595738262984*\[Lambda]^9 + 
           9369786204517832221605825989784*\[Lambda]^10 - 
           12554351099661203941695643509846*\[Lambda]^11 - 
           69315208493601098681590383525492*\[Lambda]^12 - 
           67953088360991706287673560659170*\[Lambda]^13 + 
           155108905635713332217149554940726*\[Lambda]^14 + 
           457165917084766480559487193887667*\[Lambda]^15 + 
           101524922926392479153699887660234*\[Lambda]^16 - 
           1286389567256029973039502307142669*\[Lambda]^17 - 
           1930056858163311822622259153373855*\[Lambda]^18 + 
           993493986893791205703987974168937*\[Lambda]^19 + 
           5670529670115673377121263082857979*\[Lambda]^20 + 
           3736105796789776556425556285555473*\[Lambda]^21 - 
           8074345861996702931043112989836081*\[Lambda]^22 - 
           15038746234660427655235228678579173*\[Lambda]^23 + 
           1136377703271186013673205485271846*\[Lambda]^24 + 
           27739098920595704583510667848812035*\[Lambda]^25 + 
           23939923037410591764988586146907758*\[Lambda]^26 - 
           18850747365958556815337775291430414*\[Lambda]^27 - 
           44177233679547218527285910856464654*\[Lambda]^28 - 
           1626731609520786320611820702158854*\[Lambda]^29 + 
           65300905567832613946692262655157966*\[Lambda]^30 + 
           65694610747045739896794570409244841*\[Lambda]^31 - 
           3529085905733670273640340428757230*\[Lambda]^32 - 
           33643034876482643387762688894447775*\[Lambda]^33 + 
           36355481136839485048568389151413265*\[Lambda]^34 + 
           180767284211231909453608031849689415*\[Lambda]^35 + 
           271771316107221372754815796731850605*\[Lambda]^36 + 
           497448823490813890612051432397937711*\[Lambda]^37 + 
           727457075894921569332544007345030015*\[Lambda]^38 + 
           1511989714993839286024572836404762157*\[Lambda]^39 + 
           1992083427213986859522156908100326294*\[Lambda]^40 + 
           3257339278758108793958302828664764473*\[Lambda]^41 + 
           3478287259691308201388095237359061334*\[Lambda]^42 + 
           4684942064332994615118751621287798204*\[Lambda]^43 + 
           4178582450845477410879414082421255284*\[Lambda]^44 + 
           4684942064332994615118751621287798204*\[Lambda]^45 + 
           3478287259691308201388095237359061334*\[Lambda]^46 + 
           3257339278758108793958302828664764473*\[Lambda]^47 + 
           1992083427213986859522156908100326294*\[Lambda]^48 + 
           1511989714993839286024572836404762157*\[Lambda]^49 + 
           727457075894921569332544007345030015*\[Lambda]^50 + 
           497448823490813890612051432397937711*\[Lambda]^51 + 
           271771316107221372754815796731850605*\[Lambda]^52 + 
           180767284211231909453608031849689415*\[Lambda]^53 + 
           36355481136839485048568389151413265*\[Lambda]^54 - 
           33643034876482643387762688894447775*\[Lambda]^55 - 
           3529085905733670273640340428757230*\[Lambda]^56 + 
           65694610747045739896794570409244841*\[Lambda]^57 + 
           65300905567832613946692262655157966*\[Lambda]^58 - 
           1626731609520786320611820702158854*\[Lambda]^59 - 
           44177233679547218527285910856464654*\[Lambda]^60 - 
           18850747365958556815337775291430414*\[Lambda]^61 + 
           23939923037410591764988586146907758*\[Lambda]^62 + 
           27739098920595704583510667848812035*\[Lambda]^63 + 
           1136377703271186013673205485271846*\[Lambda]^64 - 
           15038746234660427655235228678579173*\[Lambda]^65 - 
           8074345861996702931043112989836081*\[Lambda]^66 + 
           3736105796789776556425556285555473*\[Lambda]^67 + 
           5670529670115673377121263082857979*\[Lambda]^68 + 
           993493986893791205703987974168937*\[Lambda]^69 - 
           1930056858163311822622259153373855*\[Lambda]^70 - 
           1286389567256029973039502307142669*\[Lambda]^71 + 
           101524922926392479153699887660234*\[Lambda]^72 + 
           457165917084766480559487193887667*\[Lambda]^73 + 
           155108905635713332217149554940726*\[Lambda]^74 - 
           67953088360991706287673560659170*\[Lambda]^75 - 
           69315208493601098681590383525492*\[Lambda]^76 - 
           12554351099661203941695643509846*\[Lambda]^77 + 
           9369786204517832221605825989784*\[Lambda]^78 + 
           5787396099807493021595738262984*\[Lambda]^79 + 
           514105916157305552844674254344*\[Lambda]^80 - 
           690630945041106284339154666636*\[Lambda]^81 - 
           314422028774896436789011737120*\[Lambda]^82 - 
           31672292428214631336257314200*\[Lambda]^83 + 
           19306585814455964813123855520*\[Lambda]^84 + 
           9089069906350354948172865720*\[Lambda]^85 + 
           1856805450441085014007737600*\[Lambda]^86 + 
           198735979524484342094154000*\[Lambda]^87 + 
           9117596820266905348778400*\[Lambda]^88)*H[{0}, x])/
         (248334530766278196240000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^43) + ((328917634208762819220 + 
           7004948813649021984840*\[Lambda] + 64030045259175844572360*
            \[Lambda]^2 + 308069203074104803688136*\[Lambda]^3 + 
           660577042971865434223224*\[Lambda]^4 - 850987006120059539800368*
            \[Lambda]^5 - 9260488488510568097464312*\[Lambda]^6 - 
           20299667191484370239698772*\[Lambda]^7 + 
           12861464081189390442632467*\[Lambda]^8 + 
           153837243065993234772050702*\[Lambda]^9 + 
           241366940853706427171908132*\[Lambda]^10 - 
           324302415176339113807611439*\[Lambda]^11 - 
           1703457151518734997248826489*\[Lambda]^12 - 
           1617150929006631218478848742*\[Lambda]^13 + 
           3407554357035819527760572102*\[Lambda]^14 + 
           9382216028668760824898377281*\[Lambda]^15 + 
           410634805247005454068523033*\[Lambda]^16 - 
           28590937389311990093252178042*\[Lambda]^17 - 
           38998993099022247389664963414*\[Lambda]^18 + 
           18242603477934008451872989498*\[Lambda]^19 + 
           93990321066356977607040973910*\[Lambda]^20 + 
           35758741134190553237955198608*\[Lambda]^21 - 
           179545140675807224234026086262*\[Lambda]^22 - 
           273462570516780291225173660380*\[Lambda]^23 + 
           3642093201607559550654257942*\[Lambda]^24 + 
           352216022343462887678187035029*\[Lambda]^25 + 
           161442211755870500842214435946*\[Lambda]^26 - 
           522639961784369180574624161529*\[Lambda]^27 - 
           799588663440397757460250530840*\[Lambda]^28 - 
           171259288294541481642146374095*\[Lambda]^29 + 
           523550603136601559123051969990*\[Lambda]^30 + 
           201259414242744227929606727459*\[Lambda]^31 - 
           818583141427397965618071623226*\[Lambda]^32 - 
           1250047112634150693774974333700*\[Lambda]^33 - 
           823426436746346585474786695842*\[Lambda]^34 - 
           801720573031244103799084483584*\[Lambda]^35 - 
           2412107311735288676414648921438*\[Lambda]^36 - 
           5694902373459613644729043746418*\[Lambda]^37 - 
           10336933132705689551550568901698*\[Lambda]^38 - 
           16622357392074620881147842321706*\[Lambda]^39 - 
           25032864546841212751006655610844*\[Lambda]^40 - 
           34916056657476454237010895727159*\[Lambda]^41 - 
           44372045379343608518147710944314*\[Lambda]^42 - 
           51129634802194560139207356684499*\[Lambda]^43 - 
           53556787996235906705449170197054*\[Lambda]^44 - 
           51129634802194560139207356684499*\[Lambda]^45 - 
           44372045379343608518147710944314*\[Lambda]^46 - 
           34916056657476454237010895727159*\[Lambda]^47 - 
           25032864546841212751006655610844*\[Lambda]^48 - 
           16622357392074620881147842321706*\[Lambda]^49 - 
           10336933132705689551550568901698*\[Lambda]^50 - 
           5694902373459613644729043746418*\[Lambda]^51 - 
           2412107311735288676414648921438*\[Lambda]^52 - 
           801720573031244103799084483584*\[Lambda]^53 - 
           823426436746346585474786695842*\[Lambda]^54 - 
           1250047112634150693774974333700*\[Lambda]^55 - 
           818583141427397965618071623226*\[Lambda]^56 + 
           201259414242744227929606727459*\[Lambda]^57 + 
           523550603136601559123051969990*\[Lambda]^58 - 
           171259288294541481642146374095*\[Lambda]^59 - 
           799588663440397757460250530840*\[Lambda]^60 - 
           522639961784369180574624161529*\[Lambda]^61 + 
           161442211755870500842214435946*\[Lambda]^62 + 
           352216022343462887678187035029*\[Lambda]^63 + 
           3642093201607559550654257942*\[Lambda]^64 - 
           273462570516780291225173660380*\[Lambda]^65 - 
           179545140675807224234026086262*\[Lambda]^66 + 
           35758741134190553237955198608*\[Lambda]^67 + 
           93990321066356977607040973910*\[Lambda]^68 + 
           18242603477934008451872989498*\[Lambda]^69 - 
           38998993099022247389664963414*\[Lambda]^70 - 
           28590937389311990093252178042*\[Lambda]^71 + 
           410634805247005454068523033*\[Lambda]^72 + 
           9382216028668760824898377281*\[Lambda]^73 + 
           3407554357035819527760572102*\[Lambda]^74 - 
           1617150929006631218478848742*\[Lambda]^75 - 
           1703457151518734997248826489*\[Lambda]^76 - 
           324302415176339113807611439*\[Lambda]^77 + 
           241366940853706427171908132*\[Lambda]^78 + 
           153837243065993234772050702*\[Lambda]^79 + 
           12861464081189390442632467*\[Lambda]^80 - 
           20299667191484370239698772*\[Lambda]^81 - 
           9260488488510568097464312*\[Lambda]^82 - 850987006120059539800368*
            \[Lambda]^83 + 660577042971865434223224*\[Lambda]^84 + 
           308069203074104803688136*\[Lambda]^85 + 64030045259175844572360*
            \[Lambda]^86 + 7004948813649021984840*\[Lambda]^87 + 
           328917634208762819220*\[Lambda]^88)*H[{-1, 0}, x])/
         (4479338578035321000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^41) - ((8813680876747041750 + 198342553457705425825*
            \[Lambda] + 7898012546922739529420*\[Lambda]^2 - 
           20895454219768188476880*\[Lambda]^3 - 122365891269338835606685*
            \[Lambda]^4 - 18043213455827608085452896*\[Lambda]^5 - 
           127563549538215291623688968*\[Lambda]^6 - 
           1443265105037814083279593788*\[Lambda]^7 - 
           7140644334895742096070032132*\[Lambda]^8 - 
           45171961751651133098112775678*\[Lambda]^9 - 
           169029066887127394616118574462*\[Lambda]^10 - 
           741070836164889493199030966946*\[Lambda]^11 - 
           2190438228483115140028341661529*\[Lambda]^12 - 
           7200209445343209052945688265641*\[Lambda]^13 - 
           17174349199455011449775871071324*\[Lambda]^14 - 
           44065869214478237446038769762692*\[Lambda]^15 - 
           86098828814148096877064103000470*\[Lambda]^16 - 
           177208184866053980064051538594511*\[Lambda]^17 - 
           287245817825567955151539944518539*\[Lambda]^18 - 
           482894197805588946755792265857246*\[Lambda]^19 - 
           654011079033736893857351929138204*\[Lambda]^20 - 
           906600040740191863137830994151124*\[Lambda]^21 - 
           1029097907636927876309172333516886*\[Lambda]^22 - 
           1185144980782224263650792340068724*\[Lambda]^23 - 
           1132847097772435983139570471905346*\[Lambda]^24 - 
           1089453279956684580414337303653794*\[Lambda]^25 - 
           873567996259111086234376804227403*\[Lambda]^26 - 
           694761730137913703790762012417812*\[Lambda]^27 - 
           463084869162431616125122020715638*\[Lambda]^28 - 
           310635186683061795706340350114457*\[Lambda]^29 - 
           181109694197100632459925896396396*\[Lambda]^30 - 
           101965480104926483589845871957264*\[Lambda]^31 - 
           40041000231865052848277252663054*\[Lambda]^32 - 
           9290822718649441645480081059581*\[Lambda]^33 - 
           5228437962218771854354705730354*\[Lambda]^34 - 
           13489841117075103457220033331396*\[Lambda]^35 - 
           11458195007289952179461344012573*\[Lambda]^36 + 
           2132956819511062499858942556488*\[Lambda]^37 + 
           10103393083208440382916437639812*\[Lambda]^38 + 
           3193165949976121554354099732948*\[Lambda]^39 - 
           7336738746641160873067413717056*\[Lambda]^40 - 
           7658846217906464188157666998590*\[Lambda]^41 + 
           199268415156919710362173957892*\[Lambda]^42 + 
           4777033593561038028880697262198*\[Lambda]^43 + 
           2048495254790318252951517103907*\[Lambda]^44 - 
           2126372553301730767490227876007*\[Lambda]^45 - 
           2516328292428314429200795268916*\[Lambda]^46 - 
           316541616792815661816590113884*\[Lambda]^47 + 
           990984920562782979973857753894*\[Lambda]^48 + 
           561740303986805907729668357871*\[Lambda]^49 - 
           209876605077819774181477082031*\[Lambda]^50 - 
           355058562876058706261179938486*\[Lambda]^51 - 
           98902876691648961066472282314*\[Lambda]^52 + 
           72338477616349573614215404704*\[Lambda]^53 + 
           59785624382862626966174357706*\[Lambda]^54 + 
           1741471165564586673738568092*\[Lambda]^55 - 
           16981909070452521906277106058*\[Lambda]^56 - 
           8017793796253767254552349714*\[Lambda]^57 + 
           459024616680537989671915989*\[Lambda]^58 + 
           1796703749571516615878614176*\[Lambda]^59 + 
           596796405634539634176133884*\[Lambda]^60 - 
           80089419997533289174162695*\[Lambda]^61 - 
           121349602372570026320285940*\[Lambda]^62 - 
           34927892856474217887041040*\[Lambda]^63 + 
           1005306121475011852549560*\[Lambda]^64 + 3787129901575704704431788*
            \[Lambda]^65 + 1306414374972116901583248*\[Lambda]^66 + 
           234119828659421665626120*\[Lambda]^67 + 22988352246199642869840*
            \[Lambda]^68 + 986752902626288457660*\[Lambda]^69)*H[{0, 0}, x])/
         (8958677156070642000*(-1 + \[Lambda])^2*(1 + \[Lambda])^44) - 
        ((328917634208762819220 + 7004948813649021984840*\[Lambda] + 
           64030045259175844572360*\[Lambda]^2 + 308069203074104803688136*
            \[Lambda]^3 + 660577042971865434223224*\[Lambda]^4 - 
           850987006120059539800368*\[Lambda]^5 - 9260488488510568097464312*
            \[Lambda]^6 - 20299667191484370239698772*\[Lambda]^7 + 
           12861464081189390442632467*\[Lambda]^8 + 
           153837243065993234772050702*\[Lambda]^9 + 
           241366940853706427171908132*\[Lambda]^10 - 
           324302415176339113807611439*\[Lambda]^11 - 
           1703457151518734997248826489*\[Lambda]^12 - 
           1617150929006631218478848742*\[Lambda]^13 + 
           3407554357035819527760572102*\[Lambda]^14 + 
           9382216028668760824898377281*\[Lambda]^15 + 
           410634805247005454068523033*\[Lambda]^16 - 
           28590937389311990093252178042*\[Lambda]^17 - 
           38998993099022247389664963414*\[Lambda]^18 + 
           18242603477934008451872989498*\[Lambda]^19 + 
           93990321066356977607040973910*\[Lambda]^20 + 
           35758741134190553237955198608*\[Lambda]^21 - 
           179545140675807224234026086262*\[Lambda]^22 - 
           273462570516780291225173660380*\[Lambda]^23 + 
           3642093201607559550654257942*\[Lambda]^24 + 
           352216022343462887678187035029*\[Lambda]^25 + 
           161442211755870500842214435946*\[Lambda]^26 - 
           522639961784369180574624161529*\[Lambda]^27 - 
           799588663440397757460250530840*\[Lambda]^28 - 
           171259288294541481642146374095*\[Lambda]^29 + 
           523550603136601559123051969990*\[Lambda]^30 + 
           201259414242744227929606727459*\[Lambda]^31 - 
           818583141427397965618071623226*\[Lambda]^32 - 
           1250047112634150693774974333700*\[Lambda]^33 - 
           823426436746346585474786695842*\[Lambda]^34 - 
           801720573031244103799084483584*\[Lambda]^35 - 
           2412107311735288676414648921438*\[Lambda]^36 - 
           5694902373459613644729043746418*\[Lambda]^37 - 
           10336933132705689551550568901698*\[Lambda]^38 - 
           16622357392074620881147842321706*\[Lambda]^39 - 
           25032864546841212751006655610844*\[Lambda]^40 - 
           34916056657476454237010895727159*\[Lambda]^41 - 
           44372045379343608518147710944314*\[Lambda]^42 - 
           51129634802194560139207356684499*\[Lambda]^43 - 
           53556787996235906705449170197054*\[Lambda]^44 - 
           51129634802194560139207356684499*\[Lambda]^45 - 
           44372045379343608518147710944314*\[Lambda]^46 - 
           34916056657476454237010895727159*\[Lambda]^47 - 
           25032864546841212751006655610844*\[Lambda]^48 - 
           16622357392074620881147842321706*\[Lambda]^49 - 
           10336933132705689551550568901698*\[Lambda]^50 - 
           5694902373459613644729043746418*\[Lambda]^51 - 
           2412107311735288676414648921438*\[Lambda]^52 - 
           801720573031244103799084483584*\[Lambda]^53 - 
           823426436746346585474786695842*\[Lambda]^54 - 
           1250047112634150693774974333700*\[Lambda]^55 - 
           818583141427397965618071623226*\[Lambda]^56 + 
           201259414242744227929606727459*\[Lambda]^57 + 
           523550603136601559123051969990*\[Lambda]^58 - 
           171259288294541481642146374095*\[Lambda]^59 - 
           799588663440397757460250530840*\[Lambda]^60 - 
           522639961784369180574624161529*\[Lambda]^61 + 
           161442211755870500842214435946*\[Lambda]^62 + 
           352216022343462887678187035029*\[Lambda]^63 + 
           3642093201607559550654257942*\[Lambda]^64 - 
           273462570516780291225173660380*\[Lambda]^65 - 
           179545140675807224234026086262*\[Lambda]^66 + 
           35758741134190553237955198608*\[Lambda]^67 + 
           93990321066356977607040973910*\[Lambda]^68 + 
           18242603477934008451872989498*\[Lambda]^69 - 
           38998993099022247389664963414*\[Lambda]^70 - 
           28590937389311990093252178042*\[Lambda]^71 + 
           410634805247005454068523033*\[Lambda]^72 + 
           9382216028668760824898377281*\[Lambda]^73 + 
           3407554357035819527760572102*\[Lambda]^74 - 
           1617150929006631218478848742*\[Lambda]^75 - 
           1703457151518734997248826489*\[Lambda]^76 - 
           324302415176339113807611439*\[Lambda]^77 + 
           241366940853706427171908132*\[Lambda]^78 + 
           153837243065993234772050702*\[Lambda]^79 + 
           12861464081189390442632467*\[Lambda]^80 - 
           20299667191484370239698772*\[Lambda]^81 - 
           9260488488510568097464312*\[Lambda]^82 - 850987006120059539800368*
            \[Lambda]^83 + 660577042971865434223224*\[Lambda]^84 + 
           308069203074104803688136*\[Lambda]^85 + 64030045259175844572360*
            \[Lambda]^86 + 7004948813649021984840*\[Lambda]^87 + 
           328917634208762819220*\[Lambda]^88)*H[{1, 0}, x])/
         (8958677156070642000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^41) - (336*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(6325*(-1 + \[Lambda])^2) + 
        (336*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (6325*(-1 + \[Lambda])^2) - (168*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*H[{0, 1, 0}, x])/(6325*(-1 + \[Lambda])^2) + 
        (168*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (6325*(-1 + \[Lambda])^2) + (252*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*Zeta[3])/(6325*(-1 + \[Lambda])^2))))}


==> hq-merged/results/F2-SQ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1 + a*(CF/3 + (8*CF*Log[Q^2/\[Mu]^2])/3) + 
  a^2*(CF*(-8*nl*TF + 2*nh*TF*(-1/85050*(48 + 450*\[Lambda] + 
           508273*\[Lambda]^2 - 1114802*\[Lambda]^3 + 508273*\[Lambda]^4 + 
           450*\[Lambda]^5 + 48*\[Lambda]^6)/((-1 + \[Lambda])^2*
           \[Lambda]^2) + ((36750 - 22050*\[Lambda] - 76167*\[Lambda]^2 + 
           64113*\[Lambda]^3 - 5697*\[Lambda]^4 + 63*\[Lambda]^5 + 
           8*\[Lambda]^6)*H[{0}, x])/(14175*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(8 + 103*\[Lambda] - 5262*\[Lambda]^2 + 
           103*\[Lambda]^3 + 8*\[Lambda]^4)*H[{1}, x])/(14175*\[Lambda]^3) - 
        (4*(20 - 80*\[Lambda] + 141*\[Lambda]^2 - 80*\[Lambda]^3 + 
           20*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((409*CA*CF)/27 - (88*CF^2)/27 - (140*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    ((44*CA*CF)/9 + (32*CF^2)/9 - (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((-266*nl*TF)/81 + 2*nh*TF*
         (-1/45*(28 + 75*\[Lambda] + 199*\[Lambda]^2 - 1016*\[Lambda]^3 + 
             199*\[Lambda]^4 + 75*\[Lambda]^5 + 28*\[Lambda]^6)/
            (\[Lambda]^2*(1 + \[Lambda])^2) - 
          (2*(42 + 81*\[Lambda] - 188*\[Lambda]^2 + 312*\[Lambda]^3 + 
             538*\[Lambda]^4 - 408*\[Lambda]^5 - 8*\[Lambda]^6 + 
             81*\[Lambda]^7 + 42*\[Lambda]^8)*H[{0}, x])/
           (135*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^3) - 
          (8*(1 - 4*\[Lambda] + \[Lambda]^2)*H[{1}, x])/
           (3*(1 + \[Lambda])^2) + (8*(7 + 24*\[Lambda] + 19*\[Lambda]^2 + 
             24*\[Lambda]^3 - 146*\[Lambda]^4 + 24*\[Lambda]^5 - 
             146*\[Lambda]^6 + 24*\[Lambda]^7 + 19*\[Lambda]^8 + 
             24*\[Lambda]^9 + 7*\[Lambda]^10)*H[{-1, 0}, x])/
           (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])^3) - 
          (4*(20 - 80*\[Lambda] + 68*\[Lambda]^2 + 258*\[Lambda]^3 - 
             270*\[Lambda]^4 - 45*\[Lambda]^5 - 15*\[Lambda]^6 + 
             51*\[Lambda]^7 + 21*\[Lambda]^8)*H[{0, 0}, x])/
           (45*(-1 + \[Lambda])^2*(1 + \[Lambda])^3) + 
          (32*(1 - 3*\[Lambda] + \[Lambda]^2 - 3*\[Lambda]^3 + \[Lambda]^4)*
            H[{0, 1}, x])/(9*(-1 + \[Lambda])*(1 + \[Lambda])^3) - 
          (4*(-1 + \[Lambda])*(1 + \[Lambda])^3*(7 - 4*\[Lambda] + 
             7*\[Lambda]^2)*H[{1, 0}, x])/(45*\[Lambda]^3))) + 
      CF*((-8*nl*TF)/27 + 2*nh*TF*((4*(1 - 4*\[Lambda] + \[Lambda]^2))/
           (3*(1 + \[Lambda])^2) - (16*(1 - 3*\[Lambda] + \[Lambda]^2 - 
             3*\[Lambda]^3 + \[Lambda]^4)*H[{0}, x])/(9*(-1 + \[Lambda])*
            (1 + \[Lambda])^3)))*Log[Q^2/\[Mu]^2] + 
      (16*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/9) + 
    CA*CF*(3677/135 - (128*Zeta[3])/5) + CF^2*(-4189/810 + (96*Zeta[3])/5)), 
 1 + a*((29*CF)/12 + (25*CF*Log[Q^2/\[Mu]^2])/6) + 
  a^2*(CF*((-267*nl*TF)/16 + 2*nh*TF*
       (-1/748440*(162 - 483*\[Lambda] - 8514*\[Lambda]^2 + 
           8865991*\[Lambda]^3 - 20460344*\[Lambda]^4 + 8865991*\[Lambda]^5 - 
           8514*\[Lambda]^6 - 483*\[Lambda]^7 + 162*\[Lambda]^8)/
          ((-1 + \[Lambda])^2*\[Lambda]^3) + 
        ((680295 - 582813*\[Lambda] - 975051*\[Lambda]^2 + 
           871233*\[Lambda]^3 - 34155*\[Lambda]^4 - 1287*\[Lambda]^5 - 
           121*\[Lambda]^6 + 27*\[Lambda]^7)*H[{0}, x])/
         (124740*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (27 + 14*\[Lambda] - 1487*\[Lambda]^2 - 41460*\[Lambda]^3 - 
           1487*\[Lambda]^4 + 14*\[Lambda]^5 + 27*\[Lambda]^6)*H[{1}, x])/
         (124740*\[Lambda]^4) - (5*(5 - 20*\[Lambda] + 42*\[Lambda]^2 - 
           20*\[Lambda]^3 + 5*\[Lambda]^4)*H[{0, 0}, x])/
         (9*(-1 + \[Lambda])^4))) + ((3097*CA*CF)/108 + (2315*CF^2)/432 - 
      (589*CF*nl*TF)/54)*Log[Q^2/\[Mu]^2] + 
    ((275*CA*CF)/36 + (625*CF^2)/72 - (25*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(25855/432 - 43*Zeta[3]) + CF^2*(-217235/10368 + 36*Zeta[3])), 
 1 + a*((91*CF)/20 + (157*CF*Log[Q^2/\[Mu]^2])/30) + 
  a^2*(CF*((-1376021*nl*TF)/54000 + 
      2*nh*TF*(-1/340540200*(20736 - 164754*\[Lambda] + 358635*\[Lambda]^2 - 
           2784222*\[Lambda]^3 + 5874138097*\[Lambda]^4 - 
           14126957864*\[Lambda]^5 + 5874138097*\[Lambda]^6 - 
           2784222*\[Lambda]^7 + 358635*\[Lambda]^8 - 164754*\[Lambda]^9 + 
           20736*\[Lambda]^10)/((-1 + \[Lambda])^2*\[Lambda]^4) + 
        ((451131681 - 382224843*\[Lambda] - 568888749*\[Lambda]^2 + 
           542978007*\[Lambda]^3 - 17105517*\[Lambda]^4 - 
           564993*\[Lambda]^5 + 102401*\[Lambda]^6 - 32643*\[Lambda]^7 + 
           3456*\[Lambda]^8)*H[{0}, x])/(56756700*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(3456 - 15363*\[Lambda] - 8974*\[Lambda]^2 - 
           421673*\[Lambda]^3 - 19295052*\[Lambda]^4 - 421673*\[Lambda]^5 - 
           8974*\[Lambda]^6 - 15363*\[Lambda]^7 + 3456*\[Lambda]^8)*
          H[{1}, x])/(56756700*\[Lambda]^5) - 
        ((1099 - 4396*\[Lambda] + 11286*\[Lambda]^2 - 4396*\[Lambda]^3 + 
           1099*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((109673*CA*CF)/2700 + (998527*CF^2)/54000 - (21461*CF*nl*TF)/1350)*
     Log[Q^2/\[Mu]^2] + ((1727*CA*CF)/180 + (24649*CF^2)/1800 - 
      (157*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((393523*nl*TF)/540000 + 2*nh*TF*
         (-1/189000*(276480 + 1144260*\[Lambda] + 1165125*\[Lambda]^2 - 
             1364250*\[Lambda]^3 - 3505976*\[Lambda]^4 - 
             2601358*\[Lambda]^5 + 686591*\[Lambda]^6 + 3091536*\[Lambda]^7 + 
             686591*\[Lambda]^8 - 2601358*\[Lambda]^9 - 
             3505976*\[Lambda]^10 - 1364250*\[Lambda]^11 + 
             1165125*\[Lambda]^12 + 1144260*\[Lambda]^13 + 
             276480*\[Lambda]^14)/(\[Lambda]^4*(1 + \[Lambda])^6) - 
          ((138240 + 468450*\[Lambda] - 31815*\[Lambda]^2 - 
             1883700*\[Lambda]^3 - 2033464*\[Lambda]^4 + 
             1524444*\[Lambda]^5 + 4572503*\[Lambda]^6 - 16154*\[Lambda]^7 + 
             1633002*\[Lambda]^8 - 140894*\[Lambda]^9 + 
             5153083*\[Lambda]^10 + 1473624*\[Lambda]^11 - 
             1931054*\[Lambda]^12 - 1883700*\[Lambda]^13 - 
             31815*\[Lambda]^14 + 468450*\[Lambda]^15 + 138240*\[Lambda]^16)*
            H[{0}, x])/(94500*(-1 + \[Lambda])*\[Lambda]^4*
            (1 + \[Lambda])^7) - (11*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 
             228*\[Lambda]^3 + 887*\[Lambda]^4 - 66*\[Lambda]^5 + 
             133*\[Lambda]^6)*H[{1}, x])/(1350*(1 + \[Lambda])^6) + 
          ((4608 + 22527*\[Lambda] + 31194*\[Lambda]^2 - 20052*\[Lambda]^3 - 
             92034*\[Lambda]^4 - 62422*\[Lambda]^5 + 41934*\[Lambda]^6 + 
             100832*\[Lambda]^7 + 5058*\[Lambda]^8 + 22950*\[Lambda]^9 + 
             5058*\[Lambda]^10 + 100832*\[Lambda]^11 + 41934*\[Lambda]^12 - 
             62422*\[Lambda]^13 - 92034*\[Lambda]^14 - 20052*\[Lambda]^15 + 
             31194*\[Lambda]^16 + 22527*\[Lambda]^17 + 4608*\[Lambda]^18)*
            H[{-1, 0}, x])/(1575*(-1 + \[Lambda])*\[Lambda]^5*
            (1 + \[Lambda])^7) - ((847 - 1309*\[Lambda] + 9658*\[Lambda]^2 + 
             71786*\[Lambda]^3 - 53523*\[Lambda]^4 - 121815*\[Lambda]^5 - 
             150240*\[Lambda]^6 + 135840*\[Lambda]^7 + 316995*\[Lambda]^8 + 
             86295*\[Lambda]^9 - 215946*\[Lambda]^10 - 153738*\[Lambda]^11 + 
             26001*\[Lambda]^12 + 53757*\[Lambda]^13 + 13824*\[Lambda]^14)*
            H[{0, 0}, x])/(3150*(-1 + \[Lambda])^2*(1 + \[Lambda])^7) + 
          (11*(11 - 6*\[Lambda] + 158*\[Lambda]^2 - 54*\[Lambda]^3 + 
             342*\[Lambda]^4 - 54*\[Lambda]^5 + 158*\[Lambda]^6 - 
             6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0, 1}, x])/
           (225*(-1 + \[Lambda])*(1 + \[Lambda])^7) - 
          ((-1 + \[Lambda])^3*(1 + \[Lambda])*(512 + 455*\[Lambda] + 
             622*\[Lambda]^2 + 518*\[Lambda]^3 + 622*\[Lambda]^4 + 
             455*\[Lambda]^5 + 512*\[Lambda]^6)*H[{1, 0}, x])/
           (350*\[Lambda]^5))) + CF*((1387*nl*TF)/1500 + 
        2*nh*TF*((11*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 
             228*\[Lambda]^3 + 887*\[Lambda]^4 - 66*\[Lambda]^5 + 
             133*\[Lambda]^6))/(2700*(1 + \[Lambda])^6) - 
          (11*(11 - 6*\[Lambda] + 158*\[Lambda]^2 - 54*\[Lambda]^3 + 
             342*\[Lambda]^4 - 54*\[Lambda]^5 + 158*\[Lambda]^6 - 
             6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0}, x])/(450*(-1 + \[Lambda])*
            (1 + \[Lambda])^7)))*Log[Q^2/\[Mu]^2] + 
      (121*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/450) + 
    CA*CF*(4649639/54000 - (269*Zeta[3])/5) + 
    CF^2*(-142624259/6480000 + (224*Zeta[3])/5)), 
 1 + a*((589*CF)/90 + (91*CF*Log[Q^2/\[Mu]^2])/15) + 
  a^2*(CF*((-2750819*nl*TF)/81000 + 
      2*nh*TF*(-1/97297200*(1500 - 16794*\[Lambda] + 82076*\[Lambda]^2 - 
           286315*\[Lambda]^3 - 93742*\[Lambda]^4 + 2168986297*\[Lambda]^5 - 
           5370679724*\[Lambda]^6 + 2168986297*\[Lambda]^7 - 
           93742*\[Lambda]^8 - 286315*\[Lambda]^9 + 82076*\[Lambda]^10 - 
           16794*\[Lambda]^11 + 1500*\[Lambda]^12)/((-1 + \[Lambda])^2*
           \[Lambda]^5) + ((82120038 - 62782434*\[Lambda] - 
           89615097*\[Lambda]^2 + 95423471*\[Lambda]^3 - 
           2612181*\[Lambda]^4 + 30771*\[Lambda]^5 - 34697*\[Lambda]^6 + 
           8991*\[Lambda]^7 - 1587*\[Lambda]^8 + 125*\[Lambda]^9)*H[{0}, x])/
         (8108100*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (125 - 962*\[Lambda] + 2931*\[Lambda]^2 - 9172*\[Lambda]^3 - 
           54644*\[Lambda]^4 - 2759436*\[Lambda]^5 - 54644*\[Lambda]^6 - 
           9172*\[Lambda]^7 + 2931*\[Lambda]^8 - 962*\[Lambda]^9 + 
           125*\[Lambda]^10)*H[{1}, x])/(8108100*\[Lambda]^6) - 
        (2*(91 - 364*\[Lambda] + 1149*\[Lambda]^2 - 364*\[Lambda]^3 + 
           91*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((138013*CA*CF)/2700 + (457933*CF^2)/13500 - (13673*CF*nl*TF)/675)*
     Log[Q^2/\[Mu]^2] + ((1001*CA*CF)/90 + (8281*CF^2)/450 - 
      (182*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(35848409/324000 - (312*Zeta[3])/5) + 
    CF^2*(-30297101/1620000 + 52*Zeta[3])), 
 1 + a*((5281*CF)/630 + (709*CF*Log[Q^2/\[Mu]^2])/105) + 
  a^2*(CF*((-1167429869*nl*TF)/27783000 + 
      2*nh*TF*(-1/5789183400*(21600 - 299100*\[Lambda] + 
           1915074*\[Lambda]^2 - 7839736*\[Lambda]^3 + 20123549*\[Lambda]^4 - 
           84197278*\[Lambda]^5 + 156401066017*\[Lambda]^6 - 
           394548656012*\[Lambda]^7 + 156401066017*\[Lambda]^8 - 
           84197278*\[Lambda]^9 + 20123549*\[Lambda]^10 - 
           7839736*\[Lambda]^11 + 1915074*\[Lambda]^12 - 
           299100*\[Lambda]^13 + 21600*\[Lambda]^14)/((-1 + \[Lambda])^2*
           \[Lambda]^6) + ((5818275177 + 2024697246*\[Lambda] - 
           8501588667*\[Lambda]^2 + 1226439500*\[Lambda]^3 + 
           6443943194*\[Lambda]^4 - 143547456*\[Lambda]^5 - 
           7075400*\[Lambda]^6 + 1819408*\[Lambda]^7 - 705279*\[Lambda]^8 + 
           170102*\[Lambda]^9 - 25825*\[Lambda]^10 + 1800*\[Lambda]^11)*
          H[{0}, x])/(482431950*(-1 + \[Lambda])^3*(1 + \[Lambda])) + 
        ((-1 + \[Lambda])^2*(1800 - 18625*\[Lambda] + 86602*\[Lambda]^2 - 
           265746*\[Lambda]^3 + 332414*\[Lambda]^4 - 4517339*\[Lambda]^5 - 
           162769572*\[Lambda]^6 - 4517339*\[Lambda]^7 + 332414*\[Lambda]^8 - 
           265746*\[Lambda]^9 + 86602*\[Lambda]^10 - 18625*\[Lambda]^11 + 
           1800*\[Lambda]^12)*H[{1}, x])/(482431950*\[Lambda]^7) - 
        (2*(709 - 2836*\[Lambda] + 10950*\[Lambda]^2 - 2836*\[Lambda]^3 + 
           709*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((1600349*CA*CF)/26460 + (233536231*CF^2)/4630500 - 
      (797789*CF*nl*TF)/33075)*Log[Q^2/\[Mu]^2] + 
    ((7799*CA*CF)/630 + (502681*CF^2)/22050 - (1418*CF*nl*TF)/315)*
     Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((47344331*nl*TF)/64827000 + 
        2*nh*TF*(-1/27783000*(54810000 + 335632500*\[Lambda] + 
             623175000*\[Lambda]^2 - 276486875*\[Lambda]^3 - 
             2453521350*\[Lambda]^4 - 2420090400*\[Lambda]^5 + 
             1936330581*\[Lambda]^6 + 5128324272*\[Lambda]^7 + 
             1735991577*\[Lambda]^8 - 3232812328*\[Lambda]^9 - 
             5033902308*\[Lambda]^10 - 3518068338*\[Lambda]^11 - 
             5033902308*\[Lambda]^12 - 3232812328*\[Lambda]^13 + 
             1735991577*\[Lambda]^14 + 5128324272*\[Lambda]^15 + 
             1936330581*\[Lambda]^16 - 2420090400*\[Lambda]^17 - 
             2453521350*\[Lambda]^18 - 276486875*\[Lambda]^19 + 
             623175000*\[Lambda]^20 + 335632500*\[Lambda]^21 + 
             54810000*\[Lambda]^22)/(\[Lambda]^6*(1 + \[Lambda])^10) - 
          ((913500 + 4908750*\[Lambda] + 4966500*\[Lambda]^2 - 
             19880875*\[Lambda]^3 - 51409050*\[Lambda]^4 - 
             4189325*\[Lambda]^5 + 115684875*\[Lambda]^6 + 
             117012495*\[Lambda]^7 - 65809560*\[Lambda]^8 - 
             196294925*\[Lambda]^9 - 10587175*\[Lambda]^10 + 
             177516692*\[Lambda]^11 + 381733164*\[Lambda]^12 + 
             187372692*\[Lambda]^13 + 13225075*\[Lambda]^14 - 
             188286925*\[Lambda]^15 - 58625152*\[Lambda]^16 + 
             117687631*\[Lambda]^17 + 115958533*\[Lambda]^18 - 
             4189325*\[Lambda]^19 - 51409050*\[Lambda]^20 - 
             19880875*\[Lambda]^21 + 4966500*\[Lambda]^22 + 
             4908750*\[Lambda]^23 + 913500*\[Lambda]^24)*H[{0}, x])/
           (463050*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^11) - 
          (11*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
             56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
             203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
             4384*\[Lambda]^9 + 1777*\[Lambda]^10)*H[{1}, x])/
           (33075*(1 + \[Lambda])^10) + (4*(2175 + 14950*\[Lambda] + 
             33525*\[Lambda]^2 - 400*\[Lambda]^3 - 123400*\[Lambda]^4 - 
             171700*\[Lambda]^5 + 59200*\[Lambda]^6 + 347042*\[Lambda]^7 + 
             230079*\[Lambda]^8 - 184318*\[Lambda]^9 - 340275*\[Lambda]^10 - 
             26350*\[Lambda]^11 + 227400*\[Lambda]^12 + 413000*\[Lambda]^13 + 
             227400*\[Lambda]^14 - 26350*\[Lambda]^15 - 340275*\[Lambda]^16 - 
             184318*\[Lambda]^17 + 230079*\[Lambda]^18 + 
             347042*\[Lambda]^19 + 59200*\[Lambda]^20 - 171700*\[Lambda]^21 - 
             123400*\[Lambda]^22 - 400*\[Lambda]^23 + 33525*\[Lambda]^24 + 
             14950*\[Lambda]^25 + 2175*\[Lambda]^26)*H[{-1, 0}, x])/
           (2205*(-1 + \[Lambda])*\[Lambda]^7*(1 + \[Lambda])^11) - 
          (2*(121 + 231*\[Lambda] + 4714*\[Lambda]^2 + 32014*\[Lambda]^3 - 
             22495*\[Lambda]^4 - 119595*\[Lambda]^5 - 321690*\[Lambda]^6 + 
             41510*\[Lambda]^7 + 680155*\[Lambda]^8 + 775180*\[Lambda]^9 - 
             446593*\[Lambda]^10 - 1261533*\[Lambda]^11 - 
             351582*\[Lambda]^12 + 863163*\[Lambda]^13 + 
             692700*\[Lambda]^14 - 144900*\[Lambda]^15 - 
             369000*\[Lambda]^16 - 101775*\[Lambda]^17 + 55725*\[Lambda]^18 + 
             38325*\[Lambda]^19 + 6525*\[Lambda]^20)*H[{0, 0}, x])/
           (2205*(-1 + \[Lambda])^2*(1 + \[Lambda])^11) + 
          (44*(11 + 32*\[Lambda] + 556*\[Lambda]^2 + 800*\[Lambda]^3 + 
             4075*\[Lambda]^4 + 3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 
             3200*\[Lambda]^7 + 4075*\[Lambda]^8 + 800*\[Lambda]^9 + 
             556*\[Lambda]^10 + 32*\[Lambda]^11 + 11*\[Lambda]^12)*
            H[{0, 1}, x])/(2205*(-1 + \[Lambda])*(1 + \[Lambda])^11) - 
          (10*(-1 + \[Lambda])^5*(1 + \[Lambda])*(87 + 76*\[Lambda] + 
             102*\[Lambda]^2 + 80*\[Lambda]^3 + 102*\[Lambda]^4 + 
             80*\[Lambda]^5 + 102*\[Lambda]^6 + 76*\[Lambda]^7 + 
             87*\[Lambda]^8)*H[{1, 0}, x])/(441*\[Lambda]^7))) + 
      CF*((129604*nl*TF)/231525 + 2*nh*TF*
         ((11*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
             56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
             203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
             4384*\[Lambda]^9 + 1777*\[Lambda]^10))/
           (66150*(1 + \[Lambda])^10) - (22*(11 + 32*\[Lambda] + 
             556*\[Lambda]^2 + 800*\[Lambda]^3 + 4075*\[Lambda]^4 + 
             3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 3200*\[Lambda]^7 + 
             4075*\[Lambda]^8 + 800*\[Lambda]^9 + 556*\[Lambda]^10 + 
             32*\[Lambda]^11 + 11*\[Lambda]^12)*H[{0}, x])/
           (2205*(-1 + \[Lambda])*(1 + \[Lambda])^11)))*Log[Q^2/\[Mu]^2] + 
      (242*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/2205) + 
    CA*CF*(2962167319/22226400 - (348*Zeta[3])/5) + 
    CF^2*(-44524614749/3889620000 + (2036*Zeta[3])/35)), 
 1 + a*((50791*CF)/5040 + (1027*CF*Log[Q^2/\[Mu]^2])/140) + 
  a^2*(CF*((-22072232029*nl*TF)/444528000 + 
      2*nh*TF*(-1/4399779384000*(3889620 - 55364310*\[Lambda] + 
           359956740*\[Lambda]^2 - 1429652775*\[Lambda]^3 + 
           3645705424*\[Lambda]^4 - 8158362894*\[Lambda]^5 - 
           23974288448*\[Lambda]^6 + 138066898122183*\[Lambda]^7 - 
           76354652754536*\[Lambda]^8 - 427690469964408*\[Lambda]^9 - 
           76354652754536*\[Lambda]^10 + 138066898122183*\[Lambda]^11 - 
           23974288448*\[Lambda]^12 - 8158362894*\[Lambda]^13 + 
           3645705424*\[Lambda]^14 - 1429652775*\[Lambda]^15 + 
           359956740*\[Lambda]^16 - 55364310*\[Lambda]^17 + 
           3889620*\[Lambda]^18)/((-1 + \[Lambda])^2*\[Lambda]^7*
           (1 + \[Lambda])^2) + ((1011691107999 + 2503683982800*\[Lambda] + 
           1066174543863*\[Lambda]^2 - 1013389683280*\[Lambda]^3 + 
           917980185837*\[Lambda]^4 + 2551529698896*\[Lambda]^5 + 
           1061596401941*\[Lambda]^6 - 23662111776*\[Lambda]^7 - 
           408010047*\[Lambda]^8 - 137841808*\[Lambda]^9 + 
           65757081*\[Lambda]^10 - 25797840*\[Lambda]^11 + 
           6390419*\[Lambda]^12 - 955152*\[Lambda]^13 + 64827*\[Lambda]^14)*
          H[{0}, x])/(73329656400*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(64827 - 825498*\[Lambda] + 4869077*\[Lambda]^2 - 
           18099644*\[Lambda]^3 + 44248935*\[Lambda]^4 - 
           114368726*\[Lambda]^5 - 444734407*\[Lambda]^6 - 
           25015075848*\[Lambda]^7 - 444734407*\[Lambda]^8 - 
           114368726*\[Lambda]^9 + 44248935*\[Lambda]^10 - 
           18099644*\[Lambda]^11 + 4869077*\[Lambda]^12 - 
           825498*\[Lambda]^13 + 64827*\[Lambda]^14)*H[{1}, x])/
         (73329656400*\[Lambda]^8) - ((1027 - 4108*\[Lambda] + 
           19206*\[Lambda]^2 - 4108*\[Lambda]^3 + 1027*\[Lambda]^4)*
          H[{0, 0}, x])/(210*(-1 + \[Lambda])^4))) + 
    ((48642799*CA*CF)/705600 + (3330959179*CF^2)/49392000 - 
      (270411*CF*nl*TF)/9800)*Log[Q^2/\[Mu]^2] + 
    ((11297*CA*CF)/840 + (1054729*CF^2)/39200 - (1027*CF*nl*TF)/210)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(549422934719/3556224000 - 
      (5307*Zeta[3])/70) + CF^2*(-430403824451/248935680000 + 
      (318*Zeta[3])/5)), 
 1 + a*((58703*CF)/5040 + (9883*CF*Log[Q^2/\[Mu]^2])/1260) + 
  a^2*(CF*((-682775147983*nl*TF)/12002256000 + 
      2*nh*TF*(-1/29038543934400*(6021120 - 87215100*\[Lambda] + 
           567364810*\[Lambda]^2 - 2167058500*\[Lambda]^3 + 
           5064572543*\[Lambda]^4 - 7625664242*\[Lambda]^5 - 
           9306397281*\[Lambda]^6 - 214971378204*\[Lambda]^7 + 
           1030437493584245*\[Lambda]^8 + 1476468068345134*\[Lambda]^9 - 
           3334561380696797*\[Lambda]^10 - 7568485156876736*\[Lambda]^11 - 
           3334561380696797*\[Lambda]^12 + 1476468068345134*\[Lambda]^13 + 
           1030437493584245*\[Lambda]^14 - 214971378204*\[Lambda]^15 - 
           9306397281*\[Lambda]^16 - 7625664242*\[Lambda]^17 + 
           5064572543*\[Lambda]^18 - 2167058500*\[Lambda]^19 + 
           567364810*\[Lambda]^20 - 87215100*\[Lambda]^21 + 
           6021120*\[Lambda]^22)/((-1 + \[Lambda])^2*\[Lambda]^8*
           (1 + \[Lambda])^4) + ((37203999925807 + 171466900270094*
            \[Lambda] + 308431488471574*\[Lambda]^2 + 275330320700526*
            \[Lambda]^3 + 198743239828548*\[Lambda]^4 + 267142225688538*
            \[Lambda]^5 + 308330799781058*\[Lambda]^6 + 175563399213658*
            \[Lambda]^7 + 37281097220438*\[Lambda]^8 - 819823203502*
            \[Lambda]^9 - 16653932774*\[Lambda]^10 - 995253166*\[Lambda]^11 - 
           629590836*\[Lambda]^12 + 457818822*\[Lambda]^13 - 
           196124850*\[Lambda]^14 + 50370790*\[Lambda]^15 - 
           7518805*\[Lambda]^16 + 501760*\[Lambda]^17)*H[{0}, x])/
         (2419878661200*(-1 + \[Lambda])^3*(1 + \[Lambda])^5) + 
        ((-1 + \[Lambda])^2*(501760 - 7518805*\[Lambda] + 
           52879590*\[Lambda]^2 - 233718875*\[Lambda]^3 + 
           717199172*\[Lambda]^4 - 1722997161*\[Lambda]^5 + 
           2066964394*\[Lambda]^6 - 23006917879*\[Lambda]^7 - 
           816134086152*\[Lambda]^8 - 23006917879*\[Lambda]^9 + 
           2066964394*\[Lambda]^10 - 1722997161*\[Lambda]^11 + 
           717199172*\[Lambda]^12 - 233718875*\[Lambda]^13 + 
           52879590*\[Lambda]^14 - 7518805*\[Lambda]^15 + 
           501760*\[Lambda]^16)*H[{1}, x])/(2419878661200*\[Lambda]^9) - 
        ((108713 - 434852*\[Lambda] + 2432850*\[Lambda]^2 - 
           434852*\[Lambda]^3 + 108713*\[Lambda]^4)*H[{0, 0}, x])/
         (20790*(-1 + \[Lambda])^4))) + 
    ((292074961*CA*CF)/3810240 + (338461323659*CF^2)/4000752000 - 
      (73224833*CF*nl*TF)/2381400)*Log[Q^2/\[Mu]^2] + 
    ((108713*CA*CF)/7560 + (97673689*CF^2)/3175200 - (9883*CF*nl*TF)/1890)*
     Log[Q^2/\[Mu]^2]^2 + fl02*(CF*((83382717493*nl*TF)/144027072000 + 
        2*nh*TF*(-1/44008272000*(101787033600 + 828566852400*\[Lambda] + 
             2310539683900*\[Lambda]^2 + 767809547400*\[Lambda]^3 - 
             9427384795381*\[Lambda]^4 - 18298765420446*\[Lambda]^5 + 
             1607034843393*\[Lambda]^6 + 43908095063868*\[Lambda]^7 + 
             42664872610844*\[Lambda]^8 - 29199335683836*\[Lambda]^9 - 
             81027812244776*\[Lambda]^10 - 30613713078252*\[Lambda]^11 + 
             43671125572209*\[Lambda]^12 + 34554552485394*\[Lambda]^13 - 
             66521077517949*\[Lambda]^14 - 106100056995936*\[Lambda]^15 - 
             66521077517949*\[Lambda]^16 + 34554552485394*\[Lambda]^17 + 
             43671125572209*\[Lambda]^18 - 30613713078252*\[Lambda]^19 - 
             81027812244776*\[Lambda]^20 - 29199335683836*\[Lambda]^21 + 
             42664872610844*\[Lambda]^22 + 43908095063868*\[Lambda]^23 + 
             1607034843393*\[Lambda]^24 - 18298765420446*\[Lambda]^25 - 
             9427384795381*\[Lambda]^26 + 767809547400*\[Lambda]^27 + 
             2310539683900*\[Lambda]^28 + 828566852400*\[Lambda]^29 + 
             101787033600*\[Lambda]^30)/(\[Lambda]^8*(1 + \[Lambda])^14) - 
          ((727050240 + 5373046980*\[Lambda] + 11090654610*\[Lambda]^2 - 
             14814389520*\[Lambda]^3 - 93590475447*\[Lambda]^4 - 
             88205116482*\[Lambda]^5 + 197236815468*\[Lambda]^6 + 
             477812747538*\[Lambda]^7 + 61247860870*\[Lambda]^8 - 
             836550556926*\[Lambda]^9 - 816106656512*\[Lambda]^10 + 
             456915393942*\[Lambda]^11 + 1348666003363*\[Lambda]^12 + 
             633546651108*\[Lambda]^13 + 173529410362*\[Lambda]^14 + 
             326192682768*\[Lambda]^15 + 1315037379646*\[Lambda]^16 + 
             403461836268*\[Lambda]^17 + 322896337918*\[Lambda]^18 + 
             720706256256*\[Lambda]^19 + 1418346446503*\[Lambda]^20 + 
             474841837554*\[Lambda]^21 - 808667909372*\[Lambda]^22 - 
             835896359778*\[Lambda]^23 + 61366769176*\[Lambda]^24 + 
             477812747538*\[Lambda]^25 + 197236815468*\[Lambda]^26 - 
             88205116482*\[Lambda]^27 - 93590475447*\[Lambda]^28 - 
             14814389520*\[Lambda]^29 + 11090654610*\[Lambda]^30 + 
             5373046980*\[Lambda]^31 + 727050240*\[Lambda]^32)*H[{0}, x])/
           (314344800*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^15) - 
          (37*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
             2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
             14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
             24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
             14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
             2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 
             89298*\[Lambda]^13 + 16231*\[Lambda]^14)*H[{1}, x])/
           (1587600*(1 + \[Lambda])^14) + ((577024 + 5129859*\[Lambda] + 
             16304554*\[Lambda]^2 + 11422194*\[Lambda]^3 - 
             58847726*\[Lambda]^4 - 150592092*\[Lambda]^5 - 
             41946842*\[Lambda]^6 + 327709158*\[Lambda]^7 + 
             458223598*\[Lambda]^8 - 112590894*\[Lambda]^9 - 
             780185810*\[Lambda]^10 - 504599154*\[Lambda]^11 + 
             450319702*\[Lambda]^12 + 817368216*\[Lambda]^13 + 
             254569210*\[Lambda]^14 - 101770158*\[Lambda]^15 + 
             44604994*\[Lambda]^16 + 404797134*\[Lambda]^17 + 
             44604994*\[Lambda]^18 - 101770158*\[Lambda]^19 + 
             254569210*\[Lambda]^20 + 817368216*\[Lambda]^21 + 
             450319702*\[Lambda]^22 - 504599154*\[Lambda]^23 - 
             780185810*\[Lambda]^24 - 112590894*\[Lambda]^25 + 
             458223598*\[Lambda]^26 + 327709158*\[Lambda]^27 - 
             41946842*\[Lambda]^28 - 150592092*\[Lambda]^29 - 
             58847726*\[Lambda]^30 + 11422194*\[Lambda]^31 + 
             16304554*\[Lambda]^32 + 5129859*\[Lambda]^33 + 
             577024*\[Lambda]^34)*H[{-1, 0}, x])/(124740*(-1 + \[Lambda])*
            \[Lambda]^9*(1 + \[Lambda])^15) - 
          ((15059 + 85063*\[Lambda] + 1308728*\[Lambda]^2 + 
             9498928*\[Lambda]^3 - 5878558*\[Lambda]^4 - 
             63673358*\[Lambda]^5 - 270981760*\[Lambda]^6 - 
             173852504*\[Lambda]^7 + 340540025*\[Lambda]^8 + 
             1125960045*\[Lambda]^9 + 257933928*\[Lambda]^10 - 
             1646643432*\[Lambda]^11 - 1822588824*\[Lambda]^12 + 
             1008794136*\[Lambda]^13 + 2861290104*\[Lambda]^14 + 
             821810664*\[Lambda]^15 - 2003039937*\[Lambda]^16 - 
             1712488653*\[Lambda]^17 + 391543320*\[Lambda]^18 + 
             1108968000*\[Lambda]^19 + 325935750*\[Lambda]^20 - 
             275233098*\[Lambda]^21 - 210809760*\[Lambda]^22 - 
             14647080*\[Lambda]^23 + 33524085*\[Lambda]^24 + 
             13658505*\[Lambda]^25 + 1731072*\[Lambda]^26)*H[{0, 0}, x])/
           (249480*(-1 + \[Lambda])^2*(1 + \[Lambda])^15) + 
          (37*(37 + 246*\[Lambda] + 4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 
             65170*\[Lambda]^4 + 108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 
             301350*\[Lambda]^7 + 482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 
             296842*\[Lambda]^10 + 108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 
             12054*\[Lambda]^13 + 4090*\[Lambda]^14 + 246*\[Lambda]^15 + 
             37*\[Lambda]^16)*H[{0, 1}, x])/(11340*(-1 + \[Lambda])*
            (1 + \[Lambda])^15) - (7*(-1 + \[Lambda])^7*(1 + \[Lambda])*
            (11776 + 10483*\[Lambda] + 13362*\[Lambda]^2 + 
             10758*\[Lambda]^3 + 13362*\[Lambda]^4 + 10758*\[Lambda]^5 + 
             13362*\[Lambda]^6 + 10758*\[Lambda]^7 + 13362*\[Lambda]^8 + 
             10483*\[Lambda]^9 + 11776*\[Lambda]^10)*H[{1, 0}, x])/
           (35640*\[Lambda]^9))) + CF*((2105503*nl*TF)/5715360 + 
        2*nh*TF*((37*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
             2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
             14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
             24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
             14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
             2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 
             89298*\[Lambda]^13 + 16231*\[Lambda]^14))/
           (3175200*(1 + \[Lambda])^14) - (37*(37 + 246*\[Lambda] + 
             4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 65170*\[Lambda]^4 + 
             108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 301350*\[Lambda]^7 + 
             482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 296842*\[Lambda]^10 + 
             108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 12054*\[Lambda]^13 + 
             4090*\[Lambda]^14 + 246*\[Lambda]^15 + 37*\[Lambda]^16)*
            H[{0}, x])/(22680*(-1 + \[Lambda])*(1 + \[Lambda])^15)))*
       Log[Q^2/\[Mu]^2] + (1369*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/22680) + 
    CA*CF*(3348220230689/19203609600 - (17071*Zeta[3])/210) + 
    CF^2*(203744735078509/20163790080000 + (2396*Zeta[3])/35)), 
 1 + a*((165169*CF)/12600 + (1045*CF*Log[Q^2/\[Mu]^2])/126) + 
  a^2*(CF*((-382605001967*nl*TF)/6001128000 + 
      2*nh*TF*(-1/151792388748000*(7348320 - 107716560*\[Lambda] + 
           696083220*\[Lambda]^2 - 2535421790*\[Lambda]^3 + 
           5171012764*\[Lambda]^4 - 4106479799*\[Lambda]^5 - 
           14395022192*\[Lambda]^6 - 31199510900*\[Lambda]^7 - 
           1352167166480*\[Lambda]^8 + 5973194689725920*\[Lambda]^9 + 
           20494157969894732*\[Lambda]^10 + 3983806081040114*\[Lambda]^11 - 
           73139071130878364*\[Lambda]^12 - 125148647668825970*\[Lambda]^13 - 
           73139071130878364*\[Lambda]^14 + 3983806081040114*\[Lambda]^15 + 
           20494157969894732*\[Lambda]^16 + 5973194689725920*\[Lambda]^17 - 
           1352167166480*\[Lambda]^18 - 31199510900*\[Lambda]^19 - 
           14395022192*\[Lambda]^20 - 4106479799*\[Lambda]^21 + 
           5171012764*\[Lambda]^22 - 2535421790*\[Lambda]^23 + 
           696083220*\[Lambda]^24 - 107716560*\[Lambda]^25 + 
           7348320*\[Lambda]^26)/((-1 + \[Lambda])^2*\[Lambda]^9*
           (1 + \[Lambda])^6) + ((42556814498627 + 287117375666108*
            \[Lambda] + 862985062793295*\[Lambda]^2 + 1539820707069176*
            \[Lambda]^3 + 1925264273294588*\[Lambda]^4 + 1997236520772096*
            \[Lambda]^5 + 1908028088620684*\[Lambda]^6 + 1535342354988808*
            \[Lambda]^7 + 871525222194678*\[Lambda]^8 + 290697966997832*
            \[Lambda]^9 + 40911149607806*\[Lambda]^10 - 893694789048*
            \[Lambda]^11 - 22043515100*\[Lambda]^12 - 
           288549056*\[Lambda]^13 - 317808708*\[Lambda]^14 - 
           60536776*\[Lambda]^15 + 93928031*\[Lambda]^16 - 
           46056708*\[Lambda]^17 + 12366347*\[Lambda]^18 - 
           1856512*\[Lambda]^19 + 122472*\[Lambda]^20)*H[{0}, x])/
         (2529873145800*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) + 
        ((-1 + \[Lambda])^2*(122472 - 2101456*\[Lambda] + 
           17059147*\[Lambda]^2 - 87356106*\[Lambda]^3 + 
           315249911*\[Lambda]^4 - 861811712*\[Lambda]^5 + 
           1749986685*\[Lambda]^6 - 3985223134*\[Lambda]^7 - 
           15561783407*\[Lambda]^8 - 862678736640*\[Lambda]^9 - 
           15561783407*\[Lambda]^10 - 3985223134*\[Lambda]^11 + 
           1749986685*\[Lambda]^12 - 861811712*\[Lambda]^13 + 
           315249911*\[Lambda]^14 - 87356106*\[Lambda]^15 + 
           17059147*\[Lambda]^16 - 2101456*\[Lambda]^17 + 
           122472*\[Lambda]^18)*H[{1}, x])/(2529873145800*\[Lambda]^10) - 
        ((5225 - 20900*\[Lambda] + 138264*\[Lambda]^2 - 20900*\[Lambda]^3 + 
           5225*\[Lambda]^4)*H[{0, 0}, x])/(945*(-1 + \[Lambda])^4))) + 
    ((569889749*CA*CF)/6804000 + (101745500879*CF^2)/1000188000 - 
      (40059241*CF*nl*TF)/1190700)*Log[Q^2/\[Mu]^2] + 
    ((11495*CA*CF)/756 + (1092025*CF^2)/31752 - (1045*CF*nl*TF)/189)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(946052961283/4898880000 - 
      (1810*Zeta[3])/21) + CF^2*(4711040116777/201637900800 + 
      (510*Zeta[3])/7)), 
 1 + a*((2006299*CF)/138600 + (12055*CF*Log[Q^2/\[Mu]^2])/1386) + 
  a^2*(CF*((-561457267429757*nl*TF)/7987501368000 + 
      2*nh*TF*(-1/21706311590964000*(244944000 - 3621497040*\[Lambda] + 
           23151316440*\[Lambda]^2 - 79774387140*\[Lambda]^3 + 
           133754215570*\[Lambda]^4 + 27852723012*\[Lambda]^5 - 
           737744418743*\[Lambda]^6 + 627959052322*\[Lambda]^7 - 
           11025797703479*\[Lambda]^8 - 209784199785116*\[Lambda]^9 + 
           933467318081397230*\[Lambda]^10 + 5077508848924056076*
            \[Lambda]^11 + 8096653037667875624*\[Lambda]^12 - 
           6383550407211091112*\[Lambda]^13 - 40453123870239010642*
            \[Lambda]^14 - 60247999576014886004*\[Lambda]^15 - 
           40453123870239010642*\[Lambda]^16 - 6383550407211091112*
            \[Lambda]^17 + 8096653037667875624*\[Lambda]^18 + 
           5077508848924056076*\[Lambda]^19 + 933467318081397230*
            \[Lambda]^20 - 209784199785116*\[Lambda]^21 - 
           11025797703479*\[Lambda]^22 + 627959052322*\[Lambda]^23 - 
           737744418743*\[Lambda]^24 + 27852723012*\[Lambda]^25 + 
           133754215570*\[Lambda]^26 - 79774387140*\[Lambda]^27 + 
           23151316440*\[Lambda]^28 - 3621497040*\[Lambda]^29 + 
           244944000*\[Lambda]^30)/((-1 + \[Lambda])^2*\[Lambda]^10*
           (1 + \[Lambda])^8) + ((6569692626541421 + 58380569613392286*
            \[Lambda] + 243273325639433034*\[Lambda]^2 + 631881428763998422*
            \[Lambda]^3 + 1158145874129001165*\[Lambda]^4 + 
           1611899064452975064*\[Lambda]^5 + 1786363033671000732*
            \[Lambda]^6 + 1606330225832826336*\[Lambda]^7 + 
           1155620604249393054*\[Lambda]^8 + 634195378107348228*\[Lambda]^9 + 
           245284070172044424*\[Lambda]^10 + 58293673365560748*\[Lambda]^11 + 
           6075487999696230*\[Lambda]^12 - 133831019505432*\[Lambda]^13 - 
           3421431406200*\[Lambda]^14 - 175362413784*\[Lambda]^15 + 
           17065120893*\[Lambda]^16 - 15531602106*\[Lambda]^17 + 
           963471286*\[Lambda]^18 + 2448581862*\[Lambda]^19 - 
           1455241515*\[Lambda]^20 + 411611816*\[Lambda]^21 - 
           62399484*\[Lambda]^22 + 4082400*\[Lambda]^23)*H[{0}, x])/
         (361771859849400*(-1 + \[Lambda])^3*(1 + \[Lambda])^9) + 
        ((-1 + \[Lambda])^2*(4082400 - 78729084*\[Lambda] + 
           722445752*\[Lambda]^2 - 4200977039*\[Lambda]^3 + 
           17347944522*\[Lambda]^4 - 54245698327*\[Lambda]^5 + 
           132004957024*\[Lambda]^6 - 269866566525*\[Lambda]^7 + 
           285471857918*\[Lambda]^8 - 3373417311641*\[Lambda]^9 - 
           122097478623120*\[Lambda]^10 - 3373417311641*\[Lambda]^11 + 
           285471857918*\[Lambda]^12 - 269866566525*\[Lambda]^13 + 
           132004957024*\[Lambda]^14 - 54245698327*\[Lambda]^15 + 
           17347944522*\[Lambda]^16 - 4200977039*\[Lambda]^17 + 
           722445752*\[Lambda]^18 - 78729084*\[Lambda]^19 + 
           4082400*\[Lambda]^20)*H[{1}, x])/(361771859849400*\[Lambda]^11) - 
        ((783575 - 3134300*\[Lambda] + 24242652*\[Lambda]^2 - 
           3134300*\[Lambda]^3 + 783575*\[Lambda]^4)*H[{0, 0}, x])/
         (135135*(-1 + \[Lambda])^4))) + 
    ((47331551873*CA*CF)/523908000 + (158029474667149*CF^2)/1331250228000 - 
      (5232725921*CF*nl*TF)/144074700)*Log[Q^2/\[Mu]^2] + 
    ((12055*CA*CF)/756 + (145323025*CF^2)/3841992 - (12055*CF*nl*TF)/2079)*
     Log[Q^2/\[Mu]^2]^2 + fl02*(CF*((3584203788491*nl*TF)/7844867415000 + 
        2*nh*TF*(-1/18542413890000*(47387478600000 + 481291280038800*
              \[Lambda] + 1805703722776800*\[Lambda]^2 + 1944614065155300*
              \[Lambda]^3 - 6370379613397800*\[Lambda]^4 - 22393216750860648*
              \[Lambda]^5 - 13671453479234364*\[Lambda]^6 + 50701633270283061*
              \[Lambda]^7 + 101199234523350942*\[Lambda]^8 + 
             2432382268568670*\[Lambda]^9 - 191009641441825016*\[Lambda]^10 - 
             183648847936215558*\[Lambda]^11 + 113645633699569412*
              \[Lambda]^12 + 318155338938958074*\[Lambda]^13 + 
             103938124949848370*\[Lambda]^14 - 253732287013437741*
              \[Lambda]^15 - 359276968331265508*\[Lambda]^16 - 
             186206112717539568*\[Lambda]^17 - 128485716069540436*
              \[Lambda]^18 - 72246230848721580*\[Lambda]^19 - 
             128485716069540436*\[Lambda]^20 - 186206112717539568*
              \[Lambda]^21 - 359276968331265508*\[Lambda]^22 - 
             253732287013437741*\[Lambda]^23 + 103938124949848370*
              \[Lambda]^24 + 318155338938958074*\[Lambda]^25 + 
             113645633699569412*\[Lambda]^26 - 183648847936215558*
              \[Lambda]^27 - 191009641441825016*\[Lambda]^28 + 
             2432382268568670*\[Lambda]^29 + 101199234523350942*
              \[Lambda]^30 + 50701633270283061*\[Lambda]^31 - 
             13671453479234364*\[Lambda]^32 - 22393216750860648*
              \[Lambda]^33 - 6370379613397800*\[Lambda]^34 + 
             1944614065155300*\[Lambda]^35 + 1805703722776800*\[Lambda]^36 + 
             481291280038800*\[Lambda]^37 + 47387478600000*\[Lambda]^38)/
            (\[Lambda]^10*(1 + \[Lambda])^18) - 
          ((18804555000 + 176885186940*\[Lambda] + 548104316760*\[Lambda]^2 - 
             21423533670*\[Lambda]^3 - 4066956348840*\[Lambda]^4 - 
             8042680518642*\[Lambda]^5 + 4527577486674*\[Lambda]^6 + 
             35923899179421*\[Lambda]^7 + 32532951821634*\[Lambda]^8 - 
             54896365070019*\[Lambda]^9 - 129014815074861*\[Lambda]^10 - 
             19135758923649*\[Lambda]^11 + 195822965089464*\[Lambda]^12 + 
             187692780726981*\[Lambda]^13 - 98464646884311*\[Lambda]^14 - 
             266837660166375*\[Lambda]^15 - 20591733904254*\[Lambda]^16 + 
             300545613980829*\[Lambda]^17 + 416444972091786*\[Lambda]^18 + 
             164062055494784*\[Lambda]^19 + 138580469829192*\[Lambda]^20 + 
             182900412440192*\[Lambda]^21 + 451222838286858*\[Lambda]^22 + 
             326361140165277*\[Lambda]^23 + 923771499138*\[Lambda]^24 - 
             258434544677607*\[Lambda]^25 - 94369664600919*\[Lambda]^26 + 
             188518331901429*\[Lambda]^27 + 196047702674536*\[Lambda]^28 - 
             19118974748241*\[Lambda]^29 - 129012863429165*\[Lambda]^30 - 
             54896365070019*\[Lambda]^31 + 32532951821634*\[Lambda]^32 + 
             35923899179421*\[Lambda]^33 + 4527577486674*\[Lambda]^34 - 
             8042680518642*\[Lambda]^35 - 4066956348840*\[Lambda]^36 - 
             21423533670*\[Lambda]^37 + 548104316760*\[Lambda]^38 + 
             176885186940*\[Lambda]^39 + 18804555000*\[Lambda]^40)*H[{0}, x])/
           (7358100750*(-1 + \[Lambda])*\[Lambda]^10*(1 + \[Lambda])^19) - 
          (56*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
             7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
             82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
             312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
             480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
             312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
             82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
             7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
             149709*\[Lambda]^17 + 17408*\[Lambda]^18)*H[{1}, x])/
           (3675375*(1 + \[Lambda])^18) + (8*(678375 + 7398702*\[Lambda] + 
             30644811*\[Lambda]^2 + 43236909*\[Lambda]^3 - 
             86661819*\[Lambda]^4 - 412701966*\[Lambda]^5 - 
             396931995*\[Lambda]^6 + 779001381*\[Lambda]^7 + 
             2202185799*\[Lambda]^8 + 809430246*\[Lambda]^9 - 
             3689496621*\[Lambda]^10 - 5166719164*\[Lambda]^11 + 
             1021670364*\[Lambda]^12 + 7966531016*\[Lambda]^13 + 
             5103023004*\[Lambda]^14 - 4559824044*\[Lambda]^15 - 
             7729685658*\[Lambda]^16 - 409344660*\[Lambda]^17 + 
             6716883150*\[Lambda]^18 + 7226446230*\[Lambda]^19 + 
             2030808510*\[Lambda]^20 + 564769260*\[Lambda]^21 + 
             2030808510*\[Lambda]^22 + 7226446230*\[Lambda]^23 + 
             6716883150*\[Lambda]^24 - 409344660*\[Lambda]^25 - 
             7729685658*\[Lambda]^26 - 4559824044*\[Lambda]^27 + 
             5103023004*\[Lambda]^28 + 7966531016*\[Lambda]^29 + 
             1021670364*\[Lambda]^30 - 5166719164*\[Lambda]^31 - 
             3689496621*\[Lambda]^32 + 809430246*\[Lambda]^33 + 
             2202185799*\[Lambda]^34 + 779001381*\[Lambda]^35 - 
             396931995*\[Lambda]^36 - 412701966*\[Lambda]^37 - 
             86661819*\[Lambda]^38 + 43236909*\[Lambda]^39 + 
             30644811*\[Lambda]^40 + 7398702*\[Lambda]^41 + 
             678375*\[Lambda]^42)*H[{-1, 0}, x])/(1061775*(-1 + \[Lambda])*
            \[Lambda]^11*(1 + \[Lambda])^19) - 
          (4*(10192 + 96824*\[Lambda] + 1581298*\[Lambda]^2 + 
             12881372*\[Lambda]^3 - 6156972*\[Lambda]^4 - 
             134698329*\[Lambda]^5 - 797325999*\[Lambda]^6 - 
             1133849037*\[Lambda]^7 - 437277408*\[Lambda]^8 + 
             3562126548*\[Lambda]^9 + 3308736789*\[Lambda]^10 - 
             3678312033*\[Lambda]^11 - 12492232500*\[Lambda]^12 - 
             2216666760*\[Lambda]^13 + 19105939545*\[Lambda]^14 + 
             19836943203*\[Lambda]^15 - 9977806179*\[Lambda]^16 - 
             29181272868*\[Lambda]^17 - 8604386472*\[Lambda]^18 + 
             20828661942*\[Lambda]^19 + 18564878112*\[Lambda]^20 - 
             4431698205*\[Lambda]^21 - 13496780601*\[Lambda]^22 - 
             4178266659*\[Lambda]^23 + 4269553254*\[Lambda]^24 + 
             3527800128*\[Lambda]^25 + 47309913*\[Lambda]^26 - 
             978120441*\[Lambda]^27 - 389696184*\[Lambda]^28 + 
             37776294*\[Lambda]^29 + 69738327*\[Lambda]^30 + 
             20160981*\[Lambda]^31 + 2035125*\[Lambda]^32)*H[{0, 0}, x])/
           (1061775*(-1 + \[Lambda])^2*(1 + \[Lambda])^19) + 
          (3136*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 1701*\[Lambda]^3 + 
             10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 
             148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 
             460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 
             310464*\[Lambda]^12 + 148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 
             27216*\[Lambda]^15 + 10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 
             389*\[Lambda]^18 + 21*\[Lambda]^19 + 2*\[Lambda]^20)*
            H[{0, 1}, x])/(81675*(-1 + \[Lambda])*(1 + \[Lambda])^19) - 
          (12*(-1 + \[Lambda])^9*(1 + \[Lambda])*(8375 + 7592*\[Lambda] + 
             9286*\[Lambda]^2 + 7709*\[Lambda]^3 + 9286*\[Lambda]^4 + 
             7709*\[Lambda]^5 + 9286*\[Lambda]^6 + 7709*\[Lambda]^7 + 
             9286*\[Lambda]^8 + 7709*\[Lambda]^9 + 9286*\[Lambda]^10 + 
             7592*\[Lambda]^11 + 8375*\[Lambda]^12)*H[{1, 0}, x])/
           (39325*\[Lambda]^11))) + CF*((10559624*nl*TF)/40429125 + 
        2*nh*TF*((28*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
             7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
             82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
             312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
             480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
             312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
             82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
             7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
             149709*\[Lambda]^17 + 17408*\[Lambda]^18))/
           (3675375*(1 + \[Lambda])^18) - (1568*(2 + 21*\[Lambda] + 
             389*\[Lambda]^2 + 1701*\[Lambda]^3 + 10854*\[Lambda]^4 + 
             27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 148176*\[Lambda]^7 + 
             310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 460404*\[Lambda]^10 + 
             333396*\[Lambda]^11 + 310464*\[Lambda]^12 + 
             148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 27216*\[Lambda]^15 + 
             10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 389*\[Lambda]^18 + 
             21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0}, x])/
           (81675*(-1 + \[Lambda])*(1 + \[Lambda])^19)))*Log[Q^2/\[Mu]^2] + 
      (3136*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/81675) + 
    CA*CF*(6124093193824187/29045459520000 - (104674*Zeta[3])/1155) + 
    CF^2*(558708799987324013/14760902528064000 + (88798*Zeta[3])/1155)), 
 1 + a*((13105783*CF)/831600 + (31408*CF*Log[Q^2/\[Mu]^2])/3465) + 
  a^2*(CF*((-122253517912789*nl*TF)/1597500273600 + 
      2*nh*TF*(-1/70128083601576000*(184476600 - 2745080100*\[Lambda] + 
           17314001880*\[Lambda]^2 - 55974180570*\[Lambda]^3 + 
           69699617400*\[Lambda]^4 + 139320483960*\[Lambda]^5 - 
           735812955384*\[Lambda]^6 + 726691878723*\[Lambda]^7 - 
           2005006607920*\[Lambda]^8 - 43127753373842*\[Lambda]^9 - 
           734802570623408*\[Lambda]^10 + 3258780017758659811*\[Lambda]^11 + 
           24298873770100715080*\[Lambda]^12 + 67892694410759610904*
            \[Lambda]^13 + 57013864677185975128*\[Lambda]^14 - 
           142481711925184792748*\[Lambda]^15 - 487241361336367548176*
            \[Lambda]^16 - 669104656944823541876*\[Lambda]^17 - 
           487241361336367548176*\[Lambda]^18 - 142481711925184792748*
            \[Lambda]^19 + 57013864677185975128*\[Lambda]^20 + 
           67892694410759610904*\[Lambda]^21 + 24298873770100715080*
            \[Lambda]^22 + 3258780017758659811*\[Lambda]^23 - 
           734802570623408*\[Lambda]^24 - 43127753373842*\[Lambda]^25 - 
           2005006607920*\[Lambda]^26 + 726691878723*\[Lambda]^27 - 
           735812955384*\[Lambda]^28 + 139320483960*\[Lambda]^29 + 
           69699617400*\[Lambda]^30 - 55974180570*\[Lambda]^31 + 
           17314001880*\[Lambda]^32 - 2745080100*\[Lambda]^33 + 
           184476600*\[Lambda]^34)/((-1 + \[Lambda])^2*\[Lambda]^11*
           (1 + \[Lambda])^10) + ((540008342519906 + 5954490410792848*
            \[Lambda] + 31615243380068384*\[Lambda]^2 + 107053775383028680*
            \[Lambda]^3 + 258735251383064867*\[Lambda]^4 + 
           472062904885044928*\[Lambda]^5 + 670116003412373973*\[Lambda]^6 + 
           751368029770163568*\[Lambda]^7 + 669064940564250168*\[Lambda]^8 + 
           471424075808617848*\[Lambda]^9 + 259051683676191696*\[Lambda]^10 + 
           107534382564091872*\[Lambda]^11 + 31718551619298075*\[Lambda]^12 + 
           5861497257212568*\[Lambda]^13 + 481118898822819*\[Lambda]^14 - 
           10830655146208*\[Lambda]^15 - 282052276403*\[Lambda]^16 - 
           17159039608*\[Lambda]^17 - 597019793*\[Lambda]^18 + 
           386028152*\[Lambda]^19 - 359409002*\[Lambda]^20 + 
           68608280*\[Lambda]^21 + 30826276*\[Lambda]^22 - 
           24433648*\[Lambda]^23 + 7335989*\[Lambda]^24 - 
           1125920*\[Lambda]^25 + 73205*\[Lambda]^26)*H[{0}, x])/
         (27828604603800*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) + 
        ((-1 + \[Lambda])^2*(73205 - 1565150*\[Lambda] + 
           15994839*\[Lambda]^2 - 104019132*\[Lambda]^3 + 
           483001428*\[Lambda]^4 - 1705029108*\[Lambda]^5 + 
           4742255366*\[Lambda]^6 - 10749083408*\[Lambda]^7 + 
           19154563953*\[Lambda]^8 - 40888559462*\[Lambda]^9 - 
           177218939311*\[Lambda]^10 - 9482072356680*\[Lambda]^11 - 
           177218939311*\[Lambda]^12 - 40888559462*\[Lambda]^13 + 
           19154563953*\[Lambda]^14 - 10749083408*\[Lambda]^15 + 
           4742255366*\[Lambda]^16 - 1705029108*\[Lambda]^17 + 
           483001428*\[Lambda]^18 - 104019132*\[Lambda]^19 + 
           15994839*\[Lambda]^20 - 1565150*\[Lambda]^21 + 73205*\[Lambda]^22)*
          H[{1}, x])/(27828604603800*\[Lambda]^12) - 
        (2*(31408 - 125632*\[Lambda] + 1124325*\[Lambda]^2 - 
           125632*\[Lambda]^3 + 31408*\[Lambda]^4)*H[{0, 0}, x])/
         (10395*(-1 + \[Lambda])^4))) + 
    ((1805344897*CA*CF)/18711000 + (45088632231799*CF^2)/332812557000 - 
      (2795739889*CF*nl*TF)/72037350)*Log[Q^2/\[Mu]^2] + 
    ((15704*CA*CF)/945 + (493231232*CF^2)/12006225 - (62816*CF*nl*TF)/10395)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(236212260301543/1037337840000 - 
      (109357*Zeta[3])/1155) + CF^2*(98146880716389133/1845112816008000 + 
      (8462*Zeta[3])/105)), 
 1 + a*((183473419*CF)/10810800 + (423424*CF*Log[Q^2/\[Mu]^2])/45045) + 
  a^2*(CF*((-57904356630607013*nl*TF)/701941620219840 + 
      2*nh*TF*(-1/18884491084138680000*(11591838720 - 173350983960*
            \[Lambda] + 1076746732740*\[Lambda]^2 - 3236185260840*
            \[Lambda]^3 + 2365792692774*\[Lambda]^4 + 15756987070356*
            \[Lambda]^5 - 54541487758758*\[Lambda]^6 + 34079417549328*
            \[Lambda]^7 + 68218545167769*\[Lambda]^8 - 1255469296638694*
            \[Lambda]^9 - 11859583677862885*\[Lambda]^10 - 
           219951036233640460*\[Lambda]^11 + 939789885552855343675*
            \[Lambda]^12 + 8909950466917190419450*\[Lambda]^13 + 
           34947777706308375687961*\[Lambda]^14 + 65351841111846394085104*
            \[Lambda]^15 + 21607929073419366203188*\[Lambda]^16 - 
           181671032485770965635088*\[Lambda]^17 - 474312853004633710256384*
            \[Lambda]^18 - 618871206736619258480792*\[Lambda]^19 - 
           474312853004633710256384*\[Lambda]^20 - 181671032485770965635088*
            \[Lambda]^21 + 21607929073419366203188*\[Lambda]^22 + 
           65351841111846394085104*\[Lambda]^23 + 34947777706308375687961*
            \[Lambda]^24 + 8909950466917190419450*\[Lambda]^25 + 
           939789885552855343675*\[Lambda]^26 - 219951036233640460*
            \[Lambda]^27 - 11859583677862885*\[Lambda]^28 - 
           1255469296638694*\[Lambda]^29 + 68218545167769*\[Lambda]^30 + 
           34079417549328*\[Lambda]^31 - 54541487758758*\[Lambda]^32 + 
           15756987070356*\[Lambda]^33 + 2365792692774*\[Lambda]^34 - 
           3236185260840*\[Lambda]^35 + 1076746732740*\[Lambda]^36 - 
           173350983960*\[Lambda]^37 + 11591838720*\[Lambda]^38)/
          ((-1 + \[Lambda])^2*\[Lambda]^12*(1 + \[Lambda])^12) + 
        ((1079022012591756410 + 14207405987034592100*\[Lambda] + 
           91527044859492674490*\[Lambda]^2 + 381118190458379701080*
            \[Lambda]^3 + 1143075777038348570295*\[Lambda]^4 + 
           2601404310618532463910*\[Lambda]^5 + 4616601873833426162200*
            \[Lambda]^6 + 6480855996839714202370*\[Lambda]^7 + 
           7248930950614523595225*\[Lambda]^8 + 6475689398354743389480*
            \[Lambda]^9 + 4612808640882737128920*\[Lambda]^10 + 
           2602298972515000512840*\[Lambda]^11 + 1145678953813798325007*
            \[Lambda]^12 + 382238296265783269398*\[Lambda]^13 + 
           91260152735736020694*\[Lambda]^14 + 13789716254758089446*
            \[Lambda]^15 + 926654578655644496*\[Lambda]^16 - 
           21527191620751302*\[Lambda]^17 - 590636109007716*\[Lambda]^18 - 
           31369077664410*\[Lambda]^19 - 3751601985903*\[Lambda]^20 + 
           326554954812*\[Lambda]^21 + 125563308450*\[Lambda]^22 - 
           184468589856*\[Lambda]^23 + 51566281333*\[Lambda]^24 + 
           7607270146*\[Lambda]^25 - 9948468894*\[Lambda]^26 + 
           3196845554*\[Lambda]^27 - 497630287*\[Lambda]^28 + 
           32199552*\[Lambda]^29)*H[{0}, x])/(52456919678163000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^13) + 
        ((-1 + \[Lambda])^2*(32199552 - 755226703*\[Lambda] + 
           8498069482*\[Lambda]^2 - 61078003413*\[Lambda]^3 + 
           314791299732*\[Lambda]^4 - 1238616016428*\[Lambda]^5 + 
           3864313602732*\[Lambda]^6 - 9824365426018*\[Lambda]^7 + 
           20542144950832*\[Lambda]^8 - 37672048054803*\[Lambda]^9 + 
           34878063015442*\[Lambda]^10 - 477504205404403*\[Lambda]^11 - 
           17717962768914408*\[Lambda]^12 - 477504205404403*\[Lambda]^13 + 
           34878063015442*\[Lambda]^14 - 37672048054803*\[Lambda]^15 + 
           20542144950832*\[Lambda]^16 - 9824365426018*\[Lambda]^17 + 
           3864313602732*\[Lambda]^18 - 1238616016428*\[Lambda]^19 + 
           314791299732*\[Lambda]^20 - 61078003413*\[Lambda]^21 + 
           8498069482*\[Lambda]^22 - 755226703*\[Lambda]^23 + 
           32199552*\[Lambda]^24)*H[{1}, x])/(52456919678163000*
          \[Lambda]^13) - (2*(423424 - 1693696*\[Lambda] + 
           17372817*\[Lambda]^2 - 1693696*\[Lambda]^3 + 423424*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((24895328820701*CA*CF)/243486243000 + (111139235721885523*CF^2)/
       731189187729000 - (500843392201*CF*nl*TF)/12174312150)*
     Log[Q^2/\[Mu]^2] + ((211712*CA*CF)/12285 + (89643941888*CF^2)/
       2029052025 - (846848*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((103555928663269*nl*TF)/281643242680800 + 
        2*nh*TF*(-1/11699027003664000*(32025468342067200 + 389736267344424000*
              \[Lambda] + 1842968343051435600*\[Lambda]^2 + 
             3314541359783253600*\[Lambda]^3 - 4234535148882850812*
              \[Lambda]^4 - 30322414239228735624*\[Lambda]^5 - 
             41219690256963179676*\[Lambda]^6 + 49840048384340509152*
              \[Lambda]^7 + 216187146613813367421*\[Lambda]^8 + 
             149827001668099866110*\[Lambda]^9 - 359702053151541947275*
              \[Lambda]^10 - 731000956094037451680*\[Lambda]^11 - 
             55923639164812407535*\[Lambda]^12 + 1192771573998267224678*
              \[Lambda]^13 + 1136095741345555337265*\[Lambda]^14 - 
             667446204814269695120*\[Lambda]^15 - 1890165156652705031225*
              \[Lambda]^16 - 709356892382271859350*\[Lambda]^17 + 
             1101576217906222313239*\[Lambda]^18 + 925015002119082276448*
              \[Lambda]^19 - 1203514573698672097329*\[Lambda]^20 - 
             2275674680522613956166*\[Lambda]^21 - 2165260907569946210073*
              \[Lambda]^22 - 1359555001659816153696*\[Lambda]^23 - 
             2165260907569946210073*\[Lambda]^24 - 2275674680522613956166*
              \[Lambda]^25 - 1203514573698672097329*\[Lambda]^26 + 
             925015002119082276448*\[Lambda]^27 + 1101576217906222313239*
              \[Lambda]^28 - 709356892382271859350*\[Lambda]^29 - 
             1890165156652705031225*\[Lambda]^30 - 667446204814269695120*
              \[Lambda]^31 + 1136095741345555337265*\[Lambda]^32 + 
             1192771573998267224678*\[Lambda]^33 - 55923639164812407535*
              \[Lambda]^34 - 731000956094037451680*\[Lambda]^35 - 
             359702053151541947275*\[Lambda]^36 + 149827001668099866110*
              \[Lambda]^37 + 216187146613813367421*\[Lambda]^38 + 
             49840048384340509152*\[Lambda]^39 - 41219690256963179676*
              \[Lambda]^40 - 30322414239228735624*\[Lambda]^41 - 
             4234535148882850812*\[Lambda]^42 + 3314541359783253600*
              \[Lambda]^43 + 1842968343051435600*\[Lambda]^44 + 
             389736267344424000*\[Lambda]^45 + 32025468342067200*
              \[Lambda]^46)/(\[Lambda]^12*(1 + \[Lambda])^22) - 
          ((1155319925760 + 13193259959880*\[Lambda] + 54391887409860*
              \[Lambda]^2 + 50882418546960*\[Lambda]^3 - 331506175838838*
              \[Lambda]^4 - 1140693624626556*\[Lambda]^5 - 470320038141096*
              \[Lambda]^6 + 4357316192141484*\[Lambda]^7 + 8444451976374843*
              \[Lambda]^8 - 2718157996104122*\[Lambda]^9 - 27214487471071472*
              \[Lambda]^10 - 23958057993736438*\[Lambda]^11 + 
             34147113529501907*\[Lambda]^12 + 78745356995024544*
              \[Lambda]^13 + 12496790777685786*\[Lambda]^14 - 
             108852575352469652*\[Lambda]^15 - 102562772786567390*
              \[Lambda]^16 + 56586931123911320*\[Lambda]^17 + 
             160745317007973170*\[Lambda]^18 + 71814427979306628*
              \[Lambda]^19 - 36644395080019419*\[Lambda]^20 - 
             18034755290141414*\[Lambda]^21 + 156792319536102316*
              \[Lambda]^22 + 225457751607858206*\[Lambda]^23 + 
             305258017627814986*\[Lambda]^24 + 236982690526151006*
              \[Lambda]^25 + 177858238133483116*\[Lambda]^26 - 
             58538610005414*\[Lambda]^27 - 20852121684084669*\[Lambda]^28 + 
             79616022017473128*\[Lambda]^29 + 165082957361376670*
              \[Lambda]^30 + 57889335711609820*\[Lambda]^31 - 
             102103499806764610*\[Lambda]^32 - 108776958885454992*
              \[Lambda]^33 + 12512150340679366*\[Lambda]^34 + 
             78746335347246404*\[Lambda]^35 + 34147196819705137*
              \[Lambda]^36 - 23958057993736438*\[Lambda]^37 - 
             27214487471071472*\[Lambda]^38 - 2718157996104122*\[Lambda]^39 + 
             8444451976374843*\[Lambda]^40 + 4357316192141484*\[Lambda]^41 - 
             470320038141096*\[Lambda]^42 - 1140693624626556*\[Lambda]^43 - 
             331506175838838*\[Lambda]^44 + 50882418546960*\[Lambda]^45 + 
             54391887409860*\[Lambda]^46 + 13193259959880*\[Lambda]^47 + 
             1155319925760*\[Lambda]^48)*H[{0}, x])/(422042821200*
            (-1 + \[Lambda])*\[Lambda]^12*(1 + \[Lambda])^23) - 
          (79*(8110049 + 95263118*\[Lambda] + 1503685803*\[Lambda]^2 + 
             7458112876*\[Lambda]^3 + 46223547517*\[Lambda]^4 + 
             134274528426*\[Lambda]^5 + 468583854567*\[Lambda]^6 + 
             893923412376*\[Lambda]^7 + 2006293045992*\[Lambda]^8 + 
             2644285309176*\[Lambda]^9 + 4057502257032*\[Lambda]^10 + 
             3766479945816*\[Lambda]^11 + 4057502257032*\[Lambda]^12 + 
             2644285309176*\[Lambda]^13 + 2006293045992*\[Lambda]^14 + 
             893923412376*\[Lambda]^15 + 468583854567*\[Lambda]^16 + 
             134274528426*\[Lambda]^17 + 46223547517*\[Lambda]^18 + 
             7458112876*\[Lambda]^19 + 1503685803*\[Lambda]^20 + 
             95263118*\[Lambda]^21 + 8110049*\[Lambda]^22)*H[{1}, x])/
           (3246483240*(1 + \[Lambda])^22) + 
          ((3206016 + 41420357*\[Lambda] + 211999502*\[Lambda]^2 + 
             447795832*\[Lambda]^3 - 288479246*\[Lambda]^4 - 
             3595093557*\[Lambda]^5 - 6287920848*\[Lambda]^6 + 
             3653413984*\[Lambda]^7 + 28579636624*\[Lambda]^8 + 
             29979481268*\[Lambda]^9 - 37679790104*\[Lambda]^10 - 
             115020152896*\[Lambda]^11 - 46909230632*\[Lambda]^12 + 
             163971492153*\[Lambda]^13 + 229561841774*\[Lambda]^14 - 
             38970337124*\[Lambda]^15 - 331400000822*\[Lambda]^16 - 
             209324250201*\[Lambda]^17 + 197302423824*\[Lambda]^18 + 
             344407707732*\[Lambda]^19 + 82158362088*\[Lambda]^20 - 
             148823637336*\[Lambda]^21 - 75126190568*\[Lambda]^22 + 
             184159961392*\[Lambda]^23 + 276972880712*\[Lambda]^24 + 
             328258459672*\[Lambda]^25 + 276972880712*\[Lambda]^26 + 
             184159961392*\[Lambda]^27 - 75126190568*\[Lambda]^28 - 
             148823637336*\[Lambda]^29 + 82158362088*\[Lambda]^30 + 
             344407707732*\[Lambda]^31 + 197302423824*\[Lambda]^32 - 
             209324250201*\[Lambda]^33 - 331400000822*\[Lambda]^34 - 
             38970337124*\[Lambda]^35 + 229561841774*\[Lambda]^36 + 
             163971492153*\[Lambda]^37 - 46909230632*\[Lambda]^38 - 
             115020152896*\[Lambda]^39 - 37679790104*\[Lambda]^40 + 
             29979481268*\[Lambda]^41 + 28579636624*\[Lambda]^42 + 
             3653413984*\[Lambda]^43 - 6287920848*\[Lambda]^44 - 
             3595093557*\[Lambda]^45 - 288479246*\[Lambda]^46 + 
             447795832*\[Lambda]^47 + 211999502*\[Lambda]^48 + 
             41420357*\[Lambda]^49 + 3206016*\[Lambda]^50)*H[{-1, 0}, x])/
           (585585*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^23) - 
          ((31205 + 418305*\[Lambda] + 7601234*\[Lambda]^2 + 
             70031634*\[Lambda]^3 - 20997295*\[Lambda]^4 - 
             1042442115*\[Lambda]^5 - 7989085236*\[Lambda]^6 - 
             17607891444*\[Lambda]^7 - 26647356054*\[Lambda]^8 + 
             15218389274*\[Lambda]^9 + 34165347480*\[Lambda]^10 - 
             5164766200*\[Lambda]^11 - 213841867624*\[Lambda]^12 - 
             166553451064*\[Lambda]^13 + 241917412880*\[Lambda]^14 + 
             655406088480*\[Lambda]^15 + 168991472078*\[Lambda]^16 - 
             799129013826*\[Lambda]^17 - 830949066376*\[Lambda]^18 + 
             416407336488*\[Lambda]^19 + 1215030039080*\[Lambda]^20 + 
             364792287288*\[Lambda]^21 - 877398769780*\[Lambda]^22 - 
             805624889940*\[Lambda]^23 + 196769793948*\[Lambda]^24 + 
             632642074740*\[Lambda]^25 + 204332766792*\[Lambda]^26 - 
             232021088376*\[Lambda]^27 - 202977814116*\[Lambda]^28 + 
             4199533932*\[Lambda]^29 + 74778667920*\[Lambda]^30 + 
             29824004496*\[Lambda]^31 - 8078481873*\[Lambda]^32 - 
             9919842933*\[Lambda]^33 - 2208825234*\[Lambda]^34 + 
             707388990*\[Lambda]^35 + 511737435*\[Lambda]^36 + 
             114643023*\[Lambda]^37 + 9618048*\[Lambda]^38)*H[{0, 0}, x])/
           (1171170*(-1 + \[Lambda])^2*(1 + \[Lambda])^23) + 
          (79*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 137698*\[Lambda]^3 + 
             1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
             14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
             81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
             223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
             310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
             223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
             81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
             14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
             1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
             23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*
            H[{0, 1}, x])/(117117*(-1 + \[Lambda])*(1 + \[Lambda])^23) - 
          (11*(-1 + \[Lambda])^11*(1 + \[Lambda])*(26496 + 24365*\[Lambda] + 
             28898*\[Lambda]^2 + 24610*\[Lambda]^3 + 28898*\[Lambda]^4 + 
             24610*\[Lambda]^5 + 28898*\[Lambda]^6 + 24610*\[Lambda]^7 + 
             28898*\[Lambda]^8 + 24610*\[Lambda]^9 + 28898*\[Lambda]^10 + 
             24610*\[Lambda]^11 + 28898*\[Lambda]^12 + 24365*\[Lambda]^13 + 
             26496*\[Lambda]^14)*H[{1, 0}, x])/(106470*\[Lambda]^13))) + 
      CF*((1178084939*nl*TF)/6029183160 + 
        2*nh*TF*((79*(8110049 + 95263118*\[Lambda] + 1503685803*\[Lambda]^2 + 
             7458112876*\[Lambda]^3 + 46223547517*\[Lambda]^4 + 
             134274528426*\[Lambda]^5 + 468583854567*\[Lambda]^6 + 
             893923412376*\[Lambda]^7 + 2006293045992*\[Lambda]^8 + 
             2644285309176*\[Lambda]^9 + 4057502257032*\[Lambda]^10 + 
             3766479945816*\[Lambda]^11 + 4057502257032*\[Lambda]^12 + 
             2644285309176*\[Lambda]^13 + 2006293045992*\[Lambda]^14 + 
             893923412376*\[Lambda]^15 + 468583854567*\[Lambda]^16 + 
             134274528426*\[Lambda]^17 + 46223547517*\[Lambda]^18 + 
             7458112876*\[Lambda]^19 + 1503685803*\[Lambda]^20 + 
             95263118*\[Lambda]^21 + 8110049*\[Lambda]^22))/
           (6492966480*(1 + \[Lambda])^22) - 
          (79*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 137698*\[Lambda]^3 + 
             1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
             14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
             81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
             223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
             310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
             223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
             81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
             14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
             1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
             23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*
            H[{0}, x])/(234234*(-1 + \[Lambda])*(1 + \[Lambda])^23)))*
       Log[Q^2/\[Mu]^2] + (6241*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/234234) + 
    CA*CF*(21388499873332252399/87742702527480000 - 
      (1477711*Zeta[3])/15015) + 
    CF^2*(9127110915702407798941/131745667845011220000 + 
      (1261726*Zeta[3])/15015)), 
 1 + a*((85695458*CF)/4729725 + (874733*CF*Log[Q^2/\[Mu]^2])/90090) + 
  a^2*(CF*((-309583775369843893*nl*TF)/3509708101099200 + 
      2*nh*TF*(-1/1639173826103237424000*(235138143240 - 3530303538300*
            \[Lambda] + 21564104312520*\[Lambda]^2 - 59615913939750*
            \[Lambda]^3 + 6547376852688*\[Lambda]^4 + 451421222001876*
            \[Lambda]^5 - 1199034087866880*\[Lambda]^6 + 81876308560191*
            \[Lambda]^7 + 4439541780601896*\[Lambda]^8 - 17129977031226762*
            \[Lambda]^9 - 92254012664811992*\[Lambda]^10 - 
           1166142550529859573*\[Lambda]^11 - 21360039066981669296*
            \[Lambda]^12 + 86728467713847713990444*\[Lambda]^13 + 
           998375774213892675896176*\[Lambda]^14 + 5009931263186385909802865*
            \[Lambda]^15 + 13720225809924203258981072*\[Lambda]^16 + 
           19147218024658662221802182*\[Lambda]^17 - 
           1237036043393445587268976*\[Lambda]^18 - 
           63782290264436635218249493*\[Lambda]^19 - 
           143701732676585258857999888*\[Lambda]^20 - 
           181352184847841787335539840*\[Lambda]^21 - 
           143701732676585258857999888*\[Lambda]^22 - 
           63782290264436635218249493*\[Lambda]^23 - 
           1237036043393445587268976*\[Lambda]^24 + 
           19147218024658662221802182*\[Lambda]^25 + 
           13720225809924203258981072*\[Lambda]^26 + 
           5009931263186385909802865*\[Lambda]^27 + 998375774213892675896176*
            \[Lambda]^28 + 86728467713847713990444*\[Lambda]^29 - 
           21360039066981669296*\[Lambda]^30 - 1166142550529859573*
            \[Lambda]^31 - 92254012664811992*\[Lambda]^32 - 
           17129977031226762*\[Lambda]^33 + 4439541780601896*\[Lambda]^34 + 
           81876308560191*\[Lambda]^35 - 1199034087866880*\[Lambda]^36 + 
           451421222001876*\[Lambda]^37 + 6547376852688*\[Lambda]^38 - 
           59615913939750*\[Lambda]^39 + 21564104312520*\[Lambda]^40 - 
           3530303538300*\[Lambda]^41 + 235138143240*\[Lambda]^42)/
          ((-1 + \[Lambda])^2*\[Lambda]^13*(1 + \[Lambda])^14) + 
        ((14092185569836890194 + 215704897161376931448*\[Lambda] + 
           1632703639582338741753*\[Lambda]^2 + 8058994220526926010752*
            \[Lambda]^3 + 28852537195423817641911*\[Lambda]^4 + 
           78861965939919246616320*\[Lambda]^5 + 169161392799519818970739*
            \[Lambda]^6 + 289220532660212189622624*\[Lambda]^7 + 
           397705306754630575120653*\[Lambda]^8 + 441944583287450015120152*
            \[Lambda]^9 + 397530137992792152992019*\[Lambda]^10 + 
           289073489109568756019088*\[Lambda]^11 + 169168824206522306738805*
            \[Lambda]^12 + 78951507066326760608976*\[Lambda]^13 + 
           28909285831564218140865*\[Lambda]^14 + 8061085717758388104880*
            \[Lambda]^15 + 1617145828137187036779*\[Lambda]^16 + 
           206479786619328780648*\[Lambda]^17 + 11661825722545998375*
            \[Lambda]^18 - 282016145302430592*\[Lambda]^19 - 
           8208188026184199*\[Lambda]^20 - 436286032413856*\[Lambda]^21 - 
           35126667007251*\[Lambda]^22 - 7921717629216*\[Lambda]^23 + 
           2342738768499*\[Lambda]^24 + 76354328712*\[Lambda]^25 - 
           578576090499*\[Lambda]^26 + 207309264112*\[Lambda]^27 + 
           4519664619*\[Lambda]^28 - 26375277360*\[Lambda]^29 + 
           9156556783*\[Lambda]^30 - 1447568496*\[Lambda]^31 + 
           93308787*\[Lambda]^32)*H[{0}, x])/(650465804009221200*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^15) + 
        ((-1 + \[Lambda])^2*(93308787 - 2380656366*\[Lambda] + 
           29230768963*\[Lambda]^2 - 229988327440*\[Lambda]^3 + 
           1302284670054*\[Lambda]^4 - 5650920868892*\[Lambda]^5 + 
           19531503297908*\[Lambda]^6 - 55211011927764*\[Lambda]^7 + 
           129767935716419*\[Lambda]^8 - 259005289140914*\[Lambda]^9 + 
           419780018756463*\[Lambda]^10 - 871384163104812*\[Lambda]^11 - 
           4280994102012306*\[Lambda]^12 - 221472596735349960*\[Lambda]^13 - 
           4280994102012306*\[Lambda]^14 - 871384163104812*\[Lambda]^15 + 
           419780018756463*\[Lambda]^16 - 259005289140914*\[Lambda]^17 + 
           129767935716419*\[Lambda]^18 - 55211011927764*\[Lambda]^19 + 
           19531503297908*\[Lambda]^20 - 5650920868892*\[Lambda]^21 + 
           1302284670054*\[Lambda]^22 - 229988327440*\[Lambda]^23 + 
           29230768963*\[Lambda]^24 - 2380656366*\[Lambda]^25 + 
           93308787*\[Lambda]^26)*H[{1}, x])/(650465804009221200*
          \[Lambda]^14) - ((874733 - 3498932*\[Lambda] + 
           40785525*\[Lambda]^2 - 3498932*\[Lambda]^3 + 874733*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((244684313784461*CA*CF)/2272538268000 + (492083907071429137*CF^2)/
       2924756750916000 - (150716315201*CF*nl*TF)/3478374900)*
     Log[Q^2/\[Mu]^2] + ((874733*CA*CF)/49140 + (765157821289*CF^2)/
       16232416200 - (874733*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(141468337996689884689/545954593504320000 - 
      (1529686*Zeta[3])/15015) + 
    CF^2*(5172645728839931196137/60226591014862272000 + 
      (100762*Zeta[3])/1155)), 
 1 + a*((90849502*CF)/4729725 + (180121*CF*Log[Q^2/\[Mu]^2])/18018) + 
  a^2*(CF*((-1644267296654871017*nl*TF)/17548540505496000 + 
      2*nh*TF*(-1/34832443804693795260000*(1169783334720 - 
           17619161119560*\[Lambda] + 105716647441020*\[Lambda]^2 - 
           265394282316240*\[Lambda]^3 - 174359832494106*\[Lambda]^4 + 
           2844940045000956*\[Lambda]^5 - 6020874639051132*\[Lambda]^6 - 
           4129975270075800*\[Lambda]^7 + 36099487874537185*\[Lambda]^8 - 
           66676894186357546*\[Lambda]^9 - 270815937040169407*\[Lambda]^10 - 
           1958258139686078028*\[Lambda]^11 - 29556427792849607819*
            \[Lambda]^12 - 506676285003444744530*\[Lambda]^13 + 
           1947728395281013767342931*\[Lambda]^14 + 
           26387713774026100049013136*\[Lambda]^15 + 
           160880248303175511071489521*\[Lambda]^16 + 
           569673916646347032778098626*\[Lambda]^17 + 
           1232487838499684093317340235*\[Lambda]^18 + 
           1398553643200388866952346060*\[Lambda]^19 - 
           406003106599279520437541987*\[Lambda]^20 - 
           4884954418219246794060389914*\[Lambda]^21 - 
           10162502666959054775954275561*\[Lambda]^22 - 
           12566304432071588135167903120*\[Lambda]^23 - 
           10162502666959054775954275561*\[Lambda]^24 - 
           4884954418219246794060389914*\[Lambda]^25 - 
           406003106599279520437541987*\[Lambda]^26 + 
           1398553643200388866952346060*\[Lambda]^27 + 
           1232487838499684093317340235*\[Lambda]^28 + 
           569673916646347032778098626*\[Lambda]^29 + 
           160880248303175511071489521*\[Lambda]^30 + 
           26387713774026100049013136*\[Lambda]^31 + 
           1947728395281013767342931*\[Lambda]^32 - 506676285003444744530*
            \[Lambda]^33 - 29556427792849607819*\[Lambda]^34 - 
           1958258139686078028*\[Lambda]^35 - 270815937040169407*
            \[Lambda]^36 - 66676894186357546*\[Lambda]^37 + 
           36099487874537185*\[Lambda]^38 - 4129975270075800*\[Lambda]^39 - 
           6020874639051132*\[Lambda]^40 + 2844940045000956*\[Lambda]^41 - 
           174359832494106*\[Lambda]^42 - 265394282316240*\[Lambda]^43 + 
           105716647441020*\[Lambda]^44 - 17619161119560*\[Lambda]^45 + 
           1169783334720*\[Lambda]^46)/((-1 + \[Lambda])^2*\[Lambda]^14*
           (1 + \[Lambda])^16) + ((627494366904176876125 + 
           10947084439020110837750*\[Lambda] + 95155215057955533638020*
            \[Lambda]^2 + 542802552920715110973010*\[Lambda]^3 + 
           2258017880008612538871005*\[Lambda]^4 + 7210457985638158097450740*
            \[Lambda]^5 + 18183875637489689938741220*\[Lambda]^6 + 
           36835751052606271553872660*\[Lambda]^7 + 
           60586309239843738998124425*\[Lambda]^8 + 
           81454482265841823878152490*\[Lambda]^9 + 
           89854424657525178075033322*\[Lambda]^10 + 
           81433343606809264126601258*\[Lambda]^11 + 
           60566681679492004834694447*\[Lambda]^12 + 
           36833938849405430315690392*\[Lambda]^13 + 
           18194214312169425672101816*\[Lambda]^14 + 
           7219176006714870000768536*\[Lambda]^15 + 2259946248811105520929405*
            \[Lambda]^16 + 541176968981708350404398*\[Lambda]^17 + 
           93606589944890484852818*\[Lambda]^18 + 10336443491111333402806*
            \[Lambda]^19 + 499883983204975699043*\[Lambda]^20 - 
           12698701856225126028*\[Lambda]^21 - 388812539676551628*
            \[Lambda]^22 - 22470291684461388*\[Lambda]^23 - 
           1376517630841393*\[Lambda]^24 - 221237653959362*\[Lambda]^25 - 
           65759187726514*\[Lambda]^26 + 36489021195358*\[Lambda]^27 - 
           3408227155327*\[Lambda]^28 - 5849574212960*\[Lambda]^29 + 
           2592942374096*\[Lambda]^30 - 130315790144*\[Lambda]^31 - 
           237007167298*\[Lambda]^32 + 89888065652*\[Lambda]^33 - 
           14447660942*\[Lambda]^34 + 928399472*\[Lambda]^35)*H[{0}, x])/
         (27644796670391901000*(-1 + \[Lambda])^3*(1 + \[Lambda])^17) + 
        ((-1 + \[Lambda])^2*(928399472 - 25588454606*\[Lambda] + 
           340317153132*\[Lambda]^2 - 2908461189436*\[Lambda]^3 + 
           17943554971396*\[Lambda]^4 - 85111810571394*\[Lambda]^5 + 
           322759446358616*\[Lambda]^6 - 1004754700061399*\[Lambda]^7 + 
           2614823750321706*\[Lambda]^8 - 5774966087317889*\[Lambda]^9 + 
           10845967157527316*\[Lambda]^10 - 18422555441539329*\[Lambda]^11 + 
           14840329661024826*\[Lambda]^12 - 246153937320969699*\[Lambda]^13 - 
           9343656849172870224*\[Lambda]^14 - 246153937320969699*
            \[Lambda]^15 + 14840329661024826*\[Lambda]^16 - 
           18422555441539329*\[Lambda]^17 + 10845967157527316*\[Lambda]^18 - 
           5774966087317889*\[Lambda]^19 + 2614823750321706*\[Lambda]^20 - 
           1004754700061399*\[Lambda]^21 + 322759446358616*\[Lambda]^22 - 
           85111810571394*\[Lambda]^23 + 17943554971396*\[Lambda]^24 - 
           2908461189436*\[Lambda]^25 + 340317153132*\[Lambda]^26 - 
           25588454606*\[Lambda]^27 + 928399472*\[Lambda]^28)*H[{1}, x])/
         (27644796670391901000*\[Lambda]^15) - 
        ((15310285 - 61241140*\[Lambda] + 805028796*\[Lambda]^2 - 
           61241140*\[Lambda]^3 + 15310285*\[Lambda]^4)*H[{0, 0}, x])/
         (2297295*(-1 + \[Lambda])^4))) + 
    ((769023192195959*CA*CF)/6817614804000 + (538790013717832033*CF^2)/
       2924756750916000 - (6316300841*CF*nl*TF)/139134996)*Log[Q^2/\[Mu]^2] + 
    ((180121*CA*CF)/9828 + (32443574641*CF^2)/649296648 - 
      (180121*CF*nl*TF)/27027)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((624901597632281*nl*TF)/2068009823880000 + 
        2*nh*TF*(-1/316405503053640000*(910834246829707200 + 
             12915458658939236400*\[Lambda] + 73785396603790872000*
              \[Lambda]^2 + 184850591705615335500*\[Lambda]^3 - 
             29129943417090227712*\[Lambda]^4 - 1419834633556387976928*
              \[Lambda]^5 - 3194649773519210854848*\[Lambda]^6 + 
             435720802674071726955*\[Lambda]^7 + 14020908271885540078768*
              \[Lambda]^8 + 20642428749733728985476*\[Lambda]^9 - 
             14267902982516748849856*\[Lambda]^10 - 75131069592324540583438*
              \[Lambda]^11 - 54731607319642157611200*\[Lambda]^12 + 
             102650512331237681977348*\[Lambda]^13 + 211130781636628429764173*
              \[Lambda]^14 + 22400557272544894017087*\[Lambda]^15 - 
             312177872224250809256315*\[Lambda]^16 - 295336358002303277670160*
              \[Lambda]^17 + 165779510518642504022730*\[Lambda]^18 + 
             467703727808696743393672*\[Lambda]^19 + 146558973606722164682138*
              \[Lambda]^20 - 384447205660159580844432*\[Lambda]^21 - 
             485973042107853300069905*\[Lambda]^22 - 157422611462547760720138*
              \[Lambda]^23 - 74567344407289505266473*\[Lambda]^24 - 
             314886386485863075631352*\[Lambda]^25 - 818358788489791143774300*
              \[Lambda]^26 - 911894812751795385231180*\[Lambda]^27 - 
             818358788489791143774300*\[Lambda]^28 - 314886386485863075631352*
              \[Lambda]^29 - 74567344407289505266473*\[Lambda]^30 - 
             157422611462547760720138*\[Lambda]^31 - 485973042107853300069905*
              \[Lambda]^32 - 384447205660159580844432*\[Lambda]^33 + 
             146558973606722164682138*\[Lambda]^34 + 467703727808696743393672*
              \[Lambda]^35 + 165779510518642504022730*\[Lambda]^36 - 
             295336358002303277670160*\[Lambda]^37 - 312177872224250809256315*
              \[Lambda]^38 + 22400557272544894017087*\[Lambda]^39 + 
             211130781636628429764173*\[Lambda]^40 + 102650512331237681977348*
              \[Lambda]^41 - 54731607319642157611200*\[Lambda]^42 - 
             75131069592324540583438*\[Lambda]^43 - 14267902982516748849856*
              \[Lambda]^44 + 20642428749733728985476*\[Lambda]^45 + 
             14020908271885540078768*\[Lambda]^46 + 435720802674071726955*
              \[Lambda]^47 - 3194649773519210854848*\[Lambda]^48 - 
             1419834633556387976928*\[Lambda]^49 - 29129943417090227712*
              \[Lambda]^50 + 184850591705615335500*\[Lambda]^51 + 
             73785396603790872000*\[Lambda]^52 + 12915458658939236400*
              \[Lambda]^53 + 910834246829707200*\[Lambda]^54)/
            (\[Lambda]^14*(1 + \[Lambda])^26) - 
          ((2527567562520 + 33944757947100*\[Lambda] + 174486712480080*
              \[Lambda]^2 + 311398251214050*\[Lambda]^3 - 739812019922976*
              \[Lambda]^4 - 4569236018140794*\[Lambda]^5 - 5825509062220848*
              \[Lambda]^6 + 13055357863295319*\[Lambda]^7 + 49816768541811128*
              \[Lambda]^8 + 26908514051461185*\[Lambda]^9 - 
             133312783304622064*\[Lambda]^10 - 254851918179365546*
              \[Lambda]^11 + 53114691931021760*\[Lambda]^12 + 
             668731484687292442*\[Lambda]^13 + 576010922428793163*
              \[Lambda]^14 - 733398808055766164*\[Lambda]^15 - 
             1668354195933582300*\[Lambda]^16 - 274566591223645032*
              \[Lambda]^17 + 2160639407127921759*\[Lambda]^18 + 
             2026636285211639244*\[Lambda]^19 - 1016606309999280416*
              \[Lambda]^20 - 2775388878249413556*\[Lambda]^21 - 
             464963754840753311*\[Lambda]^22 + 2787802310658820689*
              \[Lambda]^23 + 3746957193497471356*\[Lambda]^24 + 
             2165381155960250007*\[Lambda]^25 + 3218710856087991485*
              \[Lambda]^26 + 4788365214857395776*\[Lambda]^27 + 
             7329640189650913568*\[Lambda]^28 + 5053883330232914496*
              \[Lambda]^29 + 3704271219422161895*\[Lambda]^30 + 
             2619666056485551567*\[Lambda]^31 + 4164953383102499676*
              \[Lambda]^32 + 3028402493331756489*\[Lambda]^33 - 
             316974136545021813*\[Lambda]^34 - 2718822866169798804*
              \[Lambda]^35 - 992781736802867232*\[Lambda]^36 + 
             2032472824008119532*\[Lambda]^37 + 2162255757441734825*
              \[Lambda]^38 - 274342240687108464*\[Lambda]^39 - 
             1668317813492833276*\[Lambda]^40 - 733396800798602972*
              \[Lambda]^41 + 576011056878696341*\[Lambda]^42 + 
             668731484687292442*\[Lambda]^43 + 53114691931021760*
              \[Lambda]^44 - 254851918179365546*\[Lambda]^45 - 
             133312783304622064*\[Lambda]^46 + 26908514051461185*
              \[Lambda]^47 + 49816768541811128*\[Lambda]^48 + 
             13055357863295319*\[Lambda]^49 - 5825509062220848*\[Lambda]^50 - 
             4569236018140794*\[Lambda]^51 - 739812019922976*\[Lambda]^52 + 
             311398251214050*\[Lambda]^53 + 174486712480080*\[Lambda]^54 + 
             33944757947100*\[Lambda]^55 + 2527567562520*\[Lambda]^56)*
            H[{0}, x])/(878026149000*(-1 + \[Lambda])*\[Lambda]^14*
            (1 + \[Lambda])^27) - (53*(74611489 + 1113905196*\[Lambda] + 
             20264645201*\[Lambda]^2 + 125614757880*\[Lambda]^3 + 
             917240402034*\[Lambda]^4 + 3364537508424*\[Lambda]^5 + 
             14138424195826*\[Lambda]^6 + 34755221237400*\[Lambda]^7 + 
             96263628577475*\[Lambda]^8 + 168273635595300*\[Lambda]^9 + 
             328225997947635*\[Lambda]^10 + 420374024344080*\[Lambda]^11 + 
             597682359398340*\[Lambda]^12 + 567720370279440*\[Lambda]^13 + 
             597682359398340*\[Lambda]^14 + 420374024344080*\[Lambda]^15 + 
             328225997947635*\[Lambda]^16 + 168273635595300*\[Lambda]^17 + 
             96263628577475*\[Lambda]^18 + 34755221237400*\[Lambda]^19 + 
             14138424195826*\[Lambda]^20 + 3364537508424*\[Lambda]^21 + 
             917240402034*\[Lambda]^22 + 125614757880*\[Lambda]^23 + 
             20264645201*\[Lambda]^24 + 1113905196*\[Lambda]^25 + 
             74611489*\[Lambda]^26)*H[{1}, x])/(25824298500*
            (1 + \[Lambda])^26) + (2*(7014007 + 104717808*\[Lambda] + 
             638939821*\[Lambda]^2 + 1792895312*\[Lambda]^3 + 
             500518174*\[Lambda]^4 - 12064728832*\[Lambda]^5 - 
             33161496030*\[Lambda]^6 - 9168063424*\[Lambda]^7 + 
             127238417943*\[Lambda]^8 + 246350875472*\[Lambda]^9 - 
             48545331627*\[Lambda]^10 - 779572125904*\[Lambda]^11 - 
             850388659640*\[Lambda]^12 + 808301182208*\[Lambda]^13 + 
             2621377775224*\[Lambda]^14 + 1126106072450*\[Lambda]^15 - 
             3345072175937*\[Lambda]^16 - 4678146880048*\[Lambda]^17 + 
             709754715605*\[Lambda]^18 + 6450208241906*\[Lambda]^19 + 
             4062793206134*\[Lambda]^20 - 3761282949632*\[Lambda]^21 - 
             6319889346550*\[Lambda]^22 - 472364155406*\[Lambda]^23 + 
             5402788375127*\[Lambda]^24 + 5284322206384*\[Lambda]^25 + 
             1733972225765*\[Lambda]^26 + 2261475082178*\[Lambda]^27 + 
             5046540085184*\[Lambda]^28 + 7815137747456*\[Lambda]^29 + 
             5046540085184*\[Lambda]^30 + 2261475082178*\[Lambda]^31 + 
             1733972225765*\[Lambda]^32 + 5284322206384*\[Lambda]^33 + 
             5402788375127*\[Lambda]^34 - 472364155406*\[Lambda]^35 - 
             6319889346550*\[Lambda]^36 - 3761282949632*\[Lambda]^37 + 
             4062793206134*\[Lambda]^38 + 6450208241906*\[Lambda]^39 + 
             709754715605*\[Lambda]^40 - 4678146880048*\[Lambda]^41 - 
             3345072175937*\[Lambda]^42 + 1126106072450*\[Lambda]^43 + 
             2621377775224*\[Lambda]^44 + 808301182208*\[Lambda]^45 - 
             850388659640*\[Lambda]^46 - 779572125904*\[Lambda]^47 - 
             48545331627*\[Lambda]^48 + 246350875472*\[Lambda]^49 + 
             127238417943*\[Lambda]^50 - 9168063424*\[Lambda]^51 - 
             33161496030*\[Lambda]^52 - 12064728832*\[Lambda]^53 + 
             500518174*\[Lambda]^54 + 1792895312*\[Lambda]^55 + 
             638939821*\[Lambda]^56 + 104717808*\[Lambda]^57 + 
             7014007*\[Lambda]^58)*H[{-1, 0}, x])/(2436525*(-1 + \[Lambda])*
            \[Lambda]^15*(1 + \[Lambda])^27) - 
          ((47753 + 828019*\[Lambda] + 16816712*\[Lambda]^2 + 
             174400664*\[Lambda]^3 - 17270747*\[Lambda]^4 - 
             3476395429*\[Lambda]^5 - 32933837612*\[Lambda]^6 - 
             98344186876*\[Lambda]^7 - 234743848547*\[Lambda]^8 - 
             165437828959*\[Lambda]^9 - 173872258430*\[Lambda]^10 - 
             137499251110*\[Lambda]^11 - 1727373306165*\[Lambda]^12 - 
             2059957312725*\[Lambda]^13 - 250890902340*\[Lambda]^14 + 
             5805043556988*\[Lambda]^15 + 5438938356969*\[Lambda]^16 - 
             3801548127858*\[Lambda]^17 - 12601819607351*\[Lambda]^18 - 
             2727540554947*\[Lambda]^19 + 16576894279972*\[Lambda]^20 + 
             16686629630801*\[Lambda]^21 - 7957246750622*\[Lambda]^22 - 
             23587304730574*\[Lambda]^23 - 7181900388533*\[Lambda]^24 + 
             17216801428424*\[Lambda]^25 + 16163370144247*\[Lambda]^26 - 
             3999286771029*\[Lambda]^27 - 13413537229218*\[Lambda]^28 - 
             4485815251581*\[Lambda]^29 + 5439229779048*\[Lambda]^30 + 
             4976069525544*\[Lambda]^31 - 212449601208*\[Lambda]^32 - 
             2193080382831*\[Lambda]^33 - 884688621297*\[Lambda]^34 + 
             357337372587*\[Lambda]^35 + 409219444101*\[Lambda]^36 + 
             71980297818*\[Lambda]^37 - 63290301594*\[Lambda]^38 - 
             37695741018*\[Lambda]^39 - 3877131414*\[Lambda]^40 + 
             3461866473*\[Lambda]^41 + 1602666039*\[Lambda]^42 + 
             293111403*\[Lambda]^43 + 21042021*\[Lambda]^44)*H[{0, 0}, x])/
           (2436525*(-1 + \[Lambda])^2*(1 + \[Lambda])^27) + 
          (106*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 164268*\[Lambda]^3 + 
             1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
             28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
             251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
             1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
             2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
             3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
             2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
             1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
             251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
             28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
             1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
             23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*
            H[{0, 1}, x])/(143325*(-1 + \[Lambda])*(1 + \[Lambda])^27) - 
          (13*(-1 + \[Lambda])^13*(1 + \[Lambda])*(41503 + 38590*\[Lambda] + 
             44718*\[Lambda]^2 + 38862*\[Lambda]^3 + 44718*\[Lambda]^4 + 
             38862*\[Lambda]^5 + 44718*\[Lambda]^6 + 38862*\[Lambda]^7 + 
             44718*\[Lambda]^8 + 38862*\[Lambda]^9 + 44718*\[Lambda]^10 + 
             38862*\[Lambda]^11 + 44718*\[Lambda]^12 + 38862*\[Lambda]^13 + 
             44718*\[Lambda]^14 + 38590*\[Lambda]^15 + 41503*\[Lambda]^16)*
            H[{1, 0}, x])/(187425*\[Lambda]^15))) + 
      CF*((981797324*nl*TF)/6456074625 + 2*nh*TF*
         ((53*(74611489 + 1113905196*\[Lambda] + 20264645201*\[Lambda]^2 + 
             125614757880*\[Lambda]^3 + 917240402034*\[Lambda]^4 + 
             3364537508424*\[Lambda]^5 + 14138424195826*\[Lambda]^6 + 
             34755221237400*\[Lambda]^7 + 96263628577475*\[Lambda]^8 + 
             168273635595300*\[Lambda]^9 + 328225997947635*\[Lambda]^10 + 
             420374024344080*\[Lambda]^11 + 597682359398340*\[Lambda]^12 + 
             567720370279440*\[Lambda]^13 + 597682359398340*\[Lambda]^14 + 
             420374024344080*\[Lambda]^15 + 328225997947635*\[Lambda]^16 + 
             168273635595300*\[Lambda]^17 + 96263628577475*\[Lambda]^18 + 
             34755221237400*\[Lambda]^19 + 14138424195826*\[Lambda]^20 + 
             3364537508424*\[Lambda]^21 + 917240402034*\[Lambda]^22 + 
             125614757880*\[Lambda]^23 + 20264645201*\[Lambda]^24 + 
             1113905196*\[Lambda]^25 + 74611489*\[Lambda]^26))/
           (51648597000*(1 + \[Lambda])^26) - 
          (53*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 164268*\[Lambda]^3 + 
             1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
             28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
             251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
             1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
             2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
             3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
             2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
             1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
             251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
             28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
             1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
             23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*
            H[{0}, x])/(143325*(-1 + \[Lambda])*(1 + \[Lambda])^27)))*
       Log[Q^2/\[Mu]^2] + (2809*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/143325) + 
    CA*CF*(1345455725874078602801/4913591341538880000 - 
      (315626*Zeta[3])/3003) + 
    CF^2*(31002322638187643268973/301132955074311360000 + 
      (271010*Zeta[3])/3003)), 
 1 + a*((471431761*CF)/23284800 + (739789*CF*Log[Q^2/\[Mu]^2])/72072) + 
  a^2*(CF*((-27791844594054879257*nl*TF)/280776648087936000 + 
      2*nh*TF*(-1/32783476522064748480000*(258242985000 - 
           3899928172140*\[Lambda] + 22963331631240*\[Lambda]^2 - 
           51506987783790*\[Lambda]^3 - 84027022574880*\[Lambda]^4 + 
           746985997129092*\[Lambda]^5 - 1249722658903488*\[Lambda]^6 - 
           2199453644569713*\[Lambda]^7 + 10886496712334976*\[Lambda]^8 - 
           10732564743038086*\[Lambda]^9 - 56731689048994288*\[Lambda]^10 - 
           141064276195952197*\[Lambda]^11 - 2468452018058067024*
            \[Lambda]^12 - 32353625482467314436*\[Lambda]^13 - 
           533558098826999149008*\[Lambda]^14 + 1927628855488065118968626*
            \[Lambda]^15 + 30050998048735046747450024*\[Lambda]^16 + 
           215338643068641661625433332*\[Lambda]^17 + 
           928131848560100635816410472*\[Lambda]^18 + 
           2624801137437160810124924644*\[Lambda]^19 + 
           4866504296160456501260490928*\[Lambda]^20 + 
           5002995083190850308682861184*\[Lambda]^21 - 
           1065801258738302127862654384*\[Lambda]^22 - 
           14523735822486984192712618738*\[Lambda]^23 - 
           29569090444121683030454124368*\[Lambda]^24 - 
           36261577283176251721128305156*\[Lambda]^25 - 
           29569090444121683030454124368*\[Lambda]^26 - 
           14523735822486984192712618738*\[Lambda]^27 - 
           1065801258738302127862654384*\[Lambda]^28 + 
           5002995083190850308682861184*\[Lambda]^29 + 
           4866504296160456501260490928*\[Lambda]^30 + 
           2624801137437160810124924644*\[Lambda]^31 + 
           928131848560100635816410472*\[Lambda]^32 + 
           215338643068641661625433332*\[Lambda]^33 + 
           30050998048735046747450024*\[Lambda]^34 + 
           1927628855488065118968626*\[Lambda]^35 - 533558098826999149008*
            \[Lambda]^36 - 32353625482467314436*\[Lambda]^37 - 
           2468452018058067024*\[Lambda]^38 - 141064276195952197*
            \[Lambda]^39 - 56731689048994288*\[Lambda]^40 - 
           10732564743038086*\[Lambda]^41 + 10886496712334976*\[Lambda]^42 - 
           2199453644569713*\[Lambda]^43 - 1249722658903488*\[Lambda]^44 + 
           746985997129092*\[Lambda]^45 - 84027022574880*\[Lambda]^46 - 
           51506987783790*\[Lambda]^47 + 22963331631240*\[Lambda]^48 - 
           3899928172140*\[Lambda]^49 + 258242985000*\[Lambda]^50)/
          ((-1 + \[Lambda])^2*\[Lambda]^15*(1 + \[Lambda])^18) + 
        ((308031264586342907275 + 6032415162636747038800*\[Lambda] + 
           59194251847463526296355*\[Lambda]^2 + 383011522736715446562800*
            \[Lambda]^3 + 1815026229304507313288105*\[Lambda]^4 + 
           6632852070007969498706640*\[Lambda]^5 + 19247724463351609148092545*
            \[Lambda]^6 + 45168175119687628868297760*\[Lambda]^7 + 
           86764117287400760691446010*\[Lambda]^8 + 
           137559521463724365977694400*\[Lambda]^9 + 
           180990869757273019043246938*\[Lambda]^10 + 
           198244167732050182833017088*\[Lambda]^11 + 
           180961738035154265660175190*\[Lambda]^12 + 
           137530248067755513769758016*\[Lambda]^13 + 
           86758040452741906817801718*\[Lambda]^14 + 
           45181155423135054676273120*\[Lambda]^15 + 
           19261702384592461035811912*\[Lambda]^16 + 
           6638004630797179939029216*\[Lambda]^17 + 1813674968172434578015576*
            \[Lambda]^18 + 380501648529508841518240*\[Lambda]^19 + 
           57830717250229290319152*\[Lambda]^20 + 5618975536216352286176*
            \[Lambda]^21 + 235842996752150534336*\[Lambda]^22 - 
           6351979710827197728*\[Lambda]^23 - 204275852709781978*
            \[Lambda]^24 - 12298800055927744*\[Lambda]^25 - 
           928896941492154*\[Lambda]^26 - 38185507219968*\[Lambda]^27 - 
           25485134690070*\[Lambda]^28 - 5684810754624*\[Lambda]^29 + 
           5427279315786*\[Lambda]^30 - 962218922208*\[Lambda]^31 - 
           616893794355*\[Lambda]^32 + 339328350928*\[Lambda]^33 - 
           33699695579*\[Lambda]^34 - 23271972240*\[Lambda]^35 + 
           9775211303*\[Lambda]^36 - 1598829232*\[Lambda]^37 + 
           102477375*\[Lambda]^38)*H[{0}, x])/(13009316080184424000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^19) + 
        ((-1 + \[Lambda])^2*(102477375 - 3033512482*\[Lambda] + 
           43431331801*\[Lambda]^2 - 400556892252*\[Lambda]^3 + 
           2673877510271*\[Lambda]^4 - 13762240383446*\[Lambda]^5 + 
           56806632617769*\[Lambda]^6 - 193125152757016*\[Lambda]^7 + 
           551033187067699*\[Lambda]^8 - 1338402064866306*\[Lambda]^9 + 
           2792249341965589*\[Lambda]^10 - 5082398089775716*\[Lambda]^11 + 
           7663531914020979*\[Lambda]^12 - 15831348393856326*\[Lambda]^13 - 
           87988388774872251*\[Lambda]^14 - 4426771626647946576*
            \[Lambda]^15 - 87988388774872251*\[Lambda]^16 - 
           15831348393856326*\[Lambda]^17 + 7663531914020979*\[Lambda]^18 - 
           5082398089775716*\[Lambda]^19 + 2792249341965589*\[Lambda]^20 - 
           1338402064866306*\[Lambda]^21 + 551033187067699*\[Lambda]^22 - 
           193125152757016*\[Lambda]^23 + 56806632617769*\[Lambda]^24 - 
           13762240383446*\[Lambda]^25 + 2673877510271*\[Lambda]^26 - 
           400556892252*\[Lambda]^27 + 43431331801*\[Lambda]^28 - 
           3033512482*\[Lambda]^29 + 102477375*\[Lambda]^30)*H[{1}, x])/
         (13009316080184424000*\[Lambda]^16) - 
        ((3698945 - 14795780*\[Lambda] + 217819602*\[Lambda]^2 - 
           14795780*\[Lambda]^3 + 3698945*\[Lambda]^4)*H[{0, 0}, x])/
         (540540*(-1 + \[Lambda])^4))) + 
    ((12835247570279369*CA*CF)/109081836864000 + (18709322139025622981*CF^2)/
       93592216029312000 - (1844865630221*CF*nl*TF)/38957798880)*
     Log[Q^2/\[Mu]^2] + ((739789*CA*CF)/39312 + (547287764521*CF^2)/
       10388746368 - (739789*CF*nl*TF)/108108)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(45276122663595884307187/157234922929244160000 - 
      (6493987*Zeta[3])/60060) + 
    CF^2*(2319181849442193913459147/19272509124755927040000 + 
      (1397521*Zeta[3])/15015)), 
 1 + a*((4047739719*CF)/190590400 + (64419601*CF*Log[Q^2/\[Mu]^2])/6126120) + 
  a^2*(CF*((-143568372761907472111177*nl*TF)/1379455672056029568000 + 
      2*nh*TF*(-1/391795327915195809084480000*
         (725323382784000 - 10977975697689000*\[Lambda] + 63379623982294620*
            \[Lambda]^2 - 124353285456680280*\[Lambda]^3 - 
           362879428931695830*\[Lambda]^4 + 2392861841877012660*\[Lambda]^5 - 
           3027650833834024566*\[Lambda]^6 - 10495703193912975528*
            \[Lambda]^7 + 38020966261392470685*\[Lambda]^8 - 
           13852454586944985918*\[Lambda]^9 - 199186906917707592697*
            \[Lambda]^10 - 46075697743801642692*\[Lambda]^11 - 
           2936106839808481720453*\[Lambda]^12 - 36493199439527842716694*
            \[Lambda]^13 - 444922609610070257571751*\[Lambda]^14 - 
           7173271614867455679511384*\[Lambda]^15 + 
           24121027522580272852334757970*\[Lambda]^16 + 
           425403246293765593645662829316*\[Lambda]^17 + 
           3500613547820081558882774223082*\[Lambda]^18 + 
           17714470785566098308168027574920*\[Lambda]^19 + 
           61022098103687679129861454914520*\[Lambda]^20 + 
           148574649190431643493316528588576*\[Lambda]^21 + 
           252410232629132170916734641254268*\[Lambda]^22 + 
           264431553160967178877147330344960*\[Lambda]^23 + 
           43053942342190460377016332563378*\[Lambda]^24 - 
           433760902818619195449857749778908*\[Lambda]^25 - 
           953260556305007101950987992916426*\[Lambda]^26 - 
           1181317640397221643402570039178456*\[Lambda]^27 - 
           953260556305007101950987992916426*\[Lambda]^28 - 
           433760902818619195449857749778908*\[Lambda]^29 + 
           43053942342190460377016332563378*\[Lambda]^30 + 
           264431553160967178877147330344960*\[Lambda]^31 + 
           252410232629132170916734641254268*\[Lambda]^32 + 
           148574649190431643493316528588576*\[Lambda]^33 + 
           61022098103687679129861454914520*\[Lambda]^34 + 
           17714470785566098308168027574920*\[Lambda]^35 + 
           3500613547820081558882774223082*\[Lambda]^36 + 
           425403246293765593645662829316*\[Lambda]^37 + 
           24121027522580272852334757970*\[Lambda]^38 - 
           7173271614867455679511384*\[Lambda]^39 - 444922609610070257571751*
            \[Lambda]^40 - 36493199439527842716694*\[Lambda]^41 - 
           2936106839808481720453*\[Lambda]^42 - 46075697743801642692*
            \[Lambda]^43 - 199186906917707592697*\[Lambda]^44 - 
           13852454586944985918*\[Lambda]^45 + 38020966261392470685*
            \[Lambda]^46 - 10495703193912975528*\[Lambda]^47 - 
           3027650833834024566*\[Lambda]^48 + 2392861841877012660*
            \[Lambda]^49 - 362879428931695830*\[Lambda]^50 - 
           124353285456680280*\[Lambda]^51 + 63379623982294620*\[Lambda]^52 - 
           10977975697689000*\[Lambda]^53 + 725323382784000*\[Lambda]^54)/
          ((-1 + \[Lambda])^2*\[Lambda]^16*(1 + \[Lambda])^20) + 
        ((3825978572932239429135845 + 83103297476034832105857210*\[Lambda] + 
           908404183797259896834717330*\[Lambda]^2 + 
           6572069620061472686790692250*\[Lambda]^3 + 
           34944203565145931192813739540*\[Lambda]^4 + 
           143834663410914094773729649230*\[Lambda]^5 + 
           472294129103517845347284838870*\[Lambda]^6 + 
           1261159976209095210624922593390*\[Lambda]^7 + 
           2775233782656072042897660236085*\[Lambda]^8 + 
           5080518336600740155060729880300*\[Lambda]^9 + 
           7789722720768592674266693664876*\[Lambda]^10 + 
           10048786252015259743517375274828*\[Lambda]^11 + 
           10935384778184286183099268368464*\[Lambda]^12 + 
           10047740099388230239647316567380*\[Lambda]^13 + 
           7788602250521712828158378179572*\[Lambda]^14 + 
           5080178369254406695933789823796*\[Lambda]^15 + 
           2775638463859903263142366661922*\[Lambda]^16 + 
           1261710782368549726323428886960*\[Lambda]^17 + 
           472568186740627283604664754208*\[Lambda]^18 + 
           143833948334292613725570646224*\[Lambda]^19 + 
           34851768072945561053067315384*\[Lambda]^20 + 
           6504541863186643638251935008*\[Lambda]^21 + 
           881363813449915959299493840*\[Lambda]^22 + 
           76360943245916729738261952*\[Lambda]^23 + 
           2808988793141921399444346*\[Lambda]^24 - 80949678839675209043244*
            \[Lambda]^25 - 2743106689969403693868*\[Lambda]^26 - 
           168066519794615713420*\[Lambda]^27 - 13915310102948857392*
            \[Lambda]^28 - 1072114587928125396*\[Lambda]^29 + 
           33853058094974604*\[Lambda]^30 - 94596509053093812*\[Lambda]^31 - 
           9029131872136935*\[Lambda]^32 + 18897888175414102*\[Lambda]^33 - 
           4661198803474674*\[Lambda]^34 - 1541504484003498*\[Lambda]^35 + 
           1086292895706260*\[Lambda]^36 - 148553299434606*\[Lambda]^37 - 
           57070575618342*\[Lambda]^38 + 27017001917906*\[Lambda]^39 - 
           4500252932175*\[Lambda]^40 + 287826739200*\[Lambda]^41)*H[{0}, x])/
         (155474336474284051224000*(-1 + \[Lambda])^3*(1 + \[Lambda])^21) + 
        ((-1 + \[Lambda])^2*(287826739200 - 9105480759375*\[Lambda] + 
           139604619059906*\[Lambda]^2 - 1381771028064713*\[Lambda]^3 + 
           9921855832995612*\[Lambda]^4 - 55067572624842767*\[Lambda]^5 + 
           245768712478121654*\[Lambda]^6 - 906019005909466521*\[Lambda]^7 + 
           2812133891148234904*\[Lambda]^8 - 7454337508427104771*
            \[Lambda]^9 + 17051964863355843234*\[Lambda]^10 - 
           33983746896646773061*\[Lambda]^11 + 58909644172651769764*
            \[Lambda]^12 - 94596695299619567811*\[Lambda]^13 + 
           65504069926849797414*\[Lambda]^14 - 1358646159853762145781*
            \[Lambda]^15 - 52577544532347968108976*\[Lambda]^16 - 
           1358646159853762145781*\[Lambda]^17 + 65504069926849797414*
            \[Lambda]^18 - 94596695299619567811*\[Lambda]^19 + 
           58909644172651769764*\[Lambda]^20 - 33983746896646773061*
            \[Lambda]^21 + 17051964863355843234*\[Lambda]^22 - 
           7454337508427104771*\[Lambda]^23 + 2812133891148234904*
            \[Lambda]^24 - 906019005909466521*\[Lambda]^25 + 
           245768712478121654*\[Lambda]^26 - 55067572624842767*\[Lambda]^27 + 
           9921855832995612*\[Lambda]^28 - 1381771028064713*\[Lambda]^29 + 
           139604619059906*\[Lambda]^30 - 9105480759375*\[Lambda]^31 + 
           287826739200*\[Lambda]^32)*H[{1}, x])/(155474336474284051224000*
          \[Lambda]^17) - ((1223972419 - 4895889676*\[Lambda] + 
           80217487350*\[Lambda]^2 - 4895889676*\[Lambda]^3 + 
           1223972419*\[Lambda]^4)*H[{0, 0}, x])/(174594420*
          (-1 + \[Lambda])^4))) + 
    ((59313805096724777*CA*CF)/484994628518400 + 
      (99001549768683403385941*CF^2)/459818557352009856000 - 
      (2770614325456321*CF*nl*TF)/56294019381600)*Log[Q^2/\[Mu]^2] + 
    ((64419601*CA*CF)/3341520 + (4149884992999201*CF^2)/75058692508800 - 
      (64419601*CF*nl*TF)/9189180)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((3161304418543707547*nl*TF)/12494570189784883200 + 
        2*nh*TF*(-1/17455649529846528000*(52219656943534080000 + 
             845327386527984360000*\[Lambda] + 5664883612455317250000*
              \[Lambda]^2 + 18140734877202117180000*\[Lambda]^3 + 
             12340123082861039165700*\[Lambda]^4 - 113044054335668203948200*
              \[Lambda]^5 - 390310805364934623869700*\[Lambda]^6 - 
             255814485071068901062800*\[Lambda]^7 + 1392826121090602356840825*
              \[Lambda]^8 + 3599048385417598984449150*\[Lambda]^9 + 
             668472451384002903655875*\[Lambda]^10 - 
             10852825964540045370982500*\[Lambda]^11 - 
             16670971574456007603500475*\[Lambda]^12 + 
             7673833684145692171870650*\[Lambda]^13 + 
             48448348853586483992463375*\[Lambda]^14 + 
             36152451663153533875993800*\[Lambda]^15 - 
             57615206749047092449156516*\[Lambda]^16 - 
             119487369081981365977144272*\[Lambda]^17 - 
             14907206547361481967959852*\[Lambda]^18 + 
             164477977558989770865653688*\[Lambda]^19 + 
             154624328161023883043921248*\[Lambda]^20 - 
             84983023544252559651326856*\[Lambda]^21 - 
             242034363440871516866109120*\[Lambda]^22 - 
             88262602321494192275813160*\[Lambda]^23 + 
             154710776490125505333958355*\[Lambda]^24 + 
             143463581656514302868531730*\[Lambda]^25 - 
             127372926418597048503423343*\[Lambda]^26 - 
             319589434982116510254000516*\[Lambda]^27 - 
             379172196164078112147358721*\[Lambda]^28 - 
             343268979676483402595756586*\[Lambda]^29 - 
             472667101690887781394745171*\[Lambda]^30 - 
             472043390801892726605570496*\[Lambda]^31 - 
             472667101690887781394745171*\[Lambda]^32 - 
             343268979676483402595756586*\[Lambda]^33 - 
             379172196164078112147358721*\[Lambda]^34 - 
             319589434982116510254000516*\[Lambda]^35 - 
             127372926418597048503423343*\[Lambda]^36 + 
             143463581656514302868531730*\[Lambda]^37 + 
             154710776490125505333958355*\[Lambda]^38 - 
             88262602321494192275813160*\[Lambda]^39 - 
             242034363440871516866109120*\[Lambda]^40 - 
             84983023544252559651326856*\[Lambda]^41 + 
             154624328161023883043921248*\[Lambda]^42 + 
             164477977558989770865653688*\[Lambda]^43 - 
             14907206547361481967959852*\[Lambda]^44 - 
             119487369081981365977144272*\[Lambda]^45 - 
             57615206749047092449156516*\[Lambda]^46 + 
             36152451663153533875993800*\[Lambda]^47 + 
             48448348853586483992463375*\[Lambda]^48 + 
             7673833684145692171870650*\[Lambda]^49 - 
             16670971574456007603500475*\[Lambda]^50 - 
             10852825964540045370982500*\[Lambda]^51 + 
             668472451384002903655875*\[Lambda]^52 + 
             3599048385417598984449150*\[Lambda]^53 + 
             1392826121090602356840825*\[Lambda]^54 - 
             255814485071068901062800*\[Lambda]^55 - 390310805364934623869700*
              \[Lambda]^56 - 113044054335668203948200*\[Lambda]^57 + 
             12340123082861039165700*\[Lambda]^58 + 18140734877202117180000*
              \[Lambda]^59 + 5664883612455317250000*\[Lambda]^60 + 
             845327386527984360000*\[Lambda]^61 + 52219656943534080000*
              \[Lambda]^62)/(\[Lambda]^16*(1 + \[Lambda])^30) - 
          ((434729078784000 + 6711310721115000*\[Lambda] + 41299527362593500*
              \[Lambda]^2 + 106226395178904000*\[Lambda]^3 - 
             73699165526436450*\[Lambda]^4 - 1220896663991304300*
              \[Lambda]^5 - 2686144448117730600*\[Lambda]^6 + 
             1546407448151237100*\[Lambda]^7 + 17513026638252405975*
              \[Lambda]^8 + 24201864143975038950*\[Lambda]^9 - 
             31988224109800980450*\[Lambda]^10 - 134099767228415677650*
              \[Lambda]^11 - 79555477170475043100*\[Lambda]^12 + 
             284709182565791158650*\[Lambda]^13 + 538363081877471057250*
              \[Lambda]^14 - 77530959239768088750*\[Lambda]^15 - 
             1224197244171655796650*\[Lambda]^16 - 1036156517030754674430*
              \[Lambda]^17 + 1216973311786680330890*\[Lambda]^18 + 
             2739328777036867499610*\[Lambda]^19 + 461126639393703222120*
              \[Lambda]^20 - 3374822609395885821594*\[Lambda]^21 - 
             3117790611359778715378*\[Lambda]^22 + 1683090786586600144686*
              \[Lambda]^23 + 4673929419151304074805*\[Lambda]^24 + 
             1856277603346730376040*\[Lambda]^25 - 1879984693394423561388*
              \[Lambda]^26 - 957859797428707812416*\[Lambda]^27 + 
             5205538116293883851342*\[Lambda]^28 + 9096425905931644602900*
              \[Lambda]^29 + 11794029430406491086800*\[Lambda]^30 + 
             9948375332714652400732*\[Lambda]^31 + 11689261092900402185274*
              \[Lambda]^32 + 10452532344382420359232*\[Lambda]^33 + 
             12719511800424510400300*\[Lambda]^34 + 10021059547357989953400*
              \[Lambda]^35 + 6089711863947423390538*\[Lambda]^36 - 
             390764073390761216924*\[Lambda]^37 - 1502740124746424848272*
              \[Lambda]^38 + 2026239743127176652940*\[Lambda]^39 + 
             4755426073183209377905*\[Lambda]^40 + 1708696876415409552786*
              \[Lambda]^41 - 3109081598478188429078*\[Lambda]^42 - 
             3373018424048215309494*\[Lambda]^43 + 461538414374985149220*
              \[Lambda]^44 + 2739378119995627488510*\[Lambda]^45 + 
             1216979973540751752358*\[Lambda]^46 - 1036156193835444787674*
              \[Lambda]^47 - 1224197226356544017852*\[Lambda]^48 - 
             77530959239768088750*\[Lambda]^49 + 538363081877471057250*
              \[Lambda]^50 + 284709182565791158650*\[Lambda]^51 - 
             79555477170475043100*\[Lambda]^52 - 134099767228415677650*
              \[Lambda]^53 - 31988224109800980450*\[Lambda]^54 + 
             24201864143975038950*\[Lambda]^55 + 17513026638252405975*
              \[Lambda]^56 + 1546407448151237100*\[Lambda]^57 - 
             2686144448117730600*\[Lambda]^58 - 1220896663991304300*
              \[Lambda]^59 - 73699165526436450*\[Lambda]^60 + 
             106226395178904000*\[Lambda]^61 + 41299527362593500*
              \[Lambda]^62 + 6711310721115000*\[Lambda]^63 + 
             434729078784000*\[Lambda]^64)*H[{0}, x])/(145318427654400*
            (-1 + \[Lambda])*\[Lambda]^16*(1 + \[Lambda])^31) - 
          (137*(201296149 + 3651841878*\[Lambda] + 75473652383*\[Lambda]^2 + 
             561186798828*\[Lambda]^3 + 4728193153433*\[Lambda]^4 + 
             20947001217378*\[Lambda]^5 + 103132894534083*\[Lambda]^6 + 
             310274811083928*\[Lambda]^7 + 1023978231723133*\[Lambda]^8 + 
             2230707567184878*\[Lambda]^9 + 5286532396013191*\[Lambda]^10 + 
             8638424048597124*\[Lambda]^11 + 15276970438696289*\[Lambda]^12 + 
             19086025700834874*\[Lambda]^13 + 25734162027790539*
              \[Lambda]^14 + 24782586362376624*\[Lambda]^15 + 
             25734162027790539*\[Lambda]^16 + 19086025700834874*
              \[Lambda]^17 + 15276970438696289*\[Lambda]^18 + 
             8638424048597124*\[Lambda]^19 + 5286532396013191*\[Lambda]^20 + 
             2230707567184878*\[Lambda]^21 + 1023978231723133*\[Lambda]^22 + 
             310274811083928*\[Lambda]^23 + 103132894534083*\[Lambda]^24 + 
             20947001217378*\[Lambda]^25 + 4728193153433*\[Lambda]^26 + 
             561186798828*\[Lambda]^27 + 75473652383*\[Lambda]^28 + 
             3651841878*\[Lambda]^29 + 201296149*\[Lambda]^30)*H[{1}, x])/
           (224951126400*(1 + \[Lambda])^30) + 
          ((70963200 + 1201968675*\[Lambda] + 8520845850*\[Lambda]^2 + 
             29773749150*\[Lambda]^3 + 30677308650*\[Lambda]^4 - 
             157016523150*\[Lambda]^5 - 663007582350*\[Lambda]^6 - 
             668575449450*\[Lambda]^7 + 1967100876450*\[Lambda]^8 + 
             6672428093700*\[Lambda]^9 + 3690181185750*\[Lambda]^10 - 
             17268079344750*\[Lambda]^11 - 35800962824250*\[Lambda]^12 + 
             818795211750*\[Lambda]^13 + 90187993608750*\[Lambda]^14 + 
             100482496468650*\[Lambda]^15 - 78450522451650*\[Lambda]^16 - 
             267118010478478*\[Lambda]^17 - 118234932440226*\[Lambda]^18 + 
             314296191047642*\[Lambda]^19 + 438954047823150*\[Lambda]^20 - 
             61001041705650*\[Lambda]^21 - 584292780045450*\[Lambda]^22 - 
             364369372653550*\[Lambda]^23 + 350322269514150*\[Lambda]^24 + 
             599947823521400*\[Lambda]^25 + 110543389007850*\[Lambda]^26 - 
             349571143234242*\[Lambda]^27 - 184051860781734*\[Lambda]^28 + 
             385514673699218*\[Lambda]^29 + 678284705712450*\[Lambda]^30 + 
             724530160942550*\[Lambda]^31 + 560621451805650*\[Lambda]^32 + 
             596516289526350*\[Lambda]^33 + 560621451805650*\[Lambda]^34 + 
             724530160942550*\[Lambda]^35 + 678284705712450*\[Lambda]^36 + 
             385514673699218*\[Lambda]^37 - 184051860781734*\[Lambda]^38 - 
             349571143234242*\[Lambda]^39 + 110543389007850*\[Lambda]^40 + 
             599947823521400*\[Lambda]^41 + 350322269514150*\[Lambda]^42 - 
             364369372653550*\[Lambda]^43 - 584292780045450*\[Lambda]^44 - 
             61001041705650*\[Lambda]^45 + 438954047823150*\[Lambda]^46 + 
             314296191047642*\[Lambda]^47 - 118234932440226*\[Lambda]^48 - 
             267118010478478*\[Lambda]^49 - 78450522451650*\[Lambda]^50 + 
             100482496468650*\[Lambda]^51 + 90187993608750*\[Lambda]^52 + 
             818795211750*\[Lambda]^53 - 35800962824250*\[Lambda]^54 - 
             17268079344750*\[Lambda]^55 + 3690181185750*\[Lambda]^56 + 
             6672428093700*\[Lambda]^57 + 1967100876450*\[Lambda]^58 - 
             668575449450*\[Lambda]^59 - 663007582350*\[Lambda]^60 - 
             157016523150*\[Lambda]^61 + 30677308650*\[Lambda]^62 + 
             29773749150*\[Lambda]^63 + 8520845850*\[Lambda]^64 + 
             1201968675*\[Lambda]^65 + 70963200*\[Lambda]^66)*H[{-1, 0}, x])/
           (11860560*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) - 
          ((356611 + 7592951*\[Lambda] + 171466084*\[Lambda]^2 + 
             1985505644*\[Lambda]^3 + 230014440*\[Lambda]^4 - 
             50777739360*\[Lambda]^5 - 575621701820*\[Lambda]^6 - 
             2169276060820*\[Lambda]^7 - 6873325834910*\[Lambda]^8 - 
             10265486739310*\[Lambda]^9 - 19516034247300*\[Lambda]^10 - 
             22624106987340*\[Lambda]^11 - 82620833026160*\[Lambda]^12 - 
             113179527175240*\[Lambda]^13 - 137442604926980*\[Lambda]^14 + 
             111832625294420*\[Lambda]^15 + 227061953092665*\[Lambda]^16 + 
             98474704071165*\[Lambda]^17 - 485818708646280*\[Lambda]^18 - 
             412974931388280*\[Lambda]^19 + 537986898046392*\[Lambda]^20 + 
             1343432420526792*\[Lambda]^21 + 344736622995768*\[Lambda]^22 - 
             1498172109617592*\[Lambda]^23 - 1513252030927560*\[Lambda]^24 + 
             724112318496840*\[Lambda]^25 + 2137289112286680*\[Lambda]^26 + 
             657578682021480*\[Lambda]^27 - 1570205945408760*\[Lambda]^28 - 
             1499928507000360*\[Lambda]^29 + 373969243369752*\[Lambda]^30 + 
             1297592731584552*\[Lambda]^31 + 446649211335903*\[Lambda]^32 - 
             566002465150317*\[Lambda]^33 - 536799056760900*\[Lambda]^34 + 
             30883508579700*\[Lambda]^35 + 268107595191000*\[Lambda]^36 + 
             109859274108000*\[Lambda]^37 - 55598650438500*\[Lambda]^38 - 
             62874781591500*\[Lambda]^39 - 8946740723850*\[Lambda]^40 + 
             14115981651750*\[Lambda]^41 + 7907028977700*\[Lambda]^42 - 
             16703601300*\[Lambda]^43 - 1517973177600*\[Lambda]^44 - 
             563081495400*\[Lambda]^45 + 2710678500*\[Lambda]^46 + 
             63758709900*\[Lambda]^47 + 21956631525*\[Lambda]^48 + 
             3393016425*\[Lambda]^49 + 212889600*\[Lambda]^50)*H[{0, 0}, x])/
           (23721120*(-1 + \[Lambda])^2*(1 + \[Lambda])^31) + 
          (137*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
             687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 
             33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
             632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
             5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
             27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
             76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
             126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
             126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
             76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
             27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
             5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
             632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
             33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 
             687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 
             137*\[Lambda]^32)*H[{0, 1}, x])/(624240*(-1 + \[Lambda])*
            (1 + \[Lambda])^31) - (5*(-1 + \[Lambda])^15*(1 + \[Lambda])*
            (315392 + 295811*\[Lambda] + 336682*\[Lambda]^2 + 
             297350*\[Lambda]^3 + 336682*\[Lambda]^4 + 297350*\[Lambda]^5 + 
             336682*\[Lambda]^6 + 297350*\[Lambda]^7 + 336682*\[Lambda]^8 + 
             297350*\[Lambda]^9 + 336682*\[Lambda]^10 + 297350*\[Lambda]^11 + 
             336682*\[Lambda]^12 + 297350*\[Lambda]^13 + 
             336682*\[Lambda]^14 + 297350*\[Lambda]^15 + 
             336682*\[Lambda]^16 + 295811*\[Lambda]^17 + 315392*\[Lambda]^18)*
            H[{1, 0}, x])/(527136*\[Lambda]^17))) + 
      CF*((103657046413*nl*TF)/849815366400 + 
        2*nh*TF*((137*(201296149 + 3651841878*\[Lambda] + 75473652383*
              \[Lambda]^2 + 561186798828*\[Lambda]^3 + 4728193153433*
              \[Lambda]^4 + 20947001217378*\[Lambda]^5 + 103132894534083*
              \[Lambda]^6 + 310274811083928*\[Lambda]^7 + 1023978231723133*
              \[Lambda]^8 + 2230707567184878*\[Lambda]^9 + 5286532396013191*
              \[Lambda]^10 + 8638424048597124*\[Lambda]^11 + 
             15276970438696289*\[Lambda]^12 + 19086025700834874*
              \[Lambda]^13 + 25734162027790539*\[Lambda]^14 + 
             24782586362376624*\[Lambda]^15 + 25734162027790539*
              \[Lambda]^16 + 19086025700834874*\[Lambda]^17 + 
             15276970438696289*\[Lambda]^18 + 8638424048597124*\[Lambda]^19 + 
             5286532396013191*\[Lambda]^20 + 2230707567184878*\[Lambda]^21 + 
             1023978231723133*\[Lambda]^22 + 310274811083928*\[Lambda]^23 + 
             103132894534083*\[Lambda]^24 + 20947001217378*\[Lambda]^25 + 
             4728193153433*\[Lambda]^26 + 561186798828*\[Lambda]^27 + 
             75473652383*\[Lambda]^28 + 3651841878*\[Lambda]^29 + 
             201296149*\[Lambda]^30))/(449902252800*(1 + \[Lambda])^30) - 
          (137*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
             687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 
             33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
             632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
             5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
             27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
             76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
             126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
             126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
             76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
             27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
             5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
             632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
             33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 
             687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 
             137*\[Lambda]^32)*H[{0}, x])/(1248480*(-1 + \[Lambda])*
            (1 + \[Lambda])^31)))*Log[Q^2/\[Mu]^2] + 
      (18769*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/1248480) + 
    CA*CF*(17918308408498294222783087/59422705873182812160000 - 
      (113298677*Zeta[3])/1021020) + 
    CF^2*(44426674163044428879366970127/321931846921747956461568000 + 
      (24439538*Zeta[3])/255255)), 
 1 + a*((171261178547*CF)/7718911200 + (32933023*CF*Log[Q^2/\[Mu]^2])/
     3063060) + 
  a^2*(CF*((-75177110789851865753681*nl*TF)/689727836028014784000 + 
      2*nh*TF*(-1/30931210098568090190880000*
         (13483737146880 - 204464654634240*\[Lambda] + 1156522362155160*
            \[Lambda]^2 - 1927955257568340*\[Lambda]^3 - 9077606662468344*
            \[Lambda]^4 + 49210692924705774*\[Lambda]^5 - 42517440508036032*
            \[Lambda]^6 - 286700826703670064*\[Lambda]^7 + 
           823524615467024576*\[Lambda]^8 + 192042276043235527*\[Lambda]^9 - 
           4963634382040181516*\[Lambda]^10 + 2027487680244486142*
            \[Lambda]^11 - 19023138160851791204*\[Lambda]^12 - 
           339963016142347372154*\[Lambda]^13 - 3316364362528757025940*
            \[Lambda]^14 - 40880764990839328044714*\[Lambda]^15 - 
           639759195278329677743004*\[Lambda]^16 + 
           1986577746171906444543730395*\[Lambda]^17 + 
           39110733494016385486219697904*\[Lambda]^18 + 
           363279672603110119115676021048*\[Lambda]^19 + 
           2106703305514508822555975173584*\[Lambda]^20 + 
           8501769864384502775479681196970*\[Lambda]^21 + 
           25136879054770610096206309628808*\[Lambda]^22 + 
           55600006382837216516674983265116*\[Lambda]^23 + 
           91330861400263481245979260252824*\[Lambda]^24 + 
           105079422372070362849555547733598*\[Lambda]^25 + 
           64561643484449729334953933329352*\[Lambda]^26 - 
           33501706849783132486689609960548*\[Lambda]^27 - 
           141867565886193139979234135175848*\[Lambda]^28 - 
           189463596225958808651755124418620*\[Lambda]^29 - 
           141867565886193139979234135175848*\[Lambda]^30 - 
           33501706849783132486689609960548*\[Lambda]^31 + 
           64561643484449729334953933329352*\[Lambda]^32 + 
           105079422372070362849555547733598*\[Lambda]^33 + 
           91330861400263481245979260252824*\[Lambda]^34 + 
           55600006382837216516674983265116*\[Lambda]^35 + 
           25136879054770610096206309628808*\[Lambda]^36 + 
           8501769864384502775479681196970*\[Lambda]^37 + 
           2106703305514508822555975173584*\[Lambda]^38 + 
           363279672603110119115676021048*\[Lambda]^39 + 
           39110733494016385486219697904*\[Lambda]^40 + 
           1986577746171906444543730395*\[Lambda]^41 - 
           639759195278329677743004*\[Lambda]^42 - 40880764990839328044714*
            \[Lambda]^43 - 3316364362528757025940*\[Lambda]^44 - 
           339963016142347372154*\[Lambda]^45 - 19023138160851791204*
            \[Lambda]^46 + 2027487680244486142*\[Lambda]^47 - 
           4963634382040181516*\[Lambda]^48 + 192042276043235527*
            \[Lambda]^49 + 823524615467024576*\[Lambda]^50 - 
           286700826703670064*\[Lambda]^51 - 42517440508036032*\[Lambda]^52 + 
           49210692924705774*\[Lambda]^53 - 9077606662468344*\[Lambda]^54 - 
           1927955257568340*\[Lambda]^55 + 1156522362155160*\[Lambda]^56 - 
           204464654634240*\[Lambda]^57 + 13483737146880*\[Lambda]^58)/
          ((-1 + \[Lambda])^2*\[Lambda]^17*(1 + \[Lambda])^22) + 
        ((312938133268406464220145 + 7465673497028822711670900*\[Lambda] + 
           89944122462168118070321925*\[Lambda]^2 + 
           719353408036345047465051240*\[Lambda]^3 + 
           4240449089211600434569720680*\[Lambda]^4 + 
           19413331444563317758576508400*\[Lambda]^5 + 
           71175212162588091862401519360*\[Lambda]^6 + 
           213202568827135047182485269624*\[Lambda]^7 + 
           529210661033496612615476980161*\[Lambda]^8 + 
           1099868231738169271227802684868*\[Lambda]^9 + 
           1928743346390342672644331098093*\[Lambda]^10 + 
           2869852811259927450196001527952*\[Lambda]^11 + 
           3637118397010274701290132385272*\[Lambda]^12 + 
           3934938071982516742359894042624*\[Lambda]^13 + 
           3636864756828838512472051658376*\[Lambda]^14 + 
           2869566464385723722040736918384*\[Lambda]^15 + 
           1928633157681295488674454206330*\[Lambda]^16 + 
           1099948773932833933175339686312*\[Lambda]^17 + 
           529351215070022341375974723026*\[Lambda]^18 + 
           213289269335069096180295923680*\[Lambda]^19 + 
           71189437845345266995353904568*\[Lambda]^20 + 
           19393348771181296616038289568*\[Lambda]^21 + 
           4220354508698421815902174776*\[Lambda]^22 + 
           709220447345364684971023200*\[Lambda]^23 + 
           86664484052868383317833634*\[Lambda]^24 + 
           6766414153162227638187752*\[Lambda]^25 + 219652054313823338629642*
            \[Lambda]^26 - 6837332636567162147216*\[Lambda]^27 - 
           244398013342516812280*\[Lambda]^28 - 15421825324705827584*
            \[Lambda]^29 - 1240125253652613192*\[Lambda]^30 - 
           132895501725808752*\[Lambda]^31 - 5766455483435115*\[Lambda]^32 + 
           1849972590549476*\[Lambda]^33 - 2414533478133143*\[Lambda]^34 + 
           29350726867640*\[Lambda]^35 + 410691254837344*\[Lambda]^36 - 
           128174571977104*\[Lambda]^37 - 23059930139576*\[Lambda]^38 + 
           22363830586152*\[Lambda]^39 - 3753759286563*\[Lambda]^40 - 
           904179768492*\[Lambda]^41 + 493709249033*\[Lambda]^42 - 
           83812112384*\[Lambda]^43 + 5350689344*\[Lambda]^44)*H[{0}, x])/
         (12274289721654004044000*(-1 + \[Lambda])^3*(1 + \[Lambda])^23) + 
        ((-1 + \[Lambda])^2*(5350689344 - 180124520576*\[Lambda] + 
           2944048596489*\[Lambda]^2 - 31123225923790*\[Lambda]^3 + 
           239182178061541*\[Lambda]^4 - 1423847216781792*\[Lambda]^5 + 
           6831881188816079*\[Lambda]^6 - 27144731854430810*\[Lambda]^7 + 
           91054583951639355*\[Lambda]^8 - 261605681798473440*\[Lambda]^9 + 
           650800941204824109*\[Lambda]^10 - 1414155510117911286*
            \[Lambda]^11 + 2698198086879530169*\[Lambda]^12 - 
           4579706168499101856*\[Lambda]^13 + 6520968582466727619*
            \[Lambda]^14 - 13616553796340954946*\[Lambda]^15 - 
           84854548222101755841*\[Lambda]^16 - 4174617754924512831936*
            \[Lambda]^17 - 84854548222101755841*\[Lambda]^18 - 
           13616553796340954946*\[Lambda]^19 + 6520968582466727619*
            \[Lambda]^20 - 4579706168499101856*\[Lambda]^21 + 
           2698198086879530169*\[Lambda]^22 - 1414155510117911286*
            \[Lambda]^23 + 650800941204824109*\[Lambda]^24 - 
           261605681798473440*\[Lambda]^25 + 91054583951639355*\[Lambda]^26 - 
           27144731854430810*\[Lambda]^27 + 6831881188816079*\[Lambda]^28 - 
           1423847216781792*\[Lambda]^29 + 239182178061541*\[Lambda]^30 - 
           31123225923790*\[Lambda]^31 + 2944048596489*\[Lambda]^32 - 
           180124520576*\[Lambda]^33 + 5350689344*\[Lambda]^34)*H[{1}, x])/
         (12274289721654004044000*\[Lambda]^18) - 
        ((32933023 - 131732092*\[Lambda] + 2388658272*\[Lambda]^2 - 
           131732092*\[Lambda]^3 + 32933023*\[Lambda]^4)*H[{0, 0}, x])/
         (4594590*(-1 + \[Lambda])^4))) + 
    ((399472928649600937*CA*CF)/3152465085369600 + 
      (26489083438850327575129*CF^2)/114954639338002464000 - 
      (1435239491567053*CF*nl*TF)/28147009690800)*Log[Q^2/\[Mu]^2] + 
    ((32933023*CA*CF)/1670760 + (1084584003918529*CF^2)/18764673127200 - 
      (32933023*CF*nl*TF)/4594590)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(364594649446515083400916229/1158742764527064837120000 - 
      (9669701*Zeta[3])/85085) + 
    CF^2*(1791909402334713691657914977/11497565961490998445056000 + 
      (1475599*Zeta[3])/15015)), 
 1 + a*((3387540541433*CF)/146659312800 + (638700397*CF*Log[Q^2/\[Mu]^2])/
     58198140) + 
  a^2*(CF*((-538147115455882132621977659*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/24095412666784542258695520000*
         (2478061608422400 - 37637614398384000*\[Lambda] + 
           208422378863899200*\[Lambda]^2 - 282897483303435000*\[Lambda]^3 - 
           2090820565870976940*\[Lambda]^4 + 9771218415318720360*
            \[Lambda]^5 - 4411247943506655570*\[Lambda]^6 - 
           71294569238062680180*\[Lambda]^7 + 167195107461619393626*
            \[Lambda]^8 + 150984243499546100032*\[Lambda]^9 - 
           1206591783851177135027*\[Lambda]^10 + 495939171859287109270*
            \[Lambda]^11 + 825701237599400744447*\[Lambda]^12 - 
           37776863162499410086684*\[Lambda]^13 - 294772021060869375862780*
            \[Lambda]^14 - 3049111299141992912807396*\[Lambda]^15 - 
           37345768476249703373026220*\[Lambda]^16 - 
           564818075551701942305294204*\[Lambda]^17 + 
           1609264543180990694475235351611*\[Lambda]^18 + 
           34990968424701830421509159997006*\[Lambda]^19 + 
           362010272251736558534969137100721*\[Lambda]^20 + 
           2364057639833439313192292521486320*\[Lambda]^21 + 
           10900469725252042189866777866157174*\[Lambda]^22 + 
           37587337419823062667320095124000900*\[Lambda]^23 + 
           100071996171113560915210559978498946*\[Lambda]^24 + 
           209047584653963604256887581979858312*\[Lambda]^25 + 
           343745134959893618064977926741824030*\[Lambda]^26 + 
           439765803546287030145094488201992788*\[Lambda]^27 + 
           422304776752789352358735819039621142*\[Lambda]^28 + 
           277964535340540101674438309664941176*\[Lambda]^29 + 
           96063520324149524218725655457046440*\[Lambda]^30 + 
           13346549553342514804644295930025000*\[Lambda]^31 + 
           96063520324149524218725655457046440*\[Lambda]^32 + 
           277964535340540101674438309664941176*\[Lambda]^33 + 
           422304776752789352358735819039621142*\[Lambda]^34 + 
           439765803546287030145094488201992788*\[Lambda]^35 + 
           343745134959893618064977926741824030*\[Lambda]^36 + 
           209047584653963604256887581979858312*\[Lambda]^37 + 
           100071996171113560915210559978498946*\[Lambda]^38 + 
           37587337419823062667320095124000900*\[Lambda]^39 + 
           10900469725252042189866777866157174*\[Lambda]^40 + 
           2364057639833439313192292521486320*\[Lambda]^41 + 
           362010272251736558534969137100721*\[Lambda]^42 + 
           34990968424701830421509159997006*\[Lambda]^43 + 
           1609264543180990694475235351611*\[Lambda]^44 - 
           564818075551701942305294204*\[Lambda]^45 - 
           37345768476249703373026220*\[Lambda]^46 - 
           3049111299141992912807396*\[Lambda]^47 - 294772021060869375862780*
            \[Lambda]^48 - 37776863162499410086684*\[Lambda]^49 + 
           825701237599400744447*\[Lambda]^50 + 495939171859287109270*
            \[Lambda]^51 - 1206591783851177135027*\[Lambda]^52 + 
           150984243499546100032*\[Lambda]^53 + 167195107461619393626*
            \[Lambda]^54 - 71294569238062680180*\[Lambda]^55 - 
           4411247943506655570*\[Lambda]^56 + 9771218415318720360*
            \[Lambda]^57 - 2090820565870976940*\[Lambda]^58 - 
           282897483303435000*\[Lambda]^59 + 208422378863899200*
            \[Lambda]^60 - 37637614398384000*\[Lambda]^61 + 
           2478061608422400*\[Lambda]^62)/((-1 + \[Lambda])^2*\[Lambda]^18*
           (1 + \[Lambda])^24) + ((251882247423339205727212155 + 
           6546792596234130205972682610*\[Lambda] + 
           86175243378140758535611993410*\[Lambda]^2 + 
           754878471882744768190627035090*\[Lambda]^3 + 
           4885657871371945757625305057295*\[Lambda]^4 + 
           24625139494012362887725028819880*\[Lambda]^5 + 
           99723100660950512180720472774360*\[Lambda]^6 + 
           331242060876471348719305440412680*\[Lambda]^7 + 
           915921172992321543854068554965355*\[Lambda]^8 + 
           2131778130708424897724726555146810*\[Lambda]^9 + 
           4211746672862463651234344418623914*\[Lambda]^10 + 
           7108749904787415249610666535826138*\[Lambda]^11 + 
           10298567053325968652732290794941623*\[Lambda]^12 + 
           12847372535545098554337778983804832*\[Lambda]^13 + 
           13827019580286852980574969810369936*\[Lambda]^14 + 
           12846754299934460863420367808401792*\[Lambda]^15 + 
           10297837502187201226885151208714518*\[Lambda]^16 + 
           7108417908928409071955653329879108*\[Lambda]^17 + 
           4211895812196463482841128609131244*\[Lambda]^18 + 
           2132127395964702914836562560127700*\[Lambda]^19 + 
           916176825780794413436964213869790*\[Lambda]^20 + 
           331316197683500855983648965376960*\[Lambda]^21 + 
           99687395787158079859255021960240*\[Lambda]^22 + 
           24570372057546614941932354802080*\[Lambda]^23 + 
           4851662200908112822894042961390*\[Lambda]^24 + 
           741330496822264850323873440980*\[Lambda]^25 + 
           82458289399973519708421885420*\[Lambda]^26 + 
           5851403022819872200452945220*\[Lambda]^27 + 
           168369507066888450575876710*\[Lambda]^28 - 
           5718862323228449776720800*\[Lambda]^29 - 215467946533069900364320*
            \[Lambda]^30 - 14094898973230294364320*\[Lambda]^31 - 
           1135086745144327146225*\[Lambda]^32 - 109767672895830467030*
            \[Lambda]^33 - 15582710100875379230*\[Lambda]^34 + 
           778559026248825114*\[Lambda]^35 + 400095714833710803*
            \[Lambda]^36 - 593627943542425512*\[Lambda]^37 + 
           56788526538845112*\[Lambda]^38 + 84117633242988056*\[Lambda]^39 - 
           32001783967651993*\[Lambda]^40 - 2837470985459022*\[Lambda]^41 + 
           4451008504503418*\[Lambda]^42 - 869949284158526*\[Lambda]^43 - 
           136983655648125*\[Lambda]^44 + 89109769571680*\[Lambda]^45 - 
           15427240159760*\[Lambda]^46 + 983357781120*\[Lambda]^47)*
          H[{0}, x])/(9561671693168469150276000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) + ((-1 + \[Lambda])^2*(983357781120 - 
           35094395782160*\[Lambda] + 609076495707680*\[Lambda]^2 - 
           6848742442466925*\[Lambda]^3 + 56083907337431974*\[Lambda]^4 - 
           356443237636731817*\[Lambda]^5 + 1829685532601206368*\[Lambda]^6 - 
           7794427285778500763*\[Lambda]^7 + 28098864929113050146*
            \[Lambda]^8 - 86980040673271080759*\[Lambda]^9 + 
           233783118150612965856*\[Lambda]^10 - 550386961259676144849*
            \[Lambda]^11 + 1142450166884185113966*\[Lambda]^12 - 
           2104828524291532866189*\[Lambda]^13 + 3428545019638349499936*
            \[Lambda]^14 - 5277602396468433118239*\[Lambda]^15 + 
           3076810139263861580586*\[Lambda]^16 - 82263941483478520587819*
            \[Lambda]^17 - 3234944843960013040881024*\[Lambda]^18 - 
           82263941483478520587819*\[Lambda]^19 + 3076810139263861580586*
            \[Lambda]^20 - 5277602396468433118239*\[Lambda]^21 + 
           3428545019638349499936*\[Lambda]^22 - 2104828524291532866189*
            \[Lambda]^23 + 1142450166884185113966*\[Lambda]^24 - 
           550386961259676144849*\[Lambda]^25 + 233783118150612965856*
            \[Lambda]^26 - 86980040673271080759*\[Lambda]^27 + 
           28098864929113050146*\[Lambda]^28 - 7794427285778500763*
            \[Lambda]^29 + 1829685532601206368*\[Lambda]^30 - 
           356443237636731817*\[Lambda]^31 + 56083907337431974*\[Lambda]^32 - 
           6848742442466925*\[Lambda]^33 + 609076495707680*\[Lambda]^34 - 
           35094395782160*\[Lambda]^35 + 983357781120*\[Lambda]^36)*
          H[{1}, x])/(9561671693168469150276000*\[Lambda]^19) - 
        ((638700397 - 2554801588*\[Lambda] + 51005783400*\[Lambda]^2 - 
           2554801588*\[Lambda]^3 + 638700397*\[Lambda]^4)*H[{0, 0}, x])/
         (87297210*(-1 + \[Lambda])^4))) + 
    ((149021179435371385393*CA*CF)/1138039895818425600 + 
      (193399865562220690776288211*CF^2)/788473871219358900576000 - 
      (535344311222744053*CF*nl*TF)/10161070498378800)*Log[Q^2/\[Mu]^2] + 
    ((638700397*CA*CF)/31744440 + (407938197127957609*CF^2)/
       6774046998919200 - (638700397*CF*nl*TF)/87297210)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((1208083440079418225317*nl*TF)/5612264068369562604000 + 
        2*nh*TF*(-1/12406057414290612072000*(38257983465802881580800 + 
             696082342577744085163200*\[Lambda] + 5354676818319545311795200*
              \[Lambda]^2 + 20844456290780882424865200*\[Lambda]^3 + 
             29025175183732817676018432*\[Lambda]^4 - 
             95218241624500544368666848*\[Lambda]^5 - 
             517502689977860629851899376*\[Lambda]^6 - 
             718923929961806665948704996*\[Lambda]^7 + 
             1285782254254554368090366016*\[Lambda]^8 + 
             6136551169955505386737349128*\[Lambda]^9 + 
             5639971561251050010431004340*\[Lambda]^10 - 
             14187630041597523780510591948*\[Lambda]^11 - 
             40949944382856471395621515996*\[Lambda]^12 - 
             13648636347975820770175764544*\[Lambda]^13 + 
             96862582995689083625184725472*\[Lambda]^14 + 
             152779146994813762102462266139*\[Lambda]^15 - 
             50652630153994304832181872740*\[Lambda]^16 - 
             379864193109054099820377253038*\[Lambda]^17 - 
             287088297685598746213154735578*\[Lambda]^18 + 
             407227794561206821564425283514*\[Lambda]^19 + 
             849516591001812455597325372222*\[Lambda]^20 + 
             116735104290288629749750748542*\[Lambda]^21 - 
             1107657471445269068668443880508*\[Lambda]^22 - 
             1036901737147448260304580909459*\[Lambda]^23 + 
             552470380586274281633308839824*\[Lambda]^24 + 
             1566722541850462894698626445248*\[Lambda]^25 + 
             492652158908074771179365065980*\[Lambda]^26 - 
             1271489221979800669460933223780*\[Lambda]^27 - 
             1534249988111074425008535703956*\[Lambda]^28 - 
             374329900058430978326741294952*\[Lambda]^29 - 
             132804736710196856098325226288*\[Lambda]^30 - 
             1389079219341376446224481530052*\[Lambda]^31 - 
             3612464164400985537359288744880*\[Lambda]^32 - 
             4342814302699870244321280834576*\[Lambda]^33 - 
             4841242654569717362450930534244*\[Lambda]^34 - 
             4239006836416151314394274172596*\[Lambda]^35 - 
             4841242654569717362450930534244*\[Lambda]^36 - 
             4342814302699870244321280834576*\[Lambda]^37 - 
             3612464164400985537359288744880*\[Lambda]^38 - 
             1389079219341376446224481530052*\[Lambda]^39 - 
             132804736710196856098325226288*\[Lambda]^40 - 
             374329900058430978326741294952*\[Lambda]^41 - 
             1534249988111074425008535703956*\[Lambda]^42 - 
             1271489221979800669460933223780*\[Lambda]^43 + 
             492652158908074771179365065980*\[Lambda]^44 + 
             1566722541850462894698626445248*\[Lambda]^45 + 
             552470380586274281633308839824*\[Lambda]^46 - 
             1036901737147448260304580909459*\[Lambda]^47 - 
             1107657471445269068668443880508*\[Lambda]^48 + 
             116735104290288629749750748542*\[Lambda]^49 + 
             849516591001812455597325372222*\[Lambda]^50 + 
             407227794561206821564425283514*\[Lambda]^51 - 
             287088297685598746213154735578*\[Lambda]^52 - 
             379864193109054099820377253038*\[Lambda]^53 - 
             50652630153994304832181872740*\[Lambda]^54 + 
             152779146994813762102462266139*\[Lambda]^55 + 
             96862582995689083625184725472*\[Lambda]^56 - 
             13648636347975820770175764544*\[Lambda]^57 - 
             40949944382856471395621515996*\[Lambda]^58 - 
             14187630041597523780510591948*\[Lambda]^59 + 
             5639971561251050010431004340*\[Lambda]^60 + 
             6136551169955505386737349128*\[Lambda]^61 + 
             1285782254254554368090366016*\[Lambda]^62 - 
             718923929961806665948704996*\[Lambda]^63 - 
             517502689977860629851899376*\[Lambda]^64 - 
             95218241624500544368666848*\[Lambda]^65 + 
             29025175183732817676018432*\[Lambda]^66 + 
             20844456290780882424865200*\[Lambda]^67 + 
             5354676818319545311795200*\[Lambda]^68 + 
             696082342577744085163200*\[Lambda]^69 + 38257983465802881580800*
              \[Lambda]^70)/(\[Lambda]^18*(1 + \[Lambda])^34) - 
          ((3122529714223920 + 54470762487381240*\[Lambda] + 
             390242007692016480*\[Lambda]^2 + 1297403802306551940*
              \[Lambda]^3 + 507669552501735624*\[Lambda]^4 - 
             11830303730669460036*\[Lambda]^5 - 39624757218484617036*
              \[Lambda]^6 - 16812799533536744166*\[Lambda]^7 + 
             205036490612858385624*\[Lambda]^8 + 501184195920387435170*
              \[Lambda]^9 - 50568154918630800490*\[Lambda]^10 - 
             2163194278543302232670*\[Lambda]^11 - 3095836771053006442840*
              \[Lambda]^12 + 2879226385175280213970*\[Lambda]^13 + 
             13124419718683713024386*\[Lambda]^14 + 8123585030497201200391*
              \[Lambda]^15 - 23619701176704041034964*\[Lambda]^16 - 
             44246820388049772441269*\[Lambda]^17 + 4566971445968257225349*
              \[Lambda]^18 + 90480905372369898277339*\[Lambda]^19 + 
             75486263522633894127380*\[Lambda]^20 - 83447011375007761084439*
              \[Lambda]^21 - 186235568419592546737525*\[Lambda]^22 - 
             31761623773673837838125*\[Lambda]^23 + 221234088878561249279636*
              \[Lambda]^24 + 204466891669618148758735*\[Lambda]^25 - 
             101663319892118136515278*\[Lambda]^26 - 278568874488872824910950*
              \[Lambda]^27 - 59658813066621636709968*\[Lambda]^28 + 
             266069057589683320767906*\[Lambda]^29 + 356824452046290355772118*
              \[Lambda]^30 + 220726822458551984486106*\[Lambda]^31 + 
             329913626001519157981968*\[Lambda]^32 + 578311372370741332134762*
              \[Lambda]^33 + 1030648761940748495608356*\[Lambda]^34 + 
             1083384375654636747768936*\[Lambda]^35 + 
             1280787411573826610274400*\[Lambda]^36 + 
             1124941637909348919736936*\[Lambda]^37 + 
             1107299567790782257771172*\[Lambda]^38 + 
             658766232095864097064810*\[Lambda]^39 + 409340962748409326440208*
              \[Lambda]^40 + 275967820239033634542298*\[Lambda]^41 + 
             395929514503590759088598*\[Lambda]^42 + 285937737664333673063074*
              \[Lambda]^43 - 49139562713666052146512*\[Lambda]^44 - 
             274636987346910083528550*\[Lambda]^45 - 100111639660628835785678*
              \[Lambda]^46 + 204881925697985058173135*\[Lambda]^47 + 
             221352633920590983584404*\[Lambda]^48 - 31740340133100809618221*
              \[Lambda]^49 - 186231435221700430900925*\[Lambda]^50 - 
             83446575936007242170383*\[Lambda]^51 + 75486313884967703855740*
              \[Lambda]^52 + 90480907549184622257123*\[Lambda]^53 + 
             4566971547795221004477*\[Lambda]^54 - 44246820388049772441269*
              \[Lambda]^55 - 23619701176704041034964*\[Lambda]^56 + 
             8123585030497201200391*\[Lambda]^57 + 13124419718683713024386*
              \[Lambda]^58 + 2879226385175280213970*\[Lambda]^59 - 
             3095836771053006442840*\[Lambda]^60 - 2163194278543302232670*
              \[Lambda]^61 - 50568154918630800490*\[Lambda]^62 + 
             501184195920387435170*\[Lambda]^63 + 205036490612858385624*
              \[Lambda]^64 - 16812799533536744166*\[Lambda]^65 - 
             39624757218484617036*\[Lambda]^66 - 11830303730669460036*
              \[Lambda]^67 + 507669552501735624*\[Lambda]^68 + 
             1297403802306551940*\[Lambda]^69 + 390242007692016480*
              \[Lambda]^70 + 54470762487381240*\[Lambda]^71 + 
             3122529714223920*\[Lambda]^72)*H[{0}, x])/(1012554227985300*
            (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^35) - 
          (86*(2225628689 + 47578569767*\[Lambda] + 1102993547244*
              \[Lambda]^2 + 9564954870670*\[Lambda]^3 + 91442167618669*
              \[Lambda]^4 + 474760805828622*\[Lambda]^5 + 2682477357987053*
              \[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 36597502526051853*
              \[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
             266516420889305581*\[Lambda]^10 + 529754382351990606*
              \[Lambda]^11 + 1121234519711223821*\[Lambda]^12 + 
             1737155103205322702*\[Lambda]^13 + 2857275277424332941*
              \[Lambda]^14 + 3495654397774363726*\[Lambda]^15 + 
             4532629488169956349*\[Lambda]^16 + 4403970149101347726*
              \[Lambda]^17 + 4532629488169956349*\[Lambda]^18 + 
             3495654397774363726*\[Lambda]^19 + 2857275277424332941*
              \[Lambda]^20 + 1737155103205322702*\[Lambda]^21 + 
             1121234519711223821*\[Lambda]^22 + 529754382351990606*
              \[Lambda]^23 + 266516420889305581*\[Lambda]^24 + 
             95485277730327022*\[Lambda]^25 + 36597502526051853*
              \[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
             2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
             91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
             1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
             2225628689*\[Lambda]^34)*H[{1}, x])/(1903297421025*
            (1 + \[Lambda])^34) + (8*(13413357 + 254108452*\[Lambda] + 
             2053042417*\[Lambda]^2 + 8578139327*\[Lambda]^3 + 
             14551541017*\[Lambda]^4 - 30355481452*\[Lambda]^5 - 
             214450479887*\[Lambda]^6 - 373586185507*\[Lambda]^7 + 
             370285961278*\[Lambda]^8 + 2684908789448*\[Lambda]^9 + 
             3435218052006*\[Lambda]^10 - 4779868302254*\[Lambda]^11 - 
             19840651820674*\[Lambda]^12 - 13594501753784*\[Lambda]^13 + 
             39492928343966*\[Lambda]^14 + 86198863262494*\[Lambda]^15 + 
             6429277292759*\[Lambda]^16 - 184971092607236*\[Lambda]^17 - 
             208679016851341*\[Lambda]^18 + 140542599274558*\[Lambda]^19 + 
             498013144784552*\[Lambda]^20 + 224619928655560*\[Lambda]^21 - 
             550661823420232*\[Lambda]^22 - 767954478032990*\[Lambda]^23 + 
             99654794386217*\[Lambda]^24 + 995682853988596*\[Lambda]^25 + 
             620749674834677*\[Lambda]^26 - 586548757639718*\[Lambda]^27 - 
             984089754789118*\[Lambda]^28 - 81527021058632*\[Lambda]^29 + 
             851057032834850*\[Lambda]^30 + 802625709474742*\[Lambda]^31 + 
             219606760468769*\[Lambda]^32 + 287356866382372*\[Lambda]^33 + 
             887717736492725*\[Lambda]^34 + 1639934974706068*\[Lambda]^35 + 
             1709050498458182*\[Lambda]^36 + 1851684128426872*\[Lambda]^37 + 
             1709050498458182*\[Lambda]^38 + 1639934974706068*\[Lambda]^39 + 
             887717736492725*\[Lambda]^40 + 287356866382372*\[Lambda]^41 + 
             219606760468769*\[Lambda]^42 + 802625709474742*\[Lambda]^43 + 
             851057032834850*\[Lambda]^44 - 81527021058632*\[Lambda]^45 - 
             984089754789118*\[Lambda]^46 - 586548757639718*\[Lambda]^47 + 
             620749674834677*\[Lambda]^48 + 995682853988596*\[Lambda]^49 + 
             99654794386217*\[Lambda]^50 - 767954478032990*\[Lambda]^51 - 
             550661823420232*\[Lambda]^52 + 224619928655560*\[Lambda]^53 + 
             498013144784552*\[Lambda]^54 + 140542599274558*\[Lambda]^55 - 
             208679016851341*\[Lambda]^56 - 184971092607236*\[Lambda]^57 + 
             6429277292759*\[Lambda]^58 + 86198863262494*\[Lambda]^59 + 
             39492928343966*\[Lambda]^60 - 13594501753784*\[Lambda]^61 - 
             19840651820674*\[Lambda]^62 - 4779868302254*\[Lambda]^63 + 
             3435218052006*\[Lambda]^64 + 2684908789448*\[Lambda]^65 + 
             370285961278*\[Lambda]^66 - 373586185507*\[Lambda]^67 - 
             214450479887*\[Lambda]^68 - 30355481452*\[Lambda]^69 + 
             14551541017*\[Lambda]^70 + 8578139327*\[Lambda]^71 + 
             2053042417*\[Lambda]^72 + 254108452*\[Lambda]^73 + 
             13413357*\[Lambda]^74)*H[{-1, 0}, x])/(17398395*(-1 + \[Lambda])*
            \[Lambda]^19*(1 + \[Lambda])^35) - 
          (4*(51772 + 1307544*\[Lambda] + 32592904*\[Lambda]^2 + 
             417853754*\[Lambda]^3 + 141999946*\[Lambda]^4 - 
             13285276399*\[Lambda]^5 - 175921160741*\[Lambda]^6 - 
             800724185407*\[Lambda]^7 - 3128708870675*\[Lambda]^8 - 
             6695246997560*\[Lambda]^9 - 16501150553810*\[Lambda]^10 - 
             26309392417526*\[Lambda]^11 - 74861311162660*\[Lambda]^12 - 
             116178948776120*\[Lambda]^13 - 212095617230590*\[Lambda]^14 - 
             96938522801210*\[Lambda]^15 - 39656229285733*\[Lambda]^16 + 
             112813754492140*\[Lambda]^17 - 311516309088385*\[Lambda]^18 - 
             373151653569515*\[Lambda]^19 + 74026060924034*\[Lambda]^20 + 
             1306344243758200*\[Lambda]^21 + 1166055041612153*\[Lambda]^22 - 
             694463235570677*\[Lambda]^23 - 2210268987663223*\[Lambda]^24 - 
             499722528102248*\[Lambda]^25 + 2658522061647176*\[Lambda]^26 + 
             2626706450212176*\[Lambda]^27 - 1219378319392960*\[Lambda]^28 - 
             3633248572674660*\[Lambda]^29 - 1127473723558716*\[Lambda]^30 + 
             2687368096319292*\[Lambda]^31 + 2602731383023638*\[Lambda]^32 - 
             651893669146392*\[Lambda]^33 - 2325846250212918*\[Lambda]^34 - 
             820179769886808*\[Lambda]^35 + 1072411632607350*\[Lambda]^36 + 
             1047664848222381*\[Lambda]^37 - 71123772732315*\[Lambda]^38 - 
             574201109699985*\[Lambda]^39 - 239308757909205*\[Lambda]^40 + 
             140117804755584*\[Lambda]^41 + 159262290293250*\[Lambda]^42 + 
             18738450200670*\[Lambda]^43 - 45182350555260*\[Lambda]^44 - 
             24645259062780*\[Lambda]^45 + 2250927787674*\[Lambda]^46 + 
             6943868484510*\[Lambda]^47 + 2231616440355*\[Lambda]^48 - 
             477407116860*\[Lambda]^49 - 552284995305*\[Lambda]^50 - 
             134721067407*\[Lambda]^51 + 17920205070*\[Lambda]^52 + 
             19575290730*\[Lambda]^53 + 5396801895*\[Lambda]^54 + 
             722085285*\[Lambda]^55 + 40240071*\[Lambda]^56)*H[{0, 0}, x])/
           (17398395*(-1 + \[Lambda])^2*(1 + \[Lambda])^35) + 
          (1376*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 
             326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
             20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
             522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
             6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
             43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
             172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
             427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
             667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
             667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
             427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
             172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
             43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
             6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
             522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
             20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
             326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
             43*\[Lambda]^36)*H[{0, 1}, x])/(2485485*(-1 + \[Lambda])*
            (1 + \[Lambda])^35) - (68*(-1 + \[Lambda])^17*(1 + \[Lambda])*
            (46413 + 43834*\[Lambda] + 49186*\[Lambda]^2 + 
             44009*\[Lambda]^3 + 49186*\[Lambda]^4 + 44009*\[Lambda]^5 + 
             49186*\[Lambda]^6 + 44009*\[Lambda]^7 + 49186*\[Lambda]^8 + 
             44009*\[Lambda]^9 + 49186*\[Lambda]^10 + 44009*\[Lambda]^11 + 
             49186*\[Lambda]^12 + 44009*\[Lambda]^13 + 49186*\[Lambda]^14 + 
             44009*\[Lambda]^15 + 49186*\[Lambda]^16 + 44009*\[Lambda]^17 + 
             49186*\[Lambda]^18 + 43834*\[Lambda]^19 + 46413*\[Lambda]^20)*
            H[{1, 0}, x])/(1023435*\[Lambda]^19))) + 
      CF*((3622738585058*nl*TF)/36162650999475 + 
        2*nh*TF*((43*(2225628689 + 47578569767*\[Lambda] + 1102993547244*
              \[Lambda]^2 + 9564954870670*\[Lambda]^3 + 91442167618669*
              \[Lambda]^4 + 474760805828622*\[Lambda]^5 + 2682477357987053*
              \[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 36597502526051853*
              \[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
             266516420889305581*\[Lambda]^10 + 529754382351990606*
              \[Lambda]^11 + 1121234519711223821*\[Lambda]^12 + 
             1737155103205322702*\[Lambda]^13 + 2857275277424332941*
              \[Lambda]^14 + 3495654397774363726*\[Lambda]^15 + 
             4532629488169956349*\[Lambda]^16 + 4403970149101347726*
              \[Lambda]^17 + 4532629488169956349*\[Lambda]^18 + 
             3495654397774363726*\[Lambda]^19 + 2857275277424332941*
              \[Lambda]^20 + 1737155103205322702*\[Lambda]^21 + 
             1121234519711223821*\[Lambda]^22 + 529754382351990606*
              \[Lambda]^23 + 266516420889305581*\[Lambda]^24 + 
             95485277730327022*\[Lambda]^25 + 36597502526051853*
              \[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
             2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
             91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
             1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
             2225628689*\[Lambda]^34))/(1903297421025*(1 + \[Lambda])^34) - 
          (688*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 
             326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
             20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
             522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
             6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
             43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
             172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
             427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
             667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
             667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
             427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
             172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
             43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
             6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
             522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
             20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
             326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
             43*\[Lambda]^36)*H[{0}, x])/(2485485*(-1 + \[Lambda])*
            (1 + \[Lambda])^35)))*Log[Q^2/\[Mu]^2] + 
      (29584*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/2485485) + 
    CA*CF*(2601307052441037156930063767831/7947816621891137717806080000 - 
      (187828419*Zeta[3])/1616615) + 
    CF^2*(1823622596733740242556727264464183/
       10488620055672278858507000832000 + (488270117*Zeta[3])/4849845)), 
 1 + a*((135228733469*CF)/5640742800 + (216995557*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-559945183157479398339776819*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/11397130191389088488362980960000*
         (277034836776778080 - 4213600146652937040*\[Lambda] + 
           22827105444766502880*\[Lambda]^2 - 23560869737651205960*
            \[Lambda]^3 - 280221531144106736184*\[Lambda]^4 + 
           1157569619543632579284*\[Lambda]^5 - 16579629405681269928*
            \[Lambda]^6 - 10214479963948749311130*\[Lambda]^7 + 
           19648178379878121852240*\[Lambda]^8 + 34000887551858150030184*
            \[Lambda]^9 - 172309116892447493388416*\[Lambda]^10 + 
           29578093322243726899107*\[Lambda]^11 + 516709870620389481102448*
            \[Lambda]^12 - 2993380808894642737447000*\[Lambda]^13 - 
           18839154171837503804422088*\[Lambda]^14 - 
           160509296984802972338914447*\[Lambda]^15 - 
           1745520523890608924947612280*\[Lambda]^16 - 
           20727741953212901297238189772*\[Lambda]^17 - 
           303878479051607429903406558200*\[Lambda]^18 + 
           789322810889652891718520660269647*\[Lambda]^19 + 
           18789175729854921357503094295523800*\[Lambda]^20 + 
           214230381319360849199909195645983740*\[Lambda]^21 + 
           1554571294278488792340066631432225392*\[Lambda]^22 + 
           8046973968019831656107557151785661925*\[Lambda]^23 + 
           31561761464886396297411730923430392768*\[Lambda]^24 + 
           97268114679228378581663902343926051800*\[Lambda]^25 + 
           241055530141329447037120891949307293808*\[Lambda]^26 + 
           487786889860133361746206961231165712642*\[Lambda]^27 + 
           814479130069484436785669716854519184840*\[Lambda]^28 + 
           1132429862730395885882564206546653077064*\[Lambda]^29 + 
           1328527908588559324379580902906605462696*\[Lambda]^30 + 
           1354072251327289017620504461298015297816*\[Lambda]^31 + 
           1277952502559434730048276782608295866544*\[Lambda]^32 + 
           1230695365118800248454252022150394081080*\[Lambda]^33 + 
           1277952502559434730048276782608295866544*\[Lambda]^34 + 
           1354072251327289017620504461298015297816*\[Lambda]^35 + 
           1328527908588559324379580902906605462696*\[Lambda]^36 + 
           1132429862730395885882564206546653077064*\[Lambda]^37 + 
           814479130069484436785669716854519184840*\[Lambda]^38 + 
           487786889860133361746206961231165712642*\[Lambda]^39 + 
           241055530141329447037120891949307293808*\[Lambda]^40 + 
           97268114679228378581663902343926051800*\[Lambda]^41 + 
           31561761464886396297411730923430392768*\[Lambda]^42 + 
           8046973968019831656107557151785661925*\[Lambda]^43 + 
           1554571294278488792340066631432225392*\[Lambda]^44 + 
           214230381319360849199909195645983740*\[Lambda]^45 + 
           18789175729854921357503094295523800*\[Lambda]^46 + 
           789322810889652891718520660269647*\[Lambda]^47 - 
           303878479051607429903406558200*\[Lambda]^48 - 
           20727741953212901297238189772*\[Lambda]^49 - 
           1745520523890608924947612280*\[Lambda]^50 - 
           160509296984802972338914447*\[Lambda]^51 - 
           18839154171837503804422088*\[Lambda]^52 - 
           2993380808894642737447000*\[Lambda]^53 + 516709870620389481102448*
            \[Lambda]^54 + 29578093322243726899107*\[Lambda]^55 - 
           172309116892447493388416*\[Lambda]^56 + 34000887551858150030184*
            \[Lambda]^57 + 19648178379878121852240*\[Lambda]^58 - 
           10214479963948749311130*\[Lambda]^59 - 16579629405681269928*
            \[Lambda]^60 + 1157569619543632579284*\[Lambda]^61 - 
           280221531144106736184*\[Lambda]^62 - 23560869737651205960*
            \[Lambda]^63 + 22827105444766502880*\[Lambda]^64 - 
           4213600146652937040*\[Lambda]^65 + 277034836776778080*
            \[Lambda]^66)/((-1 + \[Lambda])^2*\[Lambda]^19*
           (1 + \[Lambda])^26) + ((11164625194545274237940478195 + 
           314006249850710891727024544680*\[Lambda] + 
           4483087283510168293290079115685*\[Lambda]^2 + 
           42683483762466139609739053113240*\[Lambda]^3 + 
           300878530030295749727086712942745*\[Lambda]^4 + 
           1655592307459392757069356860163384*\[Lambda]^5 + 
           7339894607266027038759277623287871*\[Lambda]^6 + 
           26779044119130492113473874082959904*\[Lambda]^7 + 
           81645329925424799004219828393648699*\[Lambda]^8 + 
           210448102218145509684449347597160312*\[Lambda]^9 + 
           462751001283082565454663848143811709*\[Lambda]^10 + 
           874129319909131281668048107279300728*\[Lambda]^11 + 
           1426129473959290022850923136356022445*\[Lambda]^12 + 
           2017531720288469635990014698776599144*\[Lambda]^13 + 
           2481698590242605188674640943750298771*\[Lambda]^14 + 
           2658536793158113858211794887481313856*\[Lambda]^15 + 
           2481614051280855450046610340021238896*\[Lambda]^16 + 
           2017428118937451190716593937298713024*\[Lambda]^17 + 
           1426075964608005644909503990605479260*\[Lambda]^18 + 
           874142888475768771293276942510215248*\[Lambda]^19 + 
           462798444156297506745835086604222464*\[Lambda]^20 + 
           210488294646837645770154103418331872*\[Lambda]^21 + 
           81661163451167135068535736661948164*\[Lambda]^22 + 
           26776806382808169921318822328160064*\[Lambda]^23 + 
           7332187484360930424669016519120236*\[Lambda]^24 + 
           1649731117158139374739927353770784*\[Lambda]^25 + 
           298091761287151649199718830428520*\[Lambda]^26 + 
           41751361024437223789783487937360*\[Lambda]^27 + 
           4259863734822049805298401481000*\[Lambda]^28 + 
           276676491879839479908659581440*\[Lambda]^29 + 
           7072479739730037588388480764*\[Lambda]^30 - 
           265044507501879887960859264*\[Lambda]^31 - 
           10523027773020601358284491*\[Lambda]^32 - 710313511910550056210376*
            \[Lambda]^33 - 59386739928794518605273*\[Lambda]^34 - 
           5325101748356924172456*\[Lambda]^35 - 645654513074337918397*
            \[Lambda]^36 - 121229671207726151160*\[Lambda]^37 + 
           25435226698448315529*\[Lambda]^38 + 3150564505932047776*
            \[Lambda]^39 - 7765317904379812059*\[Lambda]^40 + 
           1273241148757641096*\[Lambda]^41 + 912254050678998519*
            \[Lambda]^42 - 418092580592805000*\[Lambda]^43 - 
           10872408837845217*\[Lambda]^44 + 48103661312741944*\[Lambda]^45 - 
           10645235148369003*\[Lambda]^46 - 1092450024085056*\[Lambda]^47 + 
           888664662515084*\[Lambda]^48 - 157002798161664*\[Lambda]^49 + 
           9994041730764*\[Lambda]^50)*H[{0}, x])/
         (411151882806244173461868000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) + ((-1 + \[Lambda])^2*(9994041730764 - 
           376871716238472*\[Lambda] + 6921188988608804*\[Lambda]^2 - 
           82477079578576592*\[Lambda]^3 + 716925120896927397*\[Lambda]^4 - 
           4844858440972392934*\[Lambda]^5 + 26491823390122006345*
            \[Lambda]^6 - 120449605219622370912*\[Lambda]^7 + 
           464403022640438167847*\[Lambda]^8 - 1540891127725728139754*
            \[Lambda]^9 + 4449885786090855639315*\[Lambda]^10 - 
           11284518454605414127776*\[Lambda]^11 + 25304758119826568589045*
            \[Lambda]^12 - 50471307134569153103526*\[Lambda]^13 + 
           89823324527466564853953*\[Lambda]^14 - 144327363042238596244512*
            \[Lambda]^15 + 196047911507823309171123*\[Lambda]^16 - 
           418392262892195465092962*\[Lambda]^17 - 2892565843779080134411617*
            \[Lambda]^18 - 139782155978677848040877472*\[Lambda]^19 - 
           2892565843779080134411617*\[Lambda]^20 - 418392262892195465092962*
            \[Lambda]^21 + 196047911507823309171123*\[Lambda]^22 - 
           144327363042238596244512*\[Lambda]^23 + 89823324527466564853953*
            \[Lambda]^24 - 50471307134569153103526*\[Lambda]^25 + 
           25304758119826568589045*\[Lambda]^26 - 11284518454605414127776*
            \[Lambda]^27 + 4449885786090855639315*\[Lambda]^28 - 
           1540891127725728139754*\[Lambda]^29 + 464403022640438167847*
            \[Lambda]^30 - 120449605219622370912*\[Lambda]^31 + 
           26491823390122006345*\[Lambda]^32 - 4844858440972392934*
            \[Lambda]^33 + 716925120896927397*\[Lambda]^34 - 
           82477079578576592*\[Lambda]^35 + 6921188988608804*\[Lambda]^36 - 
           376871716238472*\[Lambda]^37 + 9994041730764*\[Lambda]^38)*
          H[{1}, x])/(411151882806244173461868000*\[Lambda]^20) - 
        ((216995557 - 867982228*\[Lambda] + 18991027692*\[Lambda]^2 - 
           867982228*\[Lambda]^3 + 216995557*\[Lambda]^4)*H[{0, 0}, x])/
         (29099070*(-1 + \[Lambda])^4))) + 
    ((153633735666129399463*CA*CF)/1138039895818425600 + 
      (68300771966849193558344333*CF^2)/262824623739786300192000 - 
      (183945882180983933*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((216995557*CA*CF)/10581480 + (47087071757740249*CF^2)/752671888768800 - 
      (216995557*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2698606774575362565975892160113/7947816621891137717806080000 - 
      (191725312*Zeta[3])/1616615) + 
    CF^2*(2013631950376022944799735309752433/
       10488620055672278858507000832000 + (8760793*Zeta[3])/85085)), 
 1 + a*((1819799927177*CF)/73329656400 + (220885157*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-581083570035177081621602099*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/23830363127449912293849869280000*
         (137150202309120000 - 2088566140201500960*\[Lambda] + 
           11061516974293946160*\[Lambda]^2 - 7638519685406369760*
            \[Lambda]^3 - 161329794032158872120*\[Lambda]^4 + 
           597276345763158749688*\[Lambda]^5 + 274540700081966094348*
            \[Lambda]^6 - 6232365122372631771672*\[Lambda]^7 + 
           9703334684887252190034*\[Lambda]^8 + 27565040296234027407876*
            \[Lambda]^9 - 104939815567027426206618*\[Lambda]^10 - 
           19201207165083772014944*\[Lambda]^11 + 474569912618835995700887*
            \[Lambda]^12 - 1160751034911490294292722*\[Lambda]^13 - 
           6533574636596151135787721*\[Lambda]^14 - 
           40262441353046996476501800*\[Lambda]^15 - 
           421351660833153107687072499*\[Lambda]^16 - 
           4395718566535207264963800246*\[Lambda]^17 - 
           50943308356181366378971237527*\[Lambda]^18 - 
           725632804687904718019260815592*\[Lambda]^19 + 
           1707169172110819651649850315449215*\[Lambda]^20 + 
           44164232300848802535692457356618582*\[Lambda]^21 + 
           550154429696045081032705991350717511*\[Lambda]^22 + 
           4389794119574245230768376553976817216*\[Lambda]^23 + 
           25175747112201686000111212130348332197*\[Lambda]^24 + 
           110397580903816579289918292273445343970*\[Lambda]^25 + 
           384588012446151372817977834785564946513*\[Lambda]^26 + 
           1092104415407572699756384666757865480288*\[Lambda]^27 + 
           2575299157130000901795495769097132674914*\[Lambda]^28 + 
           5116566342209327603609317214362229310316*\[Lambda]^29 + 
           8675440656884136399148020480411778067138*\[Lambda]^30 + 
           12724583973111774928832270086411956104192*\[Lambda]^31 + 
           16420602156826501009138479003111291933616*\[Lambda]^32 + 
           19070629695754725173411468919450347000616*\[Lambda]^33 + 
           20496250949549736677184800628602575408752*\[Lambda]^34 + 
           20918176875600672593060365442249372079504*\[Lambda]^35 + 
           20496250949549736677184800628602575408752*\[Lambda]^36 + 
           19070629695754725173411468919450347000616*\[Lambda]^37 + 
           16420602156826501009138479003111291933616*\[Lambda]^38 + 
           12724583973111774928832270086411956104192*\[Lambda]^39 + 
           8675440656884136399148020480411778067138*\[Lambda]^40 + 
           5116566342209327603609317214362229310316*\[Lambda]^41 + 
           2575299157130000901795495769097132674914*\[Lambda]^42 + 
           1092104415407572699756384666757865480288*\[Lambda]^43 + 
           384588012446151372817977834785564946513*\[Lambda]^44 + 
           110397580903816579289918292273445343970*\[Lambda]^45 + 
           25175747112201686000111212130348332197*\[Lambda]^46 + 
           4389794119574245230768376553976817216*\[Lambda]^47 + 
           550154429696045081032705991350717511*\[Lambda]^48 + 
           44164232300848802535692457356618582*\[Lambda]^49 + 
           1707169172110819651649850315449215*\[Lambda]^50 - 
           725632804687904718019260815592*\[Lambda]^51 - 
           50943308356181366378971237527*\[Lambda]^52 - 
           4395718566535207264963800246*\[Lambda]^53 - 
           421351660833153107687072499*\[Lambda]^54 - 
           40262441353046996476501800*\[Lambda]^55 - 
           6533574636596151135787721*\[Lambda]^56 - 1160751034911490294292722*
            \[Lambda]^57 + 474569912618835995700887*\[Lambda]^58 - 
           19201207165083772014944*\[Lambda]^59 - 104939815567027426206618*
            \[Lambda]^60 + 27565040296234027407876*\[Lambda]^61 + 
           9703334684887252190034*\[Lambda]^62 - 6232365122372631771672*
            \[Lambda]^63 + 274540700081966094348*\[Lambda]^64 + 
           597276345763158749688*\[Lambda]^65 - 161329794032158872120*
            \[Lambda]^66 - 7638519685406369760*\[Lambda]^67 + 
           11061516974293946160*\[Lambda]^68 - 2088566140201500960*
            \[Lambda]^69 + 137150202309120000*\[Lambda]^70)/
          ((-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^28) + 
        ((264151256508918363998375211285 + 7992578150221092674424109206210*
            \[Lambda] + 123006671381778292504980751322520*\[Lambda]^2 + 
           1264692805317301902182153023152870*\[Lambda]^3 + 
           9644177583966514665907065598469730*\[Lambda]^4 + 
           57525528894673036022773398322931502*\[Lambda]^5 + 
           277124730391555532131288174112379192*\[Lambda]^6 + 
           1101758221500637431875048310013788090*\[Lambda]^7 + 
           3672334412607187085942120539896073014*\[Lambda]^8 + 
           10386709670939048344450869363992004802*\[Lambda]^9 + 
           25165048166501213696334979296869281496*\[Lambda]^10 + 
           52618969398454996211907760568726898694*\[Lambda]^11 + 
           95512594639977139543855418677632747350*\[Lambda]^12 + 
           151188811414515221841731406383510427766*\[Lambda]^13 + 
           209403002015767980625063745820087778352*\[Lambda]^14 + 
           254367692559561691134922575405797552706*\[Lambda]^15 + 
           271363957034582376851400346090670174277*\[Lambda]^16 + 
           254361420936253267739350497055688371296*\[Lambda]^17 + 
           209395061242419208985487805344707260052*\[Lambda]^18 + 
           151184279230311258034945894559826780856*\[Lambda]^19 + 
           95513079265050214364514374910271209380*\[Lambda]^20 + 
           52622388273517580587704466872492368464*\[Lambda]^21 + 
           25168352375393763740341159326508429916*\[Lambda]^22 + 
           10388310971047309631113687661857577752*\[Lambda]^23 + 
           3672418384004013484158614747699944464*\[Lambda]^24 + 
           1101217418534124818664749540907809160*\[Lambda]^25 + 
           276613756128493129131318080489769612*\[Lambda]^26 + 
           57241091333303820283066638203570112*\[Lambda]^27 + 
           9532070115789865681506878498995920*\[Lambda]^28 + 
           1232127114152824652956192069452000*\[Lambda]^29 + 
           116061241468354788064365779466492*\[Lambda]^30 + 
           6939659261535918001794405636552*\[Lambda]^31 + 
           157597794874494613275756141735*\[Lambda]^32 - 
           6596513169175225311296652786*\[Lambda]^33 - 
           276029640859648248033161388*\[Lambda]^34 - 
           19169774539732615942712334*\[Lambda]^35 - 
           1644633223090416620883626*\[Lambda]^36 - 156606693833175857805910*
            \[Lambda]^37 - 14096739499720020698684*\[Lambda]^38 - 
           2571978777322631416138*\[Lambda]^39 - 564925075347763101854*
            \[Lambda]^40 + 242423000562675421502*\[Lambda]^41 + 
           2980703152180021236*\[Lambda]^42 - 52406121182620748958*
            \[Lambda]^43 + 11754455048222014986*\[Lambda]^44 + 
           5074050494034198050*\[Lambda]^45 - 2813822796708571076*
            \[Lambda]^46 + 58634592750551246*\[Lambda]^47 + 
           274273959724302967*\[Lambda]^48 - 67636227691980376*\[Lambda]^49 - 
           4303096962146840*\[Lambda]^50 + 4744928832761832*\[Lambda]^51 - 
           856008429109548*\[Lambda]^52 + 54424683456000*\[Lambda]^53)*
          H[{0}, x])/(9456493304543615989622964000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) + ((-1 + \[Lambda])^2*(54424683456000 - 
           2162200832053548*\[Lambda] + 41888659585470984*\[Lambda]^2 - 
           527299098827162948*\[Lambda]^3 + 4848790910658513104*\[Lambda]^4 - 
           34716879936236509869*\[Lambda]^5 + 201453678120753015958*
            \[Lambda]^6 - 973687555752365570545*\[Lambda]^7 + 
           3998114964688347633504*\[Lambda]^8 - 14155499638570230360959*
            \[Lambda]^9 + 43712087433136969105658*\[Lambda]^10 - 
           118795692333769943020875*\[Lambda]^11 + 286180378993829031871392*
            \[Lambda]^12 - 614685181315792393348605*\[Lambda]^13 + 
           1182393300074886283366422*\[Lambda]^14 - 2047147529733272766375081*
            \[Lambda]^15 + 3172628341886435755739424*\[Lambda]^16 - 
           4727873505642852165422571*\[Lambda]^17 + 2244898390742311884068274*
            \[Lambda]^18 - 80315960311620320101598391*\[Lambda]^19 - 
           3200497511113048472492021856*\[Lambda]^20 - 
           80315960311620320101598391*\[Lambda]^21 + 
           2244898390742311884068274*\[Lambda]^22 - 4727873505642852165422571*
            \[Lambda]^23 + 3172628341886435755739424*\[Lambda]^24 - 
           2047147529733272766375081*\[Lambda]^25 + 1182393300074886283366422*
            \[Lambda]^26 - 614685181315792393348605*\[Lambda]^27 + 
           286180378993829031871392*\[Lambda]^28 - 118795692333769943020875*
            \[Lambda]^29 + 43712087433136969105658*\[Lambda]^30 - 
           14155499638570230360959*\[Lambda]^31 + 3998114964688347633504*
            \[Lambda]^32 - 973687555752365570545*\[Lambda]^33 + 
           201453678120753015958*\[Lambda]^34 - 34716879936236509869*
            \[Lambda]^35 + 4848790910658513104*\[Lambda]^36 - 
           527299098827162948*\[Lambda]^37 + 41888659585470984*\[Lambda]^38 - 
           2162200832053548*\[Lambda]^39 + 54424683456000*\[Lambda]^40)*
          H[{1}, x])/(9456493304543615989622964000*\[Lambda]^21) - 
        ((5080358611 - 20321434444*\[Lambda] + 485199001716*\[Lambda]^2 - 
           20321434444*\[Lambda]^3 + 5080358611*\[Lambda]^4)*H[{0, 0}, x])/
         (669278610*(-1 + \[Lambda])^4))) + 
    ((158064373910851453543*CA*CF)/1138039895818425600 + 
      (72067379273037100991985293*CF^2)/262824623739786300192000 - 
      (189221624632803773*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((220885157*CA*CF)/10581480 + (48790252582914649*CF^2)/752671888768800 - 
      (220885157*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((2318065626794938174139*nl*TF)/12487142756867674896000 + 
        2*nh*TF*(-1/5744085668159130452160000*(18154879496111386828800000 + 
             366724320553291979274796800*\[Lambda] + 
             3185231113067121488230660800*\[Lambda]^2 + 
             14583585360189079125312220800*\[Lambda]^3 + 
             29721395988644838174233737200*\[Lambda]^4 - 
             37965130342944014233142447328*\[Lambda]^5 - 
             391567203719812724548293155664*\[Lambda]^6 - 
             848172369666403188575524122624*\[Lambda]^7 + 
             362061244285700598808679922412*\[Lambda]^8 + 
             5546593002889427214162503231880*\[Lambda]^9 + 
             9444153068138657839005461625212*\[Lambda]^10 - 
             6931592954255942686256846217824*\[Lambda]^11 - 
             48857112646362030291478034318424*\[Lambda]^12 - 
             51479757812259138404306907184048*\[Lambda]^13 + 
             83296471739193849957612090037800*\[Lambda]^14 + 
             264284926801947707781674521783584*\[Lambda]^15 + 
             109853538745501577333376679073367*\[Lambda]^16 - 
             525254851307093253825296092055638*\[Lambda]^17 - 
             843401963536491786881196370096581*\[Lambda]^18 + 
             211103012752920891909119592181960*\[Lambda]^19 + 
             1867863208756008459643175193765371*\[Lambda]^20 + 
             1421621940958863128190431880067098*\[Lambda]^21 - 
             1847124556520066851895064124610177*\[Lambda]^22 - 
             3869777484850034659163764218499024*\[Lambda]^23 - 
             566930515299691311863400313034595*\[Lambda]^24 + 
             4834179376471989107151843177220270*\[Lambda]^25 + 
             4503596804932827800421663708648185*\[Lambda]^26 - 
             2381421409276042292905584036434520*\[Lambda]^27 - 
             6791018187356015294907337234702415*\[Lambda]^28 - 
             2401691394629745533827752347351730*\[Lambda]^29 + 
             4596385847924075109907282910459805*\[Lambda]^30 + 
             4381692127009884768574942706370240*\[Lambda]^31 - 
             3327551803773964184442905353594380*\[Lambda]^32 - 
             9362974975718887191153334670021160*\[Lambda]^33 - 
             11308676481148181766367832092589220*\[Lambda]^34 - 
             11238684366405856572973735991771664*\[Lambda]^35 - 
             17945554374660480678354904619261712*\[Lambda]^36 - 
             23828919613426471274994864485918352*\[Lambda]^37 - 
             32339430319136696311920308101418184*\[Lambda]^38 - 
             31774967123748937858648102715531040*\[Lambda]^39 - 
             32339430319136696311920308101418184*\[Lambda]^40 - 
             23828919613426471274994864485918352*\[Lambda]^41 - 
             17945554374660480678354904619261712*\[Lambda]^42 - 
             11238684366405856572973735991771664*\[Lambda]^43 - 
             11308676481148181766367832092589220*\[Lambda]^44 - 
             9362974975718887191153334670021160*\[Lambda]^45 - 
             3327551803773964184442905353594380*\[Lambda]^46 + 
             4381692127009884768574942706370240*\[Lambda]^47 + 
             4596385847924075109907282910459805*\[Lambda]^48 - 
             2401691394629745533827752347351730*\[Lambda]^49 - 
             6791018187356015294907337234702415*\[Lambda]^50 - 
             2381421409276042292905584036434520*\[Lambda]^51 + 
             4503596804932827800421663708648185*\[Lambda]^52 + 
             4834179376471989107151843177220270*\[Lambda]^53 - 
             566930515299691311863400313034595*\[Lambda]^54 - 
             3869777484850034659163764218499024*\[Lambda]^55 - 
             1847124556520066851895064124610177*\[Lambda]^56 + 
             1421621940958863128190431880067098*\[Lambda]^57 + 
             1867863208756008459643175193765371*\[Lambda]^58 + 
             211103012752920891909119592181960*\[Lambda]^59 - 
             843401963536491786881196370096581*\[Lambda]^60 - 
             525254851307093253825296092055638*\[Lambda]^61 + 
             109853538745501577333376679073367*\[Lambda]^62 + 
             264284926801947707781674521783584*\[Lambda]^63 + 
             83296471739193849957612090037800*\[Lambda]^64 - 
             51479757812259138404306907184048*\[Lambda]^65 - 
             48857112646362030291478034318424*\[Lambda]^66 - 
             6931592954255942686256846217824*\[Lambda]^67 + 
             9444153068138657839005461625212*\[Lambda]^68 + 
             5546593002889427214162503231880*\[Lambda]^69 + 
             362061244285700598808679922412*\[Lambda]^70 - 
             848172369666403188575524122624*\[Lambda]^71 - 
             391567203719812724548293155664*\[Lambda]^72 - 
             37965130342944014233142447328*\[Lambda]^73 + 
             29721395988644838174233737200*\[Lambda]^74 + 
             14583585360189079125312220800*\[Lambda]^75 + 
             3185231113067121488230660800*\[Lambda]^76 + 
             366724320553291979274796800*\[Lambda]^77 + 
             18154879496111386828800000*\[Lambda]^78)/(\[Lambda]^20*
             (1 + \[Lambda])^38) - ((77987369940480000 + 1516836109071563280*
              \[Lambda] + 12396681797327547720*\[Lambda]^2 + 
             50274086242157537760*\[Lambda]^3 + 62362641894736403220*
              \[Lambda]^4 - 342832154170965362904*\[Lambda]^5 - 
             1731978743393786405232*\[Lambda]^6 - 2171140828721104293768*
              \[Lambda]^7 + 6518915083179413358158*\[Lambda]^8 + 
             27536712329675476436652*\[Lambda]^9 + 20806525409696970995168*
              \[Lambda]^10 - 91537729164068252923468*\[Lambda]^11 - 
             241652306635447098732022*\[Lambda]^12 - 26583960871997541849928*
              \[Lambda]^13 + 798141222042138099353088*\[Lambda]^14 + 
             1162892547717031045270280*\[Lambda]^15 - 
             833253034820759116750233*\[Lambda]^16 - 
             4090399929116408111231822*\[Lambda]^17 - 
             2586247918056462897372468*\[Lambda]^18 + 
             6496924170282169269473638*\[Lambda]^19 + 
             12070409627614799811142759*\[Lambda]^20 - 
             910193344198048773862796*\[Lambda]^21 - 
             22736820855203427010842254*\[Lambda]^22 - 
             18740730018168772831917336*\[Lambda]^23 + 
             19763429501335998248181946*\[Lambda]^24 + 
             43797408052547368569305364*\[Lambda]^25 + 
             7553957141887347718715326*\[Lambda]^26 - 
             50406423727193247538325616*\[Lambda]^27 - 
             46043678836988946794648159*\[Lambda]^28 + 
             24295772884653211119119654*\[Lambda]^29 + 
             67021109905010934527989492*\[Lambda]^30 + 
             25108217883837601567015202*\[Lambda]^31 - 
             32393502344854639023389057*\[Lambda]^32 - 
             18317586516692500182055048*\[Lambda]^33 + 
             72758450861450505127163488*\[Lambda]^34 + 
             140449233276574562469958920*\[Lambda]^35 + 
             193498989582783510531931372*\[Lambda]^36 + 
             207707801840916098407017648*\[Lambda]^37 + 
             310122533705738856016740572*\[Lambda]^38 + 
             355022168631734480112720888*\[Lambda]^39 + 
             437374717376256170315328296*\[Lambda]^40 + 
             367320070097918257332368760*\[Lambda]^41 + 
             332915624648814908645192540*\[Lambda]^42 + 
             232571553039639272334945840*\[Lambda]^43 + 
             218707138080161472164958700*\[Lambda]^44 + 
             159122455562943768901896072*\[Lambda]^45 + 
             86660807597306119995867616*\[Lambda]^46 - 
             10571899542862139111080456*\[Lambda]^47 - 
             27958555745276612661388289*\[Lambda]^48 + 
             26994827429908374211719074*\[Lambda]^49 + 
             67855178064727376332155508*\[Lambda]^50 + 
             24563129970706775343011750*\[Lambda]^51 - 
             45953862959352305563323785*\[Lambda]^52 - 
             50385485359279000479326460*\[Lambda]^53 + 
             7559115551939667695503930*\[Lambda]^54 + 
             43798225364148787756089000*\[Lambda]^55 + 
             19763567656903670133043750*\[Lambda]^56 - 
             18740717037697441953464580*\[Lambda]^57 - 
             22736819542055574023222930*\[Lambda]^58 - 
             910193293071598479714200*\[Lambda]^59 + 
             12070409629690301499878461*\[Lambda]^60 + 
             6496924170282169269473638*\[Lambda]^61 - 
             2586247918056462897372468*\[Lambda]^62 - 
             4090399929116408111231822*\[Lambda]^63 - 
             833253034820759116750233*\[Lambda]^64 + 
             1162892547717031045270280*\[Lambda]^65 + 
             798141222042138099353088*\[Lambda]^66 - 26583960871997541849928*
              \[Lambda]^67 - 241652306635447098732022*\[Lambda]^68 - 
             91537729164068252923468*\[Lambda]^69 + 20806525409696970995168*
              \[Lambda]^70 + 27536712329675476436652*\[Lambda]^71 + 
             6518915083179413358158*\[Lambda]^72 - 2171140828721104293768*
              \[Lambda]^73 - 1731978743393786405232*\[Lambda]^74 - 
             342832154170965362904*\[Lambda]^75 + 62362641894736403220*
              \[Lambda]^76 + 50274086242157537760*\[Lambda]^77 + 
             12396681797327547720*\[Lambda]^78 + 1516836109071563280*
              \[Lambda]^79 + 77987369940480000*\[Lambda]^80)*H[{0}, x])/
           (24674696082036000*(-1 + \[Lambda])*\[Lambda]^20*
            (1 + \[Lambda])^39) - (211*(71278991989 + 1755836606022*
              \[Lambda] + 45168739428407*\[Lambda]^2 + 447544398007164*
              \[Lambda]^3 + 4789847895685185*\[Lambda]^4 + 28516491489812466*
              \[Lambda]^5 + 181945217506234563*\[Lambda]^6 + 
             747603239008428408*\[Lambda]^7 + 3266493525653814456*
              \[Lambda]^8 + 9929452474998682680*\[Lambda]^9 + 
             31910911401759378168*\[Lambda]^10 + 74721318196228596984*
              \[Lambda]^11 + 184220362585838860344*\[Lambda]^12 + 
             340731585859885478328*\[Lambda]^13 + 661669251103443602040*
              \[Lambda]^14 + 982026396161733353592*\[Lambda]^15 + 
             1527393150319665926136*\[Lambda]^16 + 1835922652728914270136*
              \[Lambda]^17 + 2310176684321865686712*\[Lambda]^18 + 
             2258269704936613192440*\[Lambda]^19 + 2310176684321865686712*
              \[Lambda]^20 + 1835922652728914270136*\[Lambda]^21 + 
             1527393150319665926136*\[Lambda]^22 + 982026396161733353592*
              \[Lambda]^23 + 661669251103443602040*\[Lambda]^24 + 
             340731585859885478328*\[Lambda]^25 + 184220362585838860344*
              \[Lambda]^26 + 74721318196228596984*\[Lambda]^27 + 
             31910911401759378168*\[Lambda]^28 + 9929452474998682680*
              \[Lambda]^29 + 3266493525653814456*\[Lambda]^30 + 
             747603239008428408*\[Lambda]^31 + 181945217506234563*
              \[Lambda]^32 + 28516491489812466*\[Lambda]^33 + 
             4789847895685185*\[Lambda]^34 + 447544398007164*\[Lambda]^35 + 
             45168739428407*\[Lambda]^36 + 1755836606022*\[Lambda]^37 + 
             71278991989*\[Lambda]^38)*H[{1}, x])/(178802145522000*
            (1 + \[Lambda])^38) + ((335008000 + 7018339263*\[Lambda] + 
             63667892794*\[Lambda]^2 + 309374529316*\[Lambda]^3 + 
             715925241454*\[Lambda]^4 - 455416001009*\[Lambda]^5 - 
             8139016126884*\[Lambda]^6 - 20877197249408*\[Lambda]^7 - 
             936243540732*\[Lambda]^8 + 118167111085007*\[Lambda]^9 + 
             252691651903158*\[Lambda]^10 - 53845978569292*\[Lambda]^11 - 
             1123682940779854*\[Lambda]^12 - 1616171449070161*\[Lambda]^13 + 
             1340097149603576*\[Lambda]^14 + 6821480605609824*\[Lambda]^15 + 
             5194515923327240*\[Lambda]^16 - 11197511607169029*\[Lambda]^17 - 
             25454325668188966*\[Lambda]^18 - 3458370495607884*\[Lambda]^19 + 
             48435244188183854*\[Lambda]^20 + 55071073654862098*
              \[Lambda]^21 - 33036654841478770*\[Lambda]^22 - 
             121017140363688680*\[Lambda]^23 - 55271773497334190*
              \[Lambda]^24 + 127387116884635840*\[Lambda]^25 + 
             177406784197923022*\[Lambda]^26 - 21733621966344784*
              \[Lambda]^27 - 224996589211721726*\[Lambda]^28 - 
             139269352462301614*\[Lambda]^29 + 135058016899436794*
              \[Lambda]^30 + 229310445755307452*\[Lambda]^31 + 
             35868847908511582*\[Lambda]^32 - 151464728216431162*
              \[Lambda]^33 - 84133010327490938*\[Lambda]^34 + 
             148739450832680588*\[Lambda]^35 + 278420407186470002*
              \[Lambda]^36 + 302290790338493618*\[Lambda]^37 + 
             294288044640783482*\[Lambda]^38 + 436788228487312268*
              \[Lambda]^39 + 541781627054466302*\[Lambda]^40 + 
             647556709886505098*\[Lambda]^41 + 541781627054466302*
              \[Lambda]^42 + 436788228487312268*\[Lambda]^43 + 
             294288044640783482*\[Lambda]^44 + 302290790338493618*
              \[Lambda]^45 + 278420407186470002*\[Lambda]^46 + 
             148739450832680588*\[Lambda]^47 - 84133010327490938*
              \[Lambda]^48 - 151464728216431162*\[Lambda]^49 + 
             35868847908511582*\[Lambda]^50 + 229310445755307452*
              \[Lambda]^51 + 135058016899436794*\[Lambda]^52 - 
             139269352462301614*\[Lambda]^53 - 224996589211721726*
              \[Lambda]^54 - 21733621966344784*\[Lambda]^55 + 
             177406784197923022*\[Lambda]^56 + 127387116884635840*
              \[Lambda]^57 - 55271773497334190*\[Lambda]^58 - 
             121017140363688680*\[Lambda]^59 - 33036654841478770*
              \[Lambda]^60 + 55071073654862098*\[Lambda]^61 + 
             48435244188183854*\[Lambda]^62 - 3458370495607884*\[Lambda]^63 - 
             25454325668188966*\[Lambda]^64 - 11197511607169029*
              \[Lambda]^65 + 5194515923327240*\[Lambda]^66 + 
             6821480605609824*\[Lambda]^67 + 1340097149603576*\[Lambda]^68 - 
             1616171449070161*\[Lambda]^69 - 1123682940779854*\[Lambda]^70 - 
             53845978569292*\[Lambda]^71 + 252691651903158*\[Lambda]^72 + 
             118167111085007*\[Lambda]^73 - 936243540732*\[Lambda]^74 - 
             20877197249408*\[Lambda]^75 - 8139016126884*\[Lambda]^76 - 
             455416001009*\[Lambda]^77 + 715925241454*\[Lambda]^78 + 
             309374529316*\[Lambda]^79 + 63667892794*\[Lambda]^80 + 
             7018339263*\[Lambda]^81 + 335008000*\[Lambda]^82)*H[{-1, 0}, x])/
           (52997175*(-1 + \[Lambda])*\[Lambda]^21*(1 + \[Lambda])^39) - 
          ((1023983 + 29928451*\[Lambda] + 817467122*\[Lambda]^2 + 
             11511814338*\[Lambda]^3 + 6561169737*\[Lambda]^4 - 
             444190231275*\[Lambda]^5 - 6744239648424*\[Lambda]^6 - 
             35982614675304*\[Lambda]^7 - 166359883180491*\[Lambda]^8 - 
             453470183315759*\[Lambda]^9 - 1348823176204246*\[Lambda]^10 - 
             2719252614424214*\[Lambda]^11 - 7732986778382201*\[Lambda]^12 - 
             13895274205187749*\[Lambda]^13 - 30372007000621256*
              \[Lambda]^14 - 32141066044339560*\[Lambda]^15 - 
             45418873924225113*\[Lambda]^16 - 22410107574446253*
              \[Lambda]^17 - 65060582469511682*\[Lambda]^18 - 
             53959667462682898*\[Lambda]^19 - 57736948373852165*
              \[Lambda]^20 + 119774564307816671*\[Lambda]^21 + 
             184468250108264836*\[Lambda]^22 + 89718028789815284*
              \[Lambda]^23 - 217182387222430149*\[Lambda]^24 - 
             195977177625421257*\[Lambda]^25 + 236432556741280074*
              \[Lambda]^26 + 565509796788993610*\[Lambda]^27 + 
             142172226053391515*\[Lambda]^28 - 598207670400518465*
              \[Lambda]^29 - 593219731829041328*\[Lambda]^30 + 
             276703827334527344*\[Lambda]^31 + 821229755749774213*
              \[Lambda]^32 + 256570444814340657*\[Lambda]^33 - 
             609915298641657762*\[Lambda]^34 - 597450180634634130*
              \[Lambda]^35 + 150055487550117359*\[Lambda]^36 + 
             547976172281417059*\[Lambda]^37 + 197236071406320896*
              \[Lambda]^38 - 263941459616110656*\[Lambda]^39 - 
             264323185578807957*\[Lambda]^40 + 19907488396962783*
              \[Lambda]^41 + 155680844051375214*\[Lambda]^42 + 
             65987865517743246*\[Lambda]^43 - 42770442183059811*
              \[Lambda]^44 - 49176082591488807*\[Lambda]^45 - 
             4880894046847752*\[Lambda]^46 + 16444150368018744*\[Lambda]^47 + 
             8868805796021211*\[Lambda]^48 - 1477465524870921*\[Lambda]^49 - 
             3209510886631686*\[Lambda]^50 - 919612891417350*\[Lambda]^51 + 
             403573622454453*\[Lambda]^52 + 357310063877217*\[Lambda]^53 + 
             59822861126028*\[Lambda]^54 - 38214543367572*\[Lambda]^55 - 
             23050800377625*\[Lambda]^56 - 3514023727389*\[Lambda]^57 + 
             1219652136414*\[Lambda]^58 + 737119909566*\[Lambda]^59 + 
             169948660593*\[Lambda]^60 + 20049993789*\[Lambda]^61 + 
             1005024000*\[Lambda]^62)*H[{0, 0}, x])/(105994350*
            (-1 + \[Lambda])^2*(1 + \[Lambda])^39) + 
          (211*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
             2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
             186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
             5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
             95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
             862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
             4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
             16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
             36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
             54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
             54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
             36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
             16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
             4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
             862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
             95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
             5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
             186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
             2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
             211*\[Lambda]^40)*H[{0, 1}, x])/(2304225*(-1 + \[Lambda])*
            (1 + \[Lambda])^39) - (19*(-1 + \[Lambda])^19*(1 + \[Lambda])*
            (928000 + 881383*\[Lambda] + 977694*\[Lambda]^2 + 
             884166*\[Lambda]^3 + 977694*\[Lambda]^4 + 884166*\[Lambda]^5 + 
             977694*\[Lambda]^6 + 884166*\[Lambda]^7 + 977694*\[Lambda]^8 + 
             884166*\[Lambda]^9 + 977694*\[Lambda]^10 + 884166*\[Lambda]^11 + 
             977694*\[Lambda]^12 + 884166*\[Lambda]^13 + 
             977694*\[Lambda]^14 + 884166*\[Lambda]^15 + 
             977694*\[Lambda]^16 + 884166*\[Lambda]^17 + 
             977694*\[Lambda]^18 + 884166*\[Lambda]^19 + 
             977694*\[Lambda]^20 + 881383*\[Lambda]^21 + 928000*\[Lambda]^22)*
            H[{1, 0}, x])/(5578650*\[Lambda]^21))) + 
      CF*((27819424417*nl*TF)/331729398000 + 
        2*nh*TF*((211*(71278991989 + 1755836606022*\[Lambda] + 
             45168739428407*\[Lambda]^2 + 447544398007164*\[Lambda]^3 + 
             4789847895685185*\[Lambda]^4 + 28516491489812466*\[Lambda]^5 + 
             181945217506234563*\[Lambda]^6 + 747603239008428408*
              \[Lambda]^7 + 3266493525653814456*\[Lambda]^8 + 
             9929452474998682680*\[Lambda]^9 + 31910911401759378168*
              \[Lambda]^10 + 74721318196228596984*\[Lambda]^11 + 
             184220362585838860344*\[Lambda]^12 + 340731585859885478328*
              \[Lambda]^13 + 661669251103443602040*\[Lambda]^14 + 
             982026396161733353592*\[Lambda]^15 + 1527393150319665926136*
              \[Lambda]^16 + 1835922652728914270136*\[Lambda]^17 + 
             2310176684321865686712*\[Lambda]^18 + 2258269704936613192440*
              \[Lambda]^19 + 2310176684321865686712*\[Lambda]^20 + 
             1835922652728914270136*\[Lambda]^21 + 1527393150319665926136*
              \[Lambda]^22 + 982026396161733353592*\[Lambda]^23 + 
             661669251103443602040*\[Lambda]^24 + 340731585859885478328*
              \[Lambda]^25 + 184220362585838860344*\[Lambda]^26 + 
             74721318196228596984*\[Lambda]^27 + 31910911401759378168*
              \[Lambda]^28 + 9929452474998682680*\[Lambda]^29 + 
             3266493525653814456*\[Lambda]^30 + 747603239008428408*
              \[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
             28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
             447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
             1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38))/
           (357604291044000*(1 + \[Lambda])^38) - 
          (211*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
             2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
             186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
             5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
             95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
             862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
             4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
             16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
             36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
             54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
             54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
             36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
             16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
             4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
             862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
             95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
             5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
             186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
             2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
             211*\[Lambda]^40)*H[{0}, x])/(4608450*(-1 + \[Lambda])*
            (1 + \[Lambda])^39)))*Log[Q^2/\[Mu]^2] + 
      (44521*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/4608450) + 
    CA*CF*(2792812696482539555252191472473/7947816621891137717806080000 - 
      (195435018*Zeta[3])/1616615) + 
    CF^2*(15431907987301692995126787784063943/
       73420340389705952009549005824000 + (169984879*Zeta[3])/1616615)), 
 1 + a*((8269507603129*CF)/322650488160 + (44917735*CF*Log[Q^2/\[Mu]^2])/
     3879876) + 
  a^2*(CF*((-601606697352679310949222539*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/535665118995287158953060105120000*
         (731170737260964000 - 11146549968087534000*\[Lambda] + 
           57672656665711607520*\[Lambda]^2 - 19117185452475790680*
            \[Lambda]^3 - 978263396440853402880*\[Lambda]^4 + 
           3269769025132914464160*\[Lambda]^5 + 3215894847208196617464*
            \[Lambda]^6 - 39747519200273045643768*\[Lambda]^7 + 
           48455020154747558231880*\[Lambda]^8 + 216925460362029405710262*
            \[Lambda]^9 - 663774258074113814016192*\[Lambda]^10 - 
           412446006016298008326996*\[Lambda]^11 + 3829870438031306121877280*
            \[Lambda]^12 - 4873376965834713368653729*\[Lambda]^13 - 
           31079202740730036890940508*\[Lambda]^14 - 
           109359099193479902346928972*\[Lambda]^15 - 
           1196744511751214373501048244*\[Lambda]^16 - 
           11741639440074510932221510114*\[Lambda]^17 - 
           118490427464489542437100264164*\[Lambda]^18 - 
           1351347501482670970799838952992*\[Lambda]^19 - 
           18701127731846432829854807021868*\[Lambda]^20 + 
           39606048542884021761777363197068610*\[Lambda]^21 + 
           1106628170816240514592148451513691652*\[Lambda]^22 + 
           14952629874590080976992812168439796624*\[Lambda]^23 + 
           130078520952142938741593348835685104620*\[Lambda]^24 + 
           818080156275015373834601080427123169050*\[Lambda]^25 + 
           3959990643433620588102442232776531273484*\[Lambda]^26 + 
           15343272628557815289014011248177513330732*\[Lambda]^27 + 
           48874765238408792358624216720760851919140*\[Lambda]^28 + 
           130527459922080152593963237638736373791857*\[Lambda]^29 + 
           296759973414018237025910684886232333936088*\[Lambda]^30 + 
           581804657256504132578545551000207144184340*\[Lambda]^31 + 
           995242096279313584060362982397669625580808*\[Lambda]^32 + 
           1503039049768824913817651230857054380764226*\[Lambda]^33 + 
           2029072216572696803245120463310793941199760*\[Lambda]^34 + 
           2480722394234942311839410692851337460905280*\[Lambda]^35 + 
           2781042680213314933039410625649420438286960*\[Lambda]^36 + 
           2885640294124862426018638481371713089105820*\[Lambda]^37 + 
           2781042680213314933039410625649420438286960*\[Lambda]^38 + 
           2480722394234942311839410692851337460905280*\[Lambda]^39 + 
           2029072216572696803245120463310793941199760*\[Lambda]^40 + 
           1503039049768824913817651230857054380764226*\[Lambda]^41 + 
           995242096279313584060362982397669625580808*\[Lambda]^42 + 
           581804657256504132578545551000207144184340*\[Lambda]^43 + 
           296759973414018237025910684886232333936088*\[Lambda]^44 + 
           130527459922080152593963237638736373791857*\[Lambda]^45 + 
           48874765238408792358624216720760851919140*\[Lambda]^46 + 
           15343272628557815289014011248177513330732*\[Lambda]^47 + 
           3959990643433620588102442232776531273484*\[Lambda]^48 + 
           818080156275015373834601080427123169050*\[Lambda]^49 + 
           130078520952142938741593348835685104620*\[Lambda]^50 + 
           14952629874590080976992812168439796624*\[Lambda]^51 + 
           1106628170816240514592148451513691652*\[Lambda]^52 + 
           39606048542884021761777363197068610*\[Lambda]^53 - 
           18701127731846432829854807021868*\[Lambda]^54 - 
           1351347501482670970799838952992*\[Lambda]^55 - 
           118490427464489542437100264164*\[Lambda]^56 - 
           11741639440074510932221510114*\[Lambda]^57 - 
           1196744511751214373501048244*\[Lambda]^58 - 
           109359099193479902346928972*\[Lambda]^59 - 
           31079202740730036890940508*\[Lambda]^60 - 
           4873376965834713368653729*\[Lambda]^61 + 3829870438031306121877280*
            \[Lambda]^62 - 412446006016298008326996*\[Lambda]^63 - 
           663774258074113814016192*\[Lambda]^64 + 216925460362029405710262*
            \[Lambda]^65 + 48455020154747558231880*\[Lambda]^66 - 
           39747519200273045643768*\[Lambda]^67 + 3215894847208196617464*
            \[Lambda]^68 + 3269769025132914464160*\[Lambda]^69 - 
           978263396440853402880*\[Lambda]^70 - 19117185452475790680*
            \[Lambda]^71 + 57672656665711607520*\[Lambda]^72 - 
           11146549968087534000*\[Lambda]^73 + 731170737260964000*
            \[Lambda]^74)/((-1 + \[Lambda])^2*\[Lambda]^21*
           (1 + \[Lambda])^30) + ((554256516366476425890959211675 + 
           17951772197073264266791111986900*\[Lambda] + 
           296244174280301428712646934405575*\[Lambda]^2 + 
           3270946952207563659314884920076200*\[Lambda]^3 + 
           26828587890604726637472861361951050*\[Lambda]^4 + 
           172429041778733435221534392484959816*\[Lambda]^5 + 
           896914367959852705822499201724111498*\[Lambda]^6 + 
           3859646327009152364094029155043194344*\[Lambda]^7 + 
           13963694646698119944053611517496383190*\[Lambda]^8 + 
           43002736146678675196872006987856158232*\[Lambda]^9 + 
           113839317757272983471626854345172667170*\[Lambda]^10 + 
           261089743035196959012335638960922100744*\[Lambda]^11 + 
           522046061700753896345451763178153711526*\[Lambda]^12 + 
           914542807055747979548097020885079033288*\[Lambda]^13 + 
           1409120534574009979877350401772608009462*\[Lambda]^14 + 
           1915090221724306373961136855304611362824*\[Lambda]^15 + 
           2300344094504612754433176224764677264689*\[Lambda]^16 + 
           2444939894354445961517102219323245860124*\[Lambda]^17 + 
           2300302235855107739233721521751531453369*\[Lambda]^18 + 
           1915035690783098496799808653814639926064*\[Lambda]^19 + 
           1409086775257316402735066351668757552892*\[Lambda]^20 + 
           914542512674317021604951031258160095888*\[Lambda]^21 + 
           522067776894326458701333766142245813836*\[Lambda]^22 + 
           261113505812112965120131997947687780464*\[Lambda]^23 + 
           113852785873960113195493141947727091860*\[Lambda]^24 + 
           43005246436976865632970967011470610352*\[Lambda]^25 + 
           13960611837413349174213165521245404000*\[Lambda]^26 + 
           3855871636336246800160505185982616624*\[Lambda]^27 + 
           894478630039643806831851410763008448*\[Lambda]^28 + 
           171323074174207912029209753755790256*\[Lambda]^29 + 
           26452211318554468339498875917279616*\[Lambda]^30 + 
           3173862383621296178118712711860528*\[Lambda]^31 + 
           277530365288317142430053979043689*\[Lambda]^32 + 
           15351196158431700223912004849100*\[Lambda]^33 + 
           308993338666758550852302386397*\[Lambda]^34 - 
           14647192632651598159675080600*\[Lambda]^35 - 
           645834848005361036018927426*\[Lambda]^36 - 
           46173797272991213516229944*\[Lambda]^37 - 
           4017860677996414107052482*\[Lambda]^38 - 398240907728965882306008*
            \[Lambda]^39 - 40058699463928124015886*\[Lambda]^40 - 
           3132054026322650032776*\[Lambda]^41 - 1190948299481666685106*
            \[Lambda]^42 - 239275169336198323576*\[Lambda]^43 + 
           175198886139739727514*\[Lambda]^44 - 10660538425472962168*
            \[Lambda]^45 - 30400477312431925462*\[Lambda]^46 + 
           8564056026784331016*\[Lambda]^47 + 2391342471729531099*
            \[Lambda]^48 - 1635858000430234620*\[Lambda]^49 + 
           95060288407414707*\[Lambda]^50 + 137280892152451840*\[Lambda]^51 - 
           37382781904512356*\[Lambda]^52 - 1282213734920352*\[Lambda]^53 + 
           2253024170913516*\[Lambda]^54 - 415300697572800*\[Lambda]^55 + 
           26377010723700*\[Lambda]^56)*H[{0}, x])/
         (19324138491893476152707796000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^31) + ((-1 + \[Lambda])^2*(26377010723700 - 
           1101102976389000*\[Lambda] + 22441058125443516*\[Lambda]^2 - 
           297547989039510768*\[Lambda]^3 + 2885713246661132992*\[Lambda]^4 - 
           21821149056876777712*\[Lambda]^5 + 133924662386050284879*
            \[Lambda]^6 - 685679668892406149234*\[Lambda]^7 + 
           2987316530692306079423*\[Lambda]^8 - 11241573700651626609672*
            \[Lambda]^9 + 36964045871592529966045*\[Lambda]^10 - 
           107178152607449752796758*\[Lambda]^11 + 276049571317791142562253*
            \[Lambda]^12 - 635334881417193984879456*\[Lambda]^13 + 
           1312888822955519870071179*\[Lambda]^14 - 2446062455666700383385690*
            \[Lambda]^15 + 4116669327923607220935591*\[Lambda]^16 - 
           6329121467618828253621744*\[Lambda]^17 + 8260864611992320496685021*
            \[Lambda]^18 - 18165669926053378006407054*\[Lambda]^19 - 
           137878995543554691269500119*\[Lambda]^20 - 
           6567669294576377723527375584*\[Lambda]^21 - 
           137878995543554691269500119*\[Lambda]^22 - 
           18165669926053378006407054*\[Lambda]^23 + 
           8260864611992320496685021*\[Lambda]^24 - 6329121467618828253621744*
            \[Lambda]^25 + 4116669327923607220935591*\[Lambda]^26 - 
           2446062455666700383385690*\[Lambda]^27 + 1312888822955519870071179*
            \[Lambda]^28 - 635334881417193984879456*\[Lambda]^29 + 
           276049571317791142562253*\[Lambda]^30 - 107178152607449752796758*
            \[Lambda]^31 + 36964045871592529966045*\[Lambda]^32 - 
           11241573700651626609672*\[Lambda]^33 + 2987316530692306079423*
            \[Lambda]^34 - 685679668892406149234*\[Lambda]^35 + 
           133924662386050284879*\[Lambda]^36 - 21821149056876777712*
            \[Lambda]^37 + 2885713246661132992*\[Lambda]^38 - 
           297547989039510768*\[Lambda]^39 + 22441058125443516*\[Lambda]^40 - 
           1101102976389000*\[Lambda]^41 + 26377010723700*\[Lambda]^42)*
          H[{1}, x])/(19324138491893476152707796000*\[Lambda]^22) - 
        (5*(8983547 - 35934188*\[Lambda] + 932631492*\[Lambda]^2 - 
           35934188*\[Lambda]^3 + 8983547*\[Lambda]^4)*H[{0, 0}, x])/
         (5819814*(-1 + \[Lambda])^4))) + 
    ((21007143963661815803*CA*CF)/147275751223560960 + 
      (3030743325802920687441161*CF^2)/10512984949591452007680 - 
      (38858753707429567*CF*nl*TF)/677404699891920)*Log[Q^2/\[Mu]^2] + 
    ((44917735*CA*CF)/2116296 + (2017602917530225*CF^2)/30106875550752 - 
      (44917735*CF*nl*TF)/5819814)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(373251029422559855429373204389/1028540974597676645833728000 - 
      (39794955*Zeta[3])/323323) + 
    CF^2*(16771426709564414826131602858916933/7342034038970595200954900582400\
0 + (34672175*Zeta[3])/323323)), 
 1 + a*((196028189786927*CF)/7420961227680 + (349788811*CF*Log[Q^2/\[Mu]^2])/
     29745716) + 
  a^2*(CF*((-7562453883311575870736296833613*nl*TF)/
       57560169546755638459849152000 + 
      2*nh*TF*(-1/61601488684458023279601912088800000*
         (19974476061551531520 - 304799542680619546560*\[Lambda] + 
           1539564357460554865440*\[Lambda]^2 + 71242389266028140160*
            \[Lambda]^3 - 29887477579149648874416*\[Lambda]^4 + 
           90467484204734642861856*\[Lambda]^5 + 142277299693515635961312*
            \[Lambda]^6 - 1268518204621859650330872*\[Lambda]^7 + 
           1134874719619387654425804*\[Lambda]^8 + 8200095530912434934389176*
            \[Lambda]^9 - 20783636462537401138739130*\[Lambda]^10 - 
           23892552028878679834975380*\[Lambda]^11 + 
           144698554904884056699280530*\[Lambda]^12 - 
           89817239850738329944360240*\[Lambda]^13 - 
           934916177040559578895571835*\[Lambda]^14 - 
           1392709399484069590013494810*\[Lambda]^15 - 
           17885204748646536361702262965*\[Lambda]^16 - 
           179630187289854026138492697700*\[Lambda]^17 - 
           1635758386308177530436312762100*\[Lambda]^18 - 
           16421752182190503281321845003116*\[Lambda]^19 - 
           184047353565849983076692728099684*\[Lambda]^20 - 
           2475164113607207329381958103399108*\[Lambda]^21 + 
           4691505641107611959301705034744040588*\[Lambda]^22 + 
           140828580499887570835055712550590191844*\[Lambda]^23 + 
           2051409343150998400700780732013580385156*\[Lambda]^24 + 
           19319669312184752165785396733867695238060*\[Lambda]^25 + 
           132143210340849456458429575393119686199800*\[Lambda]^26 + 
           699166979878467643586496303611930280136460*\[Lambda]^27 + 
           2977248049863818059785107751712421338363680*\[Lambda]^28 + 
           10484407221813929119956263396066800010146940*\[Lambda]^29 + 
           31146396735412135482012755652232603521348945*\[Lambda]^30 + 
           79263414032338795292637691790668588852436090*\[Lambda]^31 + 
           174965957593530722144117598494107422219828255*\[Lambda]^32 + 
           338583729426341410451302115726969439869547800*\[Lambda]^33 + 
           579881185214791278112935448567066753947706370*\[Lambda]^34 + 
           886728901683917942049944175338370604705563380*\[Lambda]^35 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^36 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^37 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^38 + 
           1812448025543485224997821551928313360464925800*\[Lambda]^39 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^40 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^41 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^42 + 
           886728901683917942049944175338370604705563380*\[Lambda]^43 + 
           579881185214791278112935448567066753947706370*\[Lambda]^44 + 
           338583729426341410451302115726969439869547800*\[Lambda]^45 + 
           174965957593530722144117598494107422219828255*\[Lambda]^46 + 
           79263414032338795292637691790668588852436090*\[Lambda]^47 + 
           31146396735412135482012755652232603521348945*\[Lambda]^48 + 
           10484407221813929119956263396066800010146940*\[Lambda]^49 + 
           2977248049863818059785107751712421338363680*\[Lambda]^50 + 
           699166979878467643586496303611930280136460*\[Lambda]^51 + 
           132143210340849456458429575393119686199800*\[Lambda]^52 + 
           19319669312184752165785396733867695238060*\[Lambda]^53 + 
           2051409343150998400700780732013580385156*\[Lambda]^54 + 
           140828580499887570835055712550590191844*\[Lambda]^55 + 
           4691505641107611959301705034744040588*\[Lambda]^56 - 
           2475164113607207329381958103399108*\[Lambda]^57 - 
           184047353565849983076692728099684*\[Lambda]^58 - 
           16421752182190503281321845003116*\[Lambda]^59 - 
           1635758386308177530436312762100*\[Lambda]^60 - 
           179630187289854026138492697700*\[Lambda]^61 - 
           17885204748646536361702262965*\[Lambda]^62 - 
           1392709399484069590013494810*\[Lambda]^63 - 
           934916177040559578895571835*\[Lambda]^64 - 
           89817239850738329944360240*\[Lambda]^65 + 
           144698554904884056699280530*\[Lambda]^66 - 
           23892552028878679834975380*\[Lambda]^67 - 
           20783636462537401138739130*\[Lambda]^68 + 
           8200095530912434934389176*\[Lambda]^69 + 1134874719619387654425804*
            \[Lambda]^70 - 1268518204621859650330872*\[Lambda]^71 + 
           142277299693515635961312*\[Lambda]^72 + 90467484204734642861856*
            \[Lambda]^73 - 29887477579149648874416*\[Lambda]^74 + 
           71242389266028140160*\[Lambda]^75 + 1539564357460554865440*
            \[Lambda]^76 - 304799542680619546560*\[Lambda]^77 + 
           19974476061551531520*\[Lambda]^78)/((-1 + \[Lambda])^2*
           \[Lambda]^22*(1 + \[Lambda])^32) + 
        ((65341970472231333626923100642625 + 
           2255549341507817203845606581538750*\[Lambda] + 
           39728089860679479900297926601729666*\[Lambda]^2 + 
           468821085070812658869581072651546694*\[Lambda]^3 + 
           4115417377024293122331606745904790267*\[Lambda]^4 + 
           28352429809690853126580000035684780628*\[Lambda]^5 + 
           158376814253780409993746771557064142708*\[Lambda]^6 + 
           733452464796260294534962430125573673364*\[Lambda]^7 + 
           2862575492656194148863581893447538936472*\[Lambda]^8 + 
           9535793023745923997405391373158694968460*\[Lambda]^9 + 
           27387530752883727372642230150101444744116*\[Lambda]^10 + 
           68371306390958224808144692693533943045596*\[Lambda]^11 + 
           149339735481302132685403141257637768297816*\[Lambda]^12 + 
           286918855991639086110792804347688934781316*\[Lambda]^13 + 
           486922518167807159286121755194722539319716*\[Lambda]^14 + 
           732330810330484242327423414290865061484996*\[Lambda]^15 + 
           978525282843772195277009365340587817626341*\[Lambda]^16 + 
           1163583419775029933987246892438055995225666*\[Lambda]^17 + 
           1232600127294529707891642525934304671045726*\[Lambda]^18 + 
           1163567521227405917346564902373043799678586*\[Lambda]^19 + 
           978504044661181178221439844923795590727151*\[Lambda]^20 + 
           732316740775540433193442138996235932030856*\[Lambda]^21 + 
           486921065385919715732067183057610215648456*\[Lambda]^22 + 
           286926549351642036679590000953095311685896*\[Lambda]^23 + 
           149349247000672058358439474104046486709536*\[Lambda]^24 + 
           68377425460525733610272158846347844745496*\[Lambda]^25 + 
           27389302430004073905263137807600697132016*\[Lambda]^26 + 
           9534938571567296581066766576521573953736*\[Lambda]^27 + 
           2861072680872548438385431403983680495656*\[Lambda]^28 + 
           732330969372819379416603047611423279176*\[Lambda]^29 + 
           157799048538274748779284241180154252616*\[Lambda]^30 + 
           28127512198109363208888032350496262216*\[Lambda]^31 + 
           4047652532381901247094169330805332051*\[Lambda]^32 + 
           453053117434146996396570314305310706*\[Lambda]^33 + 
           36949664077822406715460505157577086*\[Lambda]^34 + 
           1898388109557147519203520799264266*\[Lambda]^35 + 
           33693584953293201300143678050321*\[Lambda]^36 - 
           1838268854945296938168153043164*\[Lambda]^37 - 
           85357524910062242850779329404*\[Lambda]^38 - 
           6282388101532332959864924444*\[Lambda]^39 - 
           556189463402434482202275744*\[Lambda]^40 - 
           55095951352472974980354324*\[Lambda]^41 - 
           6118669548659862365760364*\[Lambda]^42 - 584765074728332633059524*
            \[Lambda]^43 - 27538375566922585770384*\[Lambda]^44 - 
           38192833466251949233484*\[Lambda]^45 - 5242776896393024599404*
            \[Lambda]^46 + 6600166589536133593716*\[Lambda]^47 - 
           791201785893381527209*\[Lambda]^48 - 962652094123109673234*
            \[Lambda]^49 + 327437740110879497346*\[Lambda]^50 + 
           59696268326320287766*\[Lambda]^51 - 52356635317128303915*
            \[Lambda]^52 + 4672988376478361472*\[Lambda]^53 + 
           3824775559555996864*\[Lambda]^54 - 1144643669407809792*
            \[Lambda]^55 - 12957623257528872*\[Lambda]^56 + 
           60257038710949392*\[Lambda]^57 - 11355944470108056*\[Lambda]^58 + 
           720579944500416*\[Lambda]^59)*H[{0}, x])/
         (2222275926567749757561396540000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^33) + ((-1 + \[Lambda])^2*(720579944500416 - 
           31532182916119704*\[Lambda] + 674381841063645936*\[Lambda]^2 - 
           9393883651280270064*\[Lambda]^3 + 95825413406665974096*
            \[Lambda]^4 - 763105969988942490248*\[Lambda]^5 + 
           4938746032399984561952*\[Lambda]^6 - 26700951616980630899403*
            \[Lambda]^7 + 123018512379779753222122*\[Lambda]^8 - 
           490310740422880905490183*\[Lambda]^9 + 1710372000789861628252368*
            \[Lambda]^10 - 5270350345329673479345437*\[Lambda]^11 + 
           14452636757238629132667038*\[Lambda]^12 - 
           35484867081678187357967817*\[Lambda]^13 + 
           78392961168729015443090208*\[Lambda]^14 - 
           156472728174141888146649711*\[Lambda]^15 + 
           283063268748330087413360274*\[Lambda]^16 - 
           465967207590951690604484451*\[Lambda]^17 + 
           693270688392174759419772864*\[Lambda]^18 - 
           1007470916958723075869050881*\[Lambda]^19 + 
           369171541923256007088017910*\[Lambda]^20 - 
           18673278594164323296064384965*\[Lambda]^21 - 
           752334005816954992875620816640*\[Lambda]^22 - 
           18673278594164323296064384965*\[Lambda]^23 + 
           369171541923256007088017910*\[Lambda]^24 - 
           1007470916958723075869050881*\[Lambda]^25 + 
           693270688392174759419772864*\[Lambda]^26 - 
           465967207590951690604484451*\[Lambda]^27 + 
           283063268748330087413360274*\[Lambda]^28 - 
           156472728174141888146649711*\[Lambda]^29 + 
           78392961168729015443090208*\[Lambda]^30 - 
           35484867081678187357967817*\[Lambda]^31 + 
           14452636757238629132667038*\[Lambda]^32 - 
           5270350345329673479345437*\[Lambda]^33 + 1710372000789861628252368*
            \[Lambda]^34 - 490310740422880905490183*\[Lambda]^35 + 
           123018512379779753222122*\[Lambda]^36 - 26700951616980630899403*
            \[Lambda]^37 + 4938746032399984561952*\[Lambda]^38 - 
           763105969988942490248*\[Lambda]^39 + 95825413406665974096*
            \[Lambda]^40 - 9393883651280270064*\[Lambda]^41 + 
           674381841063645936*\[Lambda]^42 - 31532182916119704*\[Lambda]^43 + 
           720579944500416*\[Lambda]^44)*H[{1}, x])/
         (2222275926567749757561396540000*\[Lambda]^23) - 
        ((8744720275 - 34978881100*\[Lambda] + 983313657144*\[Lambda]^2 - 
           34978881100*\[Lambda]^3 + 8744720275*\[Lambda]^4)*H[{0, 0}, x])/
         (1115464350*(-1 + \[Lambda])^4))) + 
    ((1146153362158503549379*CA*CF)/7836987164221797120 + 
      (38645576713174586811209827711*CF^2)/127911487881679196577442560 - 
      (21073084982973200143*CF*nl*TF)/358347086242825680)*Log[Q^2/\[Mu]^2] + 
    ((349788811*CA*CF)/16224936 + (122352212300793721*CF^2)/
       1769615240705312 - (349788811*CF*nl*TF)/44618574)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((936140570573720110183831*nl*TF)/5780234538115891295682240 + 
        2*nh*TF*(-1/62828636283868383648720000*(202657388778620605647417600 + 
             4499844567819217256904264000*\[Lambda] + 
             43558427159284890302078428800*\[Lambda]^2 + 
             229152248296761433662641422800*\[Lambda]^3 + 
             605868025637177003569273108704*\[Lambda]^4 - 
             68077028889654604245538624512*\[Lambda]^5 - 
             6232998982145637101395502995488*\[Lambda]^6 - 
             19224150515324228760043563609804*\[Lambda]^7 - 
             8829713312209842243198738042312*\[Lambda]^8 + 
             98292164681883978507383459105328*\[Lambda]^9 + 
             267341550751358343652376576808216*\[Lambda]^10 + 
             55992347023262670916911467537904*\[Lambda]^11 - 
             1082024418620318489072840866535928*\[Lambda]^12 - 
             2076862803828844820103916386199344*\[Lambda]^13 + 
             657809016675361622907818142914712*\[Lambda]^14 + 
             7930287095737172048911718444215629*\[Lambda]^15 + 
             9010772307261746907623944469187246*\[Lambda]^16 - 
             10693335796029598108571959988647332*\[Lambda]^17 - 
             36871947086218350272018772350554746*\[Lambda]^18 - 
             17217307410328852288812364798739592*\[Lambda]^19 + 
             64190684003992922231761812603168906*\[Lambda]^20 + 
             104383241102936637612604790859053844*\[Lambda]^21 - 
             20336547485210841388073645493059148*\[Lambda]^22 - 
             211330835526424531156519143062812149*\[Lambda]^23 - 
             161469974920447336504979770490983098*\[Lambda]^24 + 
             195885190128341331239859952162576704*\[Lambda]^25 + 
             411688983925567138420686585248239416*\[Lambda]^26 + 
             63094515606821804538800249929550268*\[Lambda]^27 - 
             496918436733959191157010536503724784*\[Lambda]^28 - 
             461692034432726401007509381518676176*\[Lambda]^29 + 
             238486573894616157342085128736245798*\[Lambda]^30 + 
             678382872039277996040822263592644217*\[Lambda]^31 + 
             214622348389793725857364098967246776*\[Lambda]^32 - 
             546254865665987275530927726759409076*\[Lambda]^33 - 
             645479379632342999922481272069088794*\[Lambda]^34 - 
             120714634882626345030093309925345448*\[Lambda]^35 + 
             14323728725522583659452049923161738*\[Lambda]^36 - 
             604299685121306725924849929135567036*\[Lambda]^37 - 
             1748005449800035461399880881129751578*\[Lambda]^38 - 
             2427407772646648007674369464153761221*\[Lambda]^39 - 
             3253017771969232340306425307978567772*\[Lambda]^40 - 
             3659039091525850062769778216016628528*\[Lambda]^41 - 
             4692911710482480644858812645887753864*\[Lambda]^42 - 
             4643345900105400788938093575836528152*\[Lambda]^43 - 
             4692911710482480644858812645887753864*\[Lambda]^44 - 
             3659039091525850062769778216016628528*\[Lambda]^45 - 
             3253017771969232340306425307978567772*\[Lambda]^46 - 
             2427407772646648007674369464153761221*\[Lambda]^47 - 
             1748005449800035461399880881129751578*\[Lambda]^48 - 
             604299685121306725924849929135567036*\[Lambda]^49 + 
             14323728725522583659452049923161738*\[Lambda]^50 - 
             120714634882626345030093309925345448*\[Lambda]^51 - 
             645479379632342999922481272069088794*\[Lambda]^52 - 
             546254865665987275530927726759409076*\[Lambda]^53 + 
             214622348389793725857364098967246776*\[Lambda]^54 + 
             678382872039277996040822263592644217*\[Lambda]^55 + 
             238486573894616157342085128736245798*\[Lambda]^56 - 
             461692034432726401007509381518676176*\[Lambda]^57 - 
             496918436733959191157010536503724784*\[Lambda]^58 + 
             63094515606821804538800249929550268*\[Lambda]^59 + 
             411688983925567138420686585248239416*\[Lambda]^60 + 
             195885190128341331239859952162576704*\[Lambda]^61 - 
             161469974920447336504979770490983098*\[Lambda]^62 - 
             211330835526424531156519143062812149*\[Lambda]^63 - 
             20336547485210841388073645493059148*\[Lambda]^64 + 
             104383241102936637612604790859053844*\[Lambda]^65 + 
             64190684003992922231761812603168906*\[Lambda]^66 - 
             17217307410328852288812364798739592*\[Lambda]^67 - 
             36871947086218350272018772350554746*\[Lambda]^68 - 
             10693335796029598108571959988647332*\[Lambda]^69 + 
             9010772307261746907623944469187246*\[Lambda]^70 + 
             7930287095737172048911718444215629*\[Lambda]^71 + 
             657809016675361622907818142914712*\[Lambda]^72 - 
             2076862803828844820103916386199344*\[Lambda]^73 - 
             1082024418620318489072840866535928*\[Lambda]^74 + 
             55992347023262670916911467537904*\[Lambda]^75 + 
             267341550751358343652376576808216*\[Lambda]^76 + 
             98292164681883978507383459105328*\[Lambda]^77 - 
             8829713312209842243198738042312*\[Lambda]^78 - 
             19224150515324228760043563609804*\[Lambda]^79 - 
             6232998982145637101395502995488*\[Lambda]^80 - 
             68077028889654604245538624512*\[Lambda]^81 + 
             605868025637177003569273108704*\[Lambda]^82 + 
             229152248296761433662641422800*\[Lambda]^83 + 
             43558427159284890302078428800*\[Lambda]^84 + 
             4499844567819217256904264000*\[Lambda]^85 + 
             202657388778620605647417600*\[Lambda]^86)/(\[Lambda]^22*
             (1 + \[Lambda])^42) - ((870549251138526960 + 
             18676935062852746680*\[Lambda] + 171448462694589640560*
              \[Lambda]^2 + 818134191106860487860*\[Lambda]^3 + 
             1613722904774064636552*\[Lambda]^4 - 3563756421772698467316*
              \[Lambda]^5 - 30057257152073894638896*\[Lambda]^6 - 
             62219972569585609244466*\[Lambda]^7 + 59470262900223820192548*
              \[Lambda]^8 + 560902244019207449681322*\[Lambda]^9 + 
             885194408763542663721936*\[Lambda]^10 - 
             1174533419853239311249020*\[Lambda]^11 - 
             6353046819665179934459040*\[Lambda]^12 - 
             5798580695400565221598260*\[Lambda]^13 + 
             15576387702056816310622296*\[Lambda]^14 + 
             43763266537157694491538147*\[Lambda]^15 + 
             9862611760019848382442162*\[Lambda]^16 - 
             119228061535868316532682223*\[Lambda]^17 - 
             175400582942868679877979456*\[Lambda]^18 + 
             102391995245286689667664128*\[Lambda]^19 + 
             536700636800398845064740492*\[Lambda]^20 + 
             343081143546598191061414584*\[Lambda]^21 - 
             772754520434242705027671576*\[Lambda]^22 - 
             1425065385685371454952357472*\[Lambda]^23 + 
             78983019646213813771595766*\[Lambda]^24 + 
             2514009438902483674385283624*\[Lambda]^25 + 
             2050931587273294170025938168*\[Lambda]^26 - 
             2082817639111921261320798762*\[Lambda]^27 - 
             4587937793144642910429296568*\[Lambda]^28 - 
             795315570681437533704993894*\[Lambda]^29 + 
             5160060452403342166392368820*\[Lambda]^30 + 
             4718362160598021349743042914*\[Lambda]^31 - 
             2341165785762557887967837346*\[Lambda]^32 - 
             6406539096511379042255061226*\[Lambda]^33 - 
             1500545035539338391482019084*\[Lambda]^34 + 
             5957383263078719729166990948*\[Lambda]^35 + 
             7776057527751236052574103508*\[Lambda]^36 + 
             4503323119767664422501566228*\[Lambda]^37 + 
             6924121777789227873881442534*\[Lambda]^38 + 
             15092072213620749832113339347*\[Lambda]^39 + 
             30462759647490600061734051390*\[Lambda]^40 + 
             38462692666221181324592726121*\[Lambda]^41 + 
             51172161187916559481478790366*\[Lambda]^42 + 
             52461921954629734441143712176*\[Lambda]^43 + 
             61116893050038158675282484096*\[Lambda]^44 + 
             54132312835421304769592224176*\[Lambda]^45 + 
             54282347922328065687281682366*\[Lambda]^46 + 
             41962006895657225646921206121*\[Lambda]^47 + 
             34091063795020925217422931390*\[Lambda]^48 + 
             17919220183940915873620059347*\[Lambda]^49 + 
             9118504520233777386008622534*\[Lambda]^50 + 
             5818734520167811988006846228*\[Lambda]^51 + 
             8578643412532078061604887508*\[Lambda]^52 + 
             6334971422132308364834190948*\[Lambda]^53 - 
             1317889471860927737467694334*\[Lambda]^54 - 
             6339425601471406471789407226*\[Lambda]^55 - 
             2315636576442260763967964346*\[Lambda]^56 + 
             4725537107122559909353032914*\[Lambda]^57 + 
             5162160685774882896662277570*\[Lambda]^58 - 
             794881424575006611237033894*\[Lambda]^59 - 
             4587843726934395047828156568*\[Lambda]^60 - 
             2082804301631200987856358762*\[Lambda]^61 + 
             2050933583473155327680154918*\[Lambda]^62 + 
             2514009608100274382662761624*\[Lambda]^63 + 
             78983034856338327941660766*\[Lambda]^64 - 
             1425065385146976795078095472*\[Lambda]^65 - 
             772754520414949413067310826*\[Lambda]^66 + 
             343081143546598191061414584*\[Lambda]^67 + 
             536700636800398845064740492*\[Lambda]^68 + 
             102391995245286689667664128*\[Lambda]^69 - 
             175400582942868679877979456*\[Lambda]^70 - 
             119228061535868316532682223*\[Lambda]^71 + 
             9862611760019848382442162*\[Lambda]^72 + 
             43763266537157694491538147*\[Lambda]^73 + 
             15576387702056816310622296*\[Lambda]^74 - 
             5798580695400565221598260*\[Lambda]^75 - 
             6353046819665179934459040*\[Lambda]^76 - 
             1174533419853239311249020*\[Lambda]^77 + 
             885194408763542663721936*\[Lambda]^78 + 560902244019207449681322*
              \[Lambda]^79 + 59470262900223820192548*\[Lambda]^80 - 
             62219972569585609244466*\[Lambda]^81 - 30057257152073894638896*
              \[Lambda]^82 - 3563756421772698467316*\[Lambda]^83 + 
             1613722904774064636552*\[Lambda]^84 + 818134191106860487860*
              \[Lambda]^85 + 171448462694589640560*\[Lambda]^86 + 
             18676935062852746680*\[Lambda]^87 + 870549251138526960*
              \[Lambda]^88)*H[{0}, x])/(269891083649187000*(-1 + \[Lambda])*
            \[Lambda]^22*(1 + \[Lambda])^43) - 
          (127*(8806706361 + 245758146696*\[Lambda] + 6951691341381*
              \[Lambda]^2 + 77478573715920*\[Lambda]^3 + 918146424267390*
              \[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 43856049082198510*
              \[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
             1002538405143241655*\[Lambda]^8 + 3479447608296302040*
              \[Lambda]^9 + 12655720794871473539*\[Lambda]^10 + 
             34114387715552981472*\[Lambda]^11 + 96031534410487428812*
              \[Lambda]^12 + 206470046304432879072*\[Lambda]^13 + 
             462383644318437678284*\[Lambda]^14 + 806908891631443065312*
              \[Lambda]^15 + 1464041862939708709724*\[Lambda]^16 + 
             2097402088171516575072*\[Lambda]^17 + 3120234558377492644764*
              \[Lambda]^18 + 3694715441788334706912*\[Lambda]^19 + 
             4539924954091976819500*\[Lambda]^20 + 4457189882409843472608*
              \[Lambda]^21 + 4539924954091976819500*\[Lambda]^22 + 
             3694715441788334706912*\[Lambda]^23 + 3120234558377492644764*
              \[Lambda]^24 + 2097402088171516575072*\[Lambda]^25 + 
             1464041862939708709724*\[Lambda]^26 + 806908891631443065312*
              \[Lambda]^27 + 462383644318437678284*\[Lambda]^28 + 
             206470046304432879072*\[Lambda]^29 + 96031534410487428812*
              \[Lambda]^30 + 34114387715552981472*\[Lambda]^31 + 
             12655720794871473539*\[Lambda]^32 + 3479447608296302040*
              \[Lambda]^33 + 1002538405143241655*\[Lambda]^34 + 
             204337931455695120*\[Lambda]^35 + 43856049082198510*
              \[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
             918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
             6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
             8806706361*\[Lambda]^42)*H[{1}, x])/(15645859921692*
            (1 + \[Lambda])^42) + (4*(162590967 + 3732145074*\[Lambda] + 
             37565151309*\[Lambda]^2 + 208027119384*\[Lambda]^3 + 
             603677768148*\[Lambda]^4 + 198086430780*\[Lambda]^5 - 
             5367487675788*\[Lambda]^6 - 19308512917764*\[Lambda]^7 - 
             15938591555124*\[Lambda]^8 + 83507627281932*\[Lambda]^9 + 
             282580379857692*\[Lambda]^10 + 166079086387452*\[Lambda]^11 - 
             974624229840492*\[Lambda]^12 - 2412127518673572*\[Lambda]^13 - 
             278657598682764*\[Lambda]^14 + 7919504609049180*\[Lambda]^15 + 
             12270493282809384*\[Lambda]^16 - 6647289686439948*\[Lambda]^17 - 
             41838823553144688*\[Lambda]^18 - 33904978169968836*
              \[Lambda]^19 + 59133681277007652*\[Lambda]^20 + 
             138950280438239340*\[Lambda]^21 + 24651843234749892*
              \[Lambda]^22 - 240681457678705798*\[Lambda]^23 - 
             275030048373595035*\[Lambda]^24 + 150280358701519754*
              \[Lambda]^25 + 566132707164769983*\[Lambda]^26 + 
             260841633002913186*\[Lambda]^27 - 572592042038613744*
              \[Lambda]^28 - 796348881643011088*\[Lambda]^29 + 
             93179672529947472*\[Lambda]^30 + 992954338347491282*
              \[Lambda]^31 + 614766849588468738*\[Lambda]^32 - 
             588332521437887772*\[Lambda]^33 - 985500803892442698*
              \[Lambda]^34 - 81868573336566366*\[Lambda]^35 + 
             863676133460067816*\[Lambda]^36 + 781297589906619480*
              \[Lambda]^37 + 132944197842703080*\[Lambda]^38 + 
             173630804519182320*\[Lambda]^39 + 973226422039768092*
              \[Lambda]^40 + 2102832359746415024*\[Lambda]^41 + 
             2632477310930290404*\[Lambda]^42 + 3220559441391484304*
              \[Lambda]^43 + 3327254028480967704*\[Lambda]^44 + 
             3710881486532027304*\[Lambda]^45 + 3327254028480967704*
              \[Lambda]^46 + 3220559441391484304*\[Lambda]^47 + 
             2632477310930290404*\[Lambda]^48 + 2102832359746415024*
              \[Lambda]^49 + 973226422039768092*\[Lambda]^50 + 
             173630804519182320*\[Lambda]^51 + 132944197842703080*
              \[Lambda]^52 + 781297589906619480*\[Lambda]^53 + 
             863676133460067816*\[Lambda]^54 - 81868573336566366*
              \[Lambda]^55 - 985500803892442698*\[Lambda]^56 - 
             588332521437887772*\[Lambda]^57 + 614766849588468738*
              \[Lambda]^58 + 992954338347491282*\[Lambda]^59 + 
             93179672529947472*\[Lambda]^60 - 796348881643011088*
              \[Lambda]^61 - 572592042038613744*\[Lambda]^62 + 
             260841633002913186*\[Lambda]^63 + 566132707164769983*
              \[Lambda]^64 + 150280358701519754*\[Lambda]^65 - 
             275030048373595035*\[Lambda]^66 - 240681457678705798*
              \[Lambda]^67 + 24651843234749892*\[Lambda]^68 + 
             138950280438239340*\[Lambda]^69 + 59133681277007652*
              \[Lambda]^70 - 33904978169968836*\[Lambda]^71 - 
             41838823553144688*\[Lambda]^72 - 6647289686439948*\[Lambda]^73 + 
             12270493282809384*\[Lambda]^74 + 7919504609049180*\[Lambda]^75 - 
             278657598682764*\[Lambda]^76 - 2412127518673572*\[Lambda]^77 - 
             974624229840492*\[Lambda]^78 + 166079086387452*\[Lambda]^79 + 
             282580379857692*\[Lambda]^80 + 83507627281932*\[Lambda]^81 - 
             15938591555124*\[Lambda]^82 - 19308512917764*\[Lambda]^83 - 
             5367487675788*\[Lambda]^84 + 198086430780*\[Lambda]^85 + 
             603677768148*\[Lambda]^86 + 208027119384*\[Lambda]^87 + 
             37565151309*\[Lambda]^88 + 3732145074*\[Lambda]^89 + 
             162590967*\[Lambda]^90)*H[{-1, 0}, x])/(100814175*
            (-1 + \[Lambda])*\[Lambda]^23*(1 + \[Lambda])^43) - 
          (2*(403225 + 13388975*\[Lambda] + 398036158*\[Lambda]^2 + 
             6113381018*\[Lambda]^3 + 4917317265*\[Lambda]^4 - 
             280876479975*\[Lambda]^5 - 4818290030694*\[Lambda]^6 - 
             29486554619382*\[Lambda]^7 - 157040051870457*\[Lambda]^8 - 
             515176054725654*\[Lambda]^9 - 1784576303269515*\[Lambda]^10 - 
             4329848659261671*\[Lambda]^11 - 13187829070655400*\[Lambda]^12 - 
             27398079848162625*\[Lambda]^13 - 67754405758664496*
              \[Lambda]^14 - 99890220019845120*\[Lambda]^15 - 
             182176127377662168*\[Lambda]^16 - 182215384358347854*
              \[Lambda]^17 - 332660764123125914*\[Lambda]^18 - 
             294047495214495778*\[Lambda]^19 - 452699699228195510*
              \[Lambda]^20 - 8293234973507932*\[Lambda]^21 + 
             168559513888064292*\[Lambda]^22 + 516807514887393492*
              \[Lambda]^23 - 157685626899870132*\[Lambda]^24 - 
             316149119150214210*\[Lambda]^25 + 227407991115730362*
              \[Lambda]^26 + 1641776103199974882*\[Lambda]^27 + 
             1402449549088299462*\[Lambda]^28 - 784494531252074448*
              \[Lambda]^29 - 2395873167329443920*\[Lambda]^30 - 
             547457689912795104*\[Lambda]^31 + 2716684566590232021*
              \[Lambda]^32 + 2650655693941205496*\[Lambda]^33 - 
             1210841638891530849*\[Lambda]^34 - 3616943983747763445*
              \[Lambda]^35 - 1136528349725330786*\[Lambda]^36 + 
             2698739094055638473*\[Lambda]^37 + 2668477821673416298*
              \[Lambda]^38 - 671292137958622726*\[Lambda]^39 - 
             2500303409584775865*\[Lambda]^40 - 915873522599177226*
              \[Lambda]^41 + 1247557029112879305*\[Lambda]^42 + 
             1275931219739360925*\[Lambda]^43 - 103045772124834636*
              \[Lambda]^44 - 795999902741576745*\[Lambda]^45 - 
             342895311610468344*\[Lambda]^46 + 239449797483695064*
              \[Lambda]^47 + 279115978340929464*\[Lambda]^48 + 
             23801536149527556*\[Lambda]^49 - 105574601600114220*
              \[Lambda]^50 - 56753348907747996*\[Lambda]^51 + 
             13052966021280612*\[Lambda]^52 + 24594486623195832*
              \[Lambda]^53 + 6400409759972424*\[Lambda]^54 - 
             4312509866499240*\[Lambda]^55 - 3422109948683832*\[Lambda]^56 - 
             349503880410720*\[Lambda]^57 + 597218257727280*\[Lambda]^58 + 
             298338656511168*\[Lambda]^59 + 10109764087920*\[Lambda]^60 - 
             41823075725928*\[Lambda]^61 - 16696722319704*\[Lambda]^62 - 
             1216774012104*\[Lambda]^63 + 1186951946292*\[Lambda]^64 + 
             511385904225*\[Lambda]^65 + 101499018705*\[Lambda]^66 + 
             10708662321*\[Lambda]^67 + 487772901*\[Lambda]^68)*H[{0, 0}, x])/
           (100814175*(-1 + \[Lambda])^2*(1 + \[Lambda])^43) + 
          (508*(127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 
             1915704*\[Lambda]^3 + 25933887*\[Lambda]^4 + 
             191570400*\[Lambda]^5 + 1514472400*\[Lambda]^6 + 
             7684101600*\[Lambda]^7 + 41374128775*\[Lambda]^8 + 
             155603057400*\[Lambda]^9 + 617122298772*\[Lambda]^10 + 
             1798771343544*\[Lambda]^11 + 5503745253447*\[Lambda]^12 + 
             12791262887424*\[Lambda]^13 + 31103676548352*\[Lambda]^14 + 
             58735390809600*\[Lambda]^15 + 115773046235100*\[Lambda]^16 + 
             179877134354400*\[Lambda]^17 + 291245712763600*\[Lambda]^18 + 
             375299206245600*\[Lambda]^19 + 503464230757852*\[Lambda]^20 + 
             540430856993664*\[Lambda]^21 + 603630413934912*\[Lambda]^22 + 
             540430856993664*\[Lambda]^23 + 503464230757852*\[Lambda]^24 + 
             375299206245600*\[Lambda]^25 + 291245712763600*\[Lambda]^26 + 
             179877134354400*\[Lambda]^27 + 115773046235100*\[Lambda]^28 + 
             58735390809600*\[Lambda]^29 + 31103676548352*\[Lambda]^30 + 
             12791262887424*\[Lambda]^31 + 5503745253447*\[Lambda]^32 + 
             1798771343544*\[Lambda]^33 + 617122298772*\[Lambda]^34 + 
             155603057400*\[Lambda]^35 + 41374128775*\[Lambda]^36 + 
             7684101600*\[Lambda]^37 + 1514472400*\[Lambda]^38 + 
             191570400*\[Lambda]^39 + 25933887*\[Lambda]^40 + 
             1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 
             127*\[Lambda]^44)*H[{0, 1}, x])/(4032567*(-1 + \[Lambda])*
            (1 + \[Lambda])^43) - (14*(-1 + \[Lambda])^21*(1 + \[Lambda])*
            (368687 + 351800*\[Lambda] + 386566*\[Lambda]^2 + 
             352700*\[Lambda]^3 + 386566*\[Lambda]^4 + 352700*\[Lambda]^5 + 
             386566*\[Lambda]^6 + 352700*\[Lambda]^7 + 386566*\[Lambda]^8 + 
             352700*\[Lambda]^9 + 386566*\[Lambda]^10 + 352700*\[Lambda]^11 + 
             386566*\[Lambda]^12 + 352700*\[Lambda]^13 + 
             386566*\[Lambda]^14 + 352700*\[Lambda]^15 + 
             386566*\[Lambda]^16 + 352700*\[Lambda]^17 + 
             386566*\[Lambda]^18 + 352700*\[Lambda]^19 + 
             386566*\[Lambda]^20 + 352700*\[Lambda]^21 + 
             386566*\[Lambda]^22 + 351800*\[Lambda]^23 + 368687*\[Lambda]^24)*
            H[{1, 0}, x])/(1600225*\[Lambda]^23))) + 
      CF*((25662287162221*nl*TF)/359854778198916 + 
        2*nh*TF*((127*(8806706361 + 245758146696*\[Lambda] + 
             6951691341381*\[Lambda]^2 + 77478573715920*\[Lambda]^3 + 
             918146424267390*\[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 
             43856049082198510*\[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
             1002538405143241655*\[Lambda]^8 + 3479447608296302040*
              \[Lambda]^9 + 12655720794871473539*\[Lambda]^10 + 
             34114387715552981472*\[Lambda]^11 + 96031534410487428812*
              \[Lambda]^12 + 206470046304432879072*\[Lambda]^13 + 
             462383644318437678284*\[Lambda]^14 + 806908891631443065312*
              \[Lambda]^15 + 1464041862939708709724*\[Lambda]^16 + 
             2097402088171516575072*\[Lambda]^17 + 3120234558377492644764*
              \[Lambda]^18 + 3694715441788334706912*\[Lambda]^19 + 
             4539924954091976819500*\[Lambda]^20 + 4457189882409843472608*
              \[Lambda]^21 + 4539924954091976819500*\[Lambda]^22 + 
             3694715441788334706912*\[Lambda]^23 + 3120234558377492644764*
              \[Lambda]^24 + 2097402088171516575072*\[Lambda]^25 + 
             1464041862939708709724*\[Lambda]^26 + 806908891631443065312*
              \[Lambda]^27 + 462383644318437678284*\[Lambda]^28 + 
             206470046304432879072*\[Lambda]^29 + 96031534410487428812*
              \[Lambda]^30 + 34114387715552981472*\[Lambda]^31 + 
             12655720794871473539*\[Lambda]^32 + 3479447608296302040*
              \[Lambda]^33 + 1002538405143241655*\[Lambda]^34 + 
             204337931455695120*\[Lambda]^35 + 43856049082198510*
              \[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
             918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
             6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
             8806706361*\[Lambda]^42))/(31291719843384*(1 + \[Lambda])^42) - 
          (254*(127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 
             1915704*\[Lambda]^3 + 25933887*\[Lambda]^4 + 
             191570400*\[Lambda]^5 + 1514472400*\[Lambda]^6 + 
             7684101600*\[Lambda]^7 + 41374128775*\[Lambda]^8 + 
             155603057400*\[Lambda]^9 + 617122298772*\[Lambda]^10 + 
             1798771343544*\[Lambda]^11 + 5503745253447*\[Lambda]^12 + 
             12791262887424*\[Lambda]^13 + 31103676548352*\[Lambda]^14 + 
             58735390809600*\[Lambda]^15 + 115773046235100*\[Lambda]^16 + 
             179877134354400*\[Lambda]^17 + 291245712763600*\[Lambda]^18 + 
             375299206245600*\[Lambda]^19 + 503464230757852*\[Lambda]^20 + 
             540430856993664*\[Lambda]^21 + 603630413934912*\[Lambda]^22 + 
             540430856993664*\[Lambda]^23 + 503464230757852*\[Lambda]^24 + 
             375299206245600*\[Lambda]^25 + 291245712763600*\[Lambda]^26 + 
             179877134354400*\[Lambda]^27 + 115773046235100*\[Lambda]^28 + 
             58735390809600*\[Lambda]^29 + 31103676548352*\[Lambda]^30 + 
             12791262887424*\[Lambda]^31 + 5503745253447*\[Lambda]^32 + 
             1798771343544*\[Lambda]^33 + 617122298772*\[Lambda]^34 + 
             155603057400*\[Lambda]^35 + 41374128775*\[Lambda]^36 + 
             7684101600*\[Lambda]^37 + 1514472400*\[Lambda]^38 + 
             191570400*\[Lambda]^39 + 25933887*\[Lambda]^40 + 
             1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 
             127*\[Lambda]^44)*H[{0}, x])/(4032567*(-1 + \[Lambda])*
            (1 + \[Lambda])^43)))*Log[Q^2/\[Mu]^2] + 
      (32258*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/4032567) + 
    CA*CF*(30606807732981238229069919338454283/
       81823994863388015287539409920000 - (930853857*Zeta[3])/7436429) + 
    CF^2*(25344473031678135467370758827644414940729/
       102730107374978516581521016693969920000 + (812341281*Zeta[3])/
       7436429))}


==> hq-merged/results/FL-NS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*a*CF)/3 + 
  a^2*(CF*((-184*nl*TF)/27 + 2*nh*TF*
       ((4*(12 - 90*\[Lambda] - 11783*\[Lambda]^2 - 110258*\[Lambda]^3 - 
           11783*\[Lambda]^4 - 90*\[Lambda]^5 + 12*\[Lambda]^6))/
         (14175*(-1 + \[Lambda])^2*\[Lambda]^2) - 
        (8*(-525 - 7875*\[Lambda] - 7623*\[Lambda]^2 - 693*\[Lambda]^3 + 
           72*\[Lambda]^4 - 18*\[Lambda]^5 + 2*\[Lambda]^6)*H[{0}, x])/
         (4725*(-1 + \[Lambda])^3) - (16*(-1 + \[Lambda])^6*H[{1}, x])/
         (4725*\[Lambda]^3) + (96*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/9 + (32*CF^2)/9 - 
      (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + CA*CF*(2878/135 - (32*Zeta[3])/5) + 
    CF^2*(-1906/135 + (64*Zeta[3])/5)), 
 a*CF + 
  a^2*(CF*((-53*nl*TF)/9 + 2*nh*TF*((6 - 57*\[Lambda] + 242*\[Lambda]^2 - 
          31211*\[Lambda]^3 - 477240*\[Lambda]^4 - 31211*\[Lambda]^5 + 
          242*\[Lambda]^6 - 57*\[Lambda]^7 + 6*\[Lambda]^8)/
         (10395*(-1 + \[Lambda])^2*\[Lambda]^3) - 
        (2*(-1155 - 29799*\[Lambda] - 30261*\[Lambda]^2 - 825*\[Lambda]^3 - 
           165*\[Lambda]^4 + 55*\[Lambda]^5 - 11*\[Lambda]^6 + \[Lambda]^7)*
          H[{0}, x])/(3465*(-1 + \[Lambda])^3) - 
        (2*(-1 + \[Lambda])^8*H[{1}, x])/(3465*\[Lambda]^4) + 
        (32*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((11*CA*CF)/3 + (25*CF^2)/6 - (4*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(467/18 - 12*Zeta[3]) + CF^2*(-607/24 + 24*Zeta[3])), 
 (4*a*CF)/5 + 
  a^2*(CF*((-128*nl*TF)/25 + 2*nh*TF*
       ((8*(12 - 138*\[Lambda] + 724*\[Lambda]^2 - 2289*\[Lambda]^3 - 
           297852*\[Lambda]^4 - 6885314*\[Lambda]^5 - 297852*\[Lambda]^6 - 
           2289*\[Lambda]^7 + 724*\[Lambda]^8 - 138*\[Lambda]^9 + 
           12*\[Lambda]^10))/(945945*(-1 + \[Lambda])^2*\[Lambda]^4) - 
        (8*(-21021 - 777777*\[Lambda] - 770913*\[Lambda]^2 - 
           26169*\[Lambda]^3 + 2860*\[Lambda]^4 - 1144*\[Lambda]^5 + 
           312*\[Lambda]^6 - 52*\[Lambda]^7 + 4*\[Lambda]^8)*H[{0}, x])/
         (315315*(-1 + \[Lambda])^3) - (32*(-1 + \[Lambda])^10*H[{1}, x])/
         (315315*\[Lambda]^5) + (320*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + ((44*CA*CF)/15 + (314*CF^2)/75 - 
      (16*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(4763/225 - (48*Zeta[3])/5) + CF^2*(-19967/1125 + (96*Zeta[3])/5)), 
 (2*a*CF)/3 + 
  a^2*(CF*((-122*nl*TF)/27 + 2*nh*TF*
       ((60 - 810*\[Lambda] + 5060*\[Lambda]^2 - 19375*\[Lambda]^3 + 
          50762*\[Lambda]^4 - 7423483*\[Lambda]^5 - 220899868*\[Lambda]^6 - 
          7423483*\[Lambda]^7 + 50762*\[Lambda]^8 - 19375*\[Lambda]^9 + 
          5060*\[Lambda]^10 - 810*\[Lambda]^11 + 60*\[Lambda]^12)/
         (3243240*(-1 + \[Lambda])^2*\[Lambda]^5) - 
        ((-24024 - 1187472*\[Lambda] - 2189187*\[Lambda]^2 - 
           1188902*\[Lambda]^3 - 22022*\[Lambda]^4 - 1638*\[Lambda]^5 + 
           910*\[Lambda]^6 - 350*\[Lambda]^7 + 90*\[Lambda]^8 - 
           14*\[Lambda]^9 + \[Lambda]^10)*H[{0}, x])/
         (54054*(-1 + \[Lambda])^3*(1 + \[Lambda])) - 
        ((-1 + \[Lambda])^12*H[{1}, x])/(54054*\[Lambda]^6) + 
        (60*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((22*CA*CF)/9 + (182*CF^2)/45 - (8*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(4861/270 - 8*Zeta[3]) + CF^2*(-119/9 + 16*Zeta[3])), 
 (4*a*CF)/7 + 
  a^2*(CF*((-2972*nl*TF)/735 + 2*nh*TF*
       ((2*(60 - 810*\[Lambda] + 4940*\[Lambda]^2 - 17755*\[Lambda]^3 + 
           40702*\[Lambda]^4 - 58223*\[Lambda]^5 - 34795317*\[Lambda]^6 - 
           1388029932*\[Lambda]^7 - 2697525030*\[Lambda]^8 - 
           1388029932*\[Lambda]^9 - 34795317*\[Lambda]^10 - 
           58223*\[Lambda]^11 + 40702*\[Lambda]^12 - 17755*\[Lambda]^13 + 
           4940*\[Lambda]^14 - 810*\[Lambda]^15 + 60*\[Lambda]^16))/
         (34459425*(-1 + \[Lambda])^2*\[Lambda]^6*(1 + \[Lambda])^2) - 
        (8*(-109395 - 6891885*\[Lambda] - 24567686*\[Lambda]^2 - 
           35871836*\[Lambda]^3 - 24565034*\[Lambda]^4 - 
           6894979*\[Lambda]^5 - 107899*\[Lambda]^6 + 272*\[Lambda]^7 - 
           952*\[Lambda]^8 + 731*\[Lambda]^9 - 322*\[Lambda]^10 + 
           88*\[Lambda]^11 - 14*\[Lambda]^12 + \[Lambda]^13)*H[{0}, x])/
         (2297295*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) - 
        (8*(-1 + \[Lambda])^14*H[{1}, x])/(2297295*\[Lambda]^7) + 
        (224*\[Lambda]^2*H[{0, 0}, x])/(3*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/21 + (2836*CF^2)/735 - (16*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(172106/11025 - (48*Zeta[3])/7) + 
    CF^2*(-257318/25725 + (96*Zeta[3])/7)), 
 (a*CF)/2 + 
  a^2*(CF*((-659*nl*TF)/180 + 2*nh*TF*
       ((420 - 5670*\[Lambda] + 33740*\[Lambda]^2 - 112945*\[Lambda]^3 + 
          216174*\[Lambda]^4 - 164661*\[Lambda]^5 - 261012*\[Lambda]^6 - 
          1140555147*\[Lambda]^7 - 56734556858*\[Lambda]^8 - 
          215548777577*\[Lambda]^9 - 320242657728*\[Lambda]^10 - 
          215548777577*\[Lambda]^11 - 56734556858*\[Lambda]^12 - 
          1140555147*\[Lambda]^13 - 261012*\[Lambda]^14 - 
          164661*\[Lambda]^15 + 216174*\[Lambda]^16 - 112945*\[Lambda]^17 + 
          33740*\[Lambda]^18 - 5670*\[Lambda]^19 + 420*\[Lambda]^20)/
         (623551500*(-1 + \[Lambda])^2*\[Lambda]^7*(1 + \[Lambda])^4) - 
        ((-3464175 - 265586750*\[Lambda] - 1383545306*\[Lambda]^2 - 
           3238243606*\[Lambda]^3 - 4222615176*\[Lambda]^4 - 
           3238288826*\[Lambda]^5 - 1383500086*\[Lambda]^6 - 
           265595794*\[Lambda]^7 - 3484524*\[Lambda]^8 + 21546*\[Lambda]^9 - 
           7714*\[Lambda]^10 - 2254*\[Lambda]^11 + 3892*\[Lambda]^12 - 
           2058*\[Lambda]^13 + 602*\[Lambda]^14 - 98*\[Lambda]^15 + 
           7*\[Lambda]^16)*H[{0}, x])/(10392525*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^5) - (7*(-1 + \[Lambda])^16*H[{1}, x])/
         (10392525*\[Lambda]^8) + (448*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((11*CA*CF)/6 + (1027*CF^2)/280 - 
      (2*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(2089693/151200 - 6*Zeta[3]) + 
    CF^2*(-2351887/302400 + 12*Zeta[3])), 
 (4*a*CF)/9 + 
  a^2*(CF*((-28468*nl*TF)/8505 + 2*nh*TF*
       ((2*(3360 - 45360*\[Lambda] + 263200*\[Lambda]^2 - 
           812840*\[Lambda]^3 + 1192912*\[Lambda]^4 + 444472*\[Lambda]^5 - 
           5276960*\[Lambda]^6 + 8855140*\[Lambda]^7 - 42188685115*
            \[Lambda]^8 - 2518306013272*\[Lambda]^9 - 14165267688862*
            \[Lambda]^10 - 34727930046740*\[Lambda]^11 - 46058329468070*
            \[Lambda]^12 - 34727930046740*\[Lambda]^13 - 14165267688862*
            \[Lambda]^14 - 2518306013272*\[Lambda]^15 - 
           42188685115*\[Lambda]^16 + 8855140*\[Lambda]^17 - 
           5276960*\[Lambda]^18 + 444472*\[Lambda]^19 + 
           1192912*\[Lambda]^20 - 812840*\[Lambda]^21 + 263200*\[Lambda]^22 - 
           45360*\[Lambda]^23 + 3360*\[Lambda]^24))/(50414138775*
          (-1 + \[Lambda])^2*\[Lambda]^8*(1 + \[Lambda])^6) - 
        (8*(-17782765 - 1607561956*\[Lambda] - 10918336377*\[Lambda]^2 - 
           34771784632*\[Lambda]^3 - 65814808168*\[Lambda]^4 - 
           80834460624*\[Lambda]^5 - 65814663464*\[Lambda]^6 - 
           34771911248*\[Lambda]^7 - 10918342761*\[Lambda]^8 - 
           1607472580*\[Lambda]^9 - 17844925*\[Lambda]^10 - 
           1176*\[Lambda]^11 + 27424*\[Lambda]^12 - 17024*\[Lambda]^13 + 
           2016*\[Lambda]^14 + 3080*\[Lambda]^15 - 2128*\[Lambda]^16 + 
           672*\[Lambda]^17 - 112*\[Lambda]^18 + 8*\[Lambda]^19)*H[{0}, x])/
         (480134655*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) - 
        (64*(-1 + \[Lambda])^18*H[{1}, x])/(480134655*\[Lambda]^9) + 
        (1152*\[Lambda]^2*H[{0, 0}, x])/(11*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/27 + (9883*CF^2)/2835 - (16*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(14741729/1190700 - (16*Zeta[3])/3) + 
    CF^2*(-21694349/3572100 + (32*Zeta[3])/3)), 
 (2*a*CF)/5 + 
  a^2*(CF*((-4859*nl*TF)/1575 + 2*nh*TF*
       ((2520 - 34020*\[Lambda] + 192360*\[Lambda]^2 - 541590*\[Lambda]^3 + 
          502404*\[Lambda]^4 + 1518594*\[Lambda]^5 - 5549688*\[Lambda]^6 + 
          5365017*\[Lambda]^7 + 7280914*\[Lambda]^8 - 144558753045*
           \[Lambda]^9 - 10087407655444*\[Lambda]^10 - 74956976477537*
           \[Lambda]^11 - 255773430357382*\[Lambda]^12 - 
          505902918300619*\[Lambda]^13 - 630412155284968*\[Lambda]^14 - 
          505902918300619*\[Lambda]^15 - 255773430357382*\[Lambda]^16 - 
          74956976477537*\[Lambda]^17 - 10087407655444*\[Lambda]^18 - 
          144558753045*\[Lambda]^19 + 7280914*\[Lambda]^20 + 
          5365017*\[Lambda]^21 - 5549688*\[Lambda]^22 + 
          1518594*\[Lambda]^23 + 502404*\[Lambda]^24 - 541590*\[Lambda]^25 + 
          192360*\[Lambda]^26 - 34020*\[Lambda]^27 + 2520*\[Lambda]^28)/
         (93699005400*(-1 + \[Lambda])^2*\[Lambda]^9*(1 + \[Lambda])^8) - 
        ((-29745716 - 3098962776*\[Lambda] - 25787121347*\[Lambda]^2 - 
           103007527542*\[Lambda]^3 - 252668179598*\[Lambda]^4 - 
           420709485158*\[Lambda]^5 - 496364556479*\[Lambda]^6 - 
           420709650344*\[Lambda]^7 - 252668051120*\[Lambda]^8 - 
           103007491800*\[Lambda]^9 - 25787236301*\[Lambda]^10 - 
           3098908266*\[Lambda]^11 - 29717702*\[Lambda]^12 - 
           43122*\[Lambda]^13 + 13482*\[Lambda]^14 + 7974*\[Lambda]^15 - 
           8442*\[Lambda]^16 + 2310*\[Lambda]^17 + 654*\[Lambda]^18 - 
           714*\[Lambda]^19 + 246*\[Lambda]^20 - 42*\[Lambda]^21 + 
           3*\[Lambda]^22)*H[{0}, x])/(111546435*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^9) - ((-1 + \[Lambda])^20*H[{1}, x])/
         (37182145*\[Lambda]^10) + (120*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/15 + (209*CF^2)/63 - 
      (8*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(7429883/661500 - (24*Zeta[3])/5) + 
    CF^2*(-3177697/661500 + (48*Zeta[3])/5)), 
 (4*a*CF)/11 + 
  a^2*(CF*((-327358*nl*TF)/114345 + 
      2*nh*TF*((2520 - 34020*\[Lambda] + 187320*\[Lambda]^2 - 
          473550*\[Lambda]^3 + 120204*\[Lambda]^4 + 2567754*\[Lambda]^5 - 
          6362136*\[Lambda]^6 + 1786239*\[Lambda]^7 + 18882694*\[Lambda]^8 - 
          33530441*\[Lambda]^9 - 653863958291*\[Lambda]^10 - 
          52295461069936*\[Lambda]^11 - 482266660637821*\[Lambda]^12 - 
          2106661578379596*\[Lambda]^13 - 5535329116711695*\[Lambda]^14 - 
          9617433766355730*\[Lambda]^15 - 11515064326953950*\[Lambda]^16 - 
          9617433766355730*\[Lambda]^17 - 5535329116711695*\[Lambda]^18 - 
          2106661578379596*\[Lambda]^19 - 482266660637821*\[Lambda]^20 - 
          52295461069936*\[Lambda]^21 - 653863958291*\[Lambda]^22 - 
          33530441*\[Lambda]^23 + 18882694*\[Lambda]^24 + 
          1786239*\[Lambda]^25 - 6362136*\[Lambda]^26 + 
          2567754*\[Lambda]^27 + 120204*\[Lambda]^28 - 473550*\[Lambda]^29 + 
          187320*\[Lambda]^30 - 34020*\[Lambda]^31 + 2520*\[Lambda]^32)/
         (456782651325*(-1 + \[Lambda])^2*\[Lambda]^10*(1 + \[Lambda])^10) - 
        (4*(-263655210 - 31111314780*\[Lambda] - 305011598665*\[Lambda]^2 - 
           1455436934100*\[Lambda]^3 - 4343966710435*\[Lambda]^4 - 
           9019354631650*\[Lambda]^5 - 13732138441120*\[Lambda]^6 - 
           15756754546720*\[Lambda]^7 - 13732137378520*\[Lambda]^8 - 
           9019355375470*\[Lambda]^9 - 4343967074755*\[Lambda]^10 - 
           1455436161300*\[Lambda]^11 - 305011831465*\[Lambda]^12 - 
           31111629780*\[Lambda]^13 - 263357754*\[Lambda]^14 - 
           14784*\[Lambda]^15 - 113520*\[Lambda]^16 + 62040*\[Lambda]^17 + 
           5280*\[Lambda]^18 - 19008*\[Lambda]^19 + 7392*\[Lambda]^20 + 
           330*\[Lambda]^21 - 1260*\[Lambda]^22 + 480*\[Lambda]^23 - 
           84*\[Lambda]^24 + 6*\[Lambda]^25)*H[{0}, x])/
         (4350310965*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) - 
        (8*(-1 + \[Lambda])^22*H[{1}, x])/(1450103655*\[Lambda]^11) + 
        (1760*\[Lambda]^2*H[{0, 0}, x])/(13*(-1 + \[Lambda])^4))) + 
    ((4*CA*CF)/3 + (24110*CF^2)/7623 - (16*CF*nl*TF)/33)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(89670761/8731800 - (48*Zeta[3])/11) + 
    CF^2*(-1999510607/528273900 + (96*Zeta[3])/11)), 
 (a*CF)/3 + 
  a^2*(CF*((-15151*nl*TF)/5670 + 2*nh*TF*
       ((27720 - 374220*\[Lambda] + 2005080*\[Lambda]^2 - 
          4460610*\[Lambda]^3 - 2771076*\[Lambda]^4 + 38289174*\[Lambda]^5 - 
          70567464*\[Lambda]^6 - 42051009*\[Lambda]^7 + 
          348998870*\[Lambda]^8 - 379886815*\[Lambda]^9 - 
          518757700*\[Lambda]^10 - 32262780431945*\[Lambda]^11 - 
          2911576279150190*\[Lambda]^12 - 32031915754678175*\[Lambda]^13 - 
          170410374603260144*\[Lambda]^14 - 558094192422430454*\[Lambda]^15 - 
          1243241084952812636*\[Lambda]^16 - 1978674071307252746*
           \[Lambda]^17 - 2304680486050143320*\[Lambda]^18 - 
          1978674071307252746*\[Lambda]^19 - 1243241084952812636*
           \[Lambda]^20 - 558094192422430454*\[Lambda]^21 - 
          170410374603260144*\[Lambda]^22 - 32031915754678175*\[Lambda]^23 - 
          2911576279150190*\[Lambda]^24 - 32262780431945*\[Lambda]^25 - 
          518757700*\[Lambda]^26 - 379886815*\[Lambda]^27 + 
          348998870*\[Lambda]^28 - 42051009*\[Lambda]^29 - 
          70567464*\[Lambda]^30 + 38289174*\[Lambda]^31 - 
          2771076*\[Lambda]^32 - 4460610*\[Lambda]^33 + 
          2005080*\[Lambda]^34 - 374220*\[Lambda]^35 + 27720*\[Lambda]^36)/
         (24148789119000*(-1 + \[Lambda])^2*\[Lambda]^11*
          (1 + \[Lambda])^12) - ((-2129522850 - 280769397300*\[Lambda] - 
           3157184443320*\[Lambda]^2 - 17420835470220*\[Lambda]^3 - 
           60759750216555*\[Lambda]^4 - 149467991293530*\[Lambda]^5 - 
           274867951553130*\[Lambda]^6 - 391305327419370*\[Lambda]^7 - 
           439263382142520*\[Lambda]^8 - 391305333931590*\[Lambda]^9 - 
           274867947408990*\[Lambda]^10 - 149467988436390*\[Lambda]^11 - 
           60759754991325*\[Lambda]^12 - 17420834739204*\[Lambda]^13 - 
           3157181898624*\[Lambda]^14 - 280771122892*\[Lambda]^15 - 
           2129932402*\[Lambda]^16 + 971256*\[Lambda]^17 - 
           289432*\[Lambda]^18 - 213928*\[Lambda]^19 + 184041*\[Lambda]^20 - 
           19734*\[Lambda]^21 - 35178*\[Lambda]^22 + 18018*\[Lambda]^23 - 
           1144*\[Lambda]^24 - 2002*\[Lambda]^25 + 858*\[Lambda]^26 - 
           154*\[Lambda]^27 + 11*\[Lambda]^28)*H[{0}, x])/
         (9582852825*(-1 + \[Lambda])^3*(1 + \[Lambda])^13) - 
        (11*(-1 + \[Lambda])^24*H[{1}, x])/(9582852825*\[Lambda]^12) + 
        (1056*\[Lambda]^2*H[{0, 0}, x])/(7*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/9 + (31408*CF^2)/10395 - (4*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(1984474543/209563200 - 4*Zeta[3]) + 
    CF^2*(-313264177/104781600 + 8*Zeta[3])), 
 (4*a*CF)/13 + a^2*(CF*((-4403326*nl*TF)/1756755 + 
      2*nh*TF*((55440 - 748440*\[Lambda] + 3899280*\[Lambda]^2 - 
          7424340*\[Lambda]^3 - 13507032*\[Lambda]^4 + 93672348*\[Lambda]^5 - 
          126040464*\[Lambda]^6 - 246179934*\[Lambda]^7 + 
          974725444*\[Lambda]^8 - 514991246*\[Lambda]^9 - 
          2574645808*\[Lambda]^10 + 4675982052*\[Lambda]^11 - 
          287332080697865*\[Lambda]^12 - 28896105492681280*\[Lambda]^13 - 
          369045297257165368*\[Lambda]^14 - 2313135122637318798*
           \[Lambda]^15 - 9068294627145412386*\[Lambda]^16 - 
          24634605043368711846*\[Lambda]^17 - 48898968386797922484*
           \[Lambda]^18 - 73047472705535844516*\[Lambda]^19 - 
          83371847448781847514*\[Lambda]^20 - 73047472705535844516*
           \[Lambda]^21 - 48898968386797922484*\[Lambda]^22 - 
          24634605043368711846*\[Lambda]^23 - 9068294627145412386*
           \[Lambda]^24 - 2313135122637318798*\[Lambda]^25 - 
          369045297257165368*\[Lambda]^26 - 28896105492681280*\[Lambda]^27 - 
          287332080697865*\[Lambda]^28 + 4675982052*\[Lambda]^29 - 
          2574645808*\[Lambda]^30 - 514991246*\[Lambda]^31 + 
          974725444*\[Lambda]^32 - 246179934*\[Lambda]^33 - 
          126040464*\[Lambda]^34 + 93672348*\[Lambda]^35 - 
          13507032*\[Lambda]^36 - 7424340*\[Lambda]^37 + 
          3899280*\[Lambda]^38 - 748440*\[Lambda]^39 + 55440*\[Lambda]^40)/
         (229269753838125*(-1 + \[Lambda])^2*\[Lambda]^12*
          (1 + \[Lambda])^14) - (8*(-18662576625 - 2719404022500*\[Lambda] - 
           34394298194820*\[Lambda]^2 - 214417584154470*\[Lambda]^3 - 
           849484544997495*\[Lambda]^4 - 2390199732454920*\[Lambda]^5 - 
           5078168703433995*\[Lambda]^6 - 8477807488611630*\[Lambda]^7 - 
           11411205164316555*\[Lambda]^8 - 12578777474574480*\[Lambda]^9 - 
           11411205119528955*\[Lambda]^10 - 8477807514737730*\[Lambda]^11 - 
           5078168726424963*\[Lambda]^12 - 2390199699978168*\[Lambda]^13 - 
           849484545658463*\[Lambda]^14 - 214417604701898*\[Lambda]^15 - 
           34394287887908*\[Lambda]^16 - 2719397873764*\[Lambda]^17 - 
           18670340689*\[Lambda]^18 + 706706*\[Lambda]^19 + 
           2758756*\[Lambda]^20 - 1385384*\[Lambda]^21 - 
           312884*\[Lambda]^22 + 506506*\[Lambda]^23 - 115544*\[Lambda]^24 - 
           64064*\[Lambda]^25 + 43736*\[Lambda]^26 - 5698*\[Lambda]^27 - 
           3388*\[Lambda]^28 + 1672*\[Lambda]^29 - 308*\[Lambda]^30 + 
           22*\[Lambda]^31)*H[{0}, x])/(727840488375*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^15) - (16*(-1 + \[Lambda])^26*H[{1}, x])/
         (66167317125*\[Lambda]^13) + (832*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/39 + (1693696*CF^2)/585585 - 
      (16*CF*nl*TF)/39)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(7126442885209/811620810000 - (48*Zeta[3])/13) + 
    CF^2*(-12296141077867/5275535265000 + (96*Zeta[3])/13)), 
 (2*a*CF)/7 + 
  a^2*(CF*((-171821*nl*TF)/72765 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 24624600*\[Lambda]^2 - 
          38528490*\[Lambda]^3 - 138125988*\[Lambda]^4 + 
          700521822*\[Lambda]^5 - 618326280*\[Lambda]^6 - 
          2866168305*\[Lambda]^7 + 7886445710*\[Lambda]^8 + 
          461766305*\[Lambda]^9 - 30225891540*\[Lambda]^10 + 
          35488599965*\[Lambda]^11 + 49665207830*\[Lambda]^12 - 
          8262404410977045*\[Lambda]^13 - 916672520800808744*\[Lambda]^14 - 
          13321838892524230439*\[Lambda]^15 - 96078413341696577190*
           \[Lambda]^16 - 438464636206216704245*\[Lambda]^17 - 
          1404905607877956319940*\[Lambda]^18 - 3340161161207439452163*
           \[Lambda]^19 - 6086831517600907985538*\[Lambda]^20 - 
          8665942824026888266545*\[Lambda]^21 - 9738575620746803062560*
           \[Lambda]^22 - 8665942824026888266545*\[Lambda]^23 - 
          6086831517600907985538*\[Lambda]^24 - 3340161161207439452163*
           \[Lambda]^25 - 1404905607877956319940*\[Lambda]^26 - 
          438464636206216704245*\[Lambda]^27 - 96078413341696577190*
           \[Lambda]^28 - 13321838892524230439*\[Lambda]^29 - 
          916672520800808744*\[Lambda]^30 - 8262404410977045*\[Lambda]^31 + 
          49665207830*\[Lambda]^32 + 35488599965*\[Lambda]^33 - 
          30225891540*\[Lambda]^34 + 461766305*\[Lambda]^35 + 
          7886445710*\[Lambda]^36 - 2866168305*\[Lambda]^37 - 
          618326280*\[Lambda]^38 + 700521822*\[Lambda]^39 - 
          138125988*\[Lambda]^40 - 38528490*\[Lambda]^41 + 
          24624600*\[Lambda]^42 - 4864860*\[Lambda]^43 + 360360*\[Lambda]^44)/
         (6998018332536000*(-1 + \[Lambda])^2*\[Lambda]^13*
          (1 + \[Lambda])^16) - ((-528950743200 - 84420538614720*\[Lambda] - 
           1183236865901565*\[Lambda]^2 - 8189936950194090*\[Lambda]^3 - 
           36086899420914210*\[Lambda]^4 - 113116047866113530*\[Lambda]^5 - 
           268446604386381150*\[Lambda]^6 - 503332360732341090*\[Lambda]^7 - 
           769297074040725930*\[Lambda]^8 - 981917374021311570*\[Lambda]^9 - 
           1063059055569351540*\[Lambda]^10 - 981917375044111062*
            \[Lambda]^11 - 769297073489987742*\[Lambda]^12 - 
           503332360146635398*\[Lambda]^13 - 268446605111956858*
            \[Lambda]^14 - 113116047939967310*\[Lambda]^15 - 
           36086898902731974*\[Lambda]^16 - 8189937138946654*\[Lambda]^17 - 
           1183237074799826*\[Lambda]^18 - 84420352755046*\[Lambda]^19 - 
           528928968590*\[Lambda]^20 - 88363990*\[Lambda]^21 + 
           25895870*\[Lambda]^22 + 21248370*\[Lambda]^23 - 
           16005990*\[Lambda]^24 - 247390*\[Lambda]^25 + 
           4088084*\[Lambda]^26 - 1341626*\[Lambda]^27 - 
           331474*\[Lambda]^28 + 326326*\[Lambda]^29 - 58630*\[Lambda]^30 - 
           18018*\[Lambda]^31 + 10582*\[Lambda]^32 - 2002*\[Lambda]^33 + 
           143*\[Lambda]^34)*H[{0}, x])/(2776991401800*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^17) - (13*(-1 + \[Lambda])^28*H[{1}, x])/
         (252453763800*\[Lambda]^14) + (182*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/21 + (874733*CF^2)/315315 - 
      (8*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(859166003543/104886381600 - (24*Zeta[3])/7) + 
    CF^2*(-94384618439/52443190800 + (48*Zeta[3])/7)), 
 (4*a*CF)/15 + a^2*(CF*((-4526218*nl*TF)/2027025 + 
      2*nh*TF*((2522520 - 34054020*\[Lambda] + 167327160*\[Lambda]^2 - 
          201591390*\[Lambda]^3 - 1309103796*\[Lambda]^4 + 
          5408997594*\[Lambda]^5 - 2222147928*\[Lambda]^6 - 
          30140183073*\[Lambda]^7 + 62894805974*\[Lambda]^8 + 
          48262373159*\[Lambda]^9 - 326319764680*\[Lambda]^10 + 
          221892293350*\[Lambda]^11 + 826024056340*\[Lambda]^12 - 
          1513618368290*\[Lambda]^13 - 254378810908445058*\[Lambda]^14 - 
          30875464769030626968*\[Lambda]^15 - 502853830942975522344*
           \[Lambda]^16 - 4099681098745461937324*\[Lambda]^17 - 
          21338157740340658942858*\[Lambda]^18 - 78746111747797837020184*
           \[Lambda]^19 - 218054696512734248069156*\[Lambda]^20 - 
          468841360395780845673608*\[Lambda]^21 - 799657422463763353521428*
           \[Lambda]^22 - 1096353636744611786841246*\[Lambda]^23 - 
          1217015903403621777705492*\[Lambda]^24 - 1096353636744611786841246*
           \[Lambda]^25 - 799657422463763353521428*\[Lambda]^26 - 
          468841360395780845673608*\[Lambda]^27 - 218054696512734248069156*
           \[Lambda]^28 - 78746111747797837020184*\[Lambda]^29 - 
          21338157740340658942858*\[Lambda]^30 - 4099681098745461937324*
           \[Lambda]^31 - 502853830942975522344*\[Lambda]^32 - 
          30875464769030626968*\[Lambda]^33 - 254378810908445058*
           \[Lambda]^34 - 1513618368290*\[Lambda]^35 + 826024056340*
           \[Lambda]^36 + 221892293350*\[Lambda]^37 - 326319764680*
           \[Lambda]^38 + 48262373159*\[Lambda]^39 + 62894805974*
           \[Lambda]^40 - 30140183073*\[Lambda]^41 - 2222147928*
           \[Lambda]^42 + 5408997594*\[Lambda]^43 - 1309103796*\[Lambda]^44 - 
          201591390*\[Lambda]^45 + 167327160*\[Lambda]^46 - 
          34054020*\[Lambda]^47 + 2522520*\[Lambda]^48)/(227841730799933250*
          (-1 + \[Lambda])^2*\[Lambda]^14*(1 + \[Lambda])^18) - 
        (4*(-1461226428090 - 253522785273615*\[Lambda] - 3892125871300455*
            \[Lambda]^2 - 29507783122662180*\[Lambda]^3 - 142237693105590345*
            \[Lambda]^4 - 486319530883688685*\[Lambda]^5 - 
           1253105356273457550*\[Lambda]^6 - 2537290326469736040*
            \[Lambda]^7 - 4173932072429872380*\[Lambda]^8 - 
           5758666061412917670*\[Lambda]^9 - 6868724159794090884*
            \[Lambda]^10 - 7261201737357360264*\[Lambda]^11 - 
           6868724157468751868*\[Lambda]^12 - 5758666062575587178*
            \[Lambda]^13 - 4173932073873186252*\[Lambda]^14 - 
           2537290324866053960*\[Lambda]^15 - 1253105355926855294*
            \[Lambda]^16 - 486319532137858602*\[Lambda]^17 - 
           142237692794083331*\[Lambda]^18 - 29507782513182764*\[Lambda]^19 - 
           3892126284196029*\[Lambda]^20 - 253522929442822*\[Lambda]^21 - 
           1460982168802*\[Lambda]^22 - 29287440*\[Lambda]^23 - 
           83432440*\[Lambda]^24 + 39451958*\[Lambda]^25 + 
           12982788*\[Lambda]^26 - 15599584*\[Lambda]^27 + 
           1757756*\[Lambda]^28 + 2986074*\[Lambda]^29 - 
           1280552*\[Lambda]^30 - 129584*\[Lambda]^31 + 229320*\[Lambda]^32 - 
           50687*\[Lambda]^33 - 8918*\[Lambda]^34 + 6552*\[Lambda]^35 - 
           1274*\[Lambda]^36 + 91*\[Lambda]^37)*H[{0}, x])/
         (32877594632025*(-1 + \[Lambda])^3*(1 + \[Lambda])^19) - 
        (28*(-1 + \[Lambda])^30*H[{1}, x])/(2529045740925*\[Lambda]^15) + 
        (3360*\[Lambda]^2*H[{0, 0}, x])/(17*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/45 + (360242*CF^2)/135135 - (16*CF*nl*TF)/45)*
     Log[Q^2/\[Mu]^2] + CA*CF*(3736751546509/486972486000 - (16*Zeta[3])/5) + 
    CF^2*(-6706232197/4969107000 + (32*Zeta[3])/5)), 
 (a*CF)/4 + a^2*(CF*((-4580701*nl*TF)/2162160 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 23183160*\[Lambda]^2 - 
          19069050*\[Lambda]^3 - 234462228*\[Lambda]^4 + 
          825446622*\[Lambda]^5 + 80483832*\[Lambda]^6 - 
          5879967093*\[Lambda]^7 + 9432856862*\[Lambda]^8 + 
          16278819557*\[Lambda]^9 - 64904503508*\[Lambda]^10 + 
          13603909137*\[Lambda]^11 + 220222627382*\[Lambda]^12 - 
          272734368833*\[Lambda]^13 - 390990591864*\[Lambda]^14 - 
          159006003096816634*\[Lambda]^15 - 20964926061164896004*
           \[Lambda]^16 - 378064258367920131114*\[Lambda]^17 - 
          3436690949978892376264*\[Lambda]^18 - 20084193922383400478432*
           \[Lambda]^19 - 83857223272249768563312*\[Lambda]^20 - 
          264964253228986732685572*\[Lambda]^21 - 656365376660433690332192*
           \[Lambda]^22 - 1304159584992817954967082*\[Lambda]^23 - 
          2109954314370125162792116*\[Lambda]^24 - 2806111025938014424436246*
           \[Lambda]^25 - 3084162363074779850385016*\[Lambda]^26 - 
          2806111025938014424436246*\[Lambda]^27 - 2109954314370125162792116*
           \[Lambda]^28 - 1304159584992817954967082*\[Lambda]^29 - 
          656365376660433690332192*\[Lambda]^30 - 264964253228986732685572*
           \[Lambda]^31 - 83857223272249768563312*\[Lambda]^32 - 
          20084193922383400478432*\[Lambda]^33 - 3436690949978892376264*
           \[Lambda]^34 - 378064258367920131114*\[Lambda]^35 - 
          20964926061164896004*\[Lambda]^36 - 159006003096816634*
           \[Lambda]^37 - 390990591864*\[Lambda]^38 - 272734368833*
           \[Lambda]^39 + 220222627382*\[Lambda]^40 + 13603909137*
           \[Lambda]^41 - 64904503508*\[Lambda]^42 + 16278819557*
           \[Lambda]^43 + 9432856862*\[Lambda]^44 - 5879967093*\[Lambda]^45 + 
          80483832*\[Lambda]^46 + 825446622*\[Lambda]^47 - 
          234462228*\[Lambda]^48 - 19069050*\[Lambda]^49 + 
          23183160*\[Lambda]^50 - 4864860*\[Lambda]^51 + 360360*\[Lambda]^52)/
         (150107493232897200*(-1 + \[Lambda])^2*\[Lambda]^15*
          (1 + \[Lambda])^20) - ((-902522205585 - 169143279234930*\[Lambda] - 
           2817686323872390*\[Lambda]^2 - 23145174882939450*\[Lambda]^3 - 
           120431602447849740*\[Lambda]^4 - 441166193194627230*\[Lambda]^5 - 
           1201855303568455170*\[Lambda]^6 - 2517012813160494150*
            \[Lambda]^7 - 4141984818253151805*\[Lambda]^8 - 
           5470756270463718852*\[Lambda]^9 - 5999543510152843212*
            \[Lambda]^10 - 5862759284319352340*\[Lambda]^11 - 
           5694084835889620160*\[Lambda]^12 - 5862759285522113900*
            \[Lambda]^13 - 5999543509591554484*\[Lambda]^14 - 
           5470756269669637564*\[Lambda]^15 - 4141984819056609460*
            \[Lambda]^16 - 2517012813421210060*\[Lambda]^17 - 
           1201855302893954980*\[Lambda]^18 - 441166193293099708*
            \[Lambda]^19 - 120431602821749448*\[Lambda]^20 - 
           23145174685574100*\[Lambda]^21 - 2817686199796620*\[Lambda]^22 - 
           169143419927300*\[Lambda]^23 - 902528797352*\[Lambda]^24 + 
           60586708*\[Lambda]^25 - 17684420*\[Lambda]^26 - 
           15377180*\[Lambda]^27 + 10519600*\[Lambda]^28 + 
           1169532*\[Lambda]^29 - 3100188*\[Lambda]^30 + 
           649740*\[Lambda]^31 + 456365*\[Lambda]^32 - 249730*\[Lambda]^33 - 
           3094*\[Lambda]^34 + 35126*\[Lambda]^35 - 9100*\[Lambda]^36 - 
           910*\[Lambda]^37 + 910*\[Lambda]^38 - 182*\[Lambda]^39 + 
           13*\[Lambda]^40)*H[{0}, x])/(5415133233510*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^21) - ((-1 + \[Lambda])^32*H[{1}, x])/
         (416548710270*\[Lambda]^16) + (640*\[Lambda]^2*H[{0, 0}, x])/
         (3*(-1 + \[Lambda])^4))) + ((11*CA*CF)/12 + (739789*CF^2)/288288 - 
      (CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(7750049621/1073217600 - 
      3*Zeta[3]) + CF^2*(-92397272137/94443148800 + 6*Zeta[3])), 
 (4*a*CF)/17 + a^2*(CF*((-78733778*nl*TF)/39054015 + 
      2*nh*TF*((5765760 - 77837760*\[Lambda] + 359399040*\[Lambda]^2 - 
          149429280*\[Lambda]^3 - 4487491008*\[Lambda]^4 + 
          13739517792*\[Lambda]^5 + 9161463168*\[Lambda]^6 - 
          120798870192*\[Lambda]^7 + 144598831520*\[Lambda]^8 + 
          461827205840*\[Lambda]^9 - 1339035734400*\[Lambda]^10 - 
          397339153120*\[Lambda]^11 + 5751431860160*\[Lambda]^12 - 
          4538613880800*\[Lambda]^13 - 14341445602176*\[Lambda]^14 + 
          26353856615064*\[Lambda]^15 - 11080292142203910549*\[Lambda]^16 - 
          1577399644280758508364*\[Lambda]^17 - 31190400291740483908290*
           \[Lambda]^18 - 312665922439408363634028*\[Lambda]^19 - 
          2026481354315185864954638*\[Lambda]^20 - 9441043726686753628141212*
           \[Lambda]^21 - 33509572201928313495603882*\[Lambda]^22 - 
          93944777427297398944072140*\[Lambda]^23 - 
          213039029344096845884884119*\[Lambda]^24 - 
          397157648693282002724902704*\[Lambda]^25 - 
          615379996020794960053020076*\[Lambda]^26 - 
          798170013830640655159882696*\[Lambda]^27 - 
          870075318805728208200077820*\[Lambda]^28 - 
          798170013830640655159882696*\[Lambda]^29 - 
          615379996020794960053020076*\[Lambda]^30 - 
          397157648693282002724902704*\[Lambda]^31 - 
          213039029344096845884884119*\[Lambda]^32 - 
          93944777427297398944072140*\[Lambda]^33 - 
          33509572201928313495603882*\[Lambda]^34 - 9441043726686753628141212*
           \[Lambda]^35 - 2026481354315185864954638*\[Lambda]^36 - 
          312665922439408363634028*\[Lambda]^37 - 31190400291740483908290*
           \[Lambda]^38 - 1577399644280758508364*\[Lambda]^39 - 
          11080292142203910549*\[Lambda]^40 + 26353856615064*\[Lambda]^41 - 
          14341445602176*\[Lambda]^42 - 4538613880800*\[Lambda]^43 + 
          5751431860160*\[Lambda]^44 - 397339153120*\[Lambda]^45 - 
          1339035734400*\[Lambda]^46 + 461827205840*\[Lambda]^47 + 
          144598831520*\[Lambda]^48 - 120798870192*\[Lambda]^49 + 
          9161463168*\[Lambda]^50 + 13739517792*\[Lambda]^51 - 
          4487491008*\[Lambda]^52 - 149429280*\[Lambda]^53 + 
          359399040*\[Lambda]^54 - 77837760*\[Lambda]^55 + 
          5765760*\[Lambda]^56)/(10992246639867367875*(-1 + \[Lambda])^2*
          \[Lambda]^16*(1 + \[Lambda])^22) - 
        (8*(-62203246130025 - 12523586887511700*\[Lambda] - 
           224637524869609245*\[Lambda]^2 - 1981508091102093000*\[Lambda]^3 - 
           11005811105653008960*\[Lambda]^4 - 42506966761602466320*
            \[Lambda]^5 - 119064952279231832520*\[Lambda]^6 - 
           243055603344691643640*\[Lambda]^7 - 342741169973641271637*
            \[Lambda]^8 - 249846741973213593492*\[Lambda]^9 + 
           205275998442914565079*\[Lambda]^10 + 994188180601237965424*
            \[Lambda]^11 + 1785074476917645475808*\[Lambda]^12 + 
           2120511518068624104384*\[Lambda]^13 + 1785074476988083331296*
            \[Lambda]^14 + 994188180570421403648*\[Lambda]^15 + 
           205275998394088324343*\[Lambda]^16 - 249846741927730325844*
            \[Lambda]^17 - 342741169954168621557*\[Lambda]^18 - 
           243055603385113367528*\[Lambda]^19 - 119064952277094322184*
            \[Lambda]^20 - 42506966736860460304*\[Lambda]^21 - 
           11005811115795337728*\[Lambda]^22 - 1981508101160381240*
            \[Lambda]^23 - 224637516240220477*\[Lambda]^24 - 
           12523584974313556*\[Lambda]^25 - 62207682017481*\[Lambda]^26 + 
           628746768*\[Lambda]^27 + 1480169600*\[Lambda]^28 - 
           669180928*\[Lambda]^29 - 273064064*\[Lambda]^30 + 
           274821456*\[Lambda]^31 - 6074848*\[Lambda]^32 - 
           64256192*\[Lambda]^33 + 18949216*\[Lambda]^34 + 
           7255248*\[Lambda]^35 - 5134272*\[Lambda]^36 + 
           256256*\[Lambda]^37 + 588224*\[Lambda]^38 - 174512*\[Lambda]^39 - 
           8736*\[Lambda]^40 + 14144*\[Lambda]^41 - 2912*\[Lambda]^42 + 
           208*\[Lambda]^43)*H[{0}, x])/(3172365552631275*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^23) - (128*(-1 + \[Lambda])^34*H[{1}, x])/
         (244028119433175*\[Lambda]^17) + (4352*\[Lambda]^2*H[{0, 0}, x])/
         (19*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/51 + (64419601*CF^2)/26036010 - (16*CF*nl*TF)/51)*
     Log[Q^2/\[Mu]^2] + CA*CF*(55969347000169/8209544493150 - 
      (48*Zeta[3])/17) + CF^2*(-29393927457809/44659922042736 + 
      (96*Zeta[3])/17)), (2*a*CF)/9 + 
  a^2*(CF*((-4678799*nl*TF)/2432430 + 
      2*nh*TF*((12252240 - 165405240*\[Lambda] + 739218480*\[Lambda]^2 + 
          13273260*\[Lambda]^3 - 11051112072*\[Lambda]^4 + 
          29666144508*\[Lambda]^5 + 39303668976*\[Lambda]^6 - 
          315408086994*\[Lambda]^7 + 258800380124*\[Lambda]^8 + 
          1523974486034*\[Lambda]^9 - 3440527860328*\[Lambda]^10 - 
          3063808924358*\[Lambda]^11 + 18219967091020*\[Lambda]^12 - 
          6974480283530*\[Lambda]^13 - 57764608245904*\[Lambda]^14 + 
          74446708600031*\[Lambda]^15 + 108965372180462*\[Lambda]^16 - 
          102118355305816918983*\[Lambda]^17 - 15614612394532402216812*
           \[Lambda]^18 - 335827980667974542569404*\[Lambda]^19 - 
          3679174679211354087038868*\[Lambda]^20 - 26183274825917227592920740*
           \[Lambda]^21 - 134609504603190548876374524*\[Lambda]^22 - 
          530093276156483388160794486*\[Lambda]^23 - 
          1658715651980253119908875672*\[Lambda]^24 - 
          4226197744852778129034475314*\[Lambda]^25 - 
          8917932083644293240246583540*\[Lambda]^26 - 
          15772203147945269621349057067*\[Lambda]^27 - 
          23574209851615967628758253538*\[Lambda]^28 - 
          29940920496215555688675299717*\[Lambda]^29 - 
          32413754325551135566752580088*\[Lambda]^30 - 
          29940920496215555688675299717*\[Lambda]^31 - 
          23574209851615967628758253538*\[Lambda]^32 - 
          15772203147945269621349057067*\[Lambda]^33 - 
          8917932083644293240246583540*\[Lambda]^34 - 
          4226197744852778129034475314*\[Lambda]^35 - 
          1658715651980253119908875672*\[Lambda]^36 - 
          530093276156483388160794486*\[Lambda]^37 - 
          134609504603190548876374524*\[Lambda]^38 - 
          26183274825917227592920740*\[Lambda]^39 - 3679174679211354087038868*
           \[Lambda]^40 - 335827980667974542569404*\[Lambda]^41 - 
          15614612394532402216812*\[Lambda]^42 - 102118355305816918983*
           \[Lambda]^43 + 108965372180462*\[Lambda]^44 + 
          74446708600031*\[Lambda]^45 - 57764608245904*\[Lambda]^46 - 
          6974480283530*\[Lambda]^47 + 18219967091020*\[Lambda]^48 - 
          3063808924358*\[Lambda]^49 - 3440527860328*\[Lambda]^50 + 
          1523974486034*\[Lambda]^51 + 258800380124*\[Lambda]^52 - 
          315408086994*\[Lambda]^53 + 39303668976*\[Lambda]^54 + 
          29666144508*\[Lambda]^55 - 11051112072*\[Lambda]^56 + 
          13273260*\[Lambda]^57 + 739218480*\[Lambda]^58 - 
          165405240*\[Lambda]^59 + 12252240*\[Lambda]^60)/
         (106178976830916990000*(-1 + \[Lambda])^2*\[Lambda]^17*
          (1 + \[Lambda])^24) - ((-43651400793000 - 9396538381230000*
            \[Lambda] - 180316044548981595*\[Lambda]^2 - 1695343080566465070*
            \[Lambda]^3 - 9955386514493159370*\[Lambda]^4 - 
           39926130380279174070*\[Lambda]^5 - 111252280571557617720*
            \[Lambda]^6 - 198947257249354744026*\[Lambda]^7 - 
           112454187373790528886*\[Lambda]^8 + 624971087159753905534*
            \[Lambda]^9 + 2679947125305535063489*\[Lambda]^10 + 
           6416652512899818147324*\[Lambda]^11 + 11245056151863699752812*
            \[Lambda]^12 + 15479021138359678346332*\[Lambda]^13 + 
           17178978526809753326742*\[Lambda]^14 + 15479021138317155493232*
            \[Lambda]^15 + 11245056151881209162912*\[Lambda]^16 + 
           6416652512930477481744*\[Lambda]^17 + 2679947125279020813909*
            \[Lambda]^18 + 624971087145756035154*\[Lambda]^19 - 
           112454187349096603266*\[Lambda]^20 - 198947257248528396806*
            \[Lambda]^21 - 111252280587897890900*\[Lambda]^22 - 
           39926130375203438850*\[Lambda]^23 - 9955386506847772150*
            \[Lambda]^24 - 1695343085770589050*\[Lambda]^25 - 
           180316046715817575*\[Lambda]^26 - 9396535278512060*\[Lambda]^27 - 
           43651402995860*\[Lambda]^28 - 1253634060*\[Lambda]^29 + 
           366469340*\[Lambda]^30 + 330228740*\[Lambda]^31 - 
           209734236*\[Lambda]^32 - 39551996*\[Lambda]^33 + 
           67115524*\[Lambda]^34 - 8027196*\[Lambda]^35 - 
           12833436*\[Lambda]^36 + 4872132*\[Lambda]^37 + 
           1073652*\[Lambda]^38 - 1032988*\[Lambda]^39 + 
           101252*\[Lambda]^40 + 98532*\[Lambda]^41 - 33116*\[Lambda]^42 - 
           476*\[Lambda]^43 + 2244*\[Lambda]^44 - 476*\[Lambda]^45 + 
           34*\[Lambda]^46)*H[{0}, x])/(294646955352750*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) - (17*(-1 + \[Lambda])^36*H[{1}, x])/
         (147323477676375*\[Lambda]^18) + (1224*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + 
    ((22*CA*CF)/27 + (32933023*CF^2)/13783770 - (8*CF*nl*TF)/27)*
     Log[Q^2/\[Mu]^2] + CA*CF*(56016333889/8671863200 - (8*Zeta[3])/3) + 
    CF^2*(-8550919646/21950653725 + (16*Zeta[3])/3)), 
 (4*a*CF)/19 + a^2*(CF*((-1525626437*nl*TF)/829323495 + 
      2*nh*TF*((24504480 - 330810480*\[Lambda] + 1429428000*\[Lambda]^2 + 
          688167480*\[Lambda]^3 - 25034593584*\[Lambda]^4 + 
          58948385496*\[Lambda]^5 + 124290223200*\[Lambda]^6 - 
          749454205500*\[Lambda]^7 + 338283860200*\[Lambda]^8 + 
          4368913609060*\[Lambda]^9 - 7837649903200*\[Lambda]^10 - 
          12854331966840*\[Lambda]^11 + 50719646383600*\[Lambda]^12 + 
          1354224102440*\[Lambda]^13 - 195290140576544*\[Lambda]^14 + 
          170663720485466*\[Lambda]^15 + 485429111526580*\[Lambda]^16 - 
          891968541198150*\[Lambda]^17 - 882409478266676089730*\[Lambda]^18 - 
          144261814603952952628124*\[Lambda]^19 - 3351990530621774028272779*
           \[Lambda]^20 - 39833862249863705258183520*\[Lambda]^21 - 
          308713879042644873275550150*\[Lambda]^22 - 
          1735568786860727074903286380*\[Lambda]^23 - 
          7507506382800982549034125654*\[Lambda]^24 - 
          25930296705150091376440311644*\[Lambda]^25 - 
          73316166274743970492172419030*\[Lambda]^26 - 
          172701178059868349281026800800*\[Lambda]^27 - 
          343212805289897989505931057745*\[Lambda]^28 - 
          580703374951266443483933730404*\[Lambda]^29 - 
          841887680728378704912894707994*\[Lambda]^30 - 
          1050328546682180738883691244100*\[Lambda]^31 - 
          1130399845969628860749884151300*\[Lambda]^32 - 
          1050328546682180738883691244100*\[Lambda]^33 - 
          841887680728378704912894707994*\[Lambda]^34 - 
          580703374951266443483933730404*\[Lambda]^35 - 
          343212805289897989505931057745*\[Lambda]^36 - 
          172701178059868349281026800800*\[Lambda]^37 - 
          73316166274743970492172419030*\[Lambda]^38 - 
          25930296705150091376440311644*\[Lambda]^39 - 
          7507506382800982549034125654*\[Lambda]^40 - 
          1735568786860727074903286380*\[Lambda]^41 - 
          308713879042644873275550150*\[Lambda]^42 - 
          39833862249863705258183520*\[Lambda]^43 - 3351990530621774028272779*
           \[Lambda]^44 - 144261814603952952628124*\[Lambda]^45 - 
          882409478266676089730*\[Lambda]^46 - 891968541198150*\[Lambda]^47 + 
          485429111526580*\[Lambda]^48 + 170663720485466*\[Lambda]^49 - 
          195290140576544*\[Lambda]^50 + 1354224102440*\[Lambda]^51 + 
          50719646383600*\[Lambda]^52 - 12854331966840*\[Lambda]^53 - 
          7837649903200*\[Lambda]^54 + 4368913609060*\[Lambda]^55 + 
          338283860200*\[Lambda]^56 - 749454205500*\[Lambda]^57 + 
          124290223200*\[Lambda]^58 + 58948385496*\[Lambda]^59 - 
          25034593584*\[Lambda]^60 + 688167480*\[Lambda]^61 + 
          1429428000*\[Lambda]^62 - 330810480*\[Lambda]^63 + 
          24504480*\[Lambda]^64)/(959346718440822211500*(-1 + \[Lambda])^2*
          \[Lambda]^18*(1 + \[Lambda])^26) - 
        (2*(-373640674507100 - 85638442597027320*\[Lambda] - 
           1748522664656087985*\[Lambda]^2 - 17412309681967881100*
            \[Lambda]^3 - 107190860051404315515*\[Lambda]^4 - 
           439629929353913129160*\[Lambda]^5 - 1165331888954925623442*
            \[Lambda]^6 - 1366821744580632136272*\[Lambda]^7 + 
           4009163012415978706562*\[Lambda]^8 + 28895389592123012598952*
            \[Lambda]^9 + 98000515779473518025885*\[Lambda]^10 + 
           237803593054729512368996*\[Lambda]^11 + 453939030028987195587111*
            \[Lambda]^12 + 708005027110958320579364*\[Lambda]^13 + 
           919041822150195964114384*\[Lambda]^14 + 1001641374995019306772480*
            \[Lambda]^15 + 919041822150512419901824*\[Lambda]^16 + 
           708005027110835254439804*\[Lambda]^17 + 453939030028751516802471*
            \[Lambda]^18 + 237803593054919976038756*\[Lambda]^19 + 
           98000515779592480870685*\[Lambda]^20 + 28895389591938527850952*
            \[Lambda]^21 + 4009163012394829047362*\[Lambda]^22 - 
           1366821744450592417872*\[Lambda]^23 - 1165331888983984117842*
            \[Lambda]^24 - 439629929421508896360*\[Lambda]^25 - 
           107190860014230913275*\[Lambda]^26 - 17412309658014168460*
            \[Lambda]^27 - 1748522689982475825*\[Lambda]^28 - 
           85638446188949160*\[Lambda]^29 - 373628794077500*\[Lambda]^30 - 
           1889751552*\[Lambda]^31 - 3907287072*\[Lambda]^32 + 
           1706106672*\[Lambda]^33 + 802611072*\[Lambda]^34 - 
           713597440*\[Lambda]^35 - 37250944*\[Lambda]^36 + 
           187712096*\[Lambda]^37 - 37608896*\[Lambda]^38 - 
           29758976*\[Lambda]^39 + 14073280*\[Lambda]^40 + 
           1676064*\[Lambda]^41 - 2461056*\[Lambda]^42 + 
           339456*\[Lambda]^43 + 198016*\[Lambda]^44 - 75140*\[Lambda]^45 + 
           952*\[Lambda]^46 + 4352*\[Lambda]^47 - 952*\[Lambda]^48 + 
           68*\[Lambda]^49)*H[{0}, x])/(5324379611726175*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) - (8*(-1 + \[Lambda])^38*H[{1}, x])/
         (313198800689775*\[Lambda]^19) + (1824*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/57 + (638700397*CF^2)/276441165 - (16*CF*nl*TF)/57)*
     Log[Q^2/\[Mu]^2] + CA*CF*(27709925162936629/4516031332612800 - 
      (48*Zeta[3])/19) + CF^2*(-3984774219023093/25741378595892960 + 
      (96*Zeta[3])/19)), (a*CF)/5 + 
  a^2*(CF*((-27003017*nl*TF)/15315300 + 
      2*nh*TF*((232792560 - 3142699560*\[Lambda] + 13113980880*\[Lambda]^2 + 
          12822990180*\[Lambda]^3 - 264754978488*\[Lambda]^4 + 
          543791780532*\[Lambda]^5 + 1669993964496*\[Lambda]^6 - 
          8233296685614*\[Lambda]^7 + 614353792052*\[Lambda]^8 + 
          56304318852782*\[Lambda]^9 - 79704310303800*\[Lambda]^10 - 
          212245327209370*\[Lambda]^11 + 633965685476900*\[Lambda]^12 + 
          298602115629210*\[Lambda]^13 - 2893387290845968*\[Lambda]^14 + 
          1473458932980587*\[Lambda]^15 + 8803925871101046*\[Lambda]^16 - 
          11703446701633099*\[Lambda]^17 - 17431258411096348*\[Lambda]^18 - 
          36092967292540438927101*\[Lambda]^19 - 6283603444283768259220798*
           \[Lambda]^20 - 156826898211086606379456879*\[Lambda]^21 - 
          2008771969104633018913424304*\[Lambda]^22 - 
          16836706645057322715805196798*\[Lambda]^23 - 
          102729113463425717922257357676*\[Lambda]^24 - 
          484095522240261808577863100838*\[Lambda]^25 - 
          1828891614474788710462509909584*\[Lambda]^26 - 
          5681214499858755997698266160174*\[Lambda]^27 - 
          14773839014025519187265139450108*\[Lambda]^28 - 
          32585585723314557246483148053806*\[Lambda]^29 - 
          61551049479514439455688576907808*\[Lambda]^30 - 
          100277394589722242442925327880304*\[Lambda]^31 - 
          141624794770075083088739175021184*\[Lambda]^32 - 
          173991950333858700845405969229748*\[Lambda]^33 - 
          186308546044697890550241912623736*\[Lambda]^34 - 
          173991950333858700845405969229748*\[Lambda]^35 - 
          141624794770075083088739175021184*\[Lambda]^36 - 
          100277394589722242442925327880304*\[Lambda]^37 - 
          61551049479514439455688576907808*\[Lambda]^38 - 
          32585585723314557246483148053806*\[Lambda]^39 - 
          14773839014025519187265139450108*\[Lambda]^40 - 
          5681214499858755997698266160174*\[Lambda]^41 - 
          1828891614474788710462509909584*\[Lambda]^42 - 
          484095522240261808577863100838*\[Lambda]^43 - 
          102729113463425717922257357676*\[Lambda]^44 - 
          16836706645057322715805196798*\[Lambda]^45 - 
          2008771969104633018913424304*\[Lambda]^46 - 
          156826898211086606379456879*\[Lambda]^47 - 
          6283603444283768259220798*\[Lambda]^48 - 36092967292540438927101*
           \[Lambda]^49 - 17431258411096348*\[Lambda]^50 - 
          11703446701633099*\[Lambda]^51 + 8803925871101046*\[Lambda]^52 + 
          1473458932980587*\[Lambda]^53 - 2893387290845968*\[Lambda]^54 + 
          298602115629210*\[Lambda]^55 + 633965685476900*\[Lambda]^56 - 
          212245327209370*\[Lambda]^57 - 79704310303800*\[Lambda]^58 + 
          56304318852782*\[Lambda]^59 + 614353792052*\[Lambda]^60 - 
          8233296685614*\[Lambda]^61 + 1669993964496*\[Lambda]^62 + 
          543791780532*\[Lambda]^63 - 264754978488*\[Lambda]^64 + 
          12822990180*\[Lambda]^65 + 13113980880*\[Lambda]^66 - 
          3142699560*\[Lambda]^67 + 232792560*\[Lambda]^68)/
         (40941744164436893778000*(-1 + \[Lambda])^2*\[Lambda]^19*
          (1 + \[Lambda])^28) - ((-7574230244651070 - 1841619982342303020*
            \[Lambda] - 39819724862339712390*\[Lambda]^2 - 
           417714890529432796440*\[Lambda]^3 - 2675302388553571029810*
            \[Lambda]^4 - 11040672408568923340812*\[Lambda]^5 - 
           25940632338281303187402*\[Lambda]^6 + 5361561748384789460096*
            \[Lambda]^7 + 354300360054490493116016*\[Lambda]^8 + 
           1846419752576300664477664*\[Lambda]^9 + 6226717007065624829000190*
            \[Lambda]^10 + 16062805310422041123892548*\[Lambda]^11 + 
           33581908947285569094932239*\[Lambda]^12 + 
           58498072045440858000066442*\[Lambda]^13 + 
           86221499277019718371367328*\[Lambda]^14 + 
           108481716027557387028460862*\[Lambda]^15 + 
           117056275242019387772574888*\[Lambda]^16 + 
           108481716027551758059262802*\[Lambda]^17 + 
           86221499277021792202124508*\[Lambda]^18 + 
           58498072045445165187023662*\[Lambda]^19 + 
           33581908947282298823353609*\[Lambda]^20 + 
           16062805310419691041758708*\[Lambda]^21 + 
           6226717007068899825199950*\[Lambda]^22 + 1846419752576928631904464*
            \[Lambda]^23 + 354300360052057733344016*\[Lambda]^24 + 
           5361561748736957936336*\[Lambda]^25 - 25940632336907674601562*
            \[Lambda]^26 - 11040672409180398852732*\[Lambda]^27 - 
           2675302389119272822830*\[Lambda]^28 - 417714890055826410720*
            \[Lambda]^29 - 39819724723412639742*\[Lambda]^30 - 
           1841620234066340052*\[Lambda]^31 - 7574221249633374*\[Lambda]^32 + 
           97363670376*\[Lambda]^33 - 28573921096*\[Lambda]^34 - 
           26361360760*\[Lambda]^35 + 15774814828*\[Lambda]^36 + 
           3987644304*\[Lambda]^37 - 5314207888*\[Lambda]^38 + 
           247190608*\[Lambda]^39 + 1182304032*\[Lambda]^40 - 
           324028432*\[Lambda]^41 - 155665328*\[Lambda]^42 + 
           91168688*\[Lambda]^43 + 4379557*\[Lambda]^44 - 
           13566646*\[Lambda]^45 + 2346918*\[Lambda]^46 + 
           927010*\[Lambda]^47 - 397936*\[Lambda]^48 + 13566*\[Lambda]^49 + 
           20026*\[Lambda]^50 - 4522*\[Lambda]^51 + 323*\[Lambda]^52)*
          H[{0}, x])/(56806726834883025*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) - (19*(-1 + \[Lambda])^40*H[{1}, x])/
         (3341572166757825*\[Lambda]^20) + (3040*\[Lambda]^2*H[{0, 0}, x])/
         (11*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/15 + (216995557*CF^2)/96996900 - (4*CF*nl*TF)/15)*
     Log[Q^2/\[Mu]^2] + CA*CF*(1167039436754261801/199656122073408000 - 
      (12*Zeta[3])/5) + CF^2*(496623306372223/11092006781856000 + 
      (24*Zeta[3])/5)), (4*a*CF)/21 + 
  a^2*(CF*((-24634579*nl*TF)/14549535 + 
      2*nh*TF*((465585120 - 6285399120*\[Lambda] + 25296791520*\[Lambda]^2 + 
          38216778600*\[Lambda]^3 - 581500295376*\[Lambda]^4 + 
          1030006201224*\[Lambda]^5 + 4425235804704*\[Lambda]^6 - 
          18616114512996*\[Lambda]^7 - 5980778230856*\[Lambda]^8 + 
          146629408009084*\[Lambda]^9 - 158526047846816*\[Lambda]^10 - 
          666174523201096*\[Lambda]^11 + 1587977319753104*\[Lambda]^12 + 
          1558794177801464*\[Lambda]^13 - 8482045944207136*\[Lambda]^14 + 
          1328018749025594*\[Lambda]^15 + 30449332276539764*\[Lambda]^16 - 
          28703524903930126*\[Lambda]^17 - 75864994888288816*\[Lambda]^18 + 
          139196174501325788*\[Lambda]^19 - 309815742485338076149987*
           \[Lambda]^20 - 57232356875686620990492592*\[Lambda]^21 - 
          1526700631987433403307014637*\[Lambda]^22 - 
          20963474256253005518451672262*\[Lambda]^23 - 
          188908458348575373693187889272*\[Lambda]^24 - 
          1242970557922503862398229286542*\[Lambda]^25 - 
          6336703758956970219031739733667*\[Lambda]^26 - 
          25988185535180204032681162115212*\[Lambda]^27 - 
          87961608503695504996985874515362*\[Lambda]^28 - 
          250238165118954076327164822919372*\[Lambda]^29 - 
          606451857797933626692613725613057*\[Lambda]^30 - 
          1264742018563554639062078414006992*\[Lambda]^31 - 
          2286986378264552602566772847849272*\[Lambda]^32 - 
          3606129291308854685965431839429152*\[Lambda]^33 - 
          4978681758812869956156275382667207*\[Lambda]^34 - 
          6035209180054071034853758203300292*\[Lambda]^35 - 
          6433904650671631055279020776237502*\[Lambda]^36 - 
          6035209180054071034853758203300292*\[Lambda]^37 - 
          4978681758812869956156275382667207*\[Lambda]^38 - 
          3606129291308854685965431839429152*\[Lambda]^39 - 
          2286986378264552602566772847849272*\[Lambda]^40 - 
          1264742018563554639062078414006992*\[Lambda]^41 - 
          606451857797933626692613725613057*\[Lambda]^42 - 
          250238165118954076327164822919372*\[Lambda]^43 - 
          87961608503695504996985874515362*\[Lambda]^44 - 
          25988185535180204032681162115212*\[Lambda]^45 - 
          6336703758956970219031739733667*\[Lambda]^46 - 
          1242970557922503862398229286542*\[Lambda]^47 - 
          188908458348575373693187889272*\[Lambda]^48 - 
          20963474256253005518451672262*\[Lambda]^49 - 
          1526700631987433403307014637*\[Lambda]^50 - 
          57232356875686620990492592*\[Lambda]^51 - 309815742485338076149987*
           \[Lambda]^52 + 139196174501325788*\[Lambda]^53 - 
          75864994888288816*\[Lambda]^54 - 28703524903930126*\[Lambda]^55 + 
          30449332276539764*\[Lambda]^56 + 1328018749025594*\[Lambda]^57 - 
          8482045944207136*\[Lambda]^58 + 1558794177801464*\[Lambda]^59 + 
          1587977319753104*\[Lambda]^60 - 666174523201096*\[Lambda]^61 - 
          158526047846816*\[Lambda]^62 + 146629408009084*\[Lambda]^63 - 
          5980778230856*\[Lambda]^64 - 18616114512996*\[Lambda]^65 + 
          4425235804704*\[Lambda]^66 + 1030006201224*\[Lambda]^67 - 
          581500295376*\[Lambda]^68 + 38216778600*\[Lambda]^69 + 
          25296791520*\[Lambda]^70 - 6285399120*\[Lambda]^71 + 
          465585120*\[Lambda]^72)/(365963363178932507338350*
          (-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^30) - 
        (4*(-128958647412176010 - 33154095898330341480*\[Lambda] - 
           756068929980458330475*\[Lambda]^2 - 8315326674631693762920*
            \[Lambda]^3 - 55019560765471110877473*\[Lambda]^4 - 
           224341437345939530412768*\[Lambda]^5 - 406939720124659629721945*
            \[Lambda]^6 + 1504816894171321915647800*\[Lambda]^7 + 
           16403888308609031436042375*\[Lambda]^8 + 
           80614384415091671381846144*\[Lambda]^9 + 
           282375408079655531346642419*\[Lambda]^10 + 
           781132513539229015533847740*\[Lambda]^11 + 
           1781474830598359926216402075*\[Lambda]^12 + 
           3427313991596013204858151440*\[Lambda]^13 + 
           5639674012364160390964515939*\[Lambda]^14 + 
           8006797709250531076383138284*\[Lambda]^15 + 
           9861079026540777791899973555*\[Lambda]^16 + 
           10566719069845323371583001440*\[Lambda]^17 + 
           9861079026540862568278179155*\[Lambda]^18 + 
           8006797709250501404650766324*\[Lambda]^19 + 
           5639674012364094017263530579*\[Lambda]^20 + 
           3427313991596060762338608240*\[Lambda]^21 + 
           1781474830598398467491008875*\[Lambda]^22 + 
           781132513539180003438847140*\[Lambda]^23 + 
           282375408079642515952597619*\[Lambda]^24 + 
           80614384415129727959164544*\[Lambda]^25 + 
           16403888308606280055891975*\[Lambda]^26 + 
           1504816894148339040701000*\[Lambda]^27 - 406939720116464726178745*
            \[Lambda]^28 - 224341437335363693434656*\[Lambda]^29 - 
           55019560772712760159041*\[Lambda]^30 - 8315326677969937445400*
            \[Lambda]^31 - 756068925682785809835*\[Lambda]^32 - 
           33154095528877876840*\[Lambda]^33 - 128960538663130186*
            \[Lambda]^34 + 327670698864*\[Lambda]^35 + 616296144800*
            \[Lambda]^36 - 261751034560*\[Lambda]^37 - 136357835040*
            \[Lambda]^38 + 110342138544*\[Lambda]^39 + 12676938624*
            \[Lambda]^40 - 31337925120*\[Lambda]^41 + 3945664640*
            \[Lambda]^42 + 5992056980*\[Lambda]^43 - 2079729816*
            \[Lambda]^44 - 648310096*\[Lambda]^45 + 476915960*\[Lambda]^46 - 
           2848860*\[Lambda]^47 - 61628400*\[Lambda]^48 + 
           12651264*\[Lambda]^49 + 3581424*\[Lambda]^50 - 
           1750660*\[Lambda]^51 + 90440*\[Lambda]^52 + 77520*\[Lambda]^53 - 
           18088*\[Lambda]^54 + 1292*\[Lambda]^55)*H[{0}, x])/
         (4062197393483544315*(-1 + \[Lambda])^3*(1 + \[Lambda])^31) - 
        (16*(-1 + \[Lambda])^42*H[{1}, x])/(12576462518524905*\[Lambda]^21) + 
        (6720*\[Lambda]^2*H[{0, 0}, x])/(23*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/63 + (220885157*CF^2)/101846745 - (16*CF*nl*TF)/63)*
     Log[Q^2/\[Mu]^2] + CA*CF*(66676813065484359937/11949418906093468800 - 
      (16*Zeta[3])/7) + CF^2*(1320505358765302511/5974709453046734400 + 
      (32*Zeta[3])/7)), (2*a*CF)/11 + 
  a^2*(CF*((-104274799*nl*TF)/64017954 + 
      2*nh*TF*((1629547920 - 21998896920*\[Lambda] + 85279674480*
           \[Lambda]^2 + 177756518940*\[Lambda]^3 - 2210699026536*
           \[Lambda]^4 + 3315505357164*\[Lambda]^5 + 19647366154416*
           \[Lambda]^6 - 72232685478954*\[Lambda]^7 - 53944625474740*
           \[Lambda]^8 + 647120751327050*\[Lambda]^9 - 497487394531400*
           \[Lambda]^10 - 3423173088062910*\[Lambda]^11 + 
          6646670230255580*\[Lambda]^12 + 10632204212744590*\[Lambda]^13 - 
          41357843210460560*\[Lambda]^14 - 8595104454224505*\[Lambda]^15 + 
          171504905196474990*\[Lambda]^16 - 104302688784629475*\[Lambda]^17 - 
          508359968849514180*\[Lambda]^18 + 692759350703740719*\[Lambda]^19 + 
          1047014936494300914*\[Lambda]^20 - 4640407703969859299598819*
           \[Lambda]^21 - 906692783197035448893726984*\[Lambda]^22 - 
          25738994254675501874470251735*\[Lambda]^23 - 
          377098332434292915850239881430*\[Lambda]^24 - 
          3634939317501097203589752439965*\[Lambda]^25 - 
          25650694675497390010319422059060*\[Lambda]^26 - 
          140635630902323635214607923586255*\[Lambda]^27 - 
          622128185884789391711121805923930*\[Lambda]^28 - 
          2278447390221909700164120905402445*\[Lambda]^29 - 
          7037466131883734081282829951759120*\[Lambda]^30 - 
          18585412336425296640877633931726280*\[Lambda]^31 - 
          42405824561106967808495526465485760*\[Lambda]^32 - 
          84261485284562001099064366300972920*\[Lambda]^33 - 
          146698937143331835473183893696137840*\[Lambda]^34 - 
          224808311558680463394854353681595640*\[Lambda]^35 - 
          304259753621026185569909346782448960*\[Lambda]^36 - 
          364516742370461468608747938227861640*\[Lambda]^37 - 
          387090056332256133699358638905619600*\[Lambda]^38 - 
          364516742370461468608747938227861640*\[Lambda]^39 - 
          304259753621026185569909346782448960*\[Lambda]^40 - 
          224808311558680463394854353681595640*\[Lambda]^41 - 
          146698937143331835473183893696137840*\[Lambda]^42 - 
          84261485284562001099064366300972920*\[Lambda]^43 - 
          42405824561106967808495526465485760*\[Lambda]^44 - 
          18585412336425296640877633931726280*\[Lambda]^45 - 
          7037466131883734081282829951759120*\[Lambda]^46 - 
          2278447390221909700164120905402445*\[Lambda]^47 - 
          622128185884789391711121805923930*\[Lambda]^48 - 
          140635630902323635214607923586255*\[Lambda]^49 - 
          25650694675497390010319422059060*\[Lambda]^50 - 
          3634939317501097203589752439965*\[Lambda]^51 - 
          377098332434292915850239881430*\[Lambda]^52 - 
          25738994254675501874470251735*\[Lambda]^53 - 
          906692783197035448893726984*\[Lambda]^54 - 
          4640407703969859299598819*\[Lambda]^55 + 1047014936494300914*
           \[Lambda]^56 + 692759350703740719*\[Lambda]^57 - 
          508359968849514180*\[Lambda]^58 - 104302688784629475*\[Lambda]^59 + 
          171504905196474990*\[Lambda]^60 - 8595104454224505*\[Lambda]^61 - 
          41357843210460560*\[Lambda]^62 + 10632204212744590*\[Lambda]^63 + 
          6646670230255580*\[Lambda]^64 - 3423173088062910*\[Lambda]^65 - 
          497487394531400*\[Lambda]^66 + 647120751327050*\[Lambda]^67 - 
          53944625474740*\[Lambda]^68 - 72232685478954*\[Lambda]^69 + 
          19647366154416*\[Lambda]^70 + 3315505357164*\[Lambda]^71 - 
          2210699026536*\[Lambda]^72 + 177756518940*\[Lambda]^73 + 
          85279674480*\[Lambda]^74 - 21998896920*\[Lambda]^75 + 
          1629547920*\[Lambda]^76)/(5697814681377996801624000*
          (-1 + \[Lambda])^2*\[Lambda]^21*(1 + \[Lambda])^32) - 
        ((-958269791046999600 - 259732777277695456800*\[Lambda] - 
           6224834160768556557225*\[Lambda]^2 - 71477335856248469760114*
            \[Lambda]^3 - 485385239738241900787554*\[Lambda]^4 - 
           1913187005560683138540562*\[Lambda]^5 - 1779215411322018419214322*
            \[Lambda]^6 + 32623250686267722803716526*\[Lambda]^7 + 
           275654278441203441995117518*\[Lambda]^8 + 
           1360344111796774373415082222*\[Lambda]^9 + 
           5013784606352134316936881561*\[Lambda]^10 + 
           14875430356556143203771295316*\[Lambda]^11 + 
           36805483764597352025288530412*\[Lambda]^12 + 
           77497350919283702630031989924*\[Lambda]^13 + 
           140666838853343585801126098952*\[Lambda]^14 + 
           222003207129906289048846702796*\[Lambda]^15 + 
           306414789332588703892494635156*\[Lambda]^16 + 
           371251706383182358906742525692*\[Lambda]^17 + 
           395691409903985328596940584074*\[Lambda]^18 + 
           371251706383181797676780221912*\[Lambda]^19 + 
           306414789332588890969148736416*\[Lambda]^20 + 
           222003207129906737162692573256*\[Lambda]^21 + 
           140666838853343281653246598172*\[Lambda]^22 + 
           77497350919283428804654563344*\[Lambda]^23 + 
           36805483764597673392222139112*\[Lambda]^24 + 
           14875430356556251389965750816*\[Lambda]^25 + 
           5013784606351875127718859211*\[Lambda]^26 + 
           1360344111796775567387230822*\[Lambda]^27 + 
           275654278441368988782450214*\[Lambda]^28 + 
           32623250686221552839809382*\[Lambda]^29 - 
           1779215411405095806238954*\[Lambda]^30 - 1913187005513475357943354*
            \[Lambda]^31 - 485385239707403791374058*\[Lambda]^32 - 
           71477335887272898994906*\[Lambda]^33 - 6224834167330142904793*
            \[Lambda]^34 - 259732762058871952664*\[Lambda]^35 - 
           958270749416942984*\[Lambda]^36 - 5705351887928*\[Lambda]^37 + 
           1682651086424*\[Lambda]^38 + 1577955318632*\[Lambda]^39 - 
           899103164344*\[Lambda]^40 - 276090583384*\[Lambda]^41 + 
           313267580087*\[Lambda]^42 + 4735289174*\[Lambda]^43 - 
           76948111058*\[Lambda]^44 + 15018570406*\[Lambda]^45 + 
           12750199546*\[Lambda]^46 - 5416582738*\[Lambda]^47 - 
           1102431946*\[Lambda]^48 + 1056569822*\[Lambda]^49 - 
           52328584*\[Lambda]^50 - 120226414*\[Lambda]^51 + 
           28402682*\[Lambda]^52 + 5919298*\[Lambda]^53 - 
           3332714*\[Lambda]^54 + 221578*\[Lambda]^55 + 131138*\[Lambda]^56 - 
           31654*\[Lambda]^57 + 2261*\[Lambda]^58)*H[{0}, x])/
         (7905725776137746700*(-1 + \[Lambda])^3*(1 + \[Lambda])^33) - 
        (7*(-1 + \[Lambda])^44*H[{1}, x])/(24475931195472900*\[Lambda]^22) + 
        (308*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((2*CA*CF)/3 + (44917735*CF^2)/21339318 - (8*CF*nl*TF)/33)*
     Log[Q^2/\[Mu]^2] + CA*CF*(66838510870920166297/12518438854002681600 - 
      (24*Zeta[3])/11) + CF^2*(2330892767166589343/6259219427001340800 + 
      (48*Zeta[3])/11)), (4*a*CF)/23 + 
  a^2*(CF*((-2416023361*nl*TF)/1539340803 + 
      2*nh*TF*((2560718160 - 34569695160*\[Lambda] + 128889480720*
           \[Lambda]^2 + 348471062940*\[Lambda]^3 - 3739416729048*
           \[Lambda]^4 + 4616846806572*\[Lambda]^5 + 37956354671664*
           \[Lambda]^6 - 123649333773966*\[Lambda]^7 - 149992946415884*
           \[Lambda]^8 + 1249131129151906*\[Lambda]^9 - 581351221671792*
           \[Lambda]^10 - 7526588576879372*\[Lambda]^11 + 
          11923529190325720*\[Lambda]^12 + 28483197506024580*\[Lambda]^13 - 
          86662197388647760*\[Lambda]^14 - 52301363663648935*\[Lambda]^15 + 
          409934268617738370*\[Lambda]^16 - 120183290328256375*\[Lambda]^17 - 
          1402857692426024560*\[Lambda]^18 + 1402923694572360972*
           \[Lambda]^19 + 3512519653326835272*\[Lambda]^20 - 
          6430969773894266436*\[Lambda]^21 - 31122048508729010067767166*
           \[Lambda]^22 - 6413471451645354341661780444*\[Lambda]^23 - 
          193014718320841458933649419429*\[Lambda]^24 - 
          3004815808704885802877240526672*\[Lambda]^25 - 
          30845581071494960227949598161382*\[Lambda]^26 - 
          232340354524302313131234204677280*\[Lambda]^27 - 
          1363006390452742363552783201220940*\[Lambda]^28 - 
          6467971149832658098497073603749960*\[Lambda]^29 - 
          25479695089841049787450332063700260*\[Lambda]^30 - 
          84899023752701205478117978275685725*\[Lambda]^31 - 
          242632314799010776827619523596026030*\[Lambda]^32 - 
          601115925203966774620394471810924205*\[Lambda]^33 - 
          1301687943091151977547307839584701540*\[Lambda]^34 - 
          2479579979788171572533879805642028740*\[Lambda]^35 - 
          4175664594633627884138542519663413300*\[Lambda]^36 - 
          6240121740745699554162807659191158300*\[Lambda]^37 - 
          8298295822635498016446991853461248660*\[Lambda]^38 - 
          9838839683969444205362633827558547400*\[Lambda]^39 - 
          10412189904454273051355708846966228310*\[Lambda]^40 - 
          9838839683969444205362633827558547400*\[Lambda]^41 - 
          8298295822635498016446991853461248660*\[Lambda]^42 - 
          6240121740745699554162807659191158300*\[Lambda]^43 - 
          4175664594633627884138542519663413300*\[Lambda]^44 - 
          2479579979788171572533879805642028740*\[Lambda]^45 - 
          1301687943091151977547307839584701540*\[Lambda]^46 - 
          601115925203966774620394471810924205*\[Lambda]^47 - 
          242632314799010776827619523596026030*\[Lambda]^48 - 
          84899023752701205478117978275685725*\[Lambda]^49 - 
          25479695089841049787450332063700260*\[Lambda]^50 - 
          6467971149832658098497073603749960*\[Lambda]^51 - 
          1363006390452742363552783201220940*\[Lambda]^52 - 
          232340354524302313131234204677280*\[Lambda]^53 - 
          30845581071494960227949598161382*\[Lambda]^54 - 
          3004815808704885802877240526672*\[Lambda]^55 - 
          193014718320841458933649419429*\[Lambda]^56 - 
          6413471451645354341661780444*\[Lambda]^57 - 
          31122048508729010067767166*\[Lambda]^58 - 6430969773894266436*
           \[Lambda]^59 + 3512519653326835272*\[Lambda]^60 + 
          1402923694572360972*\[Lambda]^61 - 1402857692426024560*
           \[Lambda]^62 - 120183290328256375*\[Lambda]^63 + 
          409934268617738370*\[Lambda]^64 - 52301363663648935*\[Lambda]^65 - 
          86662197388647760*\[Lambda]^66 + 28483197506024580*\[Lambda]^67 + 
          11923529190325720*\[Lambda]^68 - 7526588576879372*\[Lambda]^69 - 
          581351221671792*\[Lambda]^70 + 1249131129151906*\[Lambda]^71 - 
          149992946415884*\[Lambda]^72 - 123649333773966*\[Lambda]^73 + 
          37956354671664*\[Lambda]^74 + 4616846806572*\[Lambda]^75 - 
          3739416729048*\[Lambda]^76 + 348471062940*\[Lambda]^77 + 
          128889480720*\[Lambda]^78 - 34569695160*\[Lambda]^79 + 
          2560718160*\[Lambda]^80)/(39658085140272989102212500*
          (-1 + \[Lambda])^2*\[Lambda]^22*(1 + \[Lambda])^34) - 
        (2*(-12759570587310592500 - 3636477617383518862500*\[Lambda] - 
           91304431136139151643769*\[Lambda]^2 - 1090545570823878560378484*
            \[Lambda]^3 - 7552541212723617302085439*\[Lambda]^4 - 
           27982319972986715161448644*\[Lambda]^5 + 
           14114511949651881222708316*\[Lambda]^6 + 
           956142220682147772087076248*\[Lambda]^7 + 
           7454189205527250863962738208*\[Lambda]^8 + 
           37793076241960059526747471678*\[Lambda]^9 + 
           147126610089087642228973542848*\[Lambda]^10 + 
           467078545196811430928824900408*\[Lambda]^11 + 
           1247004447473908773044626807184*\[Lambda]^12 + 
           2852160551094311205845759834234*\[Lambda]^13 + 
           5657666440531483617880603878384*\[Lambda]^14 + 
           9816399687958966383232221792984*\[Lambda]^15 + 
           14987725361434781501579259319184*\[Lambda]^16 + 
           20221513855531393686729031827404*\[Lambda]^17 + 
           24176865784209701384660527431904*\[Lambda]^18 + 
           25655838617027558687030388879704*\[Lambda]^19 + 
           24176865784209708084615116174704*\[Lambda]^20 + 
           20221513855531391554925299045604*\[Lambda]^21 + 
           14987725361434776060404017552304*\[Lambda]^22 + 
           9816399687958969892984454314904*\[Lambda]^23 + 
           5657666440531487087440245869904*\[Lambda]^24 + 
           2852160551094307415337013506854*\[Lambda]^25 + 
           1247004447473907236175559356104*\[Lambda]^26 + 
           467078545196814590418461142424*\[Lambda]^27 + 
           147126610089087829632158903624*\[Lambda]^28 + 
           37793076241957943251896947074*\[Lambda]^29 + 
           7454189205527693194958784224*\[Lambda]^30 + 
           956142220683287182481004824*\[Lambda]^31 + 
           14114511949112535651936924*\[Lambda]^32 - 
           27982319973462277194074676*\[Lambda]^33 - 
           7552541212332408705433951*\[Lambda]^34 - 1090545570688726550716276*
            \[Lambda]^35 - 91304431347236782912601*\[Lambda]^36 - 
           3636477626693275753396*\[Lambda]^37 - 12759481935222425396*
            \[Lambda]^38 - 16414436596096*\[Lambda]^39 - 28717395484096*
            \[Lambda]^40 + 11924392842054*\[Lambda]^41 + 6709597005804*
            \[Lambda]^42 - 5036700226096*\[Lambda]^43 - 850276715596*
            \[Lambda]^44 + 1508301148354*\[Lambda]^45 - 
           96543650896*\[Lambda]^46 - 325445818016*\[Lambda]^47 + 
           84568960784*\[Lambda]^48 + 46837166684*\[Lambda]^49 - 
           24042696216*\[Lambda]^50 - 3046598016*\[Lambda]^51 + 
           4094960408*\[Lambda]^52 - 353466652*\[Lambda]^53 - 
           414365072*\[Lambda]^54 + 110626208*\[Lambda]^55 + 
           17111248*\[Lambda]^56 - 11291434*\[Lambda]^57 + 
           895356*\[Lambda]^58 + 397936*\[Lambda]^59 - 99484*\[Lambda]^60 + 
           7106*\[Lambda]^61)*H[{0}, x])/(220102592631107720625*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^35) - 
        (44*(-1 + \[Lambda])^46*H[{1}, x])/(681432175328506875*
          \[Lambda]^23) + (8096*\[Lambda]^2*H[{0, 0}, x])/
         (25*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/69 + (349788811*CF^2)/171037867 - (16*CF*nl*TF)/69)*
     Log[Q^2/\[Mu]^2] + CA*CF*(38512026871440150971183/
       7525288811099339280000 - (48*Zeta[3])/23) + 
    CF^2*(43893201997044300501791/86540821327642401720000 + (96*Zeta[3])/23))}


==> hq-merged/results/FL-SG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{a*fl02*((4*nl*TF)/3 + 2*nh*TF*((2*(1 + \[Lambda] + \[Lambda]^2)*
        (1 + 8*\[Lambda] + \[Lambda]^2))/(3*(1 + \[Lambda])^4) - 
      (4*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
         \[Lambda]^4)*H[{0}, x])/((-1 + \[Lambda])*(1 + \[Lambda])^5))) + 
  a^2*fl02*(((-16*CF*nl*TF)/9 + CA*((44*nl*TF)/9 + 
        2*nh*TF*((22*(1 + \[Lambda] + \[Lambda]^2)*(1 + 8*\[Lambda] + 
             \[Lambda]^2))/(9*(1 + \[Lambda])^4) - 
          (44*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
             \[Lambda]^4)*H[{0}, x])/(3*(-1 + \[Lambda])*(1 + \[Lambda])^
             5))))*Log[Q^2/\[Mu]^2] + 
    CA*((346*nl*TF)/27 + 2*nh*TF*((1044 - 2007*\[Lambda] - 6056*\[Lambda]^2 + 
          2037*\[Lambda]^3 + 12304*\[Lambda]^4 + 2037*\[Lambda]^5 - 
          6056*\[Lambda]^6 - 2007*\[Lambda]^7 + 1044*\[Lambda]^8)/
         (270*\[Lambda]^2*(1 + \[Lambda])^4) + 
        ((174 - 465*\[Lambda] - 1280*\[Lambda]^2 + 56*\[Lambda]^3 + 
           170*\[Lambda]^4 - 5454*\[Lambda]^5 - 1810*\[Lambda]^6 - 
           1924*\[Lambda]^7 - 1500*\[Lambda]^8 - 465*\[Lambda]^9 + 
           174*\[Lambda]^10)*H[{0}, x])/(45*(-1 + \[Lambda])*\[Lambda]^2*
          (1 + \[Lambda])^5) - (44*(1 + \[Lambda] + \[Lambda]^2)*
          (1 + 8*\[Lambda] + \[Lambda]^2)*H[{1}, x])/(9*(1 + \[Lambda])^4) - 
        (4*(29 - 34*\[Lambda] - 274*\[Lambda]^2 - 234*\[Lambda]^3 - 
           9*\[Lambda]^4 + 20*\[Lambda]^5 - 428*\[Lambda]^6 + 
           20*\[Lambda]^7 - 9*\[Lambda]^8 - 234*\[Lambda]^9 - 
           274*\[Lambda]^10 - 34*\[Lambda]^11 + 29*\[Lambda]^12)*
          H[{-1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^5) + (2*\[Lambda]*(-65 - 110*\[Lambda] + 
           67*\[Lambda]^2 + 130*\[Lambda]^4 + 1532*\[Lambda]^5 + 
           1170*\[Lambda]^6 - 600*\[Lambda]^7 - 909*\[Lambda]^8 - 
           102*\[Lambda]^9 + 87*\[Lambda]^10)*H[{0, 0}, x])/
         (15*(-1 + \[Lambda])^2*(1 + \[Lambda])^6) + 
        (88*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
           \[Lambda]^4)*H[{0, 1}, x])/(3*(-1 + \[Lambda])*
          (1 + \[Lambda])^5) + (2*(29 - 150*\[Lambda] + 152*\[Lambda]^2 - 
           58*\[Lambda]^3 + 102*\[Lambda]^4 - 58*\[Lambda]^5 + 
           152*\[Lambda]^6 - 150*\[Lambda]^7 + 29*\[Lambda]^8)*H[{1, 0}, x])/
         (15*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])) - 
        (32*\[Lambda]*H[{-1, 0, 0}, x])/(5*(-1 + \[Lambda])^2) + 
        (32*\[Lambda]*H[{0, -1, 0}, x])/(5*(-1 + \[Lambda])^2) - 
        (16*\[Lambda]*H[{0, 1, 0}, x])/(5*(-1 + \[Lambda])^2) + 
        (16*\[Lambda]*H[{1, 0, 0}, x])/(5*(-1 + \[Lambda])^2) + 
        (24*\[Lambda]*Zeta[3])/(5*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-116/135 - (16*Zeta[3])/5) + 
      2*nh*TF*((124 - 309*\[Lambda] - 1238*\[Lambda]^2 + 189*\[Lambda]^3 + 
          1668*\[Lambda]^4 + 189*\[Lambda]^5 - 1238*\[Lambda]^6 - 
          309*\[Lambda]^7 + 124*\[Lambda]^8)/(30*\[Lambda]^2*
          (1 + \[Lambda])^4) + ((62 - 201*\[Lambda] - 560*\[Lambda]^2 - 
           16*\[Lambda]^3 + 1922*\[Lambda]^4 + 722*\[Lambda]^5 + 
           1922*\[Lambda]^6 - 16*\[Lambda]^7 - 560*\[Lambda]^8 - 
           201*\[Lambda]^9 + 62*\[Lambda]^10)*H[{0}, x])/
         (15*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^5) - 
        (4*(31 - 116*\[Lambda] - 177*\[Lambda]^2 + 152*\[Lambda]^3 + 
           90*\[Lambda]^4 - 344*\[Lambda]^5 + 90*\[Lambda]^6 + 
           152*\[Lambda]^7 - 177*\[Lambda]^8 - 116*\[Lambda]^9 + 
           31*\[Lambda]^10)*H[{-1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^3) + (2*\[Lambda]*(259 - 414*\[Lambda] - 
           697*\[Lambda]^2 - 6016*\[Lambda]^3 - 2872*\[Lambda]^4 + 
           504*\[Lambda]^5 + 2044*\[Lambda]^6 - 792*\[Lambda]^7 - 
           1227*\[Lambda]^8 - 162*\[Lambda]^9 + 93*\[Lambda]^10)*
          H[{0, 0}, x])/(15*(-1 + \[Lambda])^2*(1 + \[Lambda])^6) + 
        (2*(31 - 116*\[Lambda] - 177*\[Lambda]^2 + 152*\[Lambda]^3 + 
           90*\[Lambda]^4 - 344*\[Lambda]^5 + 90*\[Lambda]^6 + 
           152*\[Lambda]^7 - 177*\[Lambda]^8 - 116*\[Lambda]^9 + 
           31*\[Lambda]^10)*H[{1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^3) + (64*(1 + \[Lambda] + \[Lambda]^2)*
          H[{-1, 0, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (64*(1 + \[Lambda] + \[Lambda]^2)*H[{0, -1, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (32*(1 + \[Lambda] + \[Lambda]^2)*
          H[{0, 1, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (32*(1 + \[Lambda] + \[Lambda]^2)*H[{1, 0, 0}, x])/
         (15*(-1 + \[Lambda])^2) - (16*(1 + \[Lambda] + \[Lambda]^2)*Zeta[3])/
         (5*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/15 + 2*nh*TF*
     ((2*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 925*\[Lambda]^3 + 
         956*\[Lambda]^4 + 925*\[Lambda]^5 + 356*\[Lambda]^6 + 
         125*\[Lambda]^7 + 6*\[Lambda]^8))/(45*(1 + \[Lambda])^8) - 
      (8*\[Lambda]*(1 + 4*\[Lambda] + 16*\[Lambda]^2 + 24*\[Lambda]^3 + 
         36*\[Lambda]^4 + 24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + 
         \[Lambda]^8)*H[{0}, x])/(3*(-1 + \[Lambda])*(1 + \[Lambda])^9))) + 
  a^2*fl02*(((-44*CF*nl*TF)/75 + CA*((944*nl*TF)/225 + 
        2*nh*TF*((236*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 
             925*\[Lambda]^3 + 956*\[Lambda]^4 + 925*\[Lambda]^5 + 
             356*\[Lambda]^6 + 125*\[Lambda]^7 + 6*\[Lambda]^8))/
           (675*(1 + \[Lambda])^8) - (944*\[Lambda]*(1 + 4*\[Lambda] + 
             16*\[Lambda]^2 + 24*\[Lambda]^3 + 36*\[Lambda]^4 + 
             24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + \[Lambda]^8)*
            H[{0}, x])/(45*(-1 + \[Lambda])*(1 + \[Lambda])^9))))*
     Log[Q^2/\[Mu]^2] + CF*((-5528*nl*TF)/1125 + 
      2*nh*TF*((29664 - 71208*\[Lambda] - 695968*\[Lambda]^2 - 
          994450*\[Lambda]^3 + 583333*\[Lambda]^4 + 2287164*\[Lambda]^5 + 
          799244*\[Lambda]^6 - 1511882*\[Lambda]^7 - 2892274*\[Lambda]^8 - 
          1511882*\[Lambda]^9 + 799244*\[Lambda]^10 + 2287164*\[Lambda]^11 + 
          583333*\[Lambda]^12 - 994450*\[Lambda]^13 - 695968*\[Lambda]^14 - 
          71208*\[Lambda]^15 + 29664*\[Lambda]^16)/(5670*\[Lambda]^4*
          (1 + \[Lambda])^8) + ((4944 - 15576*\[Lambda] - 
           113720*\[Lambda]^2 - 62762*\[Lambda]^3 + 378649*\[Lambda]^4 + 
           466464*\[Lambda]^5 - 283743*\[Lambda]^6 - 688494*\[Lambda]^7 + 
           1194526*\[Lambda]^8 + 1811584*\[Lambda]^9 + 1194526*\[Lambda]^10 - 
           688494*\[Lambda]^11 - 283743*\[Lambda]^12 + 466464*\[Lambda]^13 + 
           378649*\[Lambda]^14 - 62762*\[Lambda]^15 - 113720*\[Lambda]^16 - 
           15576*\[Lambda]^17 + 4944*\[Lambda]^18)*H[{0}, x])/
         (945*(-1 + \[Lambda])*\[Lambda]^4*(1 + \[Lambda])^9) - 
        (4*(824 - 3008*\[Lambda] - 16076*\[Lambda]^2 - 6131*\[Lambda]^3 + 
           35368*\[Lambda]^4 + 27076*\[Lambda]^5 - 38696*\[Lambda]^6 - 
           60821*\[Lambda]^7 - 23580*\[Lambda]^8 - 14232*\[Lambda]^9 - 
           23580*\[Lambda]^10 - 60821*\[Lambda]^11 - 38696*\[Lambda]^12 + 
           27076*\[Lambda]^13 + 35368*\[Lambda]^14 - 6131*\[Lambda]^15 - 
           16076*\[Lambda]^16 - 3008*\[Lambda]^17 + 824*\[Lambda]^18)*
          H[{-1, 0}, x])/(315*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^7) + (2*\[Lambda]*(4228 - 6275*\[Lambda] - 
           46398*\[Lambda]^2 - 463148*\[Lambda]^3 - 736442*\[Lambda]^4 - 
           1050259*\[Lambda]^5 - 411560*\[Lambda]^6 - 496376*\[Lambda]^7 - 
           750624*\[Lambda]^8 - 614729*\[Lambda]^9 + 135610*\[Lambda]^10 + 
           398916*\[Lambda]^11 + 84894*\[Lambda]^12 - 119793*\[Lambda]^13 - 
           66276*\[Lambda]^14 - 4080*\[Lambda]^15 + 2472*\[Lambda]^16)*
          H[{0, 0}, x])/(315*(-1 + \[Lambda])^2*(1 + \[Lambda])^10) + 
        (2*(824 - 3008*\[Lambda] - 16076*\[Lambda]^2 - 6131*\[Lambda]^3 + 
           35368*\[Lambda]^4 + 27076*\[Lambda]^5 - 38696*\[Lambda]^6 - 
           60821*\[Lambda]^7 - 23580*\[Lambda]^8 - 14232*\[Lambda]^9 - 
           23580*\[Lambda]^10 - 60821*\[Lambda]^11 - 38696*\[Lambda]^12 + 
           27076*\[Lambda]^13 + 35368*\[Lambda]^14 - 6131*\[Lambda]^15 - 
           16076*\[Lambda]^16 - 3008*\[Lambda]^17 + 824*\[Lambda]^18)*
          H[{1, 0}, x])/(315*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^7) + (128*\[Lambda]*H[{-1, 0, 0}, x])/
         (7*(-1 + \[Lambda])^2) - (128*\[Lambda]*H[{0, -1, 0}, x])/
         (7*(-1 + \[Lambda])^2) + (64*\[Lambda]*H[{0, 1, 0}, x])/
         (7*(-1 + \[Lambda])^2) - (64*\[Lambda]*H[{1, 0, 0}, x])/
         (7*(-1 + \[Lambda])^2) - (96*\[Lambda]*Zeta[3])/
         (7*(-1 + \[Lambda])^2))) + CA*((38458*nl*TF)/3375 + 
      2*nh*TF*((367200 - 793800*\[Lambda] - 8079000*\[Lambda]^2 - 
          11607300*\[Lambda]^3 + 6935831*\[Lambda]^4 + 25588055*\[Lambda]^5 + 
          15462786*\[Lambda]^6 - 11165735*\[Lambda]^7 - 
          16571674*\[Lambda]^8 - 11165735*\[Lambda]^9 + 
          15462786*\[Lambda]^10 + 25588055*\[Lambda]^11 + 
          6935831*\[Lambda]^12 - 11607300*\[Lambda]^13 - 
          8079000*\[Lambda]^14 - 793800*\[Lambda]^15 + 367200*\[Lambda]^16)/
         (141750*\[Lambda]^4*(1 + \[Lambda])^8) + 
        ((12240 - 35640*\[Lambda] - 265860*\[Lambda]^2 - 149280*\[Lambda]^3 + 
           853103*\[Lambda]^4 + 1080688*\[Lambda]^5 - 869589*\[Lambda]^6 - 
           3708652*\[Lambda]^7 - 2847814*\[Lambda]^8 - 5158448*\[Lambda]^9 - 
           4830214*\[Lambda]^10 - 6351852*\[Lambda]^11 - 
           2025989*\[Lambda]^12 + 667688*\[Lambda]^13 + 833279*\[Lambda]^14 - 
           149280*\[Lambda]^15 - 265860*\[Lambda]^16 - 35640*\[Lambda]^17 + 
           12240*\[Lambda]^18)*H[{0}, x])/(4725*(-1 + \[Lambda])*\[Lambda]^4*
          (1 + \[Lambda])^9) - (472*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 
           925*\[Lambda]^3 + 956*\[Lambda]^4 + 925*\[Lambda]^5 + 
           356*\[Lambda]^6 + 125*\[Lambda]^7 + 6*\[Lambda]^8)*H[{1}, x])/
         (675*(1 + \[Lambda])^8) - (4*(408 - 576*\[Lambda] - 
           9862*\[Lambda]^2 - 19271*\[Lambda]^3 + 2304*\[Lambda]^4 + 
           40233*\[Lambda]^5 + 20334*\[Lambda]^6 - 46605*\[Lambda]^7 - 
           105320*\[Lambda]^8 - 66645*\[Lambda]^9 - 93968*\[Lambda]^10 - 
           66645*\[Lambda]^11 - 105320*\[Lambda]^12 - 46605*\[Lambda]^13 + 
           20334*\[Lambda]^14 + 40233*\[Lambda]^15 + 2304*\[Lambda]^16 - 
           19271*\[Lambda]^17 - 9862*\[Lambda]^18 - 576*\[Lambda]^19 + 
           408*\[Lambda]^20)*H[{-1, 0}, x])/(315*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^9) + (2*\[Lambda]*(-2429 - 8333*\[Lambda] - 
           14535*\[Lambda]^2 + 6924*\[Lambda]^3 + 83604*\[Lambda]^4 + 
           282161*\[Lambda]^5 + 381980*\[Lambda]^6 + 211124*\[Lambda]^7 - 
           193257*\[Lambda]^8 - 215983*\[Lambda]^9 + 64877*\[Lambda]^10 + 
           178512*\[Lambda]^11 + 36498*\[Lambda]^12 - 56085*\[Lambda]^13 - 
           30810*\[Lambda]^14 - 1728*\[Lambda]^15 + 1224*\[Lambda]^16)*
          H[{0, 0}, x])/(315*(-1 + \[Lambda])^2*(1 + \[Lambda])^10) + 
        (1888*\[Lambda]*(1 + 4*\[Lambda] + 16*\[Lambda]^2 + 24*\[Lambda]^3 + 
           36*\[Lambda]^4 + 24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + 
           \[Lambda]^8)*H[{0, 1}, x])/(45*(-1 + \[Lambda])*
          (1 + \[Lambda])^9) + (2*(408 - 2208*\[Lambda] - 3478*\[Lambda]^2 + 
           6257*\[Lambda]^3 + 6568*\[Lambda]^4 - 7461*\[Lambda]^5 - 
           4172*\[Lambda]^6 + 8752*\[Lambda]^7 + 13708*\[Lambda]^8 + 
           8752*\[Lambda]^9 - 4172*\[Lambda]^10 - 7461*\[Lambda]^11 + 
           6568*\[Lambda]^12 + 6257*\[Lambda]^13 - 3478*\[Lambda]^14 - 
           2208*\[Lambda]^15 + 408*\[Lambda]^16)*H[{1, 0}, x])/
         (315*(-1 + \[Lambda])*\[Lambda]^5*(1 + \[Lambda])^5) - 
        (64*\[Lambda]*H[{-1, 0, 0}, x])/(7*(-1 + \[Lambda])^2) + 
        (64*\[Lambda]*H[{0, -1, 0}, x])/(7*(-1 + \[Lambda])^2) - 
        (32*\[Lambda]*H[{0, 1, 0}, x])/(7*(-1 + \[Lambda])^2) + 
        (32*\[Lambda]*H[{1, 0, 0}, x])/(7*(-1 + \[Lambda])^2) + 
        (48*\[Lambda]*Zeta[3])/(7*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((2*nl*TF)/7 + 2*nh*TF*((10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 
        6811*\[Lambda]^3 + 13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 
        25588*\[Lambda]^6 + 25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 
        6811*\[Lambda]^9 + 1578*\[Lambda]^10 + 343*\[Lambda]^11 + 
        10*\[Lambda]^12)/(70*(1 + \[Lambda])^12) - 
      (2*\[Lambda]*(1 + 6*\[Lambda] + 36*\[Lambda]^2 + 90*\[Lambda]^3 + 
         225*\[Lambda]^4 + 300*\[Lambda]^5 + 400*\[Lambda]^6 + 
         300*\[Lambda]^7 + 225*\[Lambda]^8 + 90*\[Lambda]^9 + 
         36*\[Lambda]^10 + 6*\[Lambda]^11 + \[Lambda]^12)*H[{0}, x])/
       ((-1 + \[Lambda])*(1 + \[Lambda])^13))) + 
  a^2*fl02*(((-44*CF*nl*TF)/147 + CA*((403*nl*TF)/147 + 
        2*nh*TF*((403*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 
             6811*\[Lambda]^3 + 13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 
             25588*\[Lambda]^6 + 25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 
             6811*\[Lambda]^9 + 1578*\[Lambda]^10 + 343*\[Lambda]^11 + 
             10*\[Lambda]^12))/(2940*(1 + \[Lambda])^12) - 
          (403*\[Lambda]*(1 + 6*\[Lambda] + 36*\[Lambda]^2 + 90*\[Lambda]^3 + 
             225*\[Lambda]^4 + 300*\[Lambda]^5 + 400*\[Lambda]^6 + 
             300*\[Lambda]^7 + 225*\[Lambda]^8 + 90*\[Lambda]^9 + 
             36*\[Lambda]^10 + 6*\[Lambda]^11 + \[Lambda]^12)*H[{0}, x])/
           (21*(-1 + \[Lambda])*(1 + \[Lambda])^13))))*Log[Q^2/\[Mu]^2] + 
    CF*((-137761*nl*TF)/46305 + 2*nh*TF*
       ((8024400 - 19475100*\[Lambda] - 335346600*\[Lambda]^2 - 
          862362075*\[Lambda]^3 - 148554962*\[Lambda]^4 + 
          2380579445*\[Lambda]^5 + 2653619064*\[Lambda]^6 - 
          2366083608*\[Lambda]^7 - 6209606328*\[Lambda]^8 - 
          1888924356*\[Lambda]^9 + 2668189808*\[Lambda]^10 + 
          920778334*\[Lambda]^11 - 3205923084*\[Lambda]^12 + 
          920778334*\[Lambda]^13 + 2668189808*\[Lambda]^14 - 
          1888924356*\[Lambda]^15 - 6209606328*\[Lambda]^16 - 
          2366083608*\[Lambda]^17 + 2653619064*\[Lambda]^18 + 
          2380579445*\[Lambda]^19 - 148554962*\[Lambda]^20 - 
          862362075*\[Lambda]^21 - 335346600*\[Lambda]^22 - 
          19475100*\[Lambda]^23 + 8024400*\[Lambda]^24)/(1360800*\[Lambda]^6*
          (1 + \[Lambda])^12) + ((668700 - 2124450*\[Lambda] - 
           27624600*\[Lambda]^2 - 48718725*\[Lambda]^3 + 
           78844966*\[Lambda]^4 + 303792404*\[Lambda]^5 + 
           92248994*\[Lambda]^6 - 626449093*\[Lambda]^7 - 
           665578636*\[Lambda]^8 + 491238170*\[Lambda]^9 + 
           1617460184*\[Lambda]^10 + 1213964618*\[Lambda]^11 + 
           1044801512*\[Lambda]^12 + 385135592*\[Lambda]^13 + 
           1044801512*\[Lambda]^14 + 1213964618*\[Lambda]^15 + 
           1617460184*\[Lambda]^16 + 491238170*\[Lambda]^17 - 
           665578636*\[Lambda]^18 - 626449093*\[Lambda]^19 + 
           92248994*\[Lambda]^20 + 303792404*\[Lambda]^21 + 
           78844966*\[Lambda]^22 - 48718725*\[Lambda]^23 - 
           27624600*\[Lambda]^24 - 2124450*\[Lambda]^25 + 
           668700*\[Lambda]^26)*H[{0}, x])/(113400*(-1 + \[Lambda])*
          \[Lambda]^6*(1 + \[Lambda])^13) - 
        ((55725 - 204900*\[Lambda] - 2106725*\[Lambda]^2 - 
           3259800*\[Lambda]^3 + 4418548*\[Lambda]^4 + 14187408*\[Lambda]^5 + 
           621148*\[Lambda]^6 - 26613192*\[Lambda]^7 - 19148175*\[Lambda]^8 + 
           15964692*\[Lambda]^9 + 17260407*\[Lambda]^10 - 
           20757568*\[Lambda]^11 - 42445728*\[Lambda]^12 - 
           47975680*\[Lambda]^13 - 42445728*\[Lambda]^14 - 
           20757568*\[Lambda]^15 + 17260407*\[Lambda]^16 + 
           15964692*\[Lambda]^17 - 19148175*\[Lambda]^18 - 
           26613192*\[Lambda]^19 + 621148*\[Lambda]^20 + 
           14187408*\[Lambda]^21 + 4418548*\[Lambda]^22 - 
           3259800*\[Lambda]^23 - 2106725*\[Lambda]^24 - 
           204900*\[Lambda]^25 + 55725*\[Lambda]^26)*H[{-1, 0}, x])/
         (4725*(-1 + \[Lambda])*\[Lambda]^7*(1 + \[Lambda])^11) + 
        (\[Lambda]*(200385 - 280578*\[Lambda] - 4124049*\[Lambda]^2 - 
           58444364*\[Lambda]^3 - 158314633*\[Lambda]^4 - 
           406499882*\[Lambda]^5 - 488712199*\[Lambda]^6 - 
           738456080*\[Lambda]^7 - 831139276*\[Lambda]^8 - 
           956557808*\[Lambda]^9 - 448540852*\[Lambda]^10 + 
           177574000*\[Lambda]^11 + 301261032*\[Lambda]^12 - 
           113564664*\[Lambda]^13 - 315303384*\[Lambda]^14 - 
           92844576*\[Lambda]^15 + 112866867*\[Lambda]^16 + 
           82328562*\[Lambda]^17 - 5240931*\[Lambda]^18 - 
           22754100*\[Lambda]^19 - 7549575*\[Lambda]^20 - 
           280350*\[Lambda]^21 + 167175*\[Lambda]^22)*H[{0, 0}, x])/
         (9450*(-1 + \[Lambda])^2*(1 + \[Lambda])^14) + 
        ((55725 - 204900*\[Lambda] - 2106725*\[Lambda]^2 - 
           3259800*\[Lambda]^3 + 4418548*\[Lambda]^4 + 14187408*\[Lambda]^5 + 
           621148*\[Lambda]^6 - 26613192*\[Lambda]^7 - 19148175*\[Lambda]^8 + 
           15964692*\[Lambda]^9 + 17260407*\[Lambda]^10 - 
           20757568*\[Lambda]^11 - 42445728*\[Lambda]^12 - 
           47975680*\[Lambda]^13 - 42445728*\[Lambda]^14 - 
           20757568*\[Lambda]^15 + 17260407*\[Lambda]^16 + 
           15964692*\[Lambda]^17 - 19148175*\[Lambda]^18 - 
           26613192*\[Lambda]^19 + 621148*\[Lambda]^20 + 
           14187408*\[Lambda]^21 + 4418548*\[Lambda]^22 - 
           3259800*\[Lambda]^23 - 2106725*\[Lambda]^24 - 
           204900*\[Lambda]^25 + 55725*\[Lambda]^26)*H[{1, 0}, x])/
         (9450*(-1 + \[Lambda])*\[Lambda]^7*(1 + \[Lambda])^11) + 
        (160*\[Lambda]*H[{-1, 0, 0}, x])/(9*(-1 + \[Lambda])^2) - 
        (160*\[Lambda]*H[{0, -1, 0}, x])/(9*(-1 + \[Lambda])^2) + 
        (80*\[Lambda]*H[{0, 1, 0}, x])/(9*(-1 + \[Lambda])^2) - 
        (80*\[Lambda]*H[{1, 0, 0}, x])/(9*(-1 + \[Lambda])^2) - 
        (40*\[Lambda]*Zeta[3])/(3*(-1 + \[Lambda])^2))) + 
    CA*((503977*nl*TF)/61740 + 2*nh*TF*
       ((43570800 - 100062900*\[Lambda] - 1772653400*\[Lambda]^2 - 
          4519034065*\[Lambda]^3 - 529746742*\[Lambda]^4 + 
          13157431637*\[Lambda]^5 + 14486723728*\[Lambda]^6 - 
          13251530936*\[Lambda]^7 - 33680055268*\[Lambda]^8 - 
          6863790304*\[Lambda]^9 + 34154541072*\[Lambda]^10 + 
          44347692368*\[Lambda]^11 + 34294641060*\[Lambda]^12 + 
          44347692368*\[Lambda]^13 + 34154541072*\[Lambda]^14 - 
          6863790304*\[Lambda]^15 - 33680055268*\[Lambda]^16 - 
          13251530936*\[Lambda]^17 + 14486723728*\[Lambda]^18 + 
          13157431637*\[Lambda]^19 - 529746742*\[Lambda]^20 - 
          4519034065*\[Lambda]^21 - 1772653400*\[Lambda]^22 - 
          100062900*\[Lambda]^23 + 43570800*\[Lambda]^24)/
         (22226400*\[Lambda]^6*(1 + \[Lambda])^12) + 
        ((1556100 - 4740750*\[Lambda] - 62714400*\[Lambda]^2 - 
           109098255*\[Lambda]^3 + 186683322*\[Lambda]^4 + 
           699962214*\[Lambda]^5 + 194161962*\[Lambda]^6 - 
           1493551343*\[Lambda]^7 - 1668528664*\[Lambda]^8 + 
           403637846*\[Lambda]^9 + 1330408900*\[Lambda]^10 - 
           4546565706*\[Lambda]^11 - 9471210180*\[Lambda]^12 - 
           16441208412*\[Lambda]^13 - 12137055180*\[Lambda]^14 - 
           8545333206*\[Lambda]^15 - 1228802300*\[Lambda]^16 - 
           1003928314*\[Lambda]^17 - 2009756824*\[Lambda]^18 - 
           1568195003*\[Lambda]^19 + 191985762*\[Lambda]^20 + 
           699962214*\[Lambda]^21 + 186683322*\[Lambda]^22 - 
           109098255*\[Lambda]^23 - 62714400*\[Lambda]^24 - 
           4740750*\[Lambda]^25 + 1556100*\[Lambda]^26)*H[{0}, x])/
         (793800*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^13) - 
        (403*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 6811*\[Lambda]^3 + 
           13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 25588*\[Lambda]^6 + 
           25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 6811*\[Lambda]^9 + 
           1578*\[Lambda]^10 + 343*\[Lambda]^11 + 10*\[Lambda]^12)*H[{1}, x])/
         (1470*(1 + \[Lambda])^12) - ((18525 - 28650*\[Lambda] - 
           795750*\[Lambda]^2 - 2468970*\[Lambda]^3 - 1240977*\[Lambda]^4 + 
           6712588*\[Lambda]^5 + 11084444*\[Lambda]^6 - 4147396*\[Lambda]^7 - 
           25427847*\[Lambda]^8 - 19057550*\[Lambda]^9 + 
           4636582*\[Lambda]^10 + 9526146*\[Lambda]^11 - 
           31618909*\[Lambda]^12 - 48149368*\[Lambda]^13 - 
           76414936*\[Lambda]^14 - 48149368*\[Lambda]^15 - 
           31618909*\[Lambda]^16 + 9526146*\[Lambda]^17 + 
           4636582*\[Lambda]^18 - 19057550*\[Lambda]^19 - 
           25427847*\[Lambda]^20 - 4147396*\[Lambda]^21 + 
           11084444*\[Lambda]^22 + 6712588*\[Lambda]^23 - 
           1240977*\[Lambda]^24 - 2468970*\[Lambda]^25 - 
           795750*\[Lambda]^26 - 28650*\[Lambda]^27 + 18525*\[Lambda]^28)*
          H[{-1, 0}, x])/(4725*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^13) + (\[Lambda]*(-135045 - 715158*\[Lambda] - 
           2593653*\[Lambda]^2 - 2052016*\[Lambda]^3 + 10033939*\[Lambda]^4 + 
           66972266*\[Lambda]^5 + 153124123*\[Lambda]^6 + 
           227114240*\[Lambda]^7 + 145681042*\[Lambda]^8 + 
           46279724*\[Lambda]^9 + 38368066*\[Lambda]^10 + 
           144632672*\[Lambda]^11 + 112988634*\[Lambda]^12 - 
           41093220*\[Lambda]^13 - 108946518*\[Lambda]^14 - 
           32579952*\[Lambda]^15 + 36976263*\[Lambda]^16 + 
           27544674*\[Lambda]^17 - 1335681*\[Lambda]^18 - 
           7320960*\[Lambda]^19 - 2442825*\[Lambda]^20 - 85950*\[Lambda]^21 + 
           55575*\[Lambda]^22)*H[{0, 0}, x])/(9450*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^14) + (806*\[Lambda]*(1 + 6*\[Lambda] + 
           36*\[Lambda]^2 + 90*\[Lambda]^3 + 225*\[Lambda]^4 + 
           300*\[Lambda]^5 + 400*\[Lambda]^6 + 300*\[Lambda]^7 + 
           225*\[Lambda]^8 + 90*\[Lambda]^9 + 36*\[Lambda]^10 + 
           6*\[Lambda]^11 + \[Lambda]^12)*H[{0, 1}, x])/(21*(-1 + \[Lambda])*
          (1 + \[Lambda])^13) + ((18525 - 102750*\[Lambda] - 
           495900*\[Lambda]^2 + 57030*\[Lambda]^3 + 1898778*\[Lambda]^4 + 
           861646*\[Lambda]^5 - 3487028*\[Lambda]^6 - 3021302*\[Lambda]^7 + 
           2596867*\[Lambda]^8 + 3945460*\[Lambda]^9 + 1902976*\[Lambda]^10 + 
           3518316*\[Lambda]^11 + 6118764*\[Lambda]^12 + 
           3518316*\[Lambda]^13 + 1902976*\[Lambda]^14 + 
           3945460*\[Lambda]^15 + 2596867*\[Lambda]^16 - 
           3021302*\[Lambda]^17 - 3487028*\[Lambda]^18 + 
           861646*\[Lambda]^19 + 1898778*\[Lambda]^20 + 57030*\[Lambda]^21 - 
           495900*\[Lambda]^22 - 102750*\[Lambda]^23 + 18525*\[Lambda]^24)*
          H[{1, 0}, x])/(9450*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^9) - (80*\[Lambda]*H[{-1, 0, 0}, x])/
         (9*(-1 + \[Lambda])^2) + (80*\[Lambda]*H[{0, -1, 0}, x])/
         (9*(-1 + \[Lambda])^2) - (40*\[Lambda]*H[{0, 1, 0}, x])/
         (9*(-1 + \[Lambda])^2) + (40*\[Lambda]*H[{1, 0, 0}, x])/
         (9*(-1 + \[Lambda])^2) + (20*\[Lambda]*Zeta[3])/
         (3*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/45 + 2*nh*TF*((140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
        263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
        3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 5749880*\[Lambda]^8 + 
        5696865*\[Lambda]^9 + 3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
        761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
        6849*\[Lambda]^15 + 140*\[Lambda]^16)/(1575*(1 + \[Lambda])^16) - 
      (8*\[Lambda]*(1 + 8*\[Lambda] + 64*\[Lambda]^2 + 224*\[Lambda]^3 + 
         784*\[Lambda]^4 + 1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 
         3920*\[Lambda]^7 + 4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 
         3136*\[Lambda]^10 + 1568*\[Lambda]^11 + 784*\[Lambda]^12 + 
         224*\[Lambda]^13 + 64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*
        H[{0}, x])/(5*(-1 + \[Lambda])*(1 + \[Lambda])^17))) + 
  a^2*fl02*(((-74*CF*nl*TF)/405 + CA*((3872*nl*TF)/2025 + 
        2*nh*TF*((484*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
             263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
             3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 
             5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
             3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
             761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
             6849*\[Lambda]^15 + 140*\[Lambda]^16))/
           (70875*(1 + \[Lambda])^16) - (3872*\[Lambda]*(1 + 8*\[Lambda] + 
             64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
             1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
             4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
             1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
             64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0}, x])/
           (225*(-1 + \[Lambda])*(1 + \[Lambda])^17))))*Log[Q^2/\[Mu]^2] + 
    CF*((-51097*nl*TF)/25515 + 2*nh*TF*
       ((16544908800 - 40756867200*\[Lambda] - 1064956905600*\[Lambda]^2 - 
          3997801357200*\[Lambda]^3 - 3587346567348*\[Lambda]^4 + 
          10997248092776*\[Lambda]^5 + 27371822046755*\[Lambda]^6 - 
          381586659876*\[Lambda]^7 - 69227408891492*\[Lambda]^8 - 
          72918158139296*\[Lambda]^9 + 39233195621787*\[Lambda]^10 + 
          119991470671860*\[Lambda]^11 + 25167013792308*\[Lambda]^12 - 
          118754117086284*\[Lambda]^13 - 136285118237790*\[Lambda]^14 - 
          5284457939580*\[Lambda]^15 + 47443215559560*\[Lambda]^16 - 
          5284457939580*\[Lambda]^17 - 136285118237790*\[Lambda]^18 - 
          118754117086284*\[Lambda]^19 + 25167013792308*\[Lambda]^20 + 
          119991470671860*\[Lambda]^21 + 39233195621787*\[Lambda]^22 - 
          72918158139296*\[Lambda]^23 - 69227408891492*\[Lambda]^24 - 
          381586659876*\[Lambda]^25 + 27371822046755*\[Lambda]^26 + 
          10997248092776*\[Lambda]^27 - 3587346567348*\[Lambda]^28 - 
          3997801357200*\[Lambda]^29 - 1064956905600*\[Lambda]^30 - 
          40756867200*\[Lambda]^31 + 16544908800*\[Lambda]^32)/
         (2619540000*\[Lambda]^8*(1 + \[Lambda])^16) + 
        ((275748480 - 886092480*\[Lambda] - 17609400480*\[Lambda]^2 - 
           52403327340*\[Lambda]^3 + 13919483946*\[Lambda]^4 + 
           317257559128*\[Lambda]^5 + 400529558299*\[Lambda]^6 - 
           584752914856*\[Lambda]^7 - 1746825041201*\[Lambda]^8 - 
           360747161452*\[Lambda]^9 + 3041548522591*\[Lambda]^10 + 
           3112054429920*\[Lambda]^11 - 1310074130545*\[Lambda]^12 - 
           3387866332760*\[Lambda]^13 + 2369044525388*\[Lambda]^14 + 
           7570272567124*\[Lambda]^15 + 9785585066642*\[Lambda]^16 + 
           7013130917272*\[Lambda]^17 + 9785585066642*\[Lambda]^18 + 
           7570272567124*\[Lambda]^19 + 2369044525388*\[Lambda]^20 - 
           3387866332760*\[Lambda]^21 - 1310074130545*\[Lambda]^22 + 
           3112054429920*\[Lambda]^23 + 3041548522591*\[Lambda]^24 - 
           360747161452*\[Lambda]^25 - 1746825041201*\[Lambda]^26 - 
           584752914856*\[Lambda]^27 + 400529558299*\[Lambda]^28 + 
           317257559128*\[Lambda]^29 + 13919483946*\[Lambda]^30 - 
           52403327340*\[Lambda]^31 - 17609400480*\[Lambda]^32 - 
           886092480*\[Lambda]^33 + 275748480*\[Lambda]^34)*H[{0}, x])/
         (43659000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^17) - 
        ((4595808 - 17066112*\[Lambda] - 277297272*\[Lambda]^2 - 
           755906977*\[Lambda]^3 + 125204038*\[Lambda]^4 + 
           3513534186*\[Lambda]^5 + 3651006106*\[Lambda]^6 - 
           6492174319*\[Lambda]^7 - 14931115464*\[Lambda]^8 - 
           727206584*\[Lambda]^9 + 21868796264*\[Lambda]^10 + 
           14201670279*\[Lambda]^11 - 17455079818*\[Lambda]^12 - 
           27530485898*\[Lambda]^13 - 10551651270*\[Lambda]^14 - 
           8702004375*\[Lambda]^15 - 29878861272*\[Lambda]^16 - 
           46309161360*\[Lambda]^17 - 29878861272*\[Lambda]^18 - 
           8702004375*\[Lambda]^19 - 10551651270*\[Lambda]^20 - 
           27530485898*\[Lambda]^21 - 17455079818*\[Lambda]^22 + 
           14201670279*\[Lambda]^23 + 21868796264*\[Lambda]^24 - 
           727206584*\[Lambda]^25 - 14931115464*\[Lambda]^26 - 
           6492174319*\[Lambda]^27 + 3651006106*\[Lambda]^28 + 
           3513534186*\[Lambda]^29 + 125204038*\[Lambda]^30 - 
           755906977*\[Lambda]^31 - 277297272*\[Lambda]^32 - 
           17066112*\[Lambda]^33 + 4595808*\[Lambda]^34)*H[{-1, 0}, x])/
         (363825*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) + 
        (\[Lambda]*(12815880 - 15341145*\[Lambda] - 393513788*\[Lambda]^2 - 
           7585744034*\[Lambda]^3 - 28982667632*\[Lambda]^4 - 
           106278059982*\[Lambda]^5 - 203601849672*\[Lambda]^6 - 
           433654706910*\[Lambda]^7 - 639337271036*\[Lambda]^8 - 
           976761038189*\[Lambda]^9 - 922961842952*\[Lambda]^10 - 
           605953993308*\[Lambda]^11 - 127902304896*\[Lambda]^12 - 
           133568512656*\[Lambda]^13 - 376636947296*\[Lambda]^14 - 
           323938838468*\[Lambda]^15 + 81607854328*\[Lambda]^16 + 
           282865663017*\[Lambda]^17 + 89255992764*\[Lambda]^18 - 
           124214951730*\[Lambda]^19 - 105203209536*\[Lambda]^20 + 
           3946010382*\[Lambda]^21 + 37401557112*\[Lambda]^22 + 
           13006808754*\[Lambda]^23 - 4071220500*\[Lambda]^24 - 
           3959079411*\[Lambda]^25 - 934288488*\[Lambda]^26 - 
           23623488*\[Lambda]^27 + 13787424*\[Lambda]^28)*H[{0, 0}, x])/
         (727650*(-1 + \[Lambda])^2*(1 + \[Lambda])^18) + 
        ((4595808 - 17066112*\[Lambda] - 277297272*\[Lambda]^2 - 
           755906977*\[Lambda]^3 + 125204038*\[Lambda]^4 + 
           3513534186*\[Lambda]^5 + 3651006106*\[Lambda]^6 - 
           6492174319*\[Lambda]^7 - 14931115464*\[Lambda]^8 - 
           727206584*\[Lambda]^9 + 21868796264*\[Lambda]^10 + 
           14201670279*\[Lambda]^11 - 17455079818*\[Lambda]^12 - 
           27530485898*\[Lambda]^13 - 10551651270*\[Lambda]^14 - 
           8702004375*\[Lambda]^15 - 29878861272*\[Lambda]^16 - 
           46309161360*\[Lambda]^17 - 29878861272*\[Lambda]^18 - 
           8702004375*\[Lambda]^19 - 10551651270*\[Lambda]^20 - 
           27530485898*\[Lambda]^21 - 17455079818*\[Lambda]^22 + 
           14201670279*\[Lambda]^23 + 21868796264*\[Lambda]^24 - 
           727206584*\[Lambda]^25 - 14931115464*\[Lambda]^26 - 
           6492174319*\[Lambda]^27 + 3651006106*\[Lambda]^28 + 
           3513534186*\[Lambda]^29 + 125204038*\[Lambda]^30 - 
           755906977*\[Lambda]^31 - 277297272*\[Lambda]^32 - 
           17066112*\[Lambda]^33 + 4595808*\[Lambda]^34)*H[{1, 0}, x])/
         (727650*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) + 
        (896*\[Lambda]*H[{-1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (896*\[Lambda]*H[{0, -1, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (448*\[Lambda]*H[{0, 1, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (448*\[Lambda]*H[{1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (672*\[Lambda]*Zeta[3])/(55*(-1 + \[Lambda])^2))) + 
    CA*((7712869*nl*TF)/1275750 + 2*nh*TF*
       ((12395980800 - 29516659200*\[Lambda] - 786764462400*\[Lambda]^2 - 
          2929534272000*\[Lambda]^3 - 2430280960668*\[Lambda]^4 + 
          8878491427356*\[Lambda]^5 + 21312895594473*\[Lambda]^6 - 
          541704016872*\[Lambda]^7 - 54678873493604*\[Lambda]^8 - 
          59516709843258*\[Lambda]^9 + 25958295935701*\[Lambda]^10 + 
          93357459827670*\[Lambda]^11 + 40430554363924*\[Lambda]^12 - 
          24097439256882*\[Lambda]^13 + 27565561528882*\[Lambda]^14 + 
          204304525038786*\[Lambda]^15 + 265535307523384*\[Lambda]^16 + 
          204304525038786*\[Lambda]^17 + 27565561528882*\[Lambda]^18 - 
          24097439256882*\[Lambda]^19 + 40430554363924*\[Lambda]^20 + 
          93357459827670*\[Lambda]^21 + 25958295935701*\[Lambda]^22 - 
          59516709843258*\[Lambda]^23 - 54678873493604*\[Lambda]^24 - 
          541704016872*\[Lambda]^25 + 21312895594473*\[Lambda]^26 + 
          8878491427356*\[Lambda]^27 - 2430280960668*\[Lambda]^28 - 
          2929534272000*\[Lambda]^29 - 786764462400*\[Lambda]^30 - 
          29516659200*\[Lambda]^31 + 12395980800*\[Lambda]^32)/
         (7858620000*\[Lambda]^8*(1 + \[Lambda])^16) + 
        ((68866560 - 215631360*\[Lambda] - 4340227920*\[Lambda]^2 - 
           12776148420*\[Lambda]^3 + 4549949562*\[Lambda]^4 + 
           81220921836*\[Lambda]^5 + 99918900651*\[Lambda]^6 - 
           155606393448*\[Lambda]^7 - 457120769177*\[Lambda]^8 - 
           105022243786*\[Lambda]^9 + 770442466115*\[Lambda]^10 + 
           756147990644*\[Lambda]^11 - 577425558949*\[Lambda]^12 - 
           2037639325372*\[Lambda]^13 - 2142872070592*\[Lambda]^14 - 
           4136928469144*\[Lambda]^15 - 5777896140250*\[Lambda]^16 - 
           9300568100460*\[Lambda]^17 - 7103229700570*\[Lambda]^18 - 
           6257462165656*\[Lambda]^19 - 3792176056768*\[Lambda]^20 - 
           3156809887420*\[Lambda]^21 - 1005379071397*\[Lambda]^22 + 
           602963988596*\[Lambda]^23 + 744532559939*\[Lambda]^24 - 
           109106220298*\[Lambda]^25 - 457204249497*\[Lambda]^26 - 
           155606393448*\[Lambda]^27 + 99918900651*\[Lambda]^28 + 
           81220921836*\[Lambda]^29 + 4549949562*\[Lambda]^30 - 
           12776148420*\[Lambda]^31 - 4340227920*\[Lambda]^32 - 
           215631360*\[Lambda]^33 + 68866560*\[Lambda]^34)*H[{0}, x])/
         (43659000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^17) - 
        (968*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 263745*\[Lambda]^3 + 
           761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 3527240*\[Lambda]^6 + 
           5696865*\[Lambda]^7 + 5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
           3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
           761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
           6849*\[Lambda]^15 + 140*\[Lambda]^16)*H[{1}, x])/
         (70875*(1 + \[Lambda])^16) - ((382592 - 624064*\[Lambda] - 
           25176004*\[Lambda]^2 - 108247643*\[Lambda]^3 - 
           129246532*\[Lambda]^4 + 274874199*\[Lambda]^5 + 
           933981260*\[Lambda]^6 + 357226445*\[Lambda]^7 - 
           2133846076*\[Lambda]^8 - 3314769477*\[Lambda]^9 + 
           224509332*\[Lambda]^10 + 4603597061*\[Lambda]^11 + 
           2398771188*\[Lambda]^12 - 4522409117*\[Lambda]^13 - 
           8412718932*\[Lambda]^14 - 4983070647*\[Lambda]^15 - 
           6900057012*\[Lambda]^16 - 7687778677*\[Lambda]^17 - 
           14613289232*\[Lambda]^18 - 7687778677*\[Lambda]^19 - 
           6900057012*\[Lambda]^20 - 4983070647*\[Lambda]^21 - 
           8412718932*\[Lambda]^22 - 4522409117*\[Lambda]^23 + 
           2398771188*\[Lambda]^24 + 4603597061*\[Lambda]^25 + 
           224509332*\[Lambda]^26 - 3314769477*\[Lambda]^27 - 
           2133846076*\[Lambda]^28 + 357226445*\[Lambda]^29 + 
           933981260*\[Lambda]^30 + 274874199*\[Lambda]^31 - 
           129246532*\[Lambda]^32 - 108247643*\[Lambda]^33 - 
           25176004*\[Lambda]^34 - 624064*\[Lambda]^35 + 382592*\[Lambda]^36)*
          H[{-1, 0}, x])/(121275*(-1 + \[Lambda])*\[Lambda]^9*
          (1 + \[Lambda])^17) + (\[Lambda]*(-3119270 - 22441655*\[Lambda] - 
           122854786*\[Lambda]^2 - 223215878*\[Lambda]^3 + 
           111427256*\[Lambda]^4 + 4026851934*\[Lambda]^5 + 
           14060879560*\[Lambda]^6 + 34341542358*\[Lambda]^7 + 
           48850339408*\[Lambda]^8 + 59063656593*\[Lambda]^9 + 
           55162499644*\[Lambda]^10 + 65496560796*\[Lambda]^11 + 
           57868007848*\[Lambda]^12 + 25084377360*\[Lambda]^13 - 
           20301877024*\[Lambda]^14 - 23994884588*\[Lambda]^15 + 
           7451782814*\[Lambda]^16 + 23866226471*\[Lambda]^17 + 
           7088643018*\[Lambda]^18 - 11015987766*\[Lambda]^19 - 
           9203482008*\[Lambda]^20 + 247056738*\[Lambda]^21 + 
           3189683376*\[Lambda]^22 + 1149365526*\[Lambda]^23 - 
           312211584*\[Lambda]^24 - 322870737*\[Lambda]^25 - 
           76675788*\[Lambda]^26 - 1872192*\[Lambda]^27 + 
           1147776*\[Lambda]^28)*H[{0, 0}, x])/(242550*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^18) + (7744*\[Lambda]*(1 + 8*\[Lambda] + 
           64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
           1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
           4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
           1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
           64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0, 1}, x])/
         (225*(-1 + \[Lambda])*(1 + \[Lambda])^17) + 
        ((382592 - 2154432*\[Lambda] - 18853828*\[Lambda]^2 - 
           21436107*\[Lambda]^3 + 77856000*\[Lambda]^4 + 
           169636585*\[Lambda]^5 - 107102824*\[Lambda]^6 - 
           522169662*\[Lambda]^7 - 158952824*\[Lambda]^8 + 
           712834502*\[Lambda]^9 + 531017772*\[Lambda]^10 - 
           572715825*\[Lambda]^11 - 654583280*\[Lambda]^12 + 
           565272531*\[Lambda]^13 + 1558393240*\[Lambda]^14 + 
           1672484328*\[Lambda]^15 + 1632567744*\[Lambda]^16 + 
           1672484328*\[Lambda]^17 + 1558393240*\[Lambda]^18 + 
           565272531*\[Lambda]^19 - 654583280*\[Lambda]^20 - 
           572715825*\[Lambda]^21 + 531017772*\[Lambda]^22 + 
           712834502*\[Lambda]^23 - 158952824*\[Lambda]^24 - 
           522169662*\[Lambda]^25 - 107102824*\[Lambda]^26 + 
           169636585*\[Lambda]^27 + 77856000*\[Lambda]^28 - 
           21436107*\[Lambda]^29 - 18853828*\[Lambda]^30 - 
           2154432*\[Lambda]^31 + 382592*\[Lambda]^32)*H[{1, 0}, x])/
         (242550*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^13) - 
        (448*\[Lambda]*H[{-1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (448*\[Lambda]*H[{0, -1, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (224*\[Lambda]*H[{0, 1, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (224*\[Lambda]*H[{1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (336*\[Lambda]*Zeta[3])/(55*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((4*nl*TF)/33 + 2*nh*TF*
     ((1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 5151091*\[Lambda]^3 + 
        19663760*\[Lambda]^4 + 73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
        376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
        824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
        824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
        376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
        73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
        5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 81191*\[Lambda]^19 + 
        1260*\[Lambda]^20)/(20790*(1 + \[Lambda])^20) - 
      (4*\[Lambda]*(1 + 10*\[Lambda] + 100*\[Lambda]^2 + 450*\[Lambda]^3 + 
         2025*\[Lambda]^4 + 5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 
         25200*\[Lambda]^7 + 44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 
         63504*\[Lambda]^10 + 52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 
         25200*\[Lambda]^13 + 14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 
         2025*\[Lambda]^16 + 450*\[Lambda]^17 + 100*\[Lambda]^18 + 
         10*\[Lambda]^19 + \[Lambda]^20)*H[{0}, x])/(3*(-1 + \[Lambda])*
        (1 + \[Lambda])^21))) + 
  a^2*fl02*(((-224*CF*nl*TF)/1815 + CA*((53782*nl*TF)/38115 + 
        2*nh*TF*((26891*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
             5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
             73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
             376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
             824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
             824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
             376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
             73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
             5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 
             81191*\[Lambda]^19 + 1260*\[Lambda]^20))/
           (48024900*(1 + \[Lambda])^20) - (53782*\[Lambda]*
            (1 + 10*\[Lambda] + 100*\[Lambda]^2 + 450*\[Lambda]^3 + 
             2025*\[Lambda]^4 + 5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 
             25200*\[Lambda]^7 + 44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 
             63504*\[Lambda]^10 + 52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 
             25200*\[Lambda]^13 + 14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 
             2025*\[Lambda]^16 + 450*\[Lambda]^17 + 100*\[Lambda]^18 + 
             10*\[Lambda]^19 + \[Lambda]^20)*H[{0}, x])/
           (3465*(-1 + \[Lambda])*(1 + \[Lambda])^21))))*Log[Q^2/\[Mu]^2] + 
    CF*((-509195549*nl*TF)/352182600 + 
      2*nh*TF*((674253720000 - 1682736930000*\[Lambda] - 
          61406623404000*\[Lambda]^2 - 305017707197700*\[Lambda]^3 - 
          494977363738200*\[Lambda]^4 + 613179850191300*\[Lambda]^5 + 
          3332175885317040*\[Lambda]^6 + 2543514419699747*\[Lambda]^7 - 
          7835379188561836*\[Lambda]^8 - 17511589081890489*\[Lambda]^9 - 
          3031574954434044*\[Lambda]^10 + 28764487731304566*\[Lambda]^11 + 
          28305764657691504*\[Lambda]^12 - 21207071425779078*\[Lambda]^13 - 
          55839991473989300*\[Lambda]^14 - 21807811517597675*\[Lambda]^15 + 
          28269097139950860*\[Lambda]^16 + 26369558546198481*\[Lambda]^17 - 
          23352994023627168*\[Lambda]^18 - 46014101327503152*\[Lambda]^19 - 
          57842629422137712*\[Lambda]^20 - 46014101327503152*\[Lambda]^21 - 
          23352994023627168*\[Lambda]^22 + 26369558546198481*\[Lambda]^23 + 
          28269097139950860*\[Lambda]^24 - 21807811517597675*\[Lambda]^25 - 
          55839991473989300*\[Lambda]^26 - 21207071425779078*\[Lambda]^27 + 
          28305764657691504*\[Lambda]^28 + 28764487731304566*\[Lambda]^29 - 
          3031574954434044*\[Lambda]^30 - 17511589081890489*\[Lambda]^31 - 
          7835379188561836*\[Lambda]^32 + 2543514419699747*\[Lambda]^33 + 
          3332175885317040*\[Lambda]^34 + 613179850191300*\[Lambda]^35 - 
          494977363738200*\[Lambda]^36 - 305017707197700*\[Lambda]^37 - 
          61406623404000*\[Lambda]^38 - 1682736930000*\[Lambda]^39 + 
          674253720000*\[Lambda]^40)/(102162060000*\[Lambda]^10*
          (1 + \[Lambda])^20) + ((5618781000 - 18236893500*\[Lambda] - 
           508735483200*\[Lambda]^2 - 2139140579310*\[Lambda]^3 - 
           1533681831780*\[Lambda]^4 + 11604305673240*\[Lambda]^5 + 
           29502565127610*\[Lambda]^6 - 6150128799907*\[Lambda]^7 - 
           117648948074529*\[Lambda]^8 - 125515980286279*\[Lambda]^9 + 
           168072961813163*\[Lambda]^10 + 449547405272405*\[Lambda]^11 + 
           95693332810850*\[Lambda]^12 - 654513914717298*\[Lambda]^13 - 
           619016500282894*\[Lambda]^14 + 446997849479397*\[Lambda]^15 + 
           1215662398808965*\[Lambda]^16 + 710139217068975*\[Lambda]^17 + 
           323552972027473*\[Lambda]^18 + 844610041989527*\[Lambda]^19 + 
           2618217137388142*\[Lambda]^20 + 3031597824955100*\[Lambda]^21 + 
           2618217137388142*\[Lambda]^22 + 844610041989527*\[Lambda]^23 + 
           323552972027473*\[Lambda]^24 + 710139217068975*\[Lambda]^25 + 
           1215662398808965*\[Lambda]^26 + 446997849479397*\[Lambda]^27 - 
           619016500282894*\[Lambda]^28 - 654513914717298*\[Lambda]^29 + 
           95693332810850*\[Lambda]^30 + 449547405272405*\[Lambda]^31 + 
           168072961813163*\[Lambda]^32 - 125515980286279*\[Lambda]^33 - 
           117648948074529*\[Lambda]^34 - 6150128799907*\[Lambda]^35 + 
           29502565127610*\[Lambda]^36 + 11604305673240*\[Lambda]^37 - 
           1533681831780*\[Lambda]^38 - 2139140579310*\[Lambda]^39 - 
           508735483200*\[Lambda]^40 - 18236893500*\[Lambda]^41 + 
           5618781000*\[Lambda]^42)*H[{0}, x])/(851350500*(-1 + \[Lambda])*
          \[Lambda]^10*(1 + \[Lambda])^21) - 
        (2*(93646350 - 350771400*\[Lambda] - 8147461770*\[Lambda]^2 - 
           32014957716*\[Lambda]^3 - 23597851200*\[Lambda]^4 + 
           138686129869*\[Lambda]^5 + 324233755771*\[Lambda]^6 - 
           108887196596*\[Lambda]^7 - 1201934507237*\[Lambda]^8 - 
           1071040389866*\[Lambda]^9 + 1553879548783*\[Lambda]^10 + 
           3255714843432*\[Lambda]^11 - 128612035467*\[Lambda]^12 - 
           4867542048408*\[Lambda]^13 - 3277439817757*\[Lambda]^14 + 
           2844782412392*\[Lambda]^15 + 3937709753543*\[Lambda]^16 - 
           2024400890038*\[Lambda]^17 - 7364436332773*\[Lambda]^18 - 
           8433596756488*\[Lambda]^19 - 7333841343843*\[Lambda]^20 - 
           7294250959962*\[Lambda]^21 - 7333841343843*\[Lambda]^22 - 
           8433596756488*\[Lambda]^23 - 7364436332773*\[Lambda]^24 - 
           2024400890038*\[Lambda]^25 + 3937709753543*\[Lambda]^26 + 
           2844782412392*\[Lambda]^27 - 3277439817757*\[Lambda]^28 - 
           4867542048408*\[Lambda]^29 - 128612035467*\[Lambda]^30 + 
           3255714843432*\[Lambda]^31 + 1553879548783*\[Lambda]^32 - 
           1071040389866*\[Lambda]^33 - 1201934507237*\[Lambda]^34 - 
           108887196596*\[Lambda]^35 + 324233755771*\[Lambda]^36 + 
           138686129869*\[Lambda]^37 - 23597851200*\[Lambda]^38 - 
           32014957716*\[Lambda]^39 - 8147461770*\[Lambda]^40 - 
           350771400*\[Lambda]^41 + 93646350*\[Lambda]^42)*H[{-1, 0}, x])/
         (14189175*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^19) + 
        (\[Lambda]*(214535685 - 196341021*\[Lambda] - 8776810204*
            \[Lambda]^2 - 221188847382*\[Lambda]^3 - 1090063275294*
            \[Lambda]^4 - 5191874753857*\[Lambda]^5 - 13529191642245*
            \[Lambda]^6 - 37607546207124*\[Lambda]^7 - 72216279196790*
            \[Lambda]^8 - 142220823019671*\[Lambda]^9 - 192817818303897*
            \[Lambda]^10 - 230366832038602*\[Lambda]^11 - 
           185889958557951*\[Lambda]^12 - 157846803295863*\[Lambda]^13 - 
           144486107687648*\[Lambda]^14 - 139255560231660*\[Lambda]^15 - 
           55005281001873*\[Lambda]^16 + 46628446149053*\[Lambda]^17 + 
           57382848856536*\[Lambda]^18 - 20346952834242*\[Lambda]^19 - 
           63242276260864*\[Lambda]^20 - 21484650822147*\[Lambda]^21 + 
           29180713350783*\[Lambda]^22 + 26628690456204*\[Lambda]^23 - 
           2083981780584*\[Lambda]^24 - 12786189137253*\[Lambda]^25 - 
           5020449926901*\[Lambda]^26 + 1856372925186*\[Lambda]^27 + 
           2021350178133*\[Lambda]^28 + 324408367227*\[Lambda]^29 - 
           261059610546*\[Lambda]^30 - 145491521868*\[Lambda]^31 - 
           26547013710*\[Lambda]^32 - 490436100*\[Lambda]^33 + 
           280939050*\[Lambda]^34)*H[{0, 0}, x])/(14189175*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^22) + ((93646350 - 350771400*\[Lambda] - 
           8147461770*\[Lambda]^2 - 32014957716*\[Lambda]^3 - 
           23597851200*\[Lambda]^4 + 138686129869*\[Lambda]^5 + 
           324233755771*\[Lambda]^6 - 108887196596*\[Lambda]^7 - 
           1201934507237*\[Lambda]^8 - 1071040389866*\[Lambda]^9 + 
           1553879548783*\[Lambda]^10 + 3255714843432*\[Lambda]^11 - 
           128612035467*\[Lambda]^12 - 4867542048408*\[Lambda]^13 - 
           3277439817757*\[Lambda]^14 + 2844782412392*\[Lambda]^15 + 
           3937709753543*\[Lambda]^16 - 2024400890038*\[Lambda]^17 - 
           7364436332773*\[Lambda]^18 - 8433596756488*\[Lambda]^19 - 
           7333841343843*\[Lambda]^20 - 7294250959962*\[Lambda]^21 - 
           7333841343843*\[Lambda]^22 - 8433596756488*\[Lambda]^23 - 
           7364436332773*\[Lambda]^24 - 2024400890038*\[Lambda]^25 + 
           3937709753543*\[Lambda]^26 + 2844782412392*\[Lambda]^27 - 
           3277439817757*\[Lambda]^28 - 4867542048408*\[Lambda]^29 - 
           128612035467*\[Lambda]^30 + 3255714843432*\[Lambda]^31 + 
           1553879548783*\[Lambda]^32 - 1071040389866*\[Lambda]^33 - 
           1201934507237*\[Lambda]^34 - 108887196596*\[Lambda]^35 + 
           324233755771*\[Lambda]^36 + 138686129869*\[Lambda]^37 - 
           23597851200*\[Lambda]^38 - 32014957716*\[Lambda]^39 - 
           8147461770*\[Lambda]^40 - 350771400*\[Lambda]^41 + 
           93646350*\[Lambda]^42)*H[{1, 0}, x])/(14189175*(-1 + \[Lambda])*
          \[Lambda]^11*(1 + \[Lambda])^19) + (192*\[Lambda]*H[{-1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (192*\[Lambda]*H[{0, -1, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (96*\[Lambda]*H[{0, 1, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (96*\[Lambda]*H[{1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (144*\[Lambda]*Zeta[3])/
         (13*(-1 + \[Lambda])^2))) + CA*((2460678191*nl*TF)/528273900 + 
      2*nh*TF*((114164792280000 - 278453172690000*\[Lambda] - 
          10310810919948000*\[Lambda]^2 - 50881077241740900*\[Lambda]^3 - 
          79298363967391800*\[Lambda]^4 + 119950601041910100*\[Lambda]^5 + 
          595644642749467080*\[Lambda]^6 + 447925192695233099*\[Lambda]^7 - 
          1388490881874884172*\[Lambda]^8 - 3113129666374444178*\[Lambda]^9 - 
          616896117269575598*\[Lambda]^10 + 4904945670200390562*
           \[Lambda]^11 + 4736647408153194398*\[Lambda]^12 - 
          4084656996774226246*\[Lambda]^13 - 10081643376300256710*
           \[Lambda]^14 - 2603927458216218860*\[Lambda]^15 + 
          10152775562249813940*\[Lambda]^16 + 18352112885866842027*
           \[Lambda]^17 + 18418244231378197884*\[Lambda]^18 + 
          24659316795413427996*\[Lambda]^19 + 23831937151050969156*
           \[Lambda]^20 + 24659316795413427996*\[Lambda]^21 + 
          18418244231378197884*\[Lambda]^22 + 18352112885866842027*
           \[Lambda]^23 + 10152775562249813940*\[Lambda]^24 - 
          2603927458216218860*\[Lambda]^25 - 10081643376300256710*
           \[Lambda]^26 - 4084656996774226246*\[Lambda]^27 + 
          4736647408153194398*\[Lambda]^28 + 4904945670200390562*
           \[Lambda]^29 - 616896117269575598*\[Lambda]^30 - 
          3113129666374444178*\[Lambda]^31 - 1388490881874884172*
           \[Lambda]^32 + 447925192695233099*\[Lambda]^33 + 
          595644642749467080*\[Lambda]^34 + 119950601041910100*\[Lambda]^35 - 
          79298363967391800*\[Lambda]^36 - 50881077241740900*\[Lambda]^37 - 
          10310810919948000*\[Lambda]^38 - 278453172690000*\[Lambda]^39 + 
          114164792280000*\[Lambda]^40)/(86531264820000*\[Lambda]^10*
          (1 + \[Lambda])^20) + ((24710994000 - 78804495000*\[Lambda] - 
           2219693414400*\[Lambda]^2 - 9258220915020*\[Lambda]^3 - 
           5917761871560*\[Lambda]^4 + 53571472111080*\[Lambda]^5 + 
           132628285318320*\[Lambda]^6 - 33105226130944*\[Lambda]^7 - 
           542808309074658*\[Lambda]^8 - 579477132884353*\[Lambda]^9 + 
           757598267041736*\[Lambda]^10 + 2042733271026980*\[Lambda]^11 + 
           428079900776570*\[Lambda]^12 - 3045087680594802*\[Lambda]^13 - 
           3073807587061246*\[Lambda]^14 + 916080046752468*\[Lambda]^15 + 
           2322962197466260*\[Lambda]^16 - 6558685807841559*\[Lambda]^17 - 
           17398083818929706*\[Lambda]^18 - 32251344189427480*\[Lambda]^19 - 
           34348464587196476*\[Lambda]^20 - 45252416753969980*\[Lambda]^21 - 
           39989463962407676*\[Lambda]^22 - 41653009814779480*\[Lambda]^23 - 
           25648525081993706*\[Lambda]^24 - 12917829904289559*\[Lambda]^25 - 
           781232065131740*\[Lambda]^26 - 517811011633032*\[Lambda]^27 - 
           3472396180750246*\[Lambda]^28 - 3151428731696802*\[Lambda]^29 + 
           414247950215570*\[Lambda]^30 + 2041030291425800*\[Lambda]^31 + 
           757571838566936*\[Lambda]^32 - 579477132884353*\[Lambda]^33 - 
           542808309074658*\[Lambda]^34 - 33105226130944*\[Lambda]^35 + 
           132628285318320*\[Lambda]^36 + 53571472111080*\[Lambda]^37 - 
           5917761871560*\[Lambda]^38 - 9258220915020*\[Lambda]^39 - 
           2219693414400*\[Lambda]^40 - 78804495000*\[Lambda]^41 + 
           24710994000*\[Lambda]^42)*H[{0}, x])/(18729711000*(-1 + \[Lambda])*
          \[Lambda]^10*(1 + \[Lambda])^21) - 
        (26891*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
           5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
           73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
           376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
           824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
           824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
           376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
           73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
           5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 81191*\[Lambda]^19 + 
           1260*\[Lambda]^20)*H[{1}, x])/(24012450*(1 + \[Lambda])^20) - 
        ((37440900 - 63239400*\[Lambda] - 3470511240*\[Lambda]^2 - 
           19184213832*\[Lambda]^3 - 36640707264*\[Lambda]^4 + 
           30031059086*\[Lambda]^5 + 244481078643*\[Lambda]^6 + 
           281195962640*\[Lambda]^7 - 461409339556*\[Lambda]^8 - 
           1503349990102*\[Lambda]^9 - 777925880602*\[Lambda]^10 + 
           2132438842674*\[Lambda]^11 + 3187662408770*\[Lambda]^12 - 
           979369614090*\[Lambda]^13 - 5882044049000*\[Lambda]^14 - 
           4231036681830*\[Lambda]^15 + 1649481212470*\[Lambda]^16 + 
           3099699117550*\[Lambda]^17 - 4232720552942*\[Lambda]^18 - 
           9260616571514*\[Lambda]^19 - 13959547166664*\[Lambda]^20 - 
           8596119627182*\[Lambda]^21 - 12344979870390*\[Lambda]^22 - 
           8596119627182*\[Lambda]^23 - 13959547166664*\[Lambda]^24 - 
           9260616571514*\[Lambda]^25 - 4232720552942*\[Lambda]^26 + 
           3099699117550*\[Lambda]^27 + 1649481212470*\[Lambda]^28 - 
           4231036681830*\[Lambda]^29 - 5882044049000*\[Lambda]^30 - 
           979369614090*\[Lambda]^31 + 3187662408770*\[Lambda]^32 + 
           2132438842674*\[Lambda]^33 - 777925880602*\[Lambda]^34 - 
           1503349990102*\[Lambda]^35 - 461409339556*\[Lambda]^36 + 
           281195962640*\[Lambda]^37 + 244481078643*\[Lambda]^38 + 
           30031059086*\[Lambda]^39 - 36640707264*\[Lambda]^40 - 
           19184213832*\[Lambda]^41 - 3470511240*\[Lambda]^42 - 
           63239400*\[Lambda]^43 + 37440900*\[Lambda]^44)*H[{-1, 0}, x])/
         (14189175*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^21) + 
        (\[Lambda]*(-329648865 - 3002440872*\[Lambda] - 
           21950477792*\[Lambda]^2 - 61050051306*\[Lambda]^3 - 
           78385254528*\[Lambda]^4 + 785795591608*\[Lambda]^5 + 
           4063339555623*\[Lambda]^6 + 14493022767024*\[Lambda]^7 + 
           30782312253740*\[Lambda]^8 + 57446307963486*\[Lambda]^9 + 
           79704204590847*\[Lambda]^10 + 110577969470626*\[Lambda]^11 + 
           118735781480949*\[Lambda]^12 + 108279620226882*\[Lambda]^13 + 
           53930212516574*\[Lambda]^14 + 12297662435832*\[Lambda]^15 + 
           8220225969387*\[Lambda]^16 + 31499399673748*\[Lambda]^17 + 
           25907844795882*\[Lambda]^18 - 9040815993726*\[Lambda]^19 - 
           27056641917422*\[Lambda]^20 - 9320808827964*\[Lambda]^21 + 
           11898197117571*\[Lambda]^22 + 10907366498328*\[Lambda]^23 - 
           949549623138*\[Lambda]^24 - 5353637858226*\[Lambda]^25 - 
           2117671254597*\[Lambda]^26 + 753494710662*\[Lambda]^27 + 
           843365357721*\[Lambda]^28 + 147645818754*\[Lambda]^29 - 
           99510588072*\[Lambda]^30 - 57362923296*\[Lambda]^31 - 
           10523856420*\[Lambda]^32 - 189718200*\[Lambda]^33 + 
           112322700*\[Lambda]^34)*H[{0, 0}, x])/(28378350*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^22) + (107564*\[Lambda]*(1 + 10*\[Lambda] + 
           100*\[Lambda]^2 + 450*\[Lambda]^3 + 2025*\[Lambda]^4 + 
           5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 25200*\[Lambda]^7 + 
           44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 63504*\[Lambda]^10 + 
           52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 25200*\[Lambda]^13 + 
           14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 2025*\[Lambda]^16 + 
           450*\[Lambda]^17 + 100*\[Lambda]^18 + 10*\[Lambda]^19 + 
           \[Lambda]^20)*H[{0, 1}, x])/(3465*(-1 + \[Lambda])*
          (1 + \[Lambda])^21) + ((37440900 - 213003000*\[Lambda] - 
           2843144640*\[Lambda]^2 - 6683380872*\[Lambda]^3 + 
           7966255164*\[Lambda]^4 + 49851905222*\[Lambda]^5 + 
           26852594899*\[Lambda]^6 - 150507488072*\[Lambda]^7 - 
           227868832714*\[Lambda]^8 + 153907984368*\[Lambda]^9 + 
           548832535599*\[Lambda]^10 + 75643612998*\[Lambda]^11 - 
           794789412414*\[Lambda]^12 - 594502277586*\[Lambda]^13 + 
           501389464237*\[Lambda]^14 + 830360285396*\[Lambda]^15 + 
           276423857222*\[Lambda]^16 + 357911860924*\[Lambda]^17 + 
           1539926158209*\[Lambda]^18 + 2696070747822*\[Lambda]^19 + 
           3158399547876*\[Lambda]^20 + 2696070747822*\[Lambda]^21 + 
           1539926158209*\[Lambda]^22 + 357911860924*\[Lambda]^23 + 
           276423857222*\[Lambda]^24 + 830360285396*\[Lambda]^25 + 
           501389464237*\[Lambda]^26 - 594502277586*\[Lambda]^27 - 
           794789412414*\[Lambda]^28 + 75643612998*\[Lambda]^29 + 
           548832535599*\[Lambda]^30 + 153907984368*\[Lambda]^31 - 
           227868832714*\[Lambda]^32 - 150507488072*\[Lambda]^33 + 
           26852594899*\[Lambda]^34 + 49851905222*\[Lambda]^35 + 
           7966255164*\[Lambda]^36 - 6683380872*\[Lambda]^37 - 
           2843144640*\[Lambda]^38 - 213003000*\[Lambda]^39 + 
           37440900*\[Lambda]^40)*H[{1, 0}, x])/(28378350*(-1 + \[Lambda])*
          \[Lambda]^11*(1 + \[Lambda])^17) - (96*\[Lambda]*H[{-1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (96*\[Lambda]*H[{0, -1, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (48*\[Lambda]*H[{0, 1, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (48*\[Lambda]*H[{1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (72*\[Lambda]*Zeta[3])/
         (13*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/91 + 2*nh*TF*
     ((13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
        105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
        2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
        19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
        75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
        145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
        145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
        75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
        19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
        2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
        105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
        1118273*\[Lambda]^23 + 13860*\[Lambda]^24)/
       (315315*(1 + \[Lambda])^24) - 
      (8*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 792*\[Lambda]^3 + 
         4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 48400*\[Lambda]^6 + 
         108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 392040*\[Lambda]^9 + 
         627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 853776*\[Lambda]^12 + 
         731808*\[Lambda]^13 + 627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
         245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
         14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
         144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0}, x])/
       (7*(-1 + \[Lambda])*(1 + \[Lambda])^25))) + 
  a^2*fl02*(((-316*CF*nl*TF)/3549 + CA*((404932*nl*TF)/372645 + 
        2*nh*TF*((9203*(13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
             105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
             2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
             19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
             75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
             145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
             145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
             75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
             19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
             2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
             105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
             1118273*\[Lambda]^23 + 13860*\[Lambda]^24))/
           (234766350*(1 + \[Lambda])^24) - (404932*\[Lambda]*
            (1 + 12*\[Lambda] + 144*\[Lambda]^2 + 792*\[Lambda]^3 + 
             4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 48400*\[Lambda]^6 + 
             108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 392040*\[Lambda]^9 + 
             627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
             853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 
             627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
             245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
             14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
             144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0}, x])/
           (28665*(-1 + \[Lambda])*(1 + \[Lambda])^25))))*Log[Q^2/\[Mu]^2] + 
    CF*((-197186301194*nl*TF)/179847793125 + 
      2*nh*TF*((187320161952000 - 472530438072000*\[Lambda] - 
          22826145323520000*\[Lambda]^2 - 141589095677290800*\[Lambda]^3 - 
          333065171383335720*\[Lambda]^4 + 72170029153577880*\[Lambda]^5 + 
          2035667936395113390*\[Lambda]^6 + 3302765770658633568*\[Lambda]^7 - 
          3300517202792535346*\[Lambda]^8 - 17214753377969072386*
           \[Lambda]^9 - 14660051997287350262*\[Lambda]^10 + 
          23771989293048195205*\[Lambda]^11 + 54728250710525800392*
           \[Lambda]^12 + 3461004166933660133*\[Lambda]^13 - 
          97042831339383378143*\[Lambda]^14 - 96008056262417590602*
           \[Lambda]^15 + 44994796147096132682*\[Lambda]^16 + 
          137521051278421005874*\[Lambda]^17 + 31017570577837498905*
           \[Lambda]^18 - 132056231570353240189*\[Lambda]^19 - 
          148587022322061458272*\[Lambda]^20 - 33591180269015962997*
           \[Lambda]^21 - 24651495546786891314*\[Lambda]^22 - 
          108164422940993050086*\[Lambda]^23 - 199162585585945349424*
           \[Lambda]^24 - 108164422940993050086*\[Lambda]^25 - 
          24651495546786891314*\[Lambda]^26 - 33591180269015962997*
           \[Lambda]^27 - 148587022322061458272*\[Lambda]^28 - 
          132056231570353240189*\[Lambda]^29 + 31017570577837498905*
           \[Lambda]^30 + 137521051278421005874*\[Lambda]^31 + 
          44994796147096132682*\[Lambda]^32 - 96008056262417590602*
           \[Lambda]^33 - 97042831339383378143*\[Lambda]^34 + 
          3461004166933660133*\[Lambda]^35 + 54728250710525800392*
           \[Lambda]^36 + 23771989293048195205*\[Lambda]^37 - 
          14660051997287350262*\[Lambda]^38 - 17214753377969072386*
           \[Lambda]^39 - 3300517202792535346*\[Lambda]^40 + 
          3302765770658633568*\[Lambda]^41 + 2035667936395113390*
           \[Lambda]^42 + 72170029153577880*\[Lambda]^43 - 
          333065171383335720*\[Lambda]^44 - 141589095677290800*\[Lambda]^45 - 
          22826145323520000*\[Lambda]^46 - 472530438072000*\[Lambda]^47 + 
          187320161952000*\[Lambda]^48)/(27532675170000*\[Lambda]^12*
          (1 + \[Lambda])^24) + ((892000771200 - 2919145521600*\[Lambda] - 
           108203850216000*\[Lambda]^2 - 589682084579280*\[Lambda]^3 - 
           934838464187880*\[Lambda]^4 + 2435488269288480*\[Lambda]^5 + 
           11567698762786260*\[Lambda]^6 + 8075858788862124*\[Lambda]^7 - 
           40245245297805298*\[Lambda]^8 - 91112476452115192*\[Lambda]^9 + 
           11613708304725477*\[Lambda]^10 + 272738325420440928*\[Lambda]^11 + 
           269723084021042427*\[Lambda]^12 - 320298726502004604*
            \[Lambda]^13 - 810278680250044021*\[Lambda]^14 - 
           140577138122439052*\[Lambda]^15 + 1146469367083428699*
            \[Lambda]^16 + 1112208586437305224*\[Lambda]^17 - 
           477601572758859983*\[Lambda]^18 - 1309379921839174668*
            \[Lambda]^19 + 258058264231083513*\[Lambda]^20 + 
           2377164997766141532*\[Lambda]^21 + 3684789408530687349*
            \[Lambda]^22 + 3594233760275555356*\[Lambda]^23 + 
           4623423839221202017*\[Lambda]^24 + 4459525807047501024*
            \[Lambda]^25 + 4623423839221202017*\[Lambda]^26 + 
           3594233760275555356*\[Lambda]^27 + 3684789408530687349*
            \[Lambda]^28 + 2377164997766141532*\[Lambda]^29 + 
           258058264231083513*\[Lambda]^30 - 1309379921839174668*
            \[Lambda]^31 - 477601572758859983*\[Lambda]^32 + 
           1112208586437305224*\[Lambda]^33 + 1146469367083428699*
            \[Lambda]^34 - 140577138122439052*\[Lambda]^35 - 
           810278680250044021*\[Lambda]^36 - 320298726502004604*
            \[Lambda]^37 + 269723084021042427*\[Lambda]^38 + 
           272738325420440928*\[Lambda]^39 + 11613708304725477*\[Lambda]^40 - 
           91112476452115192*\[Lambda]^41 - 40245245297805298*\[Lambda]^42 + 
           8075858788862124*\[Lambda]^43 + 11567698762786260*\[Lambda]^44 + 
           2435488269288480*\[Lambda]^45 - 934838464187880*\[Lambda]^46 - 
           589682084579280*\[Lambda]^47 - 108203850216000*\[Lambda]^48 - 
           2919145521600*\[Lambda]^49 + 892000771200*\[Lambda]^50)*H[{0}, x])/
         (131107977000*(-1 + \[Lambda])*\[Lambda]^12*(1 + \[Lambda])^25) - 
        ((2123811360 - 8012252160*\[Lambda] - 250082403120*\[Lambda]^2 - 
           1288954814004*\[Lambda]^3 - 2008765513584*\[Lambda]^4 + 
           4253002584624*\[Lambda]^5 + 19779689884384*\[Lambda]^6 + 
           11783609155145*\[Lambda]^7 - 65219172772922*\[Lambda]^8 - 
           131961315456160*\[Lambda]^9 + 24120083213218*\[Lambda]^10 + 
           343177358703059*\[Lambda]^11 + 262663904280560*\[Lambda]^12 - 
           446792930780960*\[Lambda]^13 - 839094705863128*\[Lambda]^14 - 
           1975781280138*\[Lambda]^15 + 1080393358979988*\[Lambda]^16 + 
           676508379327648*\[Lambda]^17 - 792120486657140*\[Lambda]^18 - 
           1261616063167930*\[Lambda]^19 - 373244011294712*\[Lambda]^20 + 
           43671470359888*\[Lambda]^21 - 903489119058736*\[Lambda]^22 - 
           2244514383417572*\[Lambda]^23 - 2751337808688728*\[Lambda]^24 - 
           2859975041492800*\[Lambda]^25 - 2751337808688728*\[Lambda]^26 - 
           2244514383417572*\[Lambda]^27 - 903489119058736*\[Lambda]^28 + 
           43671470359888*\[Lambda]^29 - 373244011294712*\[Lambda]^30 - 
           1261616063167930*\[Lambda]^31 - 792120486657140*\[Lambda]^32 + 
           676508379327648*\[Lambda]^33 + 1080393358979988*\[Lambda]^34 - 
           1975781280138*\[Lambda]^35 - 839094705863128*\[Lambda]^36 - 
           446792930780960*\[Lambda]^37 + 262663904280560*\[Lambda]^38 + 
           343177358703059*\[Lambda]^39 + 24120083213218*\[Lambda]^40 - 
           131961315456160*\[Lambda]^41 - 65219172772922*\[Lambda]^42 + 
           11783609155145*\[Lambda]^43 + 19779689884384*\[Lambda]^44 + 
           4253002584624*\[Lambda]^45 - 2008765513584*\[Lambda]^46 - 
           1288954814004*\[Lambda]^47 - 250082403120*\[Lambda]^48 - 
           8012252160*\[Lambda]^49 + 2123811360*\[Lambda]^50)*H[{-1, 0}, x])/
         (156080925*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^23) + 
        (\[Lambda]*(4146284340 - 2390132707*\[Lambda] - 211070747836*
            \[Lambda]^2 - 6751127476340*\[Lambda]^3 - 40730643018872*
            \[Lambda]^4 - 238839484819566*\[Lambda]^5 - 784849599840480*
            \[Lambda]^6 - 2699877947520964*\[Lambda]^7 - 6460376451329140*
            \[Lambda]^8 - 15743654233825982*\[Lambda]^9 - 27615753925408084*
            \[Lambda]^10 - 45324513283109540*\[Lambda]^11 - 
           54730625870194960*\[Lambda]^12 - 64428601035147950*\[Lambda]^13 - 
           63966935887536304*\[Lambda]^14 - 65122544956447556*\[Lambda]^15 - 
           48479150440254892*\[Lambda]^16 - 21873819841159052*\[Lambda]^17 + 
           1037242852632980*\[Lambda]^18 - 2085129822249676*\[Lambda]^19 - 
           16774508365638048*\[Lambda]^20 - 15252843404305710*\[Lambda]^21 + 
           4171096978245808*\[Lambda]^22 + 14880081191908180*\[Lambda]^23 + 
           5121880190355380*\[Lambda]^24 - 7646013470944426*\[Lambda]^25 - 
           7329461957848812*\[Lambda]^26 + 486768080429652*\[Lambda]^27 + 
           3834481276115760*\[Lambda]^28 + 1530216784560582*\[Lambda]^29 - 
           849448367681328*\[Lambda]^30 - 918636130066188*\[Lambda]^31 - 
           144447582354888*\[Lambda]^32 + 169948424295255*\[Lambda]^33 + 
           93341061254280*\[Lambda]^34 + 2230945847568*\[Lambda]^35 - 
           13718323345896*\[Lambda]^36 - 5380101728892*\[Lambda]^37 - 
           798320722320*\[Lambda]^38 - 11293888320*\[Lambda]^39 + 
           6371434080*\[Lambda]^40)*H[{0, 0}, x])/(312161850*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^26) + 
        ((2123811360 - 8012252160*\[Lambda] - 250082403120*\[Lambda]^2 - 
           1288954814004*\[Lambda]^3 - 2008765513584*\[Lambda]^4 + 
           4253002584624*\[Lambda]^5 + 19779689884384*\[Lambda]^6 + 
           11783609155145*\[Lambda]^7 - 65219172772922*\[Lambda]^8 - 
           131961315456160*\[Lambda]^9 + 24120083213218*\[Lambda]^10 + 
           343177358703059*\[Lambda]^11 + 262663904280560*\[Lambda]^12 - 
           446792930780960*\[Lambda]^13 - 839094705863128*\[Lambda]^14 - 
           1975781280138*\[Lambda]^15 + 1080393358979988*\[Lambda]^16 + 
           676508379327648*\[Lambda]^17 - 792120486657140*\[Lambda]^18 - 
           1261616063167930*\[Lambda]^19 - 373244011294712*\[Lambda]^20 + 
           43671470359888*\[Lambda]^21 - 903489119058736*\[Lambda]^22 - 
           2244514383417572*\[Lambda]^23 - 2751337808688728*\[Lambda]^24 - 
           2859975041492800*\[Lambda]^25 - 2751337808688728*\[Lambda]^26 - 
           2244514383417572*\[Lambda]^27 - 903489119058736*\[Lambda]^28 + 
           43671470359888*\[Lambda]^29 - 373244011294712*\[Lambda]^30 - 
           1261616063167930*\[Lambda]^31 - 792120486657140*\[Lambda]^32 + 
           676508379327648*\[Lambda]^33 + 1080393358979988*\[Lambda]^34 - 
           1975781280138*\[Lambda]^35 - 839094705863128*\[Lambda]^36 - 
           446792930780960*\[Lambda]^37 + 262663904280560*\[Lambda]^38 + 
           343177358703059*\[Lambda]^39 + 24120083213218*\[Lambda]^40 - 
           131961315456160*\[Lambda]^41 - 65219172772922*\[Lambda]^42 + 
           11783609155145*\[Lambda]^43 + 19779689884384*\[Lambda]^44 + 
           4253002584624*\[Lambda]^45 - 2008765513584*\[Lambda]^46 - 
           1288954814004*\[Lambda]^47 - 250082403120*\[Lambda]^48 - 
           8012252160*\[Lambda]^49 + 2123811360*\[Lambda]^50)*H[{1, 0}, x])/
         (312161850*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^23) + 
        (1408*\[Lambda]*H[{-1, 0, 0}, x])/(105*(-1 + \[Lambda])^2) - 
        (1408*\[Lambda]*H[{0, -1, 0}, x])/(105*(-1 + \[Lambda])^2) + 
        (704*\[Lambda]*H[{0, 1, 0}, x])/(105*(-1 + \[Lambda])^2) - 
        (704*\[Lambda]*H[{1, 0, 0}, x])/(105*(-1 + \[Lambda])^2) - 
        (352*\[Lambda]*Zeta[3])/(35*(-1 + \[Lambda])^2))) + 
    CA*((4978992299*nl*TF)/1342863522 + 
      2*nh*TF*((5274885968352000 - 13087872533736000*\[Lambda] - 
          639313279172568000*\[Lambda]^2 - 3944961265953708000*\[Lambda]^3 - 
          9049518387603668520*\[Lambda]^4 + 3544673097328255620*\[Lambda]^5 + 
          61267483708259253750*\[Lambda]^6 + 97581563267766285240*
           \[Lambda]^7 - 96579465078401107114*\[Lambda]^8 - 
          503696248421127006973*\[Lambda]^9 - 429441444977385310990*
           \[Lambda]^10 + 690189261598567264209*\[Lambda]^11 + 
          1581524051862019781226*\[Lambda]^12 + 45311358398096612744*
           \[Lambda]^13 - 2972792724808979212989*\[Lambda]^14 - 
          3056852365473072661846*\[Lambda]^15 + 985671628715162353506*
           \[Lambda]^16 + 3836657048572550940374*\[Lambda]^17 + 
          1312931628591387764943*\[Lambda]^18 - 1566917304916005985592*
           \[Lambda]^19 + 1141356051597076360366*\[Lambda]^20 + 
          10775214311349351920147*\[Lambda]^21 + 16737173112406190152198*
           \[Lambda]^22 + 21379255348520455720477*\[Lambda]^23 + 
          19287792940841777289648*\[Lambda]^24 + 21379255348520455720477*
           \[Lambda]^25 + 16737173112406190152198*\[Lambda]^26 + 
          10775214311349351920147*\[Lambda]^27 + 1141356051597076360366*
           \[Lambda]^28 - 1566917304916005985592*\[Lambda]^29 + 
          1312931628591387764943*\[Lambda]^30 + 3836657048572550940374*
           \[Lambda]^31 + 985671628715162353506*\[Lambda]^32 - 
          3056852365473072661846*\[Lambda]^33 - 2972792724808979212989*
           \[Lambda]^34 + 45311358398096612744*\[Lambda]^35 + 
          1581524051862019781226*\[Lambda]^36 + 690189261598567264209*
           \[Lambda]^37 - 429441444977385310990*\[Lambda]^38 - 
          503696248421127006973*\[Lambda]^39 - 96579465078401107114*
           \[Lambda]^40 + 97581563267766285240*\[Lambda]^41 + 
          61267483708259253750*\[Lambda]^42 + 3544673097328255620*
           \[Lambda]^43 - 9049518387603668520*\[Lambda]^44 - 
          3944961265953708000*\[Lambda]^45 - 639313279172568000*
           \[Lambda]^46 - 13087872533736000*\[Lambda]^47 + 
          5274885968352000*\[Lambda]^48)/(4653022103730000*\[Lambda]^12*
          (1 + \[Lambda])^24) + ((1932192662400 - 6243237000000*\[Lambda] - 
           233174793852000*\[Lambda]^2 - 1262949634346400*\[Lambda]^3 - 
           1917565311228840*\[Lambda]^4 + 5718369378463560*\[Lambda]^5 + 
           25924512413176260*\[Lambda]^6 + 17343381897813660*\[Lambda]^7 - 
           91712492022734674*\[Lambda]^8 - 205608547437092488*\[Lambda]^9 + 
           25850503972789509*\[Lambda]^10 + 611933906912070132*\[Lambda]^11 + 
           601477494929828451*\[Lambda]^12 - 733438804906237218*
            \[Lambda]^13 - 1848208692108339277*\[Lambda]^14 - 
           351267173444511580*\[Lambda]^15 + 2543841650510011083*
            \[Lambda]^16 + 2357064445829862292*\[Lambda]^17 - 
           1695161902238217311*\[Lambda]^18 - 5517702058925465652*
            \[Lambda]^19 - 5755174470578274159*\[Lambda]^20 - 
           10226793066389204262*\[Lambda]^21 - 18133402545701475411*
            \[Lambda]^22 - 37239645858811896704*\[Lambda]^23 - 
           45235808218151934671*\[Lambda]^24 - 58498786537347194760*
            \[Lambda]^25 - 50689540759138264271*\[Lambda]^26 - 
           46588901643359890304*\[Lambda]^27 - 27044411965348781811*
            \[Lambda]^28 - 17713501800109277262*\[Lambda]^29 - 
           10029429140597322159*\[Lambda]^30 - 7838183497219913652*
            \[Lambda]^31 - 2542798904309505311*\[Lambda]^32 + 
           2057325574033589812*\[Lambda]^33 + 2478075631379725323*
            \[Lambda]^34 - 365273366457300700*\[Lambda]^35 - 
           1849688876038295437*\[Lambda]^36 - 733588236998641098*
            \[Lambda]^37 + 601475642851846851*\[Lambda]^38 + 
           611933906912070132*\[Lambda]^39 + 25850503972789509*\[Lambda]^40 - 
           205608547437092488*\[Lambda]^41 - 91712492022734674*\[Lambda]^42 + 
           17343381897813660*\[Lambda]^43 + 25924512413176260*\[Lambda]^44 + 
           5718369378463560*\[Lambda]^45 - 1917565311228840*\[Lambda]^46 - 
           1262949634346400*\[Lambda]^47 - 233174793852000*\[Lambda]^48 - 
           6243237000000*\[Lambda]^49 + 1932192662400*\[Lambda]^50)*
          H[{0}, x])/(1704403701000*(-1 + \[Lambda])*\[Lambda]^12*
          (1 + \[Lambda])^25) - (9203*(13860 + 1118273*\[Lambda] + 
           11090796*\[Lambda]^2 + 105933425*\[Lambda]^3 + 
           503249892*\[Lambda]^4 + 2349025133*\[Lambda]^5 + 
           6846529692*\[Lambda]^6 + 19714315933*\[Lambda]^7 + 
           38832855492*\[Lambda]^8 + 75740997358*\[Lambda]^9 + 
           105518271432*\[Lambda]^10 + 145706023918*\[Lambda]^11 + 
           146331203592*\[Lambda]^12 + 145706023918*\[Lambda]^13 + 
           105518271432*\[Lambda]^14 + 75740997358*\[Lambda]^15 + 
           38832855492*\[Lambda]^16 + 19714315933*\[Lambda]^17 + 
           6846529692*\[Lambda]^18 + 2349025133*\[Lambda]^19 + 
           503249892*\[Lambda]^20 + 105933425*\[Lambda]^21 + 
           11090796*\[Lambda]^22 + 1118273*\[Lambda]^23 + 13860*\[Lambda]^24)*
          H[{1}, x])/(117383175*(1 + \[Lambda])^24) - 
        ((353881440 - 612627840*\[Lambda] - 43742908440*\[Lambda]^2 - 
           296454199140*\[Lambda]^3 - 781833014352*\[Lambda]^4 - 
           59118771204*\[Lambda]^5 + 4706063108452*\[Lambda]^6 + 
           9706509339421*\[Lambda]^7 - 3836303048592*\[Lambda]^8 - 
           43470624984567*\[Lambda]^9 - 52878370789860*\[Lambda]^10 + 
           44518180475139*\[Lambda]^11 + 166888920263080*\[Lambda]^12 + 
           68449333533583*\[Lambda]^13 - 265570208827416*\[Lambda]^14 - 
           390213145426522*\[Lambda]^15 + 6144079883456*\[Lambda]^16 + 
           444768751430958*\[Lambda]^17 + 220791902345824*\[Lambda]^18 - 
           452169630269090*\[Lambda]^19 - 763198570260192*\[Lambda]^20 - 
           382831526201146*\[Lambda]^21 - 297772626234652*\[Lambda]^22 - 
           401273966744820*\[Lambda]^23 - 1301518579241608*\[Lambda]^24 - 
           1125841421932372*\[Lambda]^25 - 1717834599777000*\[Lambda]^26 - 
           1125841421932372*\[Lambda]^27 - 1301518579241608*\[Lambda]^28 - 
           401273966744820*\[Lambda]^29 - 297772626234652*\[Lambda]^30 - 
           382831526201146*\[Lambda]^31 - 763198570260192*\[Lambda]^32 - 
           452169630269090*\[Lambda]^33 + 220791902345824*\[Lambda]^34 + 
           444768751430958*\[Lambda]^35 + 6144079883456*\[Lambda]^36 - 
           390213145426522*\[Lambda]^37 - 265570208827416*\[Lambda]^38 + 
           68449333533583*\[Lambda]^39 + 166888920263080*\[Lambda]^40 + 
           44518180475139*\[Lambda]^41 - 52878370789860*\[Lambda]^42 - 
           43470624984567*\[Lambda]^43 - 3836303048592*\[Lambda]^44 + 
           9706509339421*\[Lambda]^45 + 4706063108452*\[Lambda]^46 - 
           59118771204*\[Lambda]^47 - 781833014352*\[Lambda]^48 - 
           296454199140*\[Lambda]^49 - 43742908440*\[Lambda]^50 - 
           612627840*\[Lambda]^51 + 353881440*\[Lambda]^52)*H[{-1, 0}, x])/
         (156080925*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^25) + 
        (\[Lambda]*(-3302619210 - 36425762467*\[Lambda] - 
           333057069226*\[Lambda]^2 - 1239275183780*\[Lambda]^3 - 
           3213476194964*\[Lambda]^4 + 10569342170370*\[Lambda]^5 + 
           85814614166076*\[Lambda]^6 + 429779475319004*\[Lambda]^7 + 
           1215534430209410*\[Lambda]^8 + 3064945791332806*\[Lambda]^9 + 
           5687112735163514*\[Lambda]^10 + 10094790511510828*\[Lambda]^11 + 
           13984014177309548*\[Lambda]^12 + 17797701338540650*\[Lambda]^13 + 
           16730474570638412*\[Lambda]^14 + 13914200828350732*\[Lambda]^15 + 
           9418126643845526*\[Lambda]^16 + 8003879038370584*\[Lambda]^17 + 
           6080048768306030*\[Lambda]^18 + 2302547310412436*\[Lambda]^19 - 
           2089271826303492*\[Lambda]^20 - 2438099835964014*\[Lambda]^21 + 
           715024776511180*\[Lambda]^22 + 2517464708966260*\[Lambda]^23 + 
           817332162885950*\[Lambda]^24 - 1375812196587742*\[Lambda]^25 - 
           1297363051052778*\[Lambda]^26 + 71793459175332*\[Lambda]^27 + 
           659301873158820*\[Lambda]^28 + 263966416379118*\[Lambda]^29 - 
           147126203223804*\[Lambda]^30 - 159531402971964*\[Lambda]^31 - 
           25627098471132*\[Lambda]^32 + 29296884331875*\[Lambda]^33 + 
           16463688368412*\[Lambda]^34 + 712006283808*\[Lambda]^35 - 
           2214270317736*\[Lambda]^36 - 887524713900*\[Lambda]^37 - 
           132290369640*\[Lambda]^38 - 1837883520*\[Lambda]^39 + 
           1061644320*\[Lambda]^40)*H[{0, 0}, x])/(312161850*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^26) + 
        (809864*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 
           792*\[Lambda]^3 + 4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 
           48400*\[Lambda]^6 + 108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 
           392040*\[Lambda]^9 + 627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
           853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 627264*\[Lambda]^14 + 
           392040*\[Lambda]^15 + 245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 
           48400*\[Lambda]^18 + 14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 
           792*\[Lambda]^21 + 144*\[Lambda]^22 + 12*\[Lambda]^23 + 
           \[Lambda]^24)*H[{0, 1}, x])/(28665*(-1 + \[Lambda])*
          (1 + \[Lambda])^25) + ((353881440 - 2028153600*\[Lambda] - 
           37753582680*\[Lambda]^2 - 134686472580*\[Lambda]^3 - 
           8806894992*\[Lambda]^4 + 937270128564*\[Lambda]^5 + 
           1586323437148*\[Lambda]^6 - 2092491128007*\[Lambda]^7 - 
           8724552778716*\[Lambda]^8 - 3300030978817*\[Lambda]^9 + 
           19452710872584*\[Lambda]^10 + 23498225100576*\[Lambda]^11 - 
           21895568680744*\[Lambda]^12 - 59468554858416*\[Lambda]^13 - 
           9759369165216*\[Lambda]^14 + 69825543034758*\[Lambda]^15 + 
           46437907180368*\[Lambda]^16 - 54445124163462*\[Lambda]^17 - 
           71180458066592*\[Lambda]^18 + 31703738521020*\[Lambda]^19 + 
           135271691192760*\[Lambda]^20 + 185460959075524*\[Lambda]^21 + 
           254097024963204*\[Lambda]^22 + 354346684735560*\[Lambda]^23 + 
           411501019067512*\[Lambda]^24 + 354346684735560*\[Lambda]^25 + 
           254097024963204*\[Lambda]^26 + 185460959075524*\[Lambda]^27 + 
           135271691192760*\[Lambda]^28 + 31703738521020*\[Lambda]^29 - 
           71180458066592*\[Lambda]^30 - 54445124163462*\[Lambda]^31 + 
           46437907180368*\[Lambda]^32 + 69825543034758*\[Lambda]^33 - 
           9759369165216*\[Lambda]^34 - 59468554858416*\[Lambda]^35 - 
           21895568680744*\[Lambda]^36 + 23498225100576*\[Lambda]^37 + 
           19452710872584*\[Lambda]^38 - 3300030978817*\[Lambda]^39 - 
           8724552778716*\[Lambda]^40 - 2092491128007*\[Lambda]^41 + 
           1586323437148*\[Lambda]^42 + 937270128564*\[Lambda]^43 - 
           8806894992*\[Lambda]^44 - 134686472580*\[Lambda]^45 - 
           37753582680*\[Lambda]^46 - 2028153600*\[Lambda]^47 + 
           353881440*\[Lambda]^48)*H[{1, 0}, x])/(312161850*(-1 + \[Lambda])*
          \[Lambda]^13*(1 + \[Lambda])^21) - (704*\[Lambda]*H[{-1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (704*\[Lambda]*H[{0, -1, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (352*\[Lambda]*H[{0, 1, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (352*\[Lambda]*H[{1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (176*\[Lambda]*Zeta[3])/
         (35*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((nl*TF)/15 + 2*nh*TF*((12012 + 1171733*\[Lambda] + 
        13713574*\[Lambda]^2 + 155155801*\[Lambda]^3 + 
        882177716*\[Lambda]^4 + 4939362774*\[Lambda]^5 + 
        17532221308*\[Lambda]^6 + 61592399942*\[Lambda]^7 + 
        150947014820*\[Lambda]^8 + 366935170675*\[Lambda]^9 + 
        653308232178*\[Lambda]^10 + 1155008957175*\[Lambda]^11 + 
        1534518011628*\[Lambda]^12 + 2025472275900*\[Lambda]^13 + 
        2031925622328*\[Lambda]^14 + 2025472275900*\[Lambda]^15 + 
        1534518011628*\[Lambda]^16 + 1155008957175*\[Lambda]^17 + 
        653308232178*\[Lambda]^18 + 366935170675*\[Lambda]^19 + 
        150947014820*\[Lambda]^20 + 61592399942*\[Lambda]^21 + 
        17532221308*\[Lambda]^22 + 4939362774*\[Lambda]^23 + 
        882177716*\[Lambda]^24 + 155155801*\[Lambda]^25 + 
        13713574*\[Lambda]^26 + 1171733*\[Lambda]^27 + 12012*\[Lambda]^28)/
       (360360*(1 + \[Lambda])^28) - 
      (\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 1274*\[Lambda]^3 + 
         8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 132496*\[Lambda]^6 + 
         364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 2004002*\[Lambda]^9 + 
         4008004*\[Lambda]^10 + 6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
         10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
         10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
         6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 2004002*\[Lambda]^19 + 
         1002001*\[Lambda]^20 + 364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 
         33124*\[Lambda]^23 + 8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 
         196*\[Lambda]^26 + 14*\[Lambda]^27 + \[Lambda]^28)*H[{0}, x])/
       ((-1 + \[Lambda])*(1 + \[Lambda])^29))) + 
  a^2*fl02*(((-106*CF*nl*TF)/1575 + CA*((179731*nl*TF)/207900 + 
        2*nh*TF*((179731*(12012 + 1171733*\[Lambda] + 13713574*\[Lambda]^2 + 
             155155801*\[Lambda]^3 + 882177716*\[Lambda]^4 + 
             4939362774*\[Lambda]^5 + 17532221308*\[Lambda]^6 + 
             61592399942*\[Lambda]^7 + 150947014820*\[Lambda]^8 + 
             366935170675*\[Lambda]^9 + 653308232178*\[Lambda]^10 + 
             1155008957175*\[Lambda]^11 + 1534518011628*\[Lambda]^12 + 
             2025472275900*\[Lambda]^13 + 2031925622328*\[Lambda]^14 + 
             2025472275900*\[Lambda]^15 + 1534518011628*\[Lambda]^16 + 
             1155008957175*\[Lambda]^17 + 653308232178*\[Lambda]^18 + 
             366935170675*\[Lambda]^19 + 150947014820*\[Lambda]^20 + 
             61592399942*\[Lambda]^21 + 17532221308*\[Lambda]^22 + 
             4939362774*\[Lambda]^23 + 882177716*\[Lambda]^24 + 
             155155801*\[Lambda]^25 + 13713574*\[Lambda]^26 + 
             1171733*\[Lambda]^27 + 12012*\[Lambda]^28))/
           (4994589600*(1 + \[Lambda])^28) - (179731*\[Lambda]*
            (1 + 14*\[Lambda] + 196*\[Lambda]^2 + 1274*\[Lambda]^3 + 
             8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 132496*\[Lambda]^6 + 
             364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 2004002*\[Lambda]^9 + 
             4008004*\[Lambda]^10 + 6012006*\[Lambda]^11 + 
             9018009*\[Lambda]^12 + 10306296*\[Lambda]^13 + 
             11778624*\[Lambda]^14 + 10306296*\[Lambda]^15 + 
             9018009*\[Lambda]^16 + 6012006*\[Lambda]^17 + 
             4008004*\[Lambda]^18 + 2004002*\[Lambda]^19 + 
             1002001*\[Lambda]^20 + 364364*\[Lambda]^21 + 
             132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 8281*\[Lambda]^24 + 
             1274*\[Lambda]^25 + 196*\[Lambda]^26 + 14*\[Lambda]^27 + 
             \[Lambda]^28)*H[{0}, x])/(13860*(-1 + \[Lambda])*
            (1 + \[Lambda])^29))))*Log[Q^2/\[Mu]^2] + 
    CF*((-24221507417*nl*TF)/28094566500 + 
      2*nh*TF*((1354482803569896000 - 3446887189487742000*\[Lambda] - 
          212232785933380212000*\[Lambda]^2 - 1582289605280501617500*
           \[Lambda]^3 - 4882193896678522661160*\[Lambda]^4 - 
          2791588141486668516300*\[Lambda]^5 + 25699943722747405124160*
           \[Lambda]^6 + 70222262793112344067965*\[Lambda]^7 + 
          1064655393081282124710*\[Lambda]^8 - 312516371807830674331335*
           \[Lambda]^9 - 522622158932430949006680*\[Lambda]^10 + 
          193646917022496500311770*\[Lambda]^11 + 1593886696098140577006660*
           \[Lambda]^12 + 1236295346094484954010010*\[Lambda]^13 - 
          2357341366681235440821240*\[Lambda]^14 - 5064532413055840584093075*
           \[Lambda]^15 - 986936179595204796641730*\[Lambda]^16 + 
          6631788620195966567888513*\[Lambda]^17 + 6227497257157864314575744*
           \[Lambda]^18 - 4521108716206114703858892*\[Lambda]^19 - 
          11631836383613181067882760*\[Lambda]^20 - 4555450451995552319123900*
           \[Lambda]^21 + 6319267915895207014321440*\[Lambda]^22 + 
          5585645086738220071716690*\[Lambda]^23 - 6685492052132425689060900*
           \[Lambda]^24 - 14575631752924340220214470*\[Lambda]^25 - 
          15500808578665212845539440*\[Lambda]^26 - 9882373544671248842785476*
           \[Lambda]^27 - 9819747860014852645357608*\[Lambda]^28 - 
          9882373544671248842785476*\[Lambda]^29 - 15500808578665212845539440*
           \[Lambda]^30 - 14575631752924340220214470*\[Lambda]^31 - 
          6685492052132425689060900*\[Lambda]^32 + 5585645086738220071716690*
           \[Lambda]^33 + 6319267915895207014321440*\[Lambda]^34 - 
          4555450451995552319123900*\[Lambda]^35 - 11631836383613181067882760*
           \[Lambda]^36 - 4521108716206114703858892*\[Lambda]^37 + 
          6227497257157864314575744*\[Lambda]^38 + 6631788620195966567888513*
           \[Lambda]^39 - 986936179595204796641730*\[Lambda]^40 - 
          5064532413055840584093075*\[Lambda]^41 - 2357341366681235440821240*
           \[Lambda]^42 + 1236295346094484954010010*\[Lambda]^43 + 
          1593886696098140577006660*\[Lambda]^44 + 193646917022496500311770*
           \[Lambda]^45 - 522622158932430949006680*\[Lambda]^46 - 
          312516371807830674331335*\[Lambda]^47 + 1064655393081282124710*
           \[Lambda]^48 + 70222262793112344067965*\[Lambda]^49 + 
          25699943722747405124160*\[Lambda]^50 - 2791588141486668516300*
           \[Lambda]^51 - 4882193896678522661160*\[Lambda]^52 - 
          1582289605280501617500*\[Lambda]^53 - 212232785933380212000*
           \[Lambda]^54 - 3446887189487742000*\[Lambda]^55 + 
          1354482803569896000*\[Lambda]^56)/(194711078802240000*\[Lambda]^14*
          (1 + \[Lambda])^28) + ((1612479528059400 - 5312796776387100*
            \[Lambda] - 251741671122942000*\[Lambda]^2 - 1688659602064384950*
            \[Lambda]^3 - 4061056348454309820*\[Lambda]^4 + 
           3557108163012881400*\[Lambda]^5 + 40886748106202790540*
            \[Lambda]^6 + 65305178996889156255*\[Lambda]^7 - 
           101571356443405561650*\[Lambda]^8 - 483889976102891277960*
            \[Lambda]^9 - 347776086957808437630*\[Lambda]^10 + 
           1183206450366761126605*\[Lambda]^11 + 2550203965034605634620*
            \[Lambda]^12 - 218800169412702724240*\[Lambda]^13 - 
           6354273110818055371100*\[Lambda]^14 - 5877298943000157273475*
            \[Lambda]^15 + 6883713606342698227210*\[Lambda]^16 + 
           16579061989282144270432*\[Lambda]^17 + 3301097969219959865046*
            \[Lambda]^18 - 20650523552321653768605*\[Lambda]^19 - 
           18877191278489782984116*\[Lambda]^20 + 12648425954847479830248*
            \[Lambda]^21 + 33318832785320193153252*\[Lambda]^22 + 
           17874590225926416905636*\[Lambda]^23 + 3429148019327810739500*
            \[Lambda]^24 + 23254822452820280474884*\[Lambda]^25 + 
           80105607886521805464908*\[Lambda]^26 + 110344383510017299217350*
            \[Lambda]^27 + 129093289725219717153440*\[Lambda]^28 + 
           115912250418433928028640*\[Lambda]^29 + 129093289725219717153440*
            \[Lambda]^30 + 110344383510017299217350*\[Lambda]^31 + 
           80105607886521805464908*\[Lambda]^32 + 23254822452820280474884*
            \[Lambda]^33 + 3429148019327810739500*\[Lambda]^34 + 
           17874590225926416905636*\[Lambda]^35 + 33318832785320193153252*
            \[Lambda]^36 + 12648425954847479830248*\[Lambda]^37 - 
           18877191278489782984116*\[Lambda]^38 - 20650523552321653768605*
            \[Lambda]^39 + 3301097969219959865046*\[Lambda]^40 + 
           16579061989282144270432*\[Lambda]^41 + 6883713606342698227210*
            \[Lambda]^42 - 5877298943000157273475*\[Lambda]^43 - 
           6354273110818055371100*\[Lambda]^44 - 218800169412702724240*
            \[Lambda]^45 + 2550203965034605634620*\[Lambda]^46 + 
           1183206450366761126605*\[Lambda]^47 - 347776086957808437630*
            \[Lambda]^48 - 483889976102891277960*\[Lambda]^49 - 
           101571356443405561650*\[Lambda]^50 + 65305178996889156255*
            \[Lambda]^51 + 40886748106202790540*\[Lambda]^52 + 
           3557108163012881400*\[Lambda]^53 - 4061056348454309820*
            \[Lambda]^54 - 1688659602064384950*\[Lambda]^55 - 
           251741671122942000*\[Lambda]^56 - 5312796776387100*\[Lambda]^57 + 
           1612479528059400*\[Lambda]^58)*H[{0}, x])/(231798903336000*
          (-1 + \[Lambda])*\[Lambda]^14*(1 + \[Lambda])^29) - 
        ((1919618485785 - 7284567310020*\[Lambda] - 292850817824565*
            \[Lambda]^2 - 1872985190745240*\[Lambda]^3 - 4395861259056630*
            \[Lambda]^4 + 2841850685725920*\[Lambda]^5 + 36673759923927030*
            \[Lambda]^6 + 55120553554159800*\[Lambda]^7 - 88893183417151575*
            \[Lambda]^8 - 384074023448564540*\[Lambda]^9 - 
           249136590841137805*\[Lambda]^10 + 834945622717914480*
            \[Lambda]^11 + 1578689263357699160*\[Lambda]^12 - 
           443144372370607328*\[Lambda]^13 - 3966181361627417688*
            \[Lambda]^14 - 2919351162649209456*\[Lambda]^15 + 
           4182724364764805769*\[Lambda]^16 + 7618884577314077196*
            \[Lambda]^17 - 525128349388313253*\[Lambda]^18 - 
           10484099446986859416*\[Lambda]^19 - 6871898980616398110*
            \[Lambda]^20 + 5969102918484465312*\[Lambda]^21 + 
           8949220345524067518*\[Lambda]^22 - 2590959330236696328*
            \[Lambda]^23 - 13624548056438501487*\[Lambda]^24 - 
           15140852283725101068*\[Lambda]^25 - 14325292228769716917*
            \[Lambda]^26 - 21246981243699619328*\[Lambda]^27 - 
           31245161040792516832*\[Lambda]^28 - 36814383398902095168*
            \[Lambda]^29 - 31245161040792516832*\[Lambda]^30 - 
           21246981243699619328*\[Lambda]^31 - 14325292228769716917*
            \[Lambda]^32 - 15140852283725101068*\[Lambda]^33 - 
           13624548056438501487*\[Lambda]^34 - 2590959330236696328*
            \[Lambda]^35 + 8949220345524067518*\[Lambda]^36 + 
           5969102918484465312*\[Lambda]^37 - 6871898980616398110*
            \[Lambda]^38 - 10484099446986859416*\[Lambda]^39 - 
           525128349388313253*\[Lambda]^40 + 7618884577314077196*
            \[Lambda]^41 + 4182724364764805769*\[Lambda]^42 - 
           2919351162649209456*\[Lambda]^43 - 3966181361627417688*
            \[Lambda]^44 - 443144372370607328*\[Lambda]^45 + 
           1578689263357699160*\[Lambda]^46 + 834945622717914480*
            \[Lambda]^47 - 249136590841137805*\[Lambda]^48 - 
           384074023448564540*\[Lambda]^49 - 88893183417151575*\[Lambda]^50 + 
           55120553554159800*\[Lambda]^51 + 36673759923927030*\[Lambda]^52 + 
           2841850685725920*\[Lambda]^53 - 4395861259056630*\[Lambda]^54 - 
           1872985190745240*\[Lambda]^55 - 292850817824565*\[Lambda]^56 - 
           7284567310020*\[Lambda]^57 + 1919618485785*\[Lambda]^58)*
          H[{-1, 0}, x])/(137975537700*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^27) + (\[Lambda]*(3275153166285 - 
           635356786650*\[Lambda] - 198071752446841*\[Lambda]^2 - 
           7866019964762548*\[Lambda]^3 - 56136595827728539*\[Lambda]^4 - 
           391392090063166614*\[Lambda]^5 - 1550314197601995369*\[Lambda]^6 - 
           6365266352197081272*\[Lambda]^7 - 18303578285357534873*
            \[Lambda]^8 - 53381394507213915686*\[Lambda]^9 - 
           114771248672976766811*\[Lambda]^10 - 236425115119594081956*
            \[Lambda]^11 - 370978134278176655913*\[Lambda]^12 - 
           563003180916626116362*\[Lambda]^13 - 696962156256805069779*
            \[Lambda]^14 - 853367988458581593504*\[Lambda]^15 - 
           841126175624088324564*\[Lambda]^16 - 729542987134293898152*
            \[Lambda]^17 - 460476746991085811508*\[Lambda]^18 - 
           296597645893970143536*\[Lambda]^19 - 259894144116788548556*
            \[Lambda]^20 - 252153870525618028856*\[Lambda]^21 - 
           89921899005150814844*\[Lambda]^22 + 112240869954896201760*
            \[Lambda]^23 + 125591946079963095312*\[Lambda]^24 - 
           43421360853920511408*\[Lambda]^25 - 141837910777776959848*
            \[Lambda]^26 - 50949227157896426560*\[Lambda]^27 + 
           73552375404744586376*\[Lambda]^28 + 73079520572050607664*
            \[Lambda]^29 - 7045132162297126656*\[Lambda]^30 - 
           44532114106012072896*\[Lambda]^31 - 18819674282889970497*
            \[Lambda]^32 + 10789744078426893426*\[Lambda]^33 + 
           12316865217323426325*\[Lambda]^34 + 1378014762947346660*
            \[Lambda]^35 - 3492598514311540545*\[Lambda]^36 - 
           1914149282449343010*\[Lambda]^37 + 60180250736318445*
            \[Lambda]^38 + 417398343332617080*\[Lambda]^39 + 
           139188847484081745*\[Lambda]^40 - 16070656888284570*\[Lambda]^41 - 
           24387546373238565*\[Lambda]^42 - 7387578190097820*\[Lambda]^43 - 
           922259857333815*\[Lambda]^44 - 10335991015350*\[Lambda]^45 + 
           5758855457355*\[Lambda]^46)*H[{0, 0}, x])/(275951075400*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^30) + 
        ((1919618485785 - 7284567310020*\[Lambda] - 292850817824565*
            \[Lambda]^2 - 1872985190745240*\[Lambda]^3 - 4395861259056630*
            \[Lambda]^4 + 2841850685725920*\[Lambda]^5 + 36673759923927030*
            \[Lambda]^6 + 55120553554159800*\[Lambda]^7 - 88893183417151575*
            \[Lambda]^8 - 384074023448564540*\[Lambda]^9 - 
           249136590841137805*\[Lambda]^10 + 834945622717914480*
            \[Lambda]^11 + 1578689263357699160*\[Lambda]^12 - 
           443144372370607328*\[Lambda]^13 - 3966181361627417688*
            \[Lambda]^14 - 2919351162649209456*\[Lambda]^15 + 
           4182724364764805769*\[Lambda]^16 + 7618884577314077196*
            \[Lambda]^17 - 525128349388313253*\[Lambda]^18 - 
           10484099446986859416*\[Lambda]^19 - 6871898980616398110*
            \[Lambda]^20 + 5969102918484465312*\[Lambda]^21 + 
           8949220345524067518*\[Lambda]^22 - 2590959330236696328*
            \[Lambda]^23 - 13624548056438501487*\[Lambda]^24 - 
           15140852283725101068*\[Lambda]^25 - 14325292228769716917*
            \[Lambda]^26 - 21246981243699619328*\[Lambda]^27 - 
           31245161040792516832*\[Lambda]^28 - 36814383398902095168*
            \[Lambda]^29 - 31245161040792516832*\[Lambda]^30 - 
           21246981243699619328*\[Lambda]^31 - 14325292228769716917*
            \[Lambda]^32 - 15140852283725101068*\[Lambda]^33 - 
           13624548056438501487*\[Lambda]^34 - 2590959330236696328*
            \[Lambda]^35 + 8949220345524067518*\[Lambda]^36 + 
           5969102918484465312*\[Lambda]^37 - 6871898980616398110*
            \[Lambda]^38 - 10484099446986859416*\[Lambda]^39 - 
           525128349388313253*\[Lambda]^40 + 7618884577314077196*
            \[Lambda]^41 + 4182724364764805769*\[Lambda]^42 - 
           2919351162649209456*\[Lambda]^43 - 3966181361627417688*
            \[Lambda]^44 - 443144372370607328*\[Lambda]^45 + 
           1578689263357699160*\[Lambda]^46 + 834945622717914480*
            \[Lambda]^47 - 249136590841137805*\[Lambda]^48 - 
           384074023448564540*\[Lambda]^49 - 88893183417151575*\[Lambda]^50 + 
           55120553554159800*\[Lambda]^51 + 36673759923927030*\[Lambda]^52 + 
           2841850685725920*\[Lambda]^53 - 4395861259056630*\[Lambda]^54 - 
           1872985190745240*\[Lambda]^55 - 292850817824565*\[Lambda]^56 - 
           7284567310020*\[Lambda]^57 + 1919618485785*\[Lambda]^58)*
          H[{1, 0}, x])/(275951075400*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^27) + (208*\[Lambda]*H[{-1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (208*\[Lambda]*H[{0, -1, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (104*\[Lambda]*H[{0, 1, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (104*\[Lambda]*H[{1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (156*\[Lambda]*Zeta[3])/
         (17*(-1 + \[Lambda])^2))) + CA*((32421968039*nl*TF)/10702692000 + 
      2*nh*TF*((2128173001987032000 - 5348517669152658000*\[Lambda] - 
          332227910604730140000*\[Lambda]^2 - 2466487329570514750500*
           \[Lambda]^3 - 7480343385726274629720*\[Lambda]^4 - 
          3321854957705696194860*\[Lambda]^5 + 43851660688503019542960*
           \[Lambda]^6 + 116284183310931818999355*\[Lambda]^7 + 
          2775668883302245241850*\[Lambda]^8 - 507348139719741119806215*
           \[Lambda]^9 - 845199462958874545171980*\[Lambda]^10 + 
          326463972455521024733070*\[Lambda]^11 + 2600999434996716256765680*
           \[Lambda]^12 + 1981373923924760542249050*\[Lambda]^13 - 
          3962158846817557079756700*\[Lambda]^14 - 8523498943924725623968225*
           \[Lambda]^15 - 2079659604703384382649770*\[Lambda]^16 + 
          10087916439600292774494881*\[Lambda]^17 + 9061982542977072007531728*
           \[Lambda]^18 - 8947944554796544504520844*\[Lambda]^19 - 
          20787862027638875302489440*\[Lambda]^20 - 7290786708789892774937660*
           \[Lambda]^21 + 16323083525264715858345680*\[Lambda]^22 + 
          31187569174380973702416220*\[Lambda]^23 + 
          33716227966076779148567040*\[Lambda]^24 + 
          60659298434071815369381840*\[Lambda]^25 + 
          90860617452458178776175960*\[Lambda]^26 + 
          140206765047607491531007488*\[Lambda]^27 + 
          141930545079568088953819824*\[Lambda]^28 + 
          140206765047607491531007488*\[Lambda]^29 + 
          90860617452458178776175960*\[Lambda]^30 + 
          60659298434071815369381840*\[Lambda]^31 + 
          33716227966076779148567040*\[Lambda]^32 + 
          31187569174380973702416220*\[Lambda]^33 + 
          16323083525264715858345680*\[Lambda]^34 - 7290786708789892774937660*
           \[Lambda]^35 - 20787862027638875302489440*\[Lambda]^36 - 
          8947944554796544504520844*\[Lambda]^37 + 9061982542977072007531728*
           \[Lambda]^38 + 10087916439600292774494881*\[Lambda]^39 - 
          2079659604703384382649770*\[Lambda]^40 - 8523498943924725623968225*
           \[Lambda]^41 - 3962158846817557079756700*\[Lambda]^42 + 
          1981373923924760542249050*\[Lambda]^43 + 2600999434996716256765680*
           \[Lambda]^44 + 326463972455521024733070*\[Lambda]^45 - 
          845199462958874545171980*\[Lambda]^46 - 507348139719741119806215*
           \[Lambda]^47 + 2775668883302245241850*\[Lambda]^48 + 
          116284183310931818999355*\[Lambda]^49 + 43851660688503019542960*
           \[Lambda]^50 - 3321854957705696194860*\[Lambda]^51 - 
          7480343385726274629720*\[Lambda]^52 - 2466487329570514750500*
           \[Lambda]^53 - 332227910604730140000*\[Lambda]^54 - 
          5348517669152658000*\[Lambda]^55 + 2128173001987032000*
           \[Lambda]^56)/(2141821866824640000*\[Lambda]^14*
          (1 + \[Lambda])^28) + ((76773917820600 - 250528406228100*
            \[Lambda] - 11943321260270400*\[Lambda]^2 - 79729965531666450*
            \[Lambda]^3 - 187071070148604180*\[Lambda]^4 + 
           201652226554654260*\[Lambda]^5 + 2033948929508769420*\[Lambda]^6 + 
           3178602051240885885*\[Lambda]^7 - 5125581452846164590*
            \[Lambda]^8 - 23949444062628634470*\[Lambda]^9 - 
           17054378627240983990*\[Lambda]^10 + 58540461094852004125*
            \[Lambda]^11 + 125445217544973963620*\[Lambda]^12 - 
           12644472518122983100*\[Lambda]^13 - 317447674567855917740*
            \[Lambda]^14 - 295182135270912272635*\[Lambda]^15 + 
           335974590306895704410*\[Lambda]^16 + 818139890405050032874*
            \[Lambda]^17 + 163036474732737018722*\[Lambda]^18 - 
           1035856803263260418895*\[Lambda]^19 - 999028796638396653372*
            \[Lambda]^20 + 350696643771620727276*\[Lambda]^21 + 
           851976540702414235780*\[Lambda]^22 - 1576707984245836509780*
            \[Lambda]^23 - 5116446826950939155780*\[Lambda]^24 - 
           10302293448371567948960*\[Lambda]^25 - 14060866604531024887180*
            \[Lambda]^26 - 23137914163594941619610*\[Lambda]^27 - 
           27553012975503829253080*\[Lambda]^28 - 34882113137559836754760*
            \[Lambda]^29 - 30319035587107478651080*\[Lambda]^30 - 
           27978453733901328066110*\[Lambda]^31 - 18961165922618971660180*
            \[Lambda]^32 - 14684674952352658558960*\[Lambda]^33 - 
           7910015836579612551900*\[Lambda]^34 - 3274681617879237253400*
            \[Lambda]^35 + 110073265323713120100*\[Lambda]^36 + 
           35656064472519187756*\[Lambda]^37 - 1091617643429152940252*
            \[Lambda]^38 - 1062461190452444716115*\[Lambda]^39 + 
           158207052338579504842*\[Lambda]^40 + 817283603921384627354*
            \[Lambda]^41 + 335898397603987611730*\[Lambda]^42 - 
           295188651134166156255*\[Lambda]^43 - 317447741365112123420*
            \[Lambda]^44 - 12644472518122983100*\[Lambda]^45 + 
           125445217544973963620*\[Lambda]^46 + 58540461094852004125*
            \[Lambda]^47 - 17054378627240983990*\[Lambda]^48 - 
           23949444062628634470*\[Lambda]^49 - 5125581452846164590*
            \[Lambda]^50 + 3178602051240885885*\[Lambda]^51 + 
           2033948929508769420*\[Lambda]^52 + 201652226554654260*
            \[Lambda]^53 - 187071070148604180*\[Lambda]^54 - 
           79729965531666450*\[Lambda]^55 - 11943321260270400*\[Lambda]^56 - 
           250528406228100*\[Lambda]^57 + 76773917820600*\[Lambda]^58)*
          H[{0}, x])/(77266301112000*(-1 + \[Lambda])*\[Lambda]^14*
          (1 + \[Lambda])^29) - (179731*(12012 + 1171733*\[Lambda] + 
           13713574*\[Lambda]^2 + 155155801*\[Lambda]^3 + 
           882177716*\[Lambda]^4 + 4939362774*\[Lambda]^5 + 
           17532221308*\[Lambda]^6 + 61592399942*\[Lambda]^7 + 
           150947014820*\[Lambda]^8 + 366935170675*\[Lambda]^9 + 
           653308232178*\[Lambda]^10 + 1155008957175*\[Lambda]^11 + 
           1534518011628*\[Lambda]^12 + 2025472275900*\[Lambda]^13 + 
           2031925622328*\[Lambda]^14 + 2025472275900*\[Lambda]^15 + 
           1534518011628*\[Lambda]^16 + 1155008957175*\[Lambda]^17 + 
           653308232178*\[Lambda]^18 + 366935170675*\[Lambda]^19 + 
           150947014820*\[Lambda]^20 + 61592399942*\[Lambda]^21 + 
           17532221308*\[Lambda]^22 + 4939362774*\[Lambda]^23 + 
           882177716*\[Lambda]^24 + 155155801*\[Lambda]^25 + 
           13713574*\[Lambda]^26 + 1171733*\[Lambda]^27 + 12012*\[Lambda]^28)*
          H[{1}, x])/(2497294800*(1 + \[Lambda])^28) - 
        ((18279504243 - 32230364166*\[Lambda] - 2898086633442*\[Lambda]^2 - 
           23306001993846*\[Lambda]^3 - 78561533774691*\[Lambda]^4 - 
           64219177586916*\[Lambda]^5 + 397213355480940*\[Lambda]^6 + 
           1318338903853452*\[Lambda]^7 + 581022185062699*\[Lambda]^8 - 
           4996436813418274*\[Lambda]^9 - 10868899699384406*\[Lambda]^10 - 
           347518830162482*\[Lambda]^11 + 29686398966108557*\[Lambda]^12 + 
           34718561530420888*\[Lambda]^13 - 33635977664055416*\[Lambda]^14 - 
           114516644606643112*\[Lambda]^15 - 60681590842890941*\[Lambda]^16 + 
           121327775911338594*\[Lambda]^17 + 175037236895294190*
            \[Lambda]^18 - 57863547881160318*\[Lambda]^19 - 
           312633086594724675*\[Lambda]^20 - 227308198191768060*
            \[Lambda]^21 + 75662327680247220*\[Lambda]^22 + 
           154738999996732116*\[Lambda]^23 - 167403360418906413*
            \[Lambda]^24 - 419034851428553370*\[Lambda]^25 - 
           568418572384357334*\[Lambda]^26 - 332463381620917690*
            \[Lambda]^27 - 649443601813969259*\[Lambda]^28 - 
           534997756539153296*\[Lambda]^29 - 991457298367032784*
            \[Lambda]^30 - 534997756539153296*\[Lambda]^31 - 
           649443601813969259*\[Lambda]^32 - 332463381620917690*
            \[Lambda]^33 - 568418572384357334*\[Lambda]^34 - 
           419034851428553370*\[Lambda]^35 - 167403360418906413*
            \[Lambda]^36 + 154738999996732116*\[Lambda]^37 + 
           75662327680247220*\[Lambda]^38 - 227308198191768060*\[Lambda]^39 - 
           312633086594724675*\[Lambda]^40 - 57863547881160318*\[Lambda]^41 + 
           175037236895294190*\[Lambda]^42 + 121327775911338594*
            \[Lambda]^43 - 60681590842890941*\[Lambda]^44 - 
           114516644606643112*\[Lambda]^45 - 33635977664055416*\[Lambda]^46 + 
           34718561530420888*\[Lambda]^47 + 29686398966108557*\[Lambda]^48 - 
           347518830162482*\[Lambda]^49 - 10868899699384406*\[Lambda]^50 - 
           4996436813418274*\[Lambda]^51 + 581022185062699*\[Lambda]^52 + 
           1318338903853452*\[Lambda]^53 + 397213355480940*\[Lambda]^54 - 
           64219177586916*\[Lambda]^55 - 78561533774691*\[Lambda]^56 - 
           23306001993846*\[Lambda]^57 - 2898086633442*\[Lambda]^58 - 
           32230364166*\[Lambda]^59 + 18279504243*\[Lambda]^60)*
          H[{-1, 0}, x])/(9198369180*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^29) + (\[Lambda]*(-893717439615 - 
           11578611405890*\[Lambda] - 127076333010271*\[Lambda]^2 - 
           590701658805408*\[Lambda]^3 - 2205520811258419*\[Lambda]^4 + 
           2236529889632806*\[Lambda]^5 + 39605833143186741*\[Lambda]^6 + 
           280386336376281872*\[Lambda]^7 + 999943360587149269*\[Lambda]^8 + 
           3212765652392246790*\[Lambda]^9 + 7488597393485295325*
            \[Lambda]^10 + 16559302100376128000*\[Lambda]^11 + 
           28693179044990514729*\[Lambda]^12 + 46607810384880022062*
            \[Lambda]^13 + 59550805795383868281*\[Lambda]^14 + 
           70501041641137525536*\[Lambda]^15 + 67592136592819579206*
            \[Lambda]^16 + 64058851143355742772*\[Lambda]^17 + 
           51381702716170466454*\[Lambda]^18 + 36980993437589967680*
            \[Lambda]^19 + 15815708681578009870*\[Lambda]^20 + 
           2429252136053589060*\[Lambda]^21 + 1502568628894115374*
            \[Lambda]^22 + 7591517391030173312*\[Lambda]^23 + 
           6456695702952660966*\[Lambda]^24 - 2387469466901561324*
            \[Lambda]^25 - 7278684957702761194*\[Lambda]^26 - 
           2682448805487777888*\[Lambda]^27 + 3536585730094060094*
            \[Lambda]^28 + 3537721526414525380*\[Lambda]^29 - 
           405680320167386370*\[Lambda]^30 - 2238528092055960000*
            \[Lambda]^31 - 949835649452459595*\[Lambda]^32 + 
           525991205408750550*\[Lambda]^33 + 608329479982394445*
            \[Lambda]^34 + 69733769748836880*\[Lambda]^35 - 
           171748828266706575*\[Lambda]^36 - 94721635759075890*\[Lambda]^37 + 
           2757132443726385*\[Lambda]^38 + 20738371221605520*\[Lambda]^39 + 
           7136623338834465*\[Lambda]^40 - 613697633896050*\[Lambda]^41 - 
           1134951707118735*\[Lambda]^42 - 349106574445200*\[Lambda]^43 - 
           43745492065275*\[Lambda]^44 - 483455462490*\[Lambda]^45 + 
           274192563645*\[Lambda]^46)*H[{0, 0}, x])/(91983691800*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^30) + 
        (179731*\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 
           1274*\[Lambda]^3 + 8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 
           132496*\[Lambda]^6 + 364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 
           2004002*\[Lambda]^9 + 4008004*\[Lambda]^10 + 
           6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
           10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
           10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
           6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 
           2004002*\[Lambda]^19 + 1002001*\[Lambda]^20 + 
           364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 
           8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 196*\[Lambda]^26 + 
           14*\[Lambda]^27 + \[Lambda]^28)*H[{0, 1}, x])/
         (6930*(-1 + \[Lambda])*(1 + \[Lambda])^29) + 
        ((18279504243 - 105348381138*\[Lambda] - 2586370134348*\[Lambda]^2 - 
           12401549186598*\[Lambda]^3 - 13034002201902*\[Lambda]^4 + 
           72776955258810*\[Lambda]^5 + 236502114537852*\[Lambda]^6 + 
           206272143390*\[Lambda]^7 - 1116889409571311*\[Lambda]^8 - 
           1548902221403588*\[Lambda]^9 + 1790718440546400*\[Lambda]^10 + 
           6250372102215300*\[Lambda]^11 + 1253098209154620*\[Lambda]^12 - 
           13410035460271404*\[Lambda]^13 - 14306631927305120*\[Lambda]^14 + 
           11907330925372012*\[Lambda]^15 + 29916397774641339*\[Lambda]^16 + 
           861442155653618*\[Lambda]^17 - 41136093990663292*\[Lambda]^18 - 
           29452891844894538*\[Lambda]^19 + 22583936036143390*\[Lambda]^20 + 
           38560573358289046*\[Lambda]^21 + 8081002673527692*\[Lambda]^22 + 
           4015235854110818*\[Lambda]^23 + 69301432906667201*\[Lambda]^24 + 
           164939382272678328*\[Lambda]^25 + 244185284004885632*
            \[Lambda]^26 + 288406114757585864*\[Lambda]^27 + 
           305463113401336488*\[Lambda]^28 + 288406114757585864*
            \[Lambda]^29 + 244185284004885632*\[Lambda]^30 + 
           164939382272678328*\[Lambda]^31 + 69301432906667201*\[Lambda]^32 + 
           4015235854110818*\[Lambda]^33 + 8081002673527692*\[Lambda]^34 + 
           38560573358289046*\[Lambda]^35 + 22583936036143390*\[Lambda]^36 - 
           29452891844894538*\[Lambda]^37 - 41136093990663292*\[Lambda]^38 + 
           861442155653618*\[Lambda]^39 + 29916397774641339*\[Lambda]^40 + 
           11907330925372012*\[Lambda]^41 - 14306631927305120*\[Lambda]^42 - 
           13410035460271404*\[Lambda]^43 + 1253098209154620*\[Lambda]^44 + 
           6250372102215300*\[Lambda]^45 + 1790718440546400*\[Lambda]^46 - 
           1548902221403588*\[Lambda]^47 - 1116889409571311*\[Lambda]^48 + 
           206272143390*\[Lambda]^49 + 236502114537852*\[Lambda]^50 + 
           72776955258810*\[Lambda]^51 - 13034002201902*\[Lambda]^52 - 
           12401549186598*\[Lambda]^53 - 2586370134348*\[Lambda]^54 - 
           105348381138*\[Lambda]^55 + 18279504243*\[Lambda]^56)*
          H[{1, 0}, x])/(18396738360*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^25) - (104*\[Lambda]*H[{-1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (104*\[Lambda]*H[{0, -1, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (52*\[Lambda]*H[{0, 1, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (52*\[Lambda]*H[{1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (78*\[Lambda]*Zeta[3])/
         (17*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/153 + 2*nh*TF*
     ((360360 + 41421503*\[Lambda] + 558960368*\[Lambda]^2 + 
        7312716991*\[Lambda]^3 + 48428457968*\[Lambda]^4 + 
        316344809791*\[Lambda]^5 + 1323947760368*\[Lambda]^6 + 
        5491159388991*\[Lambda]^7 + 16100871958768*\[Lambda]^8 + 
        46882187685791*\[Lambda]^9 + 101640671147248*\[Lambda]^10 + 
        219060900800927*\[Lambda]^11 + 362106970296304*\[Lambda]^12 + 
        595392211932703*\[Lambda]^13 + 763426074722544*\[Lambda]^14 + 
        973995140636703*\[Lambda]^15 + 976390222118544*\[Lambda]^16 + 
        973995140636703*\[Lambda]^17 + 763426074722544*\[Lambda]^18 + 
        595392211932703*\[Lambda]^19 + 362106970296304*\[Lambda]^20 + 
        219060900800927*\[Lambda]^21 + 101640671147248*\[Lambda]^22 + 
        46882187685791*\[Lambda]^23 + 16100871958768*\[Lambda]^24 + 
        5491159388991*\[Lambda]^25 + 1323947760368*\[Lambda]^26 + 
        316344809791*\[Lambda]^27 + 48428457968*\[Lambda]^28 + 
        7312716991*\[Lambda]^29 + 558960368*\[Lambda]^30 + 
        41421503*\[Lambda]^31 + 360360*\[Lambda]^32)/
       (13783770*(1 + \[Lambda])^32) - 
      (8*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 1920*\[Lambda]^3 + 
         14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 313600*\[Lambda]^6 + 
         1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 7949760*\[Lambda]^9 + 
         19079424*\[Lambda]^10 + 34978944*\[Lambda]^11 + 
         64128064*\[Lambda]^12 + 91611520*\[Lambda]^13 + 
         130873600*\[Lambda]^14 + 147232800*\[Lambda]^15 + 
         165636900*\[Lambda]^16 + 147232800*\[Lambda]^17 + 
         130873600*\[Lambda]^18 + 91611520*\[Lambda]^19 + 
         64128064*\[Lambda]^20 + 34978944*\[Lambda]^21 + 
         19079424*\[Lambda]^22 + 7949760*\[Lambda]^23 + 
         3312400*\[Lambda]^24 + 1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
         67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
         256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0}, x])/
       (9*(-1 + \[Lambda])*(1 + \[Lambda])^33))) + 
  a^2*fl02*(((-137*CF*nl*TF)/2601 + CA*((1020504*nl*TF)/1446445 + 
        2*nh*TF*((42521*(360360 + 41421503*\[Lambda] + 558960368*
              \[Lambda]^2 + 7312716991*\[Lambda]^3 + 48428457968*
              \[Lambda]^4 + 316344809791*\[Lambda]^5 + 1323947760368*
              \[Lambda]^6 + 5491159388991*\[Lambda]^7 + 16100871958768*
              \[Lambda]^8 + 46882187685791*\[Lambda]^9 + 101640671147248*
              \[Lambda]^10 + 219060900800927*\[Lambda]^11 + 
             362106970296304*\[Lambda]^12 + 595392211932703*\[Lambda]^13 + 
             763426074722544*\[Lambda]^14 + 973995140636703*\[Lambda]^15 + 
             976390222118544*\[Lambda]^16 + 973995140636703*\[Lambda]^17 + 
             763426074722544*\[Lambda]^18 + 595392211932703*\[Lambda]^19 + 
             362106970296304*\[Lambda]^20 + 219060900800927*\[Lambda]^21 + 
             101640671147248*\[Lambda]^22 + 46882187685791*\[Lambda]^23 + 
             16100871958768*\[Lambda]^24 + 5491159388991*\[Lambda]^25 + 
             1323947760368*\[Lambda]^26 + 316344809791*\[Lambda]^27 + 
             48428457968*\[Lambda]^28 + 7312716991*\[Lambda]^29 + 
             558960368*\[Lambda]^30 + 41421503*\[Lambda]^31 + 
             360360*\[Lambda]^32))/(43436743350*(1 + \[Lambda])^32) - 
          (1020504*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
             1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
             313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
             7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
             34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
             91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
             147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
             147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
             91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
             34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
             7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
             1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
             67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
             256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0}, x])/
           (85085*(-1 + \[Lambda])*(1 + \[Lambda])^33))))*Log[Q^2/\[Mu]^2] + 
    CF*((-7782864443699*nl*TF)/11164980510684 + 
      2*nh*TF*((235567317193528320000 - 603828325658638080000*\[Lambda] - 
          46066700355526730880000*\[Lambda]^2 - 401734475906877673560000*
           \[Lambda]^3 - 1535252812884597529522800*\[Lambda]^4 - 
          1936004829020676385171200*\[Lambda]^5 + 6244591214374602571736100*
           \[Lambda]^6 + 27994275659448632708697600*\[Lambda]^7 + 
          22870694261279079643245776*\[Lambda]^8 - 
          101870942876915576035042672*\[Lambda]^9 - 
          295152999861653590330222115*\[Lambda]^10 - 
          119999982262154794487116288*\[Lambda]^11 + 
          749889356389823978636251228*\[Lambda]^12 + 
          1264582819616663664152448632*\[Lambda]^13 - 
          567325969391229977225339415*\[Lambda]^14 - 
          3876612273320873033585852072*\[Lambda]^15 - 
          3231969409001549207776943104*\[Lambda]^16 + 
          3904797903217379368969686080*\[Lambda]^17 + 
          8826998293966587252964826049*\[Lambda]^18 + 
          681386445971829170540449008*\[Lambda]^19 - 
          13631546286969106667048612212*\[Lambda]^20 - 
          13184048838498961765929069208*\[Lambda]^21 + 
          5367972186066042605510514061*\[Lambda]^22 + 
          17120436530137048002058899912*\[Lambda]^23 + 
          3771138915233254911612468368*\[Lambda]^24 - 
          17260579963984695956216554712*\[Lambda]^25 - 
          19918307917607337737615681806*\[Lambda]^26 - 
          5998211540113120564178251880*\[Lambda]^27 - 
          3442237451756581516673691640*\[Lambda]^28 - 
          15448319789169674694519875752*\[Lambda]^29 - 
          34015105836353570230608086826*\[Lambda]^30 - 
          35980232894116972076206055448*\[Lambda]^31 - 
          39506158266278952450968699328*\[Lambda]^32 - 
          35980232894116972076206055448*\[Lambda]^33 - 
          34015105836353570230608086826*\[Lambda]^34 - 
          15448319789169674694519875752*\[Lambda]^35 - 
          3442237451756581516673691640*\[Lambda]^36 - 
          5998211540113120564178251880*\[Lambda]^37 - 
          19918307917607337737615681806*\[Lambda]^38 - 
          17260579963984695956216554712*\[Lambda]^39 + 
          3771138915233254911612468368*\[Lambda]^40 + 
          17120436530137048002058899912*\[Lambda]^41 + 
          5367972186066042605510514061*\[Lambda]^42 - 
          13184048838498961765929069208*\[Lambda]^43 - 
          13631546286969106667048612212*\[Lambda]^44 + 
          681386445971829170540449008*\[Lambda]^45 + 
          8826998293966587252964826049*\[Lambda]^46 + 
          3904797903217379368969686080*\[Lambda]^47 - 
          3231969409001549207776943104*\[Lambda]^48 - 
          3876612273320873033585852072*\[Lambda]^49 - 
          567325969391229977225339415*\[Lambda]^50 + 
          1264582819616663664152448632*\[Lambda]^51 + 
          749889356389823978636251228*\[Lambda]^52 - 
          119999982262154794487116288*\[Lambda]^53 - 
          295152999861653590330222115*\[Lambda]^54 - 
          101870942876915576035042672*\[Lambda]^55 + 
          22870694261279079643245776*\[Lambda]^56 + 
          27994275659448632708697600*\[Lambda]^57 + 6244591214374602571736100*
           \[Lambda]^58 - 1936004829020676385171200*\[Lambda]^59 - 
          1535252812884597529522800*\[Lambda]^60 - 401734475906877673560000*
           \[Lambda]^61 - 46066700355526730880000*\[Lambda]^62 - 
          603828325658638080000*\[Lambda]^63 + 235567317193528320000*
           \[Lambda]^64)/(33295594475183040000*\[Lambda]^16*
          (1 + \[Lambda])^32) + ((93479094124416000 - 309723735537216000*
            \[Lambda] - 18226013790352368000*\[Lambda]^2 - 
           145385504846995413000*\[Lambda]^3 - 465180687750417218580*
            \[Lambda]^4 - 97919741267678650320*\[Lambda]^5 + 
           3871044542904084599130*\[Lambda]^6 + 10295031425344293113640*
            \[Lambda]^7 - 2493754179450542554126*\[Lambda]^8 - 
           61950019179052847801728*\[Lambda]^9 - 99127798788516122221639*
            \[Lambda]^10 + 92895917671260383545416*\[Lambda]^11 + 
           488051114329133292497487*\[Lambda]^12 + 346033349301874096994472*
            \[Lambda]^13 - 983704953728805515659501*\[Lambda]^14 - 
           2027241738660017913791128*\[Lambda]^15 + 143342861828575663635437*
            \[Lambda]^16 + 4496722076822006002553064*\[Lambda]^17 + 
           4051929761266386286821669*\[Lambda]^18 - 4249976306157703662727488*
            \[Lambda]^19 - 10073947974748364654497309*\[Lambda]^20 - 
           1618903822817055311660104*\[Lambda]^21 + 
           12909841518892054740549227*\[Lambda]^22 + 
           12179246325884056124682672*\[Lambda]^23 - 
           5214010768644367167738171*\[Lambda]^24 - 
           14468064551023776039842688*\[Lambda]^25 + 907103228971818076867952*
            \[Lambda]^26 + 23628046299941483479875104*\[Lambda]^27 + 
           36014606303183193697999052*\[Lambda]^28 + 
           36705066853915028951885808*\[Lambda]^29 + 
           54638498293935157452735294*\[Lambda]^30 + 
           76529228472958584331989024*\[Lambda]^31 + 
           109334466593425190076929678*\[Lambda]^32 + 
           111808583385521430792625712*\[Lambda]^33 + 
           109334466593425190076929678*\[Lambda]^34 + 
           76529228472958584331989024*\[Lambda]^35 + 
           54638498293935157452735294*\[Lambda]^36 + 
           36705066853915028951885808*\[Lambda]^37 + 
           36014606303183193697999052*\[Lambda]^38 + 
           23628046299941483479875104*\[Lambda]^39 + 907103228971818076867952*
            \[Lambda]^40 - 14468064551023776039842688*\[Lambda]^41 - 
           5214010768644367167738171*\[Lambda]^42 + 
           12179246325884056124682672*\[Lambda]^43 + 
           12909841518892054740549227*\[Lambda]^44 - 
           1618903822817055311660104*\[Lambda]^45 - 
           10073947974748364654497309*\[Lambda]^46 - 
           4249976306157703662727488*\[Lambda]^47 + 4051929761266386286821669*
            \[Lambda]^48 + 4496722076822006002553064*\[Lambda]^49 + 
           143342861828575663635437*\[Lambda]^50 - 2027241738660017913791128*
            \[Lambda]^51 - 983704953728805515659501*\[Lambda]^52 + 
           346033349301874096994472*\[Lambda]^53 + 488051114329133292497487*
            \[Lambda]^54 + 92895917671260383545416*\[Lambda]^55 - 
           99127798788516122221639*\[Lambda]^56 - 61950019179052847801728*
            \[Lambda]^57 - 2493754179450542554126*\[Lambda]^58 + 
           10295031425344293113640*\[Lambda]^59 + 3871044542904084599130*
            \[Lambda]^60 - 97919741267678650320*\[Lambda]^61 - 
           465180687750417218580*\[Lambda]^62 - 145385504846995413000*
            \[Lambda]^63 - 18226013790352368000*\[Lambda]^64 - 
           309723735537216000*\[Lambda]^65 + 93479094124416000*\[Lambda]^66)*
          H[{0}, x])/(13212537490152000*(-1 + \[Lambda])*\[Lambda]^16*
          (1 + \[Lambda])^33) - ((37094878620800 - 141453683571200*
            \[Lambda] - 7099993515414800*\[Lambda]^2 - 54319686477331275*
            \[Lambda]^3 - 169457100248750314*\[Lambda]^4 - 
           56008165170128314*\[Lambda]^5 + 1188739012719991766*\[Lambda]^6 + 
           3070691286442861631*\[Lambda]^7 - 847089472221090580*\[Lambda]^8 - 
           17397920143791092324*\[Lambda]^9 - 26232786941570007564*
            \[Lambda]^10 + 23453991704207797101*\[Lambda]^11 + 
           113103947514425652626*\[Lambda]^12 + 63369185882793975850*
            \[Lambda]^13 - 234820911347463008318*\[Lambda]^14 - 
           411955329188668162433*\[Lambda]^15 + 74952212904976924912*
            \[Lambda]^16 + 838452474706336511152*\[Lambda]^17 + 
           556573555003101680080*\[Lambda]^18 - 944393497629898209239*
            \[Lambda]^19 - 1614399949401878195154*\[Lambda]^20 + 
           12313201333767182246*\[Lambda]^21 + 1924785114954000404446*
            \[Lambda]^22 + 1178234673170879397995*\[Lambda]^23 - 
           1386147891461229897876*\[Lambda]^24 - 2207280541791974849756*
            \[Lambda]^25 - 517189159498267723756*\[Lambda]^26 + 
           598931398024869507049*\[Lambda]^27 - 942757941371743425510*
            \[Lambda]^28 - 3841863189961762524694*\[Lambda]^29 - 
           5850805150771292617894*\[Lambda]^30 - 7054064140931626884829*
            \[Lambda]^31 - 7790047644079072918864*\[Lambda]^32 - 
           8306589791818629053920*\[Lambda]^33 - 7790047644079072918864*
            \[Lambda]^34 - 7054064140931626884829*\[Lambda]^35 - 
           5850805150771292617894*\[Lambda]^36 - 3841863189961762524694*
            \[Lambda]^37 - 942757941371743425510*\[Lambda]^38 + 
           598931398024869507049*\[Lambda]^39 - 517189159498267723756*
            \[Lambda]^40 - 2207280541791974849756*\[Lambda]^41 - 
           1386147891461229897876*\[Lambda]^42 + 1178234673170879397995*
            \[Lambda]^43 + 1924785114954000404446*\[Lambda]^44 + 
           12313201333767182246*\[Lambda]^45 - 1614399949401878195154*
            \[Lambda]^46 - 944393497629898209239*\[Lambda]^47 + 
           556573555003101680080*\[Lambda]^48 + 838452474706336511152*
            \[Lambda]^49 + 74952212904976924912*\[Lambda]^50 - 
           411955329188668162433*\[Lambda]^51 - 234820911347463008318*
            \[Lambda]^52 + 63369185882793975850*\[Lambda]^53 + 
           113103947514425652626*\[Lambda]^54 + 23453991704207797101*
            \[Lambda]^55 - 26232786941570007564*\[Lambda]^56 - 
           17397920143791092324*\[Lambda]^57 - 847089472221090580*
            \[Lambda]^58 + 3070691286442861631*\[Lambda]^59 + 
           1188739012719991766*\[Lambda]^60 - 56008165170128314*
            \[Lambda]^61 - 169457100248750314*\[Lambda]^62 - 
           54319686477331275*\[Lambda]^63 - 7099993515414800*\[Lambda]^64 - 
           141453683571200*\[Lambda]^65 + 37094878620800*\[Lambda]^66)*
          H[{-1, 0}, x])/(2621535216300*(-1 + \[Lambda])*\[Lambda]^17*
          (1 + \[Lambda])^31) + (\[Lambda]*(56333591794480 + 
           12593796279733*\[Lambda] - 3912747304785168*\[Lambda]^2 - 
           189775327432781422*\[Lambda]^3 - 1563583813086041416*\[Lambda]^4 - 
           12646664648061070854*\[Lambda]^5 - 58587143884161514952*
            \[Lambda]^6 - 279772123287768510062*\[Lambda]^7 - 
           940828491334529681544*\[Lambda]^8 - 3201033212442529899290*
            \[Lambda]^9 - 8148674435712063817880*\[Lambda]^10 - 
           20110636757741504040790*\[Lambda]^11 - 38549867078280458230280*
            \[Lambda]^12 - 71573072229761640428750*\[Lambda]^13 - 
           108319193985267395607240*\[Lambda]^14 - 160362420508838424429710*
            \[Lambda]^15 - 195998038478971522422608*\[Lambda]^16 - 
           225242588451306880474999*\[Lambda]^17 - 209330919864216876340064*
            \[Lambda]^18 - 185392055274255705823208*\[Lambda]^19 - 
           148134268799208570248112*\[Lambda]^20 - 123980342103028424758688*
            \[Lambda]^21 - 81195482580019325103152*\[Lambda]^22 - 
           27567797393491721276128*\[Lambda]^23 + 10018767053457461740048*
            \[Lambda]^24 + 274809353897213472592*\[Lambda]^25 - 
           28579842604468459552656*\[Lambda]^26 - 26804151391156376420000*
            \[Lambda]^27 + 7621697860960456671376*\[Lambda]^28 + 
           27590348233889543348448*\[Lambda]^29 + 9843311289821602480592*
            \[Lambda]^30 - 15504448621875020019544*\[Lambda]^31 - 
           15765136233685278467712*\[Lambda]^32 + 1292413559858854670323*
            \[Lambda]^33 + 9876630278755313901184*\[Lambda]^34 + 
           4183888611985267205286*\[Lambda]^35 - 2966402294257119012840*
            \[Lambda]^36 - 3393777115849959844266*\[Lambda]^37 - 
           386273208146161929768*\[Lambda]^38 + 1078321724815729165662*
            \[Lambda]^39 + 586964582047933566168*\[Lambda]^40 - 
           91164283562798695494*\[Lambda]^41 - 205076246444273721720*
            \[Lambda]^42 - 64240706845509386106*\[Lambda]^43 + 
           16727299593760918872*\[Lambda]^44 + 17524209596573031198*
            \[Lambda]^45 + 3577386146549437464*\[Lambda]^46 - 
           1141742774859684426*\[Lambda]^47 - 833551982144673792*
            \[Lambda]^48 - 205781589796207425*\[Lambda]^49 - 
           22148702647671600*\[Lambda]^50 - 201791778988800*\[Lambda]^51 + 
           111284635862400*\[Lambda]^52)*H[{0, 0}, x])/
         (5243070432600*(-1 + \[Lambda])^2*(1 + \[Lambda])^34) + 
        ((37094878620800 - 141453683571200*\[Lambda] - 7099993515414800*
            \[Lambda]^2 - 54319686477331275*\[Lambda]^3 - 169457100248750314*
            \[Lambda]^4 - 56008165170128314*\[Lambda]^5 + 1188739012719991766*
            \[Lambda]^6 + 3070691286442861631*\[Lambda]^7 - 
           847089472221090580*\[Lambda]^8 - 17397920143791092324*
            \[Lambda]^9 - 26232786941570007564*\[Lambda]^10 + 
           23453991704207797101*\[Lambda]^11 + 113103947514425652626*
            \[Lambda]^12 + 63369185882793975850*\[Lambda]^13 - 
           234820911347463008318*\[Lambda]^14 - 411955329188668162433*
            \[Lambda]^15 + 74952212904976924912*\[Lambda]^16 + 
           838452474706336511152*\[Lambda]^17 + 556573555003101680080*
            \[Lambda]^18 - 944393497629898209239*\[Lambda]^19 - 
           1614399949401878195154*\[Lambda]^20 + 12313201333767182246*
            \[Lambda]^21 + 1924785114954000404446*\[Lambda]^22 + 
           1178234673170879397995*\[Lambda]^23 - 1386147891461229897876*
            \[Lambda]^24 - 2207280541791974849756*\[Lambda]^25 - 
           517189159498267723756*\[Lambda]^26 + 598931398024869507049*
            \[Lambda]^27 - 942757941371743425510*\[Lambda]^28 - 
           3841863189961762524694*\[Lambda]^29 - 5850805150771292617894*
            \[Lambda]^30 - 7054064140931626884829*\[Lambda]^31 - 
           7790047644079072918864*\[Lambda]^32 - 8306589791818629053920*
            \[Lambda]^33 - 7790047644079072918864*\[Lambda]^34 - 
           7054064140931626884829*\[Lambda]^35 - 5850805150771292617894*
            \[Lambda]^36 - 3841863189961762524694*\[Lambda]^37 - 
           942757941371743425510*\[Lambda]^38 + 598931398024869507049*
            \[Lambda]^39 - 517189159498267723756*\[Lambda]^40 - 
           2207280541791974849756*\[Lambda]^41 - 1386147891461229897876*
            \[Lambda]^42 + 1178234673170879397995*\[Lambda]^43 + 
           1924785114954000404446*\[Lambda]^44 + 12313201333767182246*
            \[Lambda]^45 - 1614399949401878195154*\[Lambda]^46 - 
           944393497629898209239*\[Lambda]^47 + 556573555003101680080*
            \[Lambda]^48 + 838452474706336511152*\[Lambda]^49 + 
           74952212904976924912*\[Lambda]^50 - 411955329188668162433*
            \[Lambda]^51 - 234820911347463008318*\[Lambda]^52 + 
           63369185882793975850*\[Lambda]^53 + 113103947514425652626*
            \[Lambda]^54 + 23453991704207797101*\[Lambda]^55 - 
           26232786941570007564*\[Lambda]^56 - 17397920143791092324*
            \[Lambda]^57 - 847089472221090580*\[Lambda]^58 + 
           3070691286442861631*\[Lambda]^59 + 1188739012719991766*
            \[Lambda]^60 - 56008165170128314*\[Lambda]^61 - 
           169457100248750314*\[Lambda]^62 - 54319686477331275*\[Lambda]^63 - 
           7099993515414800*\[Lambda]^64 - 141453683571200*\[Lambda]^65 + 
           37094878620800*\[Lambda]^66)*H[{1, 0}, x])/(5243070432600*
          (-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) + 
        (640*\[Lambda]*H[{-1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (640*\[Lambda]*H[{0, -1, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (320*\[Lambda]*H[{0, 1, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (320*\[Lambda]*H[{1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (160*\[Lambda]*Zeta[3])/(19*(-1 + \[Lambda])^2))) + 
    CA*((362826848479747*nl*TF)/143549749423080 + 
      2*nh*TF*((1216806127455436277760000 - 3088718458385324244480000*
           \[Lambda] - 237322758464996921196480000*\[Lambda]^2 - 
          2062477106329965076487736000*\[Lambda]^3 - 
          7783314380517706133582278800*\[Lambda]^4 - 
          9034698727783484676615895200*\[Lambda]^5 + 
          36038330710301345169584540700*\[Lambda]^6 + 
          153095480609129837286733985760*\[Lambda]^7 + 
          125267029998939468204453640752*\[Lambda]^8 - 
          540262842451422902510298527928*\[Lambda]^9 - 
          1563565407175410368676642252557*\[Lambda]^10 - 
          607158520657213359440035948232*\[Lambda]^11 + 
          4055206328253136035893419548900*\[Lambda]^12 + 
          6770902232212655024510509277648*\[Lambda]^13 - 
          3146424868943466345245704036057*\[Lambda]^14 - 
          21059347035712615639413478636848*\[Lambda]^15 - 
          17908627916851525408141376060128*\[Lambda]^16 + 
          19845231466781580647087749323500*\[Lambda]^17 + 
          45401866473219783502325237201463*\[Lambda]^18 + 
          215174522117049943605846230692*\[Lambda]^19 - 
          79249547968947950243064425022716*\[Lambda]^20 - 
          80767342889910374367709300886652*\[Lambda]^21 + 
          14689016799478310824187527551291*\[Lambda]^22 + 
          77066674808436863324308961576748*\[Lambda]^23 + 
          12289413271383186731429181484944*\[Lambda]^24 - 
          66936490551064584392031828131028*\[Lambda]^25 - 
          12455071802988817501065144314122*\[Lambda]^26 + 
          227336201116528992929606704306340*\[Lambda]^27 + 
          451259696251557591440950821676520*\[Lambda]^28 + 
          739211652473377048846400830464012*\[Lambda]^29 + 
          895675816646014637721363440267746*\[Lambda]^30 + 
          1208159248877786060528314011557188*\[Lambda]^31 + 
          1192238600450691058193128340596928*\[Lambda]^32 + 
          1208159248877786060528314011557188*\[Lambda]^33 + 
          895675816646014637721363440267746*\[Lambda]^34 + 
          739211652473377048846400830464012*\[Lambda]^35 + 
          451259696251557591440950821676520*\[Lambda]^36 + 
          227336201116528992929606704306340*\[Lambda]^37 - 
          12455071802988817501065144314122*\[Lambda]^38 - 
          66936490551064584392031828131028*\[Lambda]^39 + 
          12289413271383186731429181484944*\[Lambda]^40 + 
          77066674808436863324308961576748*\[Lambda]^41 + 
          14689016799478310824187527551291*\[Lambda]^42 - 
          80767342889910374367709300886652*\[Lambda]^43 - 
          79249547968947950243064425022716*\[Lambda]^44 + 
          215174522117049943605846230692*\[Lambda]^45 + 
          45401866473219783502325237201463*\[Lambda]^46 + 
          19845231466781580647087749323500*\[Lambda]^47 - 
          17908627916851525408141376060128*\[Lambda]^48 - 
          21059347035712615639413478636848*\[Lambda]^49 - 
          3146424868943466345245704036057*\[Lambda]^50 + 
          6770902232212655024510509277648*\[Lambda]^51 + 
          4055206328253136035893419548900*\[Lambda]^52 - 
          607158520657213359440035948232*\[Lambda]^53 - 
          1563565407175410368676642252557*\[Lambda]^54 - 
          540262842451422902510298527928*\[Lambda]^55 + 
          125267029998939468204453640752*\[Lambda]^56 + 
          153095480609129837286733985760*\[Lambda]^57 + 
          36038330710301345169584540700*\[Lambda]^58 - 
          9034698727783484676615895200*\[Lambda]^59 - 
          7783314380517706133582278800*\[Lambda]^60 - 
          2062477106329965076487736000*\[Lambda]^61 - 
          237322758464996921196480000*\[Lambda]^62 - 
          3088718458385324244480000*\[Lambda]^63 + 1216806127455436277760000*
           \[Lambda]^64)/(1376007032875889494080000*\[Lambda]^16*
          (1 + \[Lambda])^32) + ((198625904725248000 - 653157798733440000*
            \[Lambda] - 38627561626886232000*\[Lambda]^2 - 
           306935920970188309800*\[Lambda]^3 - 966127492307282765460*
            \[Lambda]^4 - 71196944966452425120*\[Lambda]^5 + 
           8692328499528473181690*\[Lambda]^6 + 22587162200721983975880*
            \[Lambda]^7 - 6003395882968092662382*\[Lambda]^8 - 
           136672619874449763939912*\[Lambda]^9 - 216904816431285846139031*
            \[Lambda]^10 + 207096697858006114187464*\[Lambda]^11 + 
           1073386712676114675829343*\[Lambda]^12 + 749353124187903906678184*
            \[Lambda]^13 - 2193528576668239801502269*\[Lambda]^14 - 
           4502004626723842566490712*\[Lambda]^15 + 276778240987374133930653*
            \[Lambda]^16 + 9870039118183184016903916*\[Lambda]^17 + 
           8884018488067265744648013*\[Lambda]^18 - 9457049103062019607859652*
            \[Lambda]^19 - 22384481742650926261774461*\[Lambda]^20 - 
           3804571197079279790324616*\[Lambda]^21 + 
           28239144257878339792156843*\[Lambda]^22 + 
           25742180164297767018860004*\[Lambda]^23 - 
           16439144067038522050003139*\[Lambda]^24 - 
           52180849947483905900201272*\[Lambda]^25 - 
           51020512408486196472169752*\[Lambda]^26 - 
           86733413296147219125717524*\[Lambda]^27 - 
           187978339160732094694329636*\[Lambda]^28 - 
           441254094778490792520756128*\[Lambda]^29 - 
           655422631813123771806482514*\[Lambda]^30 - 
           994790248422299936246484444*\[Lambda]^31 - 
           1109525031377376863806743178*\[Lambda]^32 - 
           1335112622420910290655739096*\[Lambda]^33 - 
           1203177204318418395904023178*\[Lambda]^34 - 
           1161283000317484882197204444*\[Lambda]^35 - 
           831904948822019814514245714*\[Lambda]^36 - 
           606747890162304628795771808*\[Lambda]^37 - 
           302519848571994703295335716*\[Lambda]^38 - 
           162449963779365121848298004*\[Lambda]^39 - 
           88637116728486209204176152*\[Lambda]^40 - 
           70382785755258586176425272*\[Lambda]^41 - 
           22937378992901030172115139*\[Lambda]^42 + 
           23466526558585897431404004*\[Lambda]^43 + 
           27678227522556321367324843*\[Lambda]^44 - 
           3940469785424395715828616*\[Lambda]^45 - 
           22405532621508482620942461*\[Lambda]^46 - 
           9460246695853454798295492*\[Lambda]^47 + 8883772840594704051978573*
            \[Lambda]^48 + 9870020902845955349032876*\[Lambda]^49 + 
           276778082517051999005853*\[Lambda]^50 - 4502004626723842566490712*
            \[Lambda]^51 - 2193528576668239801502269*\[Lambda]^52 + 
           749353124187903906678184*\[Lambda]^53 + 1073386712676114675829343*
            \[Lambda]^54 + 207096697858006114187464*\[Lambda]^55 - 
           216904816431285846139031*\[Lambda]^56 - 136672619874449763939912*
            \[Lambda]^57 - 6003395882968092662382*\[Lambda]^58 + 
           22587162200721983975880*\[Lambda]^59 + 8692328499528473181690*
            \[Lambda]^60 - 71196944966452425120*\[Lambda]^61 - 
           966127492307282765460*\[Lambda]^62 - 306935920970188309800*
            \[Lambda]^63 - 38627561626886232000*\[Lambda]^64 - 
           653157798733440000*\[Lambda]^65 + 198625904725248000*\[Lambda]^66)*
          H[{0}, x])/(224613137332584000*(-1 + \[Lambda])*\[Lambda]^16*
          (1 + \[Lambda])^33) - (42521*(360360 + 41421503*\[Lambda] + 
           558960368*\[Lambda]^2 + 7312716991*\[Lambda]^3 + 
           48428457968*\[Lambda]^4 + 316344809791*\[Lambda]^5 + 
           1323947760368*\[Lambda]^6 + 5491159388991*\[Lambda]^7 + 
           16100871958768*\[Lambda]^8 + 46882187685791*\[Lambda]^9 + 
           101640671147248*\[Lambda]^10 + 219060900800927*\[Lambda]^11 + 
           362106970296304*\[Lambda]^12 + 595392211932703*\[Lambda]^13 + 
           763426074722544*\[Lambda]^14 + 973995140636703*\[Lambda]^15 + 
           976390222118544*\[Lambda]^16 + 973995140636703*\[Lambda]^17 + 
           763426074722544*\[Lambda]^18 + 595392211932703*\[Lambda]^19 + 
           362106970296304*\[Lambda]^20 + 219060900800927*\[Lambda]^21 + 
           101640671147248*\[Lambda]^22 + 46882187685791*\[Lambda]^23 + 
           16100871958768*\[Lambda]^24 + 5491159388991*\[Lambda]^25 + 
           1323947760368*\[Lambda]^26 + 316344809791*\[Lambda]^27 + 
           48428457968*\[Lambda]^28 + 7312716991*\[Lambda]^29 + 
           558960368*\[Lambda]^30 + 41421503*\[Lambda]^31 + 
           360360*\[Lambda]^32)*H[{1}, x])/(21718371675*(1 + \[Lambda])^32) - 
        ((4636459027200 - 8291758675200*\[Lambda] - 915653563825000*
            \[Lambda]^2 - 8531943119494795*\[Lambda]^3 - 35051838554196464*
            \[Lambda]^4 - 52078467203028409*\[Lambda]^5 + 130247769708711688*
            \[Lambda]^6 + 714938432322707153*\[Lambda]^7 + 
           852669162691191936*\[Lambda]^8 - 2058159592755492333*\[Lambda]^9 - 
           7948578288017989064*\[Lambda]^10 - 5846015652603423487*
            \[Lambda]^11 + 17542810181488839568*\[Lambda]^12 + 
           40573851078391856651*\[Lambda]^13 + 103801175254802088*
            \[Lambda]^14 - 107535860365510281603*\[Lambda]^15 - 
           130419320477066637344*\[Lambda]^16 + 69647252353290100511*
            \[Lambda]^17 + 290583293119306987272*\[Lambda]^18 + 
           115081467279513844153*\[Lambda]^19 - 410335599171652654544*
            \[Lambda]^20 - 587714662737162220117*\[Lambda]^21 - 
           29610249528639335512*\[Lambda]^22 + 553421790657129092941*
            \[Lambda]^23 + 238415403359325670720*\[Lambda]^24 - 
           667992348096051540441*\[Lambda]^25 - 1055308927850785161928*
            \[Lambda]^26 - 518480642877192879323*\[Lambda]^27 - 
           211567027717198352496*\[Lambda]^28 - 350899490514863072585*
            \[Lambda]^29 - 1512188676778709848824*\[Lambda]^30 - 
           1374302997906947735567*\[Lambda]^31 - 2251867899269449524992*
            \[Lambda]^32 - 1134693325301130906349*\[Lambda]^33 - 
           2263919192759137827808*\[Lambda]^34 - 1134693325301130906349*
            \[Lambda]^35 - 2251867899269449524992*\[Lambda]^36 - 
           1374302997906947735567*\[Lambda]^37 - 1512188676778709848824*
            \[Lambda]^38 - 350899490514863072585*\[Lambda]^39 - 
           211567027717198352496*\[Lambda]^40 - 518480642877192879323*
            \[Lambda]^41 - 1055308927850785161928*\[Lambda]^42 - 
           667992348096051540441*\[Lambda]^43 + 238415403359325670720*
            \[Lambda]^44 + 553421790657129092941*\[Lambda]^45 - 
           29610249528639335512*\[Lambda]^46 - 587714662737162220117*
            \[Lambda]^47 - 410335599171652654544*\[Lambda]^48 + 
           115081467279513844153*\[Lambda]^49 + 290583293119306987272*
            \[Lambda]^50 + 69647252353290100511*\[Lambda]^51 - 
           130419320477066637344*\[Lambda]^52 - 107535860365510281603*
            \[Lambda]^53 + 103801175254802088*\[Lambda]^54 + 
           40573851078391856651*\[Lambda]^55 + 17542810181488839568*
            \[Lambda]^56 - 5846015652603423487*\[Lambda]^57 - 
           7948578288017989064*\[Lambda]^58 - 2058159592755492333*
            \[Lambda]^59 + 852669162691191936*\[Lambda]^60 + 
           714938432322707153*\[Lambda]^61 + 130247769708711688*
            \[Lambda]^62 - 52078467203028409*\[Lambda]^63 - 
           35051838554196464*\[Lambda]^64 - 8531943119494795*\[Lambda]^65 - 
           915653563825000*\[Lambda]^66 - 8291758675200*\[Lambda]^67 + 
           4636459027200*\[Lambda]^68)*H[{-1, 0}, x])/(2621535216300*
          (-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^33) + 
        (\[Lambda]*(-47129137155100 - 701519105502547*\[Lambda] - 
           8984458826407716*\[Lambda]^2 - 50036399151816446*\[Lambda]^3 - 
           239968657864942352*\[Lambda]^4 - 85894751687604678*\[Lambda]^5 + 
           2870492261202119312*\[Lambda]^6 + 30592470901787736386*
            \[Lambda]^7 + 133479878619651943296*\[Lambda]^8 + 
           528883490458173853910*\[Lambda]^9 + 1488425622605140457120*
            \[Lambda]^10 + 3980115918908382492890*\[Lambda]^11 + 
           8334200077061645444400*\[Lambda]^12 + 16519636282676604965490*
            \[Lambda]^13 + 26334695934243459975120*\[Lambda]^14 + 
           39526780431133491344930*\[Lambda]^15 + 48796523461811276432912*
            \[Lambda]^16 + 57786116359952884260137*\[Lambda]^17 + 
           57504736802727975492464*\[Lambda]^18 + 54236597003168164181384*
            \[Lambda]^19 + 40904843331831907765176*\[Lambda]^20 + 
           27694794906612431913504*\[Lambda]^21 + 15763878768829902609816*
            \[Lambda]^22 + 11281785559367046905744*\[Lambda]^23 + 
           7985691596639377964456*\[Lambda]^24 + 2720733012107487014864*
            \[Lambda]^25 - 2993374381648438506648*\[Lambda]^26 - 
           3394183680798312243760*\[Lambda]^27 + 882208276929493170008*
            \[Lambda]^28 + 3439744009286690923296*\[Lambda]^29 + 
           1145493864773201008984*\[Lambda]^30 - 2107959493920061125416*
            \[Lambda]^31 - 2102701518582269768364*\[Lambda]^32 + 
           136305967902667567739*\[Lambda]^33 + 1263008045200177583708*
            \[Lambda]^34 + 531549338156401146342*\[Lambda]^35 - 
           391569364956964318296*\[Lambda]^36 - 444329134331706414762*
            \[Lambda]^37 - 52317027018702112440*\[Lambda]^38 + 
           139259600192985840414*\[Lambda]^39 + 76474165408520485896*
            \[Lambda]^40 - 11363568179543793462*\[Lambda]^41 - 
           26403742352127543000*\[Lambda]^42 - 8319294075234598458*
            \[Lambda]^43 + 2167264178947440744*\[Lambda]^44 + 
           2301050698577206686*\[Lambda]^45 + 495898824788724456*
            \[Lambda]^46 - 130639572250600842*\[Lambda]^47 - 
           102408554971114392*\[Lambda]^48 - 25570954082458785*\[Lambda]^49 - 
           2760870068556600*\[Lambda]^50 - 24875276025600*\[Lambda]^51 + 
           13909377081600*\[Lambda]^52)*H[{0, 0}, x])/(5243070432600*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^34) + 
        (2041008*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
           1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
           313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
           7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
           34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
           91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
           147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
           147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
           91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
           34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
           7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
           1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 67200*\[Lambda]^27 + 
           14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 256*\[Lambda]^30 + 
           16*\[Lambda]^31 + \[Lambda]^32)*H[{0, 1}, x])/
         (85085*(-1 + \[Lambda])*(1 + \[Lambda])^33) + 
        ((4636459027200 - 26837594784000*\[Lambda] - 836121938852200*
            \[Lambda]^2 - 5044975631490795*\[Lambda]^3 - 9752490475011284*
            \[Lambda]^4 + 20572673836154297*\[Lambda]^5 + 127488041678977584*
            \[Lambda]^6 + 125605160121406966*\[Lambda]^7 - 
           487217932737907336*\[Lambda]^8 - 1393443663084369418*\[Lambda]^9 - 
           81404721417672824*\[Lambda]^10 + 4663531782403706695*
            \[Lambda]^11 + 5438103965455434740*\[Lambda]^12 - 
           7440692929097061765*\[Lambda]^13 - 21334773309286713248*
            \[Lambda]^14 - 3968557198006503676*\[Lambda]^15 + 
           37788215921612469168*\[Lambda]^16 + 35085518021123160652*
            \[Lambda]^17 - 39278946623450809912*\[Lambda]^18 - 
           85498148520314333427*\[Lambda]^19 - 10767416210980858260*
            \[Lambda]^20 + 90615640287437654081*\[Lambda]^21 + 
           55614316688031053344*\[Lambda]^22 - 75709753941520622454*
            \[Lambda]^23 - 104685123543522189592*\[Lambda]^24 + 
           20118645481182701194*\[Lambda]^25 + 156152799642815359320*
            \[Lambda]^26 + 230488619570011061855*\[Lambda]^27 + 
           353393243660541920500*\[Lambda]^28 + 607171150846248436931*
            \[Lambda]^29 + 926052805322466392432*\[Lambda]^30 + 
           1156387032045347498864*\[Lambda]^31 + 1244174651471440984736*
            \[Lambda]^32 + 1156387032045347498864*\[Lambda]^33 + 
           926052805322466392432*\[Lambda]^34 + 607171150846248436931*
            \[Lambda]^35 + 353393243660541920500*\[Lambda]^36 + 
           230488619570011061855*\[Lambda]^37 + 156152799642815359320*
            \[Lambda]^38 + 20118645481182701194*\[Lambda]^39 - 
           104685123543522189592*\[Lambda]^40 - 75709753941520622454*
            \[Lambda]^41 + 55614316688031053344*\[Lambda]^42 + 
           90615640287437654081*\[Lambda]^43 - 10767416210980858260*
            \[Lambda]^44 - 85498148520314333427*\[Lambda]^45 - 
           39278946623450809912*\[Lambda]^46 + 35085518021123160652*
            \[Lambda]^47 + 37788215921612469168*\[Lambda]^48 - 
           3968557198006503676*\[Lambda]^49 - 21334773309286713248*
            \[Lambda]^50 - 7440692929097061765*\[Lambda]^51 + 
           5438103965455434740*\[Lambda]^52 + 4663531782403706695*
            \[Lambda]^53 - 81404721417672824*\[Lambda]^54 - 
           1393443663084369418*\[Lambda]^55 - 487217932737907336*
            \[Lambda]^56 + 125605160121406966*\[Lambda]^57 + 
           127488041678977584*\[Lambda]^58 + 20572673836154297*\[Lambda]^59 - 
           9752490475011284*\[Lambda]^60 - 5044975631490795*\[Lambda]^61 - 
           836121938852200*\[Lambda]^62 - 26837594784000*\[Lambda]^63 + 
           4636459027200*\[Lambda]^64)*H[{1, 0}, x])/(5243070432600*
          (-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^29) - 
        (320*\[Lambda]*H[{-1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (320*\[Lambda]*H[{0, -1, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (160*\[Lambda]*H[{0, 1, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (160*\[Lambda]*H[{1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (80*\[Lambda]*Zeta[3])/(19*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((4*nl*TF)/95 + 2*nh*TF*((2042040 + 271211719*\[Lambda] + 
        4146676542*\[Lambda]^2 + 61605456835*\[Lambda]^3 + 
        465776468388*\[Lambda]^4 + 3477912708586*\[Lambda]^5 + 
        16768685890620*\[Lambda]^6 + 80200651384810*\[Lambda]^7 + 
        273800621199420*\[Lambda]^8 + 929026653566410*\[Lambda]^9 + 
        2374408414764540*\[Lambda]^10 + 6037634440427338*\[Lambda]^11 + 
        11939820218004924*\[Lambda]^12 + 23505676810594090*\[Lambda]^13 + 
        36700397140849596*\[Lambda]^14 + 57064428274551082*\[Lambda]^15 + 
        71178243623833500*\[Lambda]^16 + 88431491616213130*\[Lambda]^17 + 
        88604389924756860*\[Lambda]^18 + 88431491616213130*\[Lambda]^19 + 
        71178243623833500*\[Lambda]^20 + 57064428274551082*\[Lambda]^21 + 
        36700397140849596*\[Lambda]^22 + 23505676810594090*\[Lambda]^23 + 
        11939820218004924*\[Lambda]^24 + 6037634440427338*\[Lambda]^25 + 
        2374408414764540*\[Lambda]^26 + 929026653566410*\[Lambda]^27 + 
        273800621199420*\[Lambda]^28 + 80200651384810*\[Lambda]^29 + 
        16768685890620*\[Lambda]^30 + 3477912708586*\[Lambda]^31 + 
        465776468388*\[Lambda]^32 + 61605456835*\[Lambda]^33 + 
        4146676542*\[Lambda]^34 + 271211719*\[Lambda]^35 + 
        2042040*\[Lambda]^36)/(96996900*(1 + \[Lambda])^36) - 
      (4*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 2754*\[Lambda]^3 + 
         23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 665856*\[Lambda]^6 + 
         2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 26218080*\[Lambda]^9 + 
         73410624*\[Lambda]^10 + 159056352*\[Lambda]^11 + 
         344622096*\[Lambda]^12 + 590780736*\[Lambda]^13 + 
         1012766976*\[Lambda]^14 + 1392554592*\[Lambda]^15 + 
         1914762564*\[Lambda]^16 + 2127513960*\[Lambda]^17 + 
         2363904400*\[Lambda]^18 + 2127513960*\[Lambda]^19 + 
         1914762564*\[Lambda]^20 + 1392554592*\[Lambda]^21 + 
         1012766976*\[Lambda]^22 + 590780736*\[Lambda]^23 + 
         344622096*\[Lambda]^24 + 159056352*\[Lambda]^25 + 
         73410624*\[Lambda]^26 + 26218080*\[Lambda]^27 + 
         9363600*\[Lambda]^28 + 2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
         124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
         324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0}, x])/
       (5*(-1 + \[Lambda])*(1 + \[Lambda])^37))) + 
  a^2*fl02*(((-688*CF*nl*TF)/16245 + CA*((9556021*nl*TF)/16261245 + 
        2*nh*TF*((9556021*(2042040 + 271211719*\[Lambda] + 
             4146676542*\[Lambda]^2 + 61605456835*\[Lambda]^3 + 
             465776468388*\[Lambda]^4 + 3477912708586*\[Lambda]^5 + 
             16768685890620*\[Lambda]^6 + 80200651384810*\[Lambda]^7 + 
             273800621199420*\[Lambda]^8 + 929026653566410*\[Lambda]^9 + 
             2374408414764540*\[Lambda]^10 + 6037634440427338*\[Lambda]^11 + 
             11939820218004924*\[Lambda]^12 + 23505676810594090*
              \[Lambda]^13 + 36700397140849596*\[Lambda]^14 + 
             57064428274551082*\[Lambda]^15 + 71178243623833500*
              \[Lambda]^16 + 88431491616213130*\[Lambda]^17 + 
             88604389924756860*\[Lambda]^18 + 88431491616213130*
              \[Lambda]^19 + 71178243623833500*\[Lambda]^20 + 
             57064428274551082*\[Lambda]^21 + 36700397140849596*
              \[Lambda]^22 + 23505676810594090*\[Lambda]^23 + 
             11939820218004924*\[Lambda]^24 + 6037634440427338*\[Lambda]^25 + 
             2374408414764540*\[Lambda]^26 + 929026653566410*\[Lambda]^27 + 
             273800621199420*\[Lambda]^28 + 80200651384810*\[Lambda]^29 + 
             16768685890620*\[Lambda]^30 + 3477912708586*\[Lambda]^31 + 
             465776468388*\[Lambda]^32 + 61605456835*\[Lambda]^33 + 
             4146676542*\[Lambda]^34 + 271211719*\[Lambda]^35 + 
             2042040*\[Lambda]^36))/(66412225479600*(1 + \[Lambda])^36) - 
          (9556021*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
             2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
             665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
             26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
             159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
             590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
             1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
             2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
             2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
             1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
             590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
             159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
             26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
             2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
             124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
             324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0}, x])/
           (855855*(-1 + \[Lambda])*(1 + \[Lambda])^37))))*Log[Q^2/\[Mu]^2] + 
    CF*((-61071961443031529*nl*TF)/105993911865441600 + 
      2*nh*TF*((2029121981779167475200 - 5232809896088395420800*\[Lambda] - 
          483840842544474781766400*\[Lambda]^2 - 4836435653119606072336800*
           \[Lambda]^3 - 22053193184489161584681792*\[Lambda]^4 - 
          41881331228187084234977376*\[Lambda]^5 + 54651320296797930893787600*
           \[Lambda]^6 + 464660618205638759218770456*\[Lambda]^7 + 
          744780211695419909032321452*\[Lambda]^8 - 
          1157442325586806571594381484*\[Lambda]^9 - 
          6359854628867157014940460992*\[Lambda]^10 - 
          7100138548155048316809040712*\[Lambda]^11 + 
          11629474738365437374733221351*\[Lambda]^12 + 
          39615578395702870952223867067*\[Lambda]^13 + 
          14719475257384868528917396290*\[Lambda]^14 - 
          99132684879000464557078305015*\[Lambda]^15 - 
          167333590012032644768366493738*\[Lambda]^16 + 
          26651114548540124601954535801*\[Lambda]^17 + 
          361991499514737989140613750422*\[Lambda]^18 + 
          276041727357200691141080836093*\[Lambda]^19 - 
          440001736298570141707447986966*\[Lambda]^20 - 
          922707199055134858102332783795*\[Lambda]^21 - 
          203135999094247337732373952794*\[Lambda]^22 + 
          1035617730099467822006231266957*\[Lambda]^23 + 
          944231791031798485798668856486*\[Lambda]^24 - 
          718577019023163230840185731587*\[Lambda]^25 - 
          1789785181939086348847079918814*\[Lambda]^26 - 
          735620186646484238068036696125*\[Lambda]^27 + 
          909868830981807582185386500345*\[Lambda]^28 + 
          791119279389095537870805407242*\[Lambda]^29 - 
          1076744350594107820955253972644*\[Lambda]^30 - 
          2382142169781595579819018403258*\[Lambda]^31 - 
          2579515367389746211771476350760*\[Lambda]^32 - 
          2230629631971494958666589869630*\[Lambda]^33 - 
          3357723535638122462200928556108*\[Lambda]^34 - 
          4368191573439203808660974199434*\[Lambda]^35 - 
          5436167115161603606008317709076*\[Lambda]^36 - 
          4368191573439203808660974199434*\[Lambda]^37 - 
          3357723535638122462200928556108*\[Lambda]^38 - 
          2230629631971494958666589869630*\[Lambda]^39 - 
          2579515367389746211771476350760*\[Lambda]^40 - 
          2382142169781595579819018403258*\[Lambda]^41 - 
          1076744350594107820955253972644*\[Lambda]^42 + 
          791119279389095537870805407242*\[Lambda]^43 + 
          909868830981807582185386500345*\[Lambda]^44 - 
          735620186646484238068036696125*\[Lambda]^45 - 
          1789785181939086348847079918814*\[Lambda]^46 - 
          718577019023163230840185731587*\[Lambda]^47 + 
          944231791031798485798668856486*\[Lambda]^48 + 
          1035617730099467822006231266957*\[Lambda]^49 - 
          203135999094247337732373952794*\[Lambda]^50 - 
          922707199055134858102332783795*\[Lambda]^51 - 
          440001736298570141707447986966*\[Lambda]^52 + 
          276041727357200691141080836093*\[Lambda]^53 + 
          361991499514737989140613750422*\[Lambda]^54 + 
          26651114548540124601954535801*\[Lambda]^55 - 
          167333590012032644768366493738*\[Lambda]^56 - 
          99132684879000464557078305015*\[Lambda]^57 + 
          14719475257384868528917396290*\[Lambda]^58 + 
          39615578395702870952223867067*\[Lambda]^59 + 
          11629474738365437374733221351*\[Lambda]^60 - 
          7100138548155048316809040712*\[Lambda]^61 - 
          6359854628867157014940460992*\[Lambda]^62 - 
          1157442325586806571594381484*\[Lambda]^63 + 
          744780211695419909032321452*\[Lambda]^64 + 
          464660618205638759218770456*\[Lambda]^65 + 
          54651320296797930893787600*\[Lambda]^66 - 
          41881331228187084234977376*\[Lambda]^67 - 
          22053193184489161584681792*\[Lambda]^68 - 4836435653119606072336800*
           \[Lambda]^69 - 483840842544474781766400*\[Lambda]^70 - 
          5232809896088395420800*\[Lambda]^71 + 2029121981779167475200*
           \[Lambda]^72)/(283012553039055840000*\[Lambda]^18*
          (1 + \[Lambda])^36) + ((805207135626653760 - 2680417215247131360*
            \[Lambda] - 191522151675788693760*\[Lambda]^2 - 
           1772424562444929272880*\[Lambda]^3 - 7054673882023112593248*
            \[Lambda]^4 - 7486522363539353798664*\[Lambda]^5 + 
           45880245673682101870188*\[Lambda]^6 + 190557266578132351725828*
            \[Lambda]^7 + 129293695254586930021878*\[Lambda]^8 - 
           925032346763023435350414*\[Lambda]^9 - 2575125085611537474050658*
            \[Lambda]^10 - 331566697295978088778568*\[Lambda]^11 + 
           10056142700446742822353681*\[Lambda]^12 + 
           16052933756391202232397945*\[Lambda]^13 - 
           11811747078535627257841051*\[Lambda]^14 - 
           64249895563317033865531072*\[Lambda]^15 - 
           45010181139110149279168386*\[Lambda]^16 + 
           110985881880226001500717582*\[Lambda]^17 + 
           222921206825490915174957370*\[Lambda]^18 - 
           8390810209598892639681306*\[Lambda]^19 - 
           439367885614287617041786546*\[Lambda]^20 - 
           378947542615322902171905118*\[Lambda]^21 + 
           412151042154646974161430078*\[Lambda]^22 + 
           942917209745113252122944674*\[Lambda]^23 + 
           188350111709695183665508414*\[Lambda]^24 - 
           1066138961770944330366415062*\[Lambda]^25 - 
           956416293744751688047397638*\[Lambda]^26 + 
           632126893896441116038229636*\[Lambda]^27 + 
           1636656681343093640611855635*\[Lambda]^28 + 
           830069782363419658415689527*\[Lambda]^29 - 
           77522644681862598678082473*\[Lambda]^30 + 
           823707163316155783282145868*\[Lambda]^31 + 
           3747225817595586146348274810*\[Lambda]^32 + 
           6202437897243750764525821062*\[Lambda]^33 + 
           8711219725586309252925447330*\[Lambda]^34 + 
           10098188379491417838338711004*\[Lambda]^35 + 
           12796349963407373562462736296*\[Lambda]^36 + 
           12884168503305029298459144396*\[Lambda]^37 + 
           12796349963407373562462736296*\[Lambda]^38 + 
           10098188379491417838338711004*\[Lambda]^39 + 
           8711219725586309252925447330*\[Lambda]^40 + 
           6202437897243750764525821062*\[Lambda]^41 + 
           3747225817595586146348274810*\[Lambda]^42 + 
           823707163316155783282145868*\[Lambda]^43 - 
           77522644681862598678082473*\[Lambda]^44 + 
           830069782363419658415689527*\[Lambda]^45 + 
           1636656681343093640611855635*\[Lambda]^46 + 
           632126893896441116038229636*\[Lambda]^47 - 
           956416293744751688047397638*\[Lambda]^48 - 
           1066138961770944330366415062*\[Lambda]^49 + 
           188350111709695183665508414*\[Lambda]^50 + 
           942917209745113252122944674*\[Lambda]^51 + 
           412151042154646974161430078*\[Lambda]^52 - 
           378947542615322902171905118*\[Lambda]^53 - 
           439367885614287617041786546*\[Lambda]^54 - 
           8390810209598892639681306*\[Lambda]^55 + 
           222921206825490915174957370*\[Lambda]^56 + 
           110985881880226001500717582*\[Lambda]^57 - 
           45010181139110149279168386*\[Lambda]^58 - 
           64249895563317033865531072*\[Lambda]^59 - 
           11811747078535627257841051*\[Lambda]^60 + 
           16052933756391202232397945*\[Lambda]^61 + 
           10056142700446742822353681*\[Lambda]^62 - 331566697295978088778568*
            \[Lambda]^63 - 2575125085611537474050658*\[Lambda]^64 - 
           925032346763023435350414*\[Lambda]^65 + 129293695254586930021878*
            \[Lambda]^66 + 190557266578132351725828*\[Lambda]^67 + 
           45880245673682101870188*\[Lambda]^68 - 7486522363539353798664*
            \[Lambda]^69 - 7054673882023112593248*\[Lambda]^70 - 
           1772424562444929272880*\[Lambda]^71 - 191522151675788693760*
            \[Lambda]^72 - 2680417215247131360*\[Lambda]^73 + 
           805207135626653760*\[Lambda]^74)*H[{0}, x])/(112306568666292000*
          (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^37) - 
        ((319526641121688 - 1223420945658912*\[Lambda] - 74856598964899752*
            \[Lambda]^2 - 667447898580495032*\[Lambda]^3 - 
           2592139019103045412*\[Lambda]^4 - 2906619853466622293*
            \[Lambda]^5 + 14209541105894714437*\[Lambda]^6 + 
           58855162424593333370*\[Lambda]^7 + 37837042095254798935*
            \[Lambda]^8 - 270900705085314569892*\[Lambda]^9 - 
           721044622413836576247*\[Lambda]^10 - 97475779535070329514*
            \[Lambda]^11 + 2501212993428901471731*\[Lambda]^12 + 
           3629923289230682085684*\[Lambda]^13 - 3351109931647877497311*
            \[Lambda]^14 - 14639876000058903146142*\[Lambda]^15 - 
           8628620273703909354957*\[Lambda]^16 + 23706040005940284382080*
            \[Lambda]^17 + 40038470369624466741705*\[Lambda]^18 - 
           11088306189689873112738*\[Lambda]^19 - 84547693364580596816541*
            \[Lambda]^20 - 56632610549461160964904*\[Lambda]^21 + 
           78598165939172677611781*\[Lambda]^22 + 133678234879362405398738*
            \[Lambda]^23 - 12233646838163587602337*\[Lambda]^24 - 
           178595678909160194217536*\[Lambda]^25 - 116236427654128348204891*
            \[Lambda]^26 + 97600555733578665820206*\[Lambda]^27 + 
           153398710767021068421831*\[Lambda]^28 - 30127161088799415450612*
            \[Lambda]^29 - 211608024417761878648731*\[Lambda]^30 - 
           227472879748613227725414*\[Lambda]^31 - 207411332991121025146377*
            \[Lambda]^32 - 352720057792583140214940*\[Lambda]^33 - 
           621300967576139751835143*\[Lambda]^34 - 871569365937392562657906*
            \[Lambda]^35 - 980565806525076609951369*\[Lambda]^36 - 
           1020360096591961150478406*\[Lambda]^37 - 980565806525076609951369*
            \[Lambda]^38 - 871569365937392562657906*\[Lambda]^39 - 
           621300967576139751835143*\[Lambda]^40 - 352720057792583140214940*
            \[Lambda]^41 - 207411332991121025146377*\[Lambda]^42 - 
           227472879748613227725414*\[Lambda]^43 - 211608024417761878648731*
            \[Lambda]^44 - 30127161088799415450612*\[Lambda]^45 + 
           153398710767021068421831*\[Lambda]^46 + 97600555733578665820206*
            \[Lambda]^47 - 116236427654128348204891*\[Lambda]^48 - 
           178595678909160194217536*\[Lambda]^49 - 12233646838163587602337*
            \[Lambda]^50 + 133678234879362405398738*\[Lambda]^51 + 
           78598165939172677611781*\[Lambda]^52 - 56632610549461160964904*
            \[Lambda]^53 - 84547693364580596816541*\[Lambda]^54 - 
           11088306189689873112738*\[Lambda]^55 + 40038470369624466741705*
            \[Lambda]^56 + 23706040005940284382080*\[Lambda]^57 - 
           8628620273703909354957*\[Lambda]^58 - 14639876000058903146142*
            \[Lambda]^59 - 3351109931647877497311*\[Lambda]^60 + 
           3629923289230682085684*\[Lambda]^61 + 2501212993428901471731*
            \[Lambda]^62 - 97475779535070329514*\[Lambda]^63 - 
           721044622413836576247*\[Lambda]^64 - 270900705085314569892*
            \[Lambda]^65 + 37837042095254798935*\[Lambda]^66 + 
           58855162424593333370*\[Lambda]^67 + 14209541105894714437*
            \[Lambda]^68 - 2906619853466622293*\[Lambda]^69 - 
           2592139019103045412*\[Lambda]^70 - 667447898580495032*
            \[Lambda]^71 - 74856598964899752*\[Lambda]^72 - 
           1223420945658912*\[Lambda]^73 + 319526641121688*\[Lambda]^74)*
          H[{-1, 0}, x])/(22283049338550*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) + (\[Lambda]*(437973092422866 + 
           293525319629263*\[Lambda] - 34034184458615987*\[Lambda]^2 - 
           1991016269305383364*\[Lambda]^3 - 18598425543816987485*
            \[Lambda]^4 - 171332413210618156903*\[Lambda]^5 - 
           908388854240239996994*\[Lambda]^6 - 4948635859632842516488*
            \[Lambda]^7 - 19064430668948632337480*\[Lambda]^8 - 
           74202616877777932118116*\[Lambda]^9 - 218256002321272830478788*
            \[Lambda]^10 - 626653993127805943841432*\[Lambda]^11 - 
           1415236098165049377423556*\[Lambda]^12 - 3104348493214993378661360*
            \[Lambda]^13 - 5577627104848035517614172*\[Lambda]^14 - 
           9775861838911693515433040*\[Lambda]^15 - 
           14311257705881445883940116*\[Lambda]^16 - 
           20089939527144725293844603*\[Lambda]^17 - 
           23560317146920270773139411*\[Lambda]^18 - 
           26404145765711089768704620*\[Lambda]^19 - 
           25530856047694492874411089*\[Lambda]^20 - 
           24248448677236480473332357*\[Lambda]^21 - 
           19743816975352169173012888*\[Lambda]^22 - 
           14191489104988143880363112*\[Lambda]^23 - 
           7558189002586988612110564*\[Lambda]^24 - 4046947034766499431940220*
            \[Lambda]^25 - 3681740541398358531776992*\[Lambda]^26 - 
           3791914710683079306901664*\[Lambda]^27 - 1270737093546441909435216*
            \[Lambda]^28 + 1989013767110200903942988*\[Lambda]^29 + 
           2135010050003038495961476*\[Lambda]^30 - 737198358192772624867408*
            \[Lambda]^31 - 2459055652365278915144654*\[Lambda]^32 - 
           911051414156325309199507*\[Lambda]^33 + 1358788613726648608836979*
            \[Lambda]^34 + 1413172788013407176720996*\[Lambda]^35 - 
           157586773484167553118755*\[Lambda]^36 - 988532933777909397761165*
            \[Lambda]^37 - 436523296008437914930794*\[Lambda]^38 + 
           302657253291077346680184*\[Lambda]^39 + 360244236939812157886380*
            \[Lambda]^40 + 28563288097792615743312*\[Lambda]^41 - 
           143008295537135943871020*\[Lambda]^42 - 78741138212032172264136*
            \[Lambda]^43 + 14474198484892391727996*\[Lambda]^44 + 
           31036017678004418254596*\[Lambda]^45 + 8430677407302405460656*
            \[Lambda]^46 - 5022282812933539239744*\[Lambda]^47 - 
           4184297695618641291624*\[Lambda]^48 - 662217249759383335809*
            \[Lambda]^49 + 491858237011433267019*\[Lambda]^50 + 
           279377911719508044300*\[Lambda]^51 + 29418161385262079001*
            \[Lambda]^52 - 23819883818391764103*\[Lambda]^53 - 
           11774722503041518020*\[Lambda]^54 - 2453400449377613736*
            \[Lambda]^55 - 231910322568652728*\[Lambda]^56 - 
           1753102990246608*\[Lambda]^57 + 958579923365064*\[Lambda]^58)*
          H[{0, 0}, x])/(44566098677100*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^38) + ((319526641121688 - 1223420945658912*
            \[Lambda] - 74856598964899752*\[Lambda]^2 - 667447898580495032*
            \[Lambda]^3 - 2592139019103045412*\[Lambda]^4 - 
           2906619853466622293*\[Lambda]^5 + 14209541105894714437*
            \[Lambda]^6 + 58855162424593333370*\[Lambda]^7 + 
           37837042095254798935*\[Lambda]^8 - 270900705085314569892*
            \[Lambda]^9 - 721044622413836576247*\[Lambda]^10 - 
           97475779535070329514*\[Lambda]^11 + 2501212993428901471731*
            \[Lambda]^12 + 3629923289230682085684*\[Lambda]^13 - 
           3351109931647877497311*\[Lambda]^14 - 14639876000058903146142*
            \[Lambda]^15 - 8628620273703909354957*\[Lambda]^16 + 
           23706040005940284382080*\[Lambda]^17 + 40038470369624466741705*
            \[Lambda]^18 - 11088306189689873112738*\[Lambda]^19 - 
           84547693364580596816541*\[Lambda]^20 - 56632610549461160964904*
            \[Lambda]^21 + 78598165939172677611781*\[Lambda]^22 + 
           133678234879362405398738*\[Lambda]^23 - 12233646838163587602337*
            \[Lambda]^24 - 178595678909160194217536*\[Lambda]^25 - 
           116236427654128348204891*\[Lambda]^26 + 97600555733578665820206*
            \[Lambda]^27 + 153398710767021068421831*\[Lambda]^28 - 
           30127161088799415450612*\[Lambda]^29 - 211608024417761878648731*
            \[Lambda]^30 - 227472879748613227725414*\[Lambda]^31 - 
           207411332991121025146377*\[Lambda]^32 - 352720057792583140214940*
            \[Lambda]^33 - 621300967576139751835143*\[Lambda]^34 - 
           871569365937392562657906*\[Lambda]^35 - 980565806525076609951369*
            \[Lambda]^36 - 1020360096591961150478406*\[Lambda]^37 - 
           980565806525076609951369*\[Lambda]^38 - 871569365937392562657906*
            \[Lambda]^39 - 621300967576139751835143*\[Lambda]^40 - 
           352720057792583140214940*\[Lambda]^41 - 207411332991121025146377*
            \[Lambda]^42 - 227472879748613227725414*\[Lambda]^43 - 
           211608024417761878648731*\[Lambda]^44 - 30127161088799415450612*
            \[Lambda]^45 + 153398710767021068421831*\[Lambda]^46 + 
           97600555733578665820206*\[Lambda]^47 - 116236427654128348204891*
            \[Lambda]^48 - 178595678909160194217536*\[Lambda]^49 - 
           12233646838163587602337*\[Lambda]^50 + 133678234879362405398738*
            \[Lambda]^51 + 78598165939172677611781*\[Lambda]^52 - 
           56632610549461160964904*\[Lambda]^53 - 84547693364580596816541*
            \[Lambda]^54 - 11088306189689873112738*\[Lambda]^55 + 
           40038470369624466741705*\[Lambda]^56 + 23706040005940284382080*
            \[Lambda]^57 - 8628620273703909354957*\[Lambda]^58 - 
           14639876000058903146142*\[Lambda]^59 - 3351109931647877497311*
            \[Lambda]^60 + 3629923289230682085684*\[Lambda]^61 + 
           2501212993428901471731*\[Lambda]^62 - 97475779535070329514*
            \[Lambda]^63 - 721044622413836576247*\[Lambda]^64 - 
           270900705085314569892*\[Lambda]^65 + 37837042095254798935*
            \[Lambda]^66 + 58855162424593333370*\[Lambda]^67 + 
           14209541105894714437*\[Lambda]^68 - 2906619853466622293*
            \[Lambda]^69 - 2592139019103045412*\[Lambda]^70 - 
           667447898580495032*\[Lambda]^71 - 74856598964899752*\[Lambda]^72 - 
           1223420945658912*\[Lambda]^73 + 319526641121688*\[Lambda]^74)*
          H[{1, 0}, x])/(44566098677100*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) + (1088*\[Lambda]*H[{-1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (1088*\[Lambda]*H[{0, -1, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (544*\[Lambda]*H[{0, 1, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (544*\[Lambda]*H[{1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (272*\[Lambda]*Zeta[3])/
         (35*(-1 + \[Lambda])^2))) + 
    CA*((8121135290499769*nl*TF)/3785496852337200 + 
      2*nh*TF*((23276334541333842070502400 - 59557361657076391902393600*
           \[Lambda] - 5539268009942791165756915200*\[Lambda]^2 - 
          55210646409659270134893288000*\[Lambda]^3 - 
          249343952871650671889413663104*\[Lambda]^4 - 
          452980707106206792190970964672*\[Lambda]^5 + 
          752441221561311067148187368544*\[Lambda]^6 + 
          5677424504234657989308937707264*\[Lambda]^7 + 
          9022908975464818607380541261928*\[Lambda]^8 - 
          13447137275321237766704275821972*\[Lambda]^9 - 
          74589354911273622671378645894376*\[Lambda]^10 - 
          81988404464664412849982241678284*\[Lambda]^11 + 
          141715311041026790203930712083594*\[Lambda]^12 + 
          473306628480251058904792143534343*\[Lambda]^13 + 
          173583076988336372607969488716518*\[Lambda]^14 - 
          1185536977048413716533050626042661*\[Lambda]^15 - 
          2006194246519218761532794890775724*\[Lambda]^16 + 
          277424769240268250333791403835919*\[Lambda]^17 + 
          4217024834508398036308655251247038*\[Lambda]^18 + 
          3105413855536605177520795696279057*\[Lambda]^19 - 
          5576047159650329069903950162799544*\[Lambda]^20 - 
          11607612213742220899402513483403943*\[Lambda]^21 - 
          3488650735039328092400574602305650*\[Lambda]^22 + 
          10659712152772261268581562406299455*\[Lambda]^23 + 
          8790276070945378239917577613485076*\[Lambda]^24 - 
          11988983598248781808964165985694397*\[Lambda]^25 - 
          25719966023089923297506141563270842*\[Lambda]^26 - 
          12475196800224286068581631942686769*\[Lambda]^27 + 
          11332984349961637379512109277057702*\[Lambda]^28 + 
          24891104952932197166055472649857126*\[Lambda]^29 + 
          28492096318313387949753296997828508*\[Lambda]^30 + 
          67589151516735335936409387296425702*\[Lambda]^31 + 
          128366201651420107265339056027137168*\[Lambda]^32 + 
          234143703739298420741654530556503266*\[Lambda]^33 + 
          290363973857700633602415198551440692*\[Lambda]^34 + 
          366696232745726365299796115842701766*\[Lambda]^35 + 
          353428300257993574069082938740865744*\[Lambda]^36 + 
          366696232745726365299796115842701766*\[Lambda]^37 + 
          290363973857700633602415198551440692*\[Lambda]^38 + 
          234143703739298420741654530556503266*\[Lambda]^39 + 
          128366201651420107265339056027137168*\[Lambda]^40 + 
          67589151516735335936409387296425702*\[Lambda]^41 + 
          28492096318313387949753296997828508*\[Lambda]^42 + 
          24891104952932197166055472649857126*\[Lambda]^43 + 
          11332984349961637379512109277057702*\[Lambda]^44 - 
          12475196800224286068581631942686769*\[Lambda]^45 - 
          25719966023089923297506141563270842*\[Lambda]^46 - 
          11988983598248781808964165985694397*\[Lambda]^47 + 
          8790276070945378239917577613485076*\[Lambda]^48 + 
          10659712152772261268581562406299455*\[Lambda]^49 - 
          3488650735039328092400574602305650*\[Lambda]^50 - 
          11607612213742220899402513483403943*\[Lambda]^51 - 
          5576047159650329069903950162799544*\[Lambda]^52 + 
          3105413855536605177520795696279057*\[Lambda]^53 + 
          4217024834508398036308655251247038*\[Lambda]^54 + 
          277424769240268250333791403835919*\[Lambda]^55 - 
          2006194246519218761532794890775724*\[Lambda]^56 - 
          1185536977048413716533050626042661*\[Lambda]^57 + 
          173583076988336372607969488716518*\[Lambda]^58 + 
          473306628480251058904792143534343*\[Lambda]^59 + 
          141715311041026790203930712083594*\[Lambda]^60 - 
          81988404464664412849982241678284*\[Lambda]^61 - 
          74589354911273622671378645894376*\[Lambda]^62 - 
          13447137275321237766704275821972*\[Lambda]^63 + 
          9022908975464818607380541261928*\[Lambda]^64 + 
          5677424504234657989308937707264*\[Lambda]^65 + 
          752441221561311067148187368544*\[Lambda]^66 - 
          452980707106206792190970964672*\[Lambda]^67 - 
          249343952871650671889413663104*\[Lambda]^68 - 
          55210646409659270134893288000*\[Lambda]^69 - 
          5539268009942791165756915200*\[Lambda]^70 - 
          59557361657076391902393600*\[Lambda]^71 + 
          23276334541333842070502400*\[Lambda]^72)/
         (29219914051070359256640000*\[Lambda]^18*(1 + \[Lambda])^36) + 
        ((3399573312847071360 - 11248198083068506560*\[Lambda] - 
           807057962890012753920*\[Lambda]^2 - 7445187604959793809120*
            \[Lambda]^3 - 29285963970672763081728*\[Lambda]^4 - 
           28049825757156086707824*\[Lambda]^5 + 208322696980028527312416*
            \[Lambda]^6 + 836124765449200316981892*\[Lambda]^7 + 
           553271026424416494705588*\[Lambda]^8 - 4051119517904477972615046*
            \[Lambda]^9 - 11188186918328687210037360*\[Lambda]^10 - 
           1273724140442594591589916*\[Lambda]^11 + 
           44037514644591861915982106*\[Lambda]^12 + 
           69722885040595977640618893*\[Lambda]^13 - 
           52842346633894348420020200*\[Lambda]^14 - 
           282508459370021052444157508*\[Lambda]^15 - 
           198450947790329221717425942*\[Lambda]^16 + 
           483001682430112377367923398*\[Lambda]^17 + 
           970363197914238863680188818*\[Lambda]^18 - 
           45198310968920320427658138*\[Lambda]^19 - 
           1936377339622702674377530790*\[Lambda]^20 - 
           1678299013858865102240103638*\[Lambda]^21 + 
           1785356114971276015942984698*\[Lambda]^22 + 
           4127013754411104704797753994*\[Lambda]^23 + 
           847714728180579928627773218*\[Lambda]^24 - 
           4671228290474249598570481950*\[Lambda]^25 - 
           4347661137121124116051714286*\[Lambda]^26 + 
           1910435689620389823286681120*\[Lambda]^27 + 
           4461968098475340180962955636*\[Lambda]^28 - 
           5068918404378701112919911837*\[Lambda]^29 - 
           20608260287752606885916588934*\[Lambda]^30 - 
           43854418811261138258210724576*\[Lambda]^31 - 
           68471282559271884726205401708*\[Lambda]^32 - 
           126101801998221954875400726690*\[Lambda]^33 - 
           179469116661500395193540699784*\[Lambda]^34 - 
           267770417873037533298773578860*\[Lambda]^35 - 
           300123473048453445888667439748*\[Lambda]^36 - 
           353579403184931082559020023988*\[Lambda]^37 - 
           321525217210942889067865410948*\[Lambda]^38 - 
           306293557365518531021329927020*\[Lambda]^39 - 
           221812732797863805913375363464*\[Lambda]^40 - 
           167316640944347379936948615330*\[Lambda]^41 - 
           98880733017649071007572195948*\[Lambda]^42 - 
           65307617204644620669695272416*\[Lambda]^43 - 
           32355923407679482760907854214*\[Lambda]^44 - 
           11343003046667383182063069597*\[Lambda]^45 + 
           1882128023264332962934885236*\[Lambda]^46 + 
           867958677006492074330809120*\[Lambda]^47 - 
           4663332291607930902334210286*\[Lambda]^48 - 
           4765454540859113822439840030*\[Lambda]^49 + 
           827692475954890758325543778*\[Lambda]^50 + 
           4122818051441564148804825074*\[Lambda]^51 + 
           1784789169042310192210458378*\[Lambda]^52 - 
           1678374340887555461374498358*\[Lambda]^53 - 
           1936382429813369450241908630*\[Lambda]^54 - 
           45198644054831782069581618*\[Lambda]^55 + 
           970363195406328227852792018*\[Lambda]^56 + 
           483001682430112377367923398*\[Lambda]^57 - 
           198450947790329221717425942*\[Lambda]^58 - 
           282508459370021052444157508*\[Lambda]^59 - 
           52842346633894348420020200*\[Lambda]^60 + 
           69722885040595977640618893*\[Lambda]^61 + 
           44037514644591861915982106*\[Lambda]^62 - 
           1273724140442594591589916*\[Lambda]^63 - 
           11188186918328687210037360*\[Lambda]^64 - 
           4051119517904477972615046*\[Lambda]^65 + 553271026424416494705588*
            \[Lambda]^66 + 836124765449200316981892*\[Lambda]^67 + 
           208322696980028527312416*\[Lambda]^68 - 28049825757156086707824*
            \[Lambda]^69 - 29285963970672763081728*\[Lambda]^70 - 
           7445187604959793809120*\[Lambda]^71 - 807057962890012753920*
            \[Lambda]^72 - 11248198083068506560*\[Lambda]^73 + 
           3399573312847071360*\[Lambda]^74)*H[{0}, x])/(4267649609319096000*
          (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^37) - 
        (9556021*(2042040 + 271211719*\[Lambda] + 4146676542*\[Lambda]^2 + 
           61605456835*\[Lambda]^3 + 465776468388*\[Lambda]^4 + 
           3477912708586*\[Lambda]^5 + 16768685890620*\[Lambda]^6 + 
           80200651384810*\[Lambda]^7 + 273800621199420*\[Lambda]^8 + 
           929026653566410*\[Lambda]^9 + 2374408414764540*\[Lambda]^10 + 
           6037634440427338*\[Lambda]^11 + 11939820218004924*\[Lambda]^12 + 
           23505676810594090*\[Lambda]^13 + 36700397140849596*\[Lambda]^14 + 
           57064428274551082*\[Lambda]^15 + 71178243623833500*\[Lambda]^16 + 
           88431491616213130*\[Lambda]^17 + 88604389924756860*\[Lambda]^18 + 
           88431491616213130*\[Lambda]^19 + 71178243623833500*\[Lambda]^20 + 
           57064428274551082*\[Lambda]^21 + 36700397140849596*\[Lambda]^22 + 
           23505676810594090*\[Lambda]^23 + 11939820218004924*\[Lambda]^24 + 
           6037634440427338*\[Lambda]^25 + 2374408414764540*\[Lambda]^26 + 
           929026653566410*\[Lambda]^27 + 273800621199420*\[Lambda]^28 + 
           80200651384810*\[Lambda]^29 + 16768685890620*\[Lambda]^30 + 
           3477912708586*\[Lambda]^31 + 465776468388*\[Lambda]^32 + 
           61605456835*\[Lambda]^33 + 4146676542*\[Lambda]^34 + 
           271211719*\[Lambda]^35 + 2042040*\[Lambda]^36)*H[{1}, x])/
         (33206112739800*(1 + \[Lambda])^36) - 
        ((71001948889872 - 128421848659104*\[Lambda] - 17072147267439264*
            \[Lambda]^2 - 181008979302799648*\[Lambda]^3 - 
           877586652820789912*\[Lambda]^4 - 1854622537743673698*\[Lambda]^5 + 
           1729111939460731969*\[Lambda]^6 + 20044319381088613468*
            \[Lambda]^7 + 39741905331152537304*\[Lambda]^8 - 
           30429972630615401470*\[Lambda]^9 - 278744217745485077776*
            \[Lambda]^10 - 407962436000996574114*\[Lambda]^11 + 
           379072197075063171828*\[Lambda]^12 + 1975435113064175791410*
            \[Lambda]^13 + 1468842479712781444212*\[Lambda]^14 - 
           4111532455127222440170*\[Lambda]^15 - 9570472929797779618956*
            \[Lambda]^16 - 2033734696130522948286*\[Lambda]^17 + 
           17832018491572580795100*\[Lambda]^18 + 20693971476074200940886*
            \[Lambda]^19 - 16627343756880671886132*\[Lambda]^20 - 
           56885804881086550524374*\[Lambda]^21 - 31424897064838285645112*
            \[Lambda]^22 + 47849536674678882846054*\[Lambda]^23 + 
           67894628582610318999620*\[Lambda]^24 - 29330601585207345938086*
            \[Lambda]^25 - 131941685302956965621724*\[Lambda]^26 - 
           100469893970052738717938*\[Lambda]^27 + 15903989211501316833292*
            \[Lambda]^28 + 44850879999319409595162*\[Lambda]^29 - 
           75352730274029318440308*\[Lambda]^30 - 176803127800673331869538*
            \[Lambda]^31 - 210432272598308266901268*\[Lambda]^32 - 
           104623598344450207069038*\[Lambda]^33 - 194168556689344938684048*
            \[Lambda]^34 - 125113046911221174463410*\[Lambda]^35 - 
           349428881145102610642464*\[Lambda]^36 - 138343231704754188088266*
            \[Lambda]^37 - 364811936673782354688786*\[Lambda]^38 - 
           138343231704754188088266*\[Lambda]^39 - 349428881145102610642464*
            \[Lambda]^40 - 125113046911221174463410*\[Lambda]^41 - 
           194168556689344938684048*\[Lambda]^42 - 104623598344450207069038*
            \[Lambda]^43 - 210432272598308266901268*\[Lambda]^44 - 
           176803127800673331869538*\[Lambda]^45 - 75352730274029318440308*
            \[Lambda]^46 + 44850879999319409595162*\[Lambda]^47 + 
           15903989211501316833292*\[Lambda]^48 - 100469893970052738717938*
            \[Lambda]^49 - 131941685302956965621724*\[Lambda]^50 - 
           29330601585207345938086*\[Lambda]^51 + 67894628582610318999620*
            \[Lambda]^52 + 47849536674678882846054*\[Lambda]^53 - 
           31424897064838285645112*\[Lambda]^54 - 56885804881086550524374*
            \[Lambda]^55 - 16627343756880671886132*\[Lambda]^56 + 
           20693971476074200940886*\[Lambda]^57 + 17832018491572580795100*
            \[Lambda]^58 - 2033734696130522948286*\[Lambda]^59 - 
           9570472929797779618956*\[Lambda]^60 - 4111532455127222440170*
            \[Lambda]^61 + 1468842479712781444212*\[Lambda]^62 + 
           1975435113064175791410*\[Lambda]^63 + 379072197075063171828*
            \[Lambda]^64 - 407962436000996574114*\[Lambda]^65 - 
           278744217745485077776*\[Lambda]^66 - 30429972630615401470*
            \[Lambda]^67 + 39741905331152537304*\[Lambda]^68 + 
           20044319381088613468*\[Lambda]^69 + 1729111939460731969*
            \[Lambda]^70 - 1854622537743673698*\[Lambda]^71 - 
           877586652820789912*\[Lambda]^72 - 181008979302799648*
            \[Lambda]^73 - 17072147267439264*\[Lambda]^74 - 
           128421848659104*\[Lambda]^75 + 71001948889872*\[Lambda]^76)*
          H[{-1, 0}, x])/(44566098677100*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^37) + (\[Lambda]*(-745981302864798 - 
           12545083942647814*\[Lambda] - 183663056859920089*\[Lambda]^2 - 
           1191262023800121578*\[Lambda]^3 - 6927592616542412635*
            \[Lambda]^4 - 9679605142702926158*\[Lambda]^5 + 
           45206223803872285226*\[Lambda]^6 + 886585548956099897644*
            \[Lambda]^7 + 4655804661524761565876*\[Lambda]^8 + 
           22311249372613185729412*\[Lambda]^9 + 73794608192130908599632*
            \[Lambda]^10 + 233120200063023970753652*\[Lambda]^11 + 
           574051531889199926886520*\[Lambda]^12 + 1347872356722784343164076*
            \[Lambda]^13 + 2568375908730070253531104*\[Lambda]^14 + 
           4650269990892795219406628*\[Lambda]^15 + 7000454655538577991467716*
            \[Lambda]^16 + 10082437635824913751115222*\[Lambda]^17 + 
           12287828371563407428257571*\[Lambda]^18 + 
           14313672037796261826481478*\[Lambda]^19 + 
           14029627756563787843503565*\[Lambda]^20 + 
           12968481074949365042325134*\[Lambda]^21 + 
           10125347219654775837696148*\[Lambda]^22 + 
           7780511456288900861315672*\[Lambda]^23 + 5276925232370642358259564*
            \[Lambda]^24 + 3283023920297217548999816*\[Lambda]^25 + 
           1248454389340496770481560*\[Lambda]^26 + 96962169034050002185472*
            \[Lambda]^27 + 54983517485844626123472*\[Lambda]^28 + 
           552702855632694676351912*\[Lambda]^29 + 482816899133953459014764*
            \[Lambda]^30 - 203088363170383573873592*\[Lambda]^31 - 
           596906275648365594924886*\[Lambda]^32 - 231064061303578039778738*
            \[Lambda]^33 + 298043546360884946847161*\[Lambda]^34 + 
           314215724902890950398666*\[Lambda]^35 - 44391557785127523023749*
            \[Lambda]^36 - 232739269961976601975114*\[Lambda]^37 - 
           103378083510530527849134*\[Lambda]^38 + 68183118516614171667516*
            \[Lambda]^39 + 82207474264111081242168*\[Lambda]^40 + 
           6233393276990098475652*\[Lambda]^41 - 33117946228531683189504*
            \[Lambda]^42 - 18260902704574194694740*\[Lambda]^43 + 
           3269310847913154817152*\[Lambda]^44 + 7150192647195517096572*
            \[Lambda]^45 + 1973449244461644748812*\[Lambda]^46 - 
           1132597390111143517932*\[Lambda]^47 - 955458369229912845240*
            \[Lambda]^48 - 151422876035112044814*\[Lambda]^49 + 
           114038380175075416005*\[Lambda]^50 + 65696825756496861498*
            \[Lambda]^51 + 7820095776844565643*\[Lambda]^52 - 
           5020840675322622150*\[Lambda]^53 - 2581543516660051944*
            \[Lambda]^54 - 542641672362421632*\[Lambda]^55 - 
           51429447648987408*\[Lambda]^56 - 385265545977312*\[Lambda]^57 + 
           213005846669616*\[Lambda]^58)*H[{0, 0}, x])/(89132197354200*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^38) + 
        (19112042*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
           2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
           665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
           26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
           159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
           590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
           1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
           2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
           2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
           1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
           590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
           159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
           26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
           2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 124848*\[Lambda]^31 + 
           23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 324*\[Lambda]^34 + 
           18*\[Lambda]^35 + \[Lambda]^36)*H[{0, 1}, x])/
         (855855*(-1 + \[Lambda])*(1 + \[Lambda])^37) + 
        ((71001948889872 - 412429644218592*\[Lambda] - 15848440383904128*
            \[Lambda]^2 - 115424647697431072*\[Lambda]^3 - 
           319218703099656360*\[Lambda]^4 + 178606352019373278*\[Lambda]^5 + 
           3407545781154805433*\[Lambda]^6 + 6734797604449208580*
            \[Lambda]^7 - 8037766478550966366*\[Lambda]^8 - 
           52496481819745382496*\[Lambda]^9 - 50878427794149389349*
            \[Lambda]^10 + 135946434403827935142*\[Lambda]^11 + 
           358580719982180263704*\[Lambda]^12 - 18556180291169934366*
            \[Lambda]^13 - 1101324428836782751767*\[Lambda]^14 - 
           1165166972365620816864*\[Lambda]^15 + 1413785533867899632862*
            \[Lambda]^16 + 3725978898229904362884*\[Lambda]^17 + 
           207382013744831565615*\[Lambda]^18 - 6981405131390529213462*
            \[Lambda]^19 - 6263714450169794980692*\[Lambda]^20 + 
           5502012582021371588062*\[Lambda]^21 + 11868222711218638791345*
            \[Lambda]^22 - 593685154150169972748*\[Lambda]^23 - 
           16637709549132331949894*\[Lambda]^24 - 11944057773957227566824*
            \[Lambda]^25 + 7492644282198364050663*\[Lambda]^26 + 
           13338361229890618025478*\[Lambda]^27 + 645977997387214292592*
            \[Lambda]^28 - 3605114214112911749502*\[Lambda]^29 + 
           20462662025168329969893*\[Lambda]^30 + 63641236859689944079416*
            \[Lambda]^31 + 111938921511883377476406*\[Lambda]^32 + 
           163420848861996726663252*\[Lambda]^33 + 221303632125177811364631*
            \[Lambda]^34 + 269498402355753554404074*\[Lambda]^35 + 
           290286891260419478323560*\[Lambda]^36 + 269498402355753554404074*
            \[Lambda]^37 + 221303632125177811364631*\[Lambda]^38 + 
           163420848861996726663252*\[Lambda]^39 + 111938921511883377476406*
            \[Lambda]^40 + 63641236859689944079416*\[Lambda]^41 + 
           20462662025168329969893*\[Lambda]^42 - 3605114214112911749502*
            \[Lambda]^43 + 645977997387214292592*\[Lambda]^44 + 
           13338361229890618025478*\[Lambda]^45 + 7492644282198364050663*
            \[Lambda]^46 - 11944057773957227566824*\[Lambda]^47 - 
           16637709549132331949894*\[Lambda]^48 - 593685154150169972748*
            \[Lambda]^49 + 11868222711218638791345*\[Lambda]^50 + 
           5502012582021371588062*\[Lambda]^51 - 6263714450169794980692*
            \[Lambda]^52 - 6981405131390529213462*\[Lambda]^53 + 
           207382013744831565615*\[Lambda]^54 + 3725978898229904362884*
            \[Lambda]^55 + 1413785533867899632862*\[Lambda]^56 - 
           1165166972365620816864*\[Lambda]^57 - 1101324428836782751767*
            \[Lambda]^58 - 18556180291169934366*\[Lambda]^59 + 
           358580719982180263704*\[Lambda]^60 + 135946434403827935142*
            \[Lambda]^61 - 50878427794149389349*\[Lambda]^62 - 
           52496481819745382496*\[Lambda]^63 - 8037766478550966366*
            \[Lambda]^64 + 6734797604449208580*\[Lambda]^65 + 
           3407545781154805433*\[Lambda]^66 + 178606352019373278*
            \[Lambda]^67 - 319218703099656360*\[Lambda]^68 - 
           115424647697431072*\[Lambda]^69 - 15848440383904128*\[Lambda]^70 - 
           412429644218592*\[Lambda]^71 + 71001948889872*\[Lambda]^72)*
          H[{1, 0}, x])/(89132197354200*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^33) - (544*\[Lambda]*H[{-1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (544*\[Lambda]*H[{0, -1, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (272*\[Lambda]*H[{0, 1, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (272*\[Lambda]*H[{1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (136*\[Lambda]*Zeta[3])/
         (35*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/231 + 2*nh*TF*
     ((369512 + 55835135*\[Lambda] + 954117420*\[Lambda]^2 + 
        15871697455*\[Lambda]^3 + 134909330260*\[Lambda]^4 + 
        1133639167035*\[Lambda]^5 + 6187884370940*\[Lambda]^6 + 
        33529710750315*\[Lambda]^7 + 130635185619680*\[Lambda]^8 + 
        506177728391610*\[Lambda]^9 + 1490100647620712*\[Lambda]^10 + 
        4366840984551354*\[Lambda]^11 + 10053700516367720*\[Lambda]^12 + 
        23055694977287994*\[Lambda]^13 + 42435222560580200*\[Lambda]^14 + 
        77826367183191354*\[Lambda]^15 + 116136745450061960*\[Lambda]^16 + 
        172727510280293514*\[Lambda]^17 + 210747670984176040*\[Lambda]^18 + 
        256310168420860554*\[Lambda]^19 + 256718132961487912*\[Lambda]^20 + 
        256310168420860554*\[Lambda]^21 + 210747670984176040*\[Lambda]^22 + 
        172727510280293514*\[Lambda]^23 + 116136745450061960*\[Lambda]^24 + 
        77826367183191354*\[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
        23055694977287994*\[Lambda]^27 + 10053700516367720*\[Lambda]^28 + 
        4366840984551354*\[Lambda]^29 + 1490100647620712*\[Lambda]^30 + 
        506177728391610*\[Lambda]^31 + 130635185619680*\[Lambda]^32 + 
        33529710750315*\[Lambda]^33 + 6187884370940*\[Lambda]^34 + 
        1133639167035*\[Lambda]^35 + 134909330260*\[Lambda]^36 + 
        15871697455*\[Lambda]^37 + 954117420*\[Lambda]^38 + 
        55835135*\[Lambda]^39 + 369512*\[Lambda]^40)/
       (21339318*(1 + \[Lambda])^40) - 
      (8*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 3800*\[Lambda]^3 + 
         36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 1299600*\[Lambda]^6 + 
         5523300*\[Lambda]^7 + 23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
         240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
         1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
         6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
         15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
         28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
         34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
         28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
         15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
         6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
         1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
         240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
         23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
         1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 36100*\[Lambda]^36 + 
         3800*\[Lambda]^37 + 400*\[Lambda]^38 + 20*\[Lambda]^39 + 
         \[Lambda]^40)*H[{0}, x])/(11*(-1 + \[Lambda])*
        (1 + \[Lambda])^41))) + 
  a^2*fl02*(((-844*CF*nl*TF)/24255 + CA*((4192534*nl*TF)/8423415 + 
        2*nh*TF*((2096267*(369512 + 55835135*\[Lambda] + 
             954117420*\[Lambda]^2 + 15871697455*\[Lambda]^3 + 
             134909330260*\[Lambda]^4 + 1133639167035*\[Lambda]^5 + 
             6187884370940*\[Lambda]^6 + 33529710750315*\[Lambda]^7 + 
             130635185619680*\[Lambda]^8 + 506177728391610*\[Lambda]^9 + 
             1490100647620712*\[Lambda]^10 + 4366840984551354*\[Lambda]^11 + 
             10053700516367720*\[Lambda]^12 + 23055694977287994*
              \[Lambda]^13 + 42435222560580200*\[Lambda]^14 + 
             77826367183191354*\[Lambda]^15 + 116136745450061960*
              \[Lambda]^16 + 172727510280293514*\[Lambda]^17 + 
             210747670984176040*\[Lambda]^18 + 256310168420860554*
              \[Lambda]^19 + 256718132961487912*\[Lambda]^20 + 
             256310168420860554*\[Lambda]^21 + 210747670984176040*
              \[Lambda]^22 + 172727510280293514*\[Lambda]^23 + 
             116136745450061960*\[Lambda]^24 + 77826367183191354*
              \[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
             23055694977287994*\[Lambda]^27 + 10053700516367720*
              \[Lambda]^28 + 4366840984551354*\[Lambda]^29 + 
             1490100647620712*\[Lambda]^30 + 506177728391610*\[Lambda]^31 + 
             130635185619680*\[Lambda]^32 + 33529710750315*\[Lambda]^33 + 
             6187884370940*\[Lambda]^34 + 1133639167035*\[Lambda]^35 + 
             134909330260*\[Lambda]^36 + 15871697455*\[Lambda]^37 + 
             954117420*\[Lambda]^38 + 55835135*\[Lambda]^39 + 
             369512*\[Lambda]^40))/(3112552923480*(1 + \[Lambda])^40) - 
          (4192534*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 
             3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 
             1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 
             23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
             240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
             1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
             6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
             15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
             28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
             34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
             28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
             15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
             6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
             1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
             240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
             23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
             1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 
             36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 400*\[Lambda]^38 + 
             20*\[Lambda]^39 + \[Lambda]^40)*H[{0}, x])/
           (401115*(-1 + \[Lambda])*(1 + \[Lambda])^41))))*Log[Q^2/\[Mu]^2] + 
    CF*((-2722610599111181*nl*TF)/5615328433314600 + 
      2*nh*TF*((216900389391908717214720000 - 562225622123197635482880000*
           \[Lambda] - 61894415031600231880031232000*\[Lambda]^2 - 
          698108888714561486512186636800*\[Lambda]^3 - 
          3699817628943185059968597139200*\[Lambda]^4 - 
          9277012422530607625575632928000*\[Lambda]^5 + 
          1760690612589312731948779878720*\[Lambda]^6 + 
          83102130828294440021636788479168*\[Lambda]^7 + 
          206843199742086643203592201052976*\[Lambda]^8 - 
          61351593947127723674510089350336*\[Lambda]^9 - 
          1389002443318798331906722723980516*\[Lambda]^10 - 
          2658353584074392292372040921915296*\[Lambda]^11 + 
          923167851382995414929333493005400*\[Lambda]^12 + 
          11354954783144805679495127384882256*\[Lambda]^13 + 
          12908891771045075500641556165923647*\[Lambda]^14 - 
          20625272289827454942936043505415088*\[Lambda]^15 - 
          69603303404724946862943588495287778*\[Lambda]^16 - 
          37589321149570525988179749730574712*\[Lambda]^17 + 
          119119879525495732513713383128998609*\[Lambda]^18 + 
          203716847582914105714278428410318560*\[Lambda]^19 - 
          60835710415526108443527017738981780*\[Lambda]^20 - 
          495262850166515117722531498445066360*\[Lambda]^21 - 
          409970013408111306922161550287669660*\[Lambda]^22 + 
          400460757239050416865950569746479856*\[Lambda]^23 + 
          909353991670941803799401406098129308*\[Lambda]^24 + 
          58039272398905397326756809411029712*\[Lambda]^25 - 
          1345739394569668843637981912291527692*\[Lambda]^26 - 
          1294186367894284284279019100781674184*\[Lambda]^27 + 
          426713857843465068192482599130576940*\[Lambda]^28 + 
          1490074515142217740870680008994943280*\[Lambda]^29 + 
          265074794144299548590673073977821915*\[Lambda]^30 - 
          1677313481938096183404847467878936760*\[Lambda]^31 - 
          1919260728318059710852760419803996574*\[Lambda]^32 - 
          600823942417059333092937426317345824*\[Lambda]^33 - 
          268074853664303050136842207021366635*\[Lambda]^34 - 
          1674338113493183550967004315312310624*\[Lambda]^35 - 
          4128177865797149875542837771261531120*\[Lambda]^36 - 
          5325798008288205816727829913623273760*\[Lambda]^37 - 
          6503331094897076012810884882141387316*\[Lambda]^38 - 
          6532558508630176694432166716629297088*\[Lambda]^39 - 
          7318848529109013805746738308796238488*\[Lambda]^40 - 
          6532558508630176694432166716629297088*\[Lambda]^41 - 
          6503331094897076012810884882141387316*\[Lambda]^42 - 
          5325798008288205816727829913623273760*\[Lambda]^43 - 
          4128177865797149875542837771261531120*\[Lambda]^44 - 
          1674338113493183550967004315312310624*\[Lambda]^45 - 
          268074853664303050136842207021366635*\[Lambda]^46 - 
          600823942417059333092937426317345824*\[Lambda]^47 - 
          1919260728318059710852760419803996574*\[Lambda]^48 - 
          1677313481938096183404847467878936760*\[Lambda]^49 + 
          265074794144299548590673073977821915*\[Lambda]^50 + 
          1490074515142217740870680008994943280*\[Lambda]^51 + 
          426713857843465068192482599130576940*\[Lambda]^52 - 
          1294186367894284284279019100781674184*\[Lambda]^53 - 
          1345739394569668843637981912291527692*\[Lambda]^54 + 
          58039272398905397326756809411029712*\[Lambda]^55 + 
          909353991670941803799401406098129308*\[Lambda]^56 + 
          400460757239050416865950569746479856*\[Lambda]^57 - 
          409970013408111306922161550287669660*\[Lambda]^58 - 
          495262850166515117722531498445066360*\[Lambda]^59 - 
          60835710415526108443527017738981780*\[Lambda]^60 + 
          203716847582914105714278428410318560*\[Lambda]^61 + 
          119119879525495732513713383128998609*\[Lambda]^62 - 
          37589321149570525988179749730574712*\[Lambda]^63 - 
          69603303404724946862943588495287778*\[Lambda]^64 - 
          20625272289827454942936043505415088*\[Lambda]^65 + 
          12908891771045075500641556165923647*\[Lambda]^66 + 
          11354954783144805679495127384882256*\[Lambda]^67 + 
          923167851382995414929333493005400*\[Lambda]^68 - 
          2658353584074392292372040921915296*\[Lambda]^69 - 
          1389002443318798331906722723980516*\[Lambda]^70 - 
          61351593947127723674510089350336*\[Lambda]^71 + 
          206843199742086643203592201052976*\[Lambda]^72 + 
          83102130828294440021636788479168*\[Lambda]^73 + 
          1760690612589312731948779878720*\[Lambda]^74 - 
          9277012422530607625575632928000*\[Lambda]^75 - 
          3699817628943185059968597139200*\[Lambda]^76 - 
          698108888714561486512186636800*\[Lambda]^77 - 
          61894415031600231880031232000*\[Lambda]^78 - 
          562225622123197635482880000*\[Lambda]^79 + 
          216900389391908717214720000*\[Lambda]^80)/
         (29929709534092311303360000*\[Lambda]^20*(1 + \[Lambda])^40) + 
        ((7824689372002478976000 - 26150826629405814336000*\[Lambda] - 
           2228118780191239385049600*\[Lambda]^2 - 23482364713739107362426240*
            \[Lambda]^3 - 111591713321720167129513920*\[Lambda]^4 - 
           200843120093703653009283840*\[Lambda]^5 + 
           493355065894926178454390880*\[Lambda]^6 + 
           3400611089818064118972007032*\[Lambda]^7 + 
           5143820100427457049084848364*\[Lambda]^8 - 
           11772996141278029642937848896*\[Lambda]^9 - 
           58401095360168195913212522238*\[Lambda]^10 - 
           55670651540646514484279113800*\[Lambda]^11 + 
           171198127339765212502198004790*\[Lambda]^12 + 
           512512473459711423725988000480*\[Lambda]^13 + 
           119488073429317355729905278025*\[Lambda]^14 - 
           1626887641476799286240083121120*\[Lambda]^15 - 
           2572112437325451489098912040175*\[Lambda]^16 + 
           1475709761831876073017611506824*\[Lambda]^17 + 
           8594811119185120501419468943293*\[Lambda]^18 + 
           5991673922762329521520565934768*\[Lambda]^19 - 
           13133297097949995468008396013691*\[Lambda]^20 - 
           25748677005072384464836059752200*\[Lambda]^21 + 
           1172868276141826989193984900804*\[Lambda]^22 + 
           48432543948672090363430925087384*\[Lambda]^23 + 
           41616879344006724815296044687556*\[Lambda]^24 - 
           39809873050160887452200389170400*\[Lambda]^25 - 
           91495167015701028790828601217000*\[Lambda]^26 - 
           13671090844958314761877980868856*\[Lambda]^27 + 
           111836611387584503577067649560952*\[Lambda]^28 + 
           104267602070508634588434385993464*\[Lambda]^29 - 
           42070545000985319313384018299885*\[Lambda]^30 - 
           120607245748001218719101675732800*\[Lambda]^31 + 
           160886131772406982747619173595*\[Lambda]^32 + 
           183588326015129784532787831144760*\[Lambda]^33 + 
           272695455501804048345417913973895*\[Lambda]^34 + 
           284887780579133278787376443681680*\[Lambda]^35 + 
           472960148721068649937527208010575*\[Lambda]^36 + 
           794806753090612475764037493293360*\[Lambda]^37 + 
           1277776957409576451265426973088190*\[Lambda]^38 + 
           1536064493450220300369356119007120*\[Lambda]^39 + 
           1809233796693038877862325052361990*\[Lambda]^40 + 
           1767284328662270666956130437703360*\[Lambda]^41 + 
           1809233796693038877862325052361990*\[Lambda]^42 + 
           1536064493450220300369356119007120*\[Lambda]^43 + 
           1277776957409576451265426973088190*\[Lambda]^44 + 
           794806753090612475764037493293360*\[Lambda]^45 + 
           472960148721068649937527208010575*\[Lambda]^46 + 
           284887780579133278787376443681680*\[Lambda]^47 + 
           272695455501804048345417913973895*\[Lambda]^48 + 
           183588326015129784532787831144760*\[Lambda]^49 + 
           160886131772406982747619173595*\[Lambda]^50 - 
           120607245748001218719101675732800*\[Lambda]^51 - 
           42070545000985319313384018299885*\[Lambda]^52 + 
           104267602070508634588434385993464*\[Lambda]^53 + 
           111836611387584503577067649560952*\[Lambda]^54 - 
           13671090844958314761877980868856*\[Lambda]^55 - 
           91495167015701028790828601217000*\[Lambda]^56 - 
           39809873050160887452200389170400*\[Lambda]^57 + 
           41616879344006724815296044687556*\[Lambda]^58 + 
           48432543948672090363430925087384*\[Lambda]^59 + 
           1172868276141826989193984900804*\[Lambda]^60 - 
           25748677005072384464836059752200*\[Lambda]^61 - 
           13133297097949995468008396013691*\[Lambda]^62 + 
           5991673922762329521520565934768*\[Lambda]^63 + 
           8594811119185120501419468943293*\[Lambda]^64 + 
           1475709761831876073017611506824*\[Lambda]^65 - 
           2572112437325451489098912040175*\[Lambda]^66 - 
           1626887641476799286240083121120*\[Lambda]^67 + 
           119488073429317355729905278025*\[Lambda]^68 + 
           512512473459711423725988000480*\[Lambda]^69 + 
           171198127339765212502198004790*\[Lambda]^70 - 
           55670651540646514484279113800*\[Lambda]^71 - 
           58401095360168195913212522238*\[Lambda]^72 - 
           11772996141278029642937848896*\[Lambda]^73 + 
           5143820100427457049084848364*\[Lambda]^74 + 
           3400611089818064118972007032*\[Lambda]^75 + 
           493355065894926178454390880*\[Lambda]^76 - 
           200843120093703653009283840*\[Lambda]^77 - 
           111591713321720167129513920*\[Lambda]^78 - 
           23482364713739107362426240*\[Lambda]^79 - 
           2228118780191239385049600*\[Lambda]^80 - 26150826629405814336000*
            \[Lambda]^81 + 7824689372002478976000*\[Lambda]^82)*H[{0}, x])/
         (1079715351157731288000*(-1 + \[Lambda])*\[Lambda]^20*
          (1 + \[Lambda])^41) - ((282275951370940800 - 1084529989733299200*
            \[Lambda] - 79366740461046118080*\[Lambda]^2 - 
           808804397004654256752*\[Lambda]^3 - 3754995091752974334720*
            \[Lambda]^4 - 6842405035429165255872*\[Lambda]^5 + 
           13602614665518420078992*\[Lambda]^6 + 97676590792157507819143*
            \[Lambda]^7 + 144192450067171472305794*\[Lambda]^8 - 
           322860444901376283207852*\[Lambda]^9 - 1546066829606671868934786*
            \[Lambda]^10 - 1446247108249345717675809*\[Lambda]^11 + 
           4036185589549330614158884*\[Lambda]^12 + 
           11489685022897465466655104*\[Lambda]^13 + 
           1387961008487505702460284*\[Lambda]^14 - 
           36633088738745244309458796*\[Lambda]^15 - 
           52384019829243893987075364*\[Lambda]^16 + 
           33192066183404173125998904*\[Lambda]^17 + 
           160242376687711146351722724*\[Lambda]^18 + 
           82644699152220636888033024*\[Lambda]^19 - 
           268882813578642443474168196*\[Lambda]^20 - 
           432332654354319106993978464*\[Lambda]^21 + 
           74715630223066546246060164*\[Lambda]^22 + 
           758128433325362344734765276*\[Lambda]^23 + 
           460087469777888758213545124*\[Lambda]^24 - 
           799213214380977861692834464*\[Lambda]^25 - 
           1292924729460754247449967076*\[Lambda]^26 + 
           1118326332305573812351476*\[Lambda]^27 + 
           1442518257542009820544794396*\[Lambda]^28 + 
           861865615761187046747034336*\[Lambda]^29 - 
           1063146884110592275703096284*\[Lambda]^30 - 
           1681195910389415995199077856*\[Lambda]^31 - 
           356293121891066792290141764*\[Lambda]^32 + 
           650772993610317035057106312*\[Lambda]^33 - 
           404384945354357536286791164*\[Lambda]^34 - 
           2680658837934676061475402468*\[Lambda]^35 - 
           4488120817158422857520115612*\[Lambda]^36 - 
           5899938392128969225391779008*\[Lambda]^37 - 
           7661620489608271226292129108*\[Lambda]^38 - 
           10175052010683191536683710358*\[Lambda]^39 - 
           12159823156833696765193492608*\[Lambda]^40 - 
           13092847144519003463083992552*\[Lambda]^41 - 
           12159823156833696765193492608*\[Lambda]^42 - 
           10175052010683191536683710358*\[Lambda]^43 - 
           7661620489608271226292129108*\[Lambda]^44 - 
           5899938392128969225391779008*\[Lambda]^45 - 
           4488120817158422857520115612*\[Lambda]^46 - 
           2680658837934676061475402468*\[Lambda]^47 - 
           404384945354357536286791164*\[Lambda]^48 + 
           650772993610317035057106312*\[Lambda]^49 - 
           356293121891066792290141764*\[Lambda]^50 - 
           1681195910389415995199077856*\[Lambda]^51 - 
           1063146884110592275703096284*\[Lambda]^52 + 
           861865615761187046747034336*\[Lambda]^53 + 
           1442518257542009820544794396*\[Lambda]^54 + 
           1118326332305573812351476*\[Lambda]^55 - 
           1292924729460754247449967076*\[Lambda]^56 - 
           799213214380977861692834464*\[Lambda]^57 + 
           460087469777888758213545124*\[Lambda]^58 + 
           758128433325362344734765276*\[Lambda]^59 + 
           74715630223066546246060164*\[Lambda]^60 - 
           432332654354319106993978464*\[Lambda]^61 - 
           268882813578642443474168196*\[Lambda]^62 + 
           82644699152220636888033024*\[Lambda]^63 + 
           160242376687711146351722724*\[Lambda]^64 + 
           33192066183404173125998904*\[Lambda]^65 - 
           52384019829243893987075364*\[Lambda]^66 - 
           36633088738745244309458796*\[Lambda]^67 + 
           1387961008487505702460284*\[Lambda]^68 + 
           11489685022897465466655104*\[Lambda]^69 + 
           4036185589549330614158884*\[Lambda]^70 - 1446247108249345717675809*
            \[Lambda]^71 - 1546066829606671868934786*\[Lambda]^72 - 
           322860444901376283207852*\[Lambda]^73 + 144192450067171472305794*
            \[Lambda]^74 + 97676590792157507819143*\[Lambda]^75 + 
           13602614665518420078992*\[Lambda]^76 - 6842405035429165255872*
            \[Lambda]^77 - 3754995091752974334720*\[Lambda]^78 - 
           808804397004654256752*\[Lambda]^79 - 79366740461046118080*
            \[Lambda]^80 - 1084529989733299200*\[Lambda]^81 + 
           282275951370940800*\[Lambda]^82)*H[{-1, 0}, x])/
         (19475385121892700*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) + (\[Lambda]*(353062378374221880 + 
           403027510207513695*\[Lambda] - 30051687031917790680*\[Lambda]^2 - 
           2100480939159632751960*\[Lambda]^3 - 21935287181214350374200*
            \[Lambda]^4 - 226892683403026269559000*\[Lambda]^5 - 
           1354439387848648822272328*\[Lambda]^6 - 8292518636534187114473176*
            \[Lambda]^7 - 36017209923662616274553928*\[Lambda]^8 - 
           157925072347045221159313467*\[Lambda]^9 - 
           527028949649311989216022104*\[Lambda]^10 - 
           1724485437632364714980568072*\[Lambda]^11 - 
           4477815666822288611545024752*\[Lambda]^12 - 
           11323403895005856105598524036*\[Lambda]^13 - 
           23579287192981876353571265840*\[Lambda]^14 - 
           47890257738946220140387940264*\[Lambda]^15 - 
           81854416551010817095468738016*\[Lambda]^16 - 
           135239039290748956913183648039*\[Lambda]^17 - 
           189575148209776140205861027520*\[Lambda]^18 - 
           255559372739384583674384927096*\[Lambda]^19 - 
           297163294942640774405043257672*\[Lambda]^20 - 
           334889745757901896026612923672*\[Lambda]^21 - 
           328164673747331922580149041336*\[Lambda]^22 - 
           304127314999907239620869748728*\[Lambda]^23 - 
           238240936940127295796632746608*\[Lambda]^24 - 
           176763216843693593551440652685*\[Lambda]^25 - 
           122941800508938317148983011088*\[Lambda]^26 - 
           92044807126988470849134542912*\[Lambda]^27 - 
           55963361268053903128456240064*\[Lambda]^28 - 
           14610343618421380768407394272*\[Lambda]^29 + 
           11490283573444813788240995616*\[Lambda]^30 + 
           1883359269232178150427374976*\[Lambda]^31 - 
           21181832244852160079397503736*\[Lambda]^32 - 
           20238858632427822505680945543*\[Lambda]^33 + 
           5817800062700112136574155608*\[Lambda]^34 + 
           21387601893806544946173702056*\[Lambda]^35 + 
           7747927168184215151202591128*\[Lambda]^36 - 
           12789330409094431373017873600*\[Lambda]^37 - 
           13446992900576684834004054360*\[Lambda]^38 + 
           1211587256768017848075589800*\[Lambda]^39 + 
           9329677346095995283517811720*\[Lambda]^40 + 
           4088041865732706572069080611*\[Lambda]^41 - 
           3346444360080109885234834728*\[Lambda]^42 - 
           3971325303211291379315277624*\[Lambda]^43 - 
           352780583435296865889073776*\[Lambda]^44 + 
           1633591742774627885625263988*\[Lambda]^45 + 
           895514176570567426560533520*\[Lambda]^46 - 
           257524741544868275159182488*\[Lambda]^47 - 
           457997258826235932460386144*\[Lambda]^48 - 
           121449872377858645245540561*\[Lambda]^49 + 
           86417676301163399820170688*\[Lambda]^50 + 
           68931150918332540148150888*\[Lambda]^51 + 
           4935659438358660818751528*\[Lambda]^52 - 
           14773326775167569723928336*\[Lambda]^53 - 
           7202230546977773613203304*\[Lambda]^54 - 164515107187923040495128*
            \[Lambda]^55 + 1070956310442293378371632*\[Lambda]^56 + 
           399601844111114852709957*\[Lambda]^57 + 4844340387391332596496*
            \[Lambda]^58 - 42577731624069865169856*\[Lambda]^59 - 
           16112151305202561571872*\[Lambda]^60 - 2904307289488465123536*
            \[Lambda]^61 - 244607401321538149440*\[Lambda]^62 - 
           1559934260974252800*\[Lambda]^63 + 846827854112822400*
            \[Lambda]^64)*H[{0, 0}, x])/(38950770243785400*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^42) + ((282275951370940800 - 1084529989733299200*
            \[Lambda] - 79366740461046118080*\[Lambda]^2 - 
           808804397004654256752*\[Lambda]^3 - 3754995091752974334720*
            \[Lambda]^4 - 6842405035429165255872*\[Lambda]^5 + 
           13602614665518420078992*\[Lambda]^6 + 97676590792157507819143*
            \[Lambda]^7 + 144192450067171472305794*\[Lambda]^8 - 
           322860444901376283207852*\[Lambda]^9 - 1546066829606671868934786*
            \[Lambda]^10 - 1446247108249345717675809*\[Lambda]^11 + 
           4036185589549330614158884*\[Lambda]^12 + 
           11489685022897465466655104*\[Lambda]^13 + 
           1387961008487505702460284*\[Lambda]^14 - 
           36633088738745244309458796*\[Lambda]^15 - 
           52384019829243893987075364*\[Lambda]^16 + 
           33192066183404173125998904*\[Lambda]^17 + 
           160242376687711146351722724*\[Lambda]^18 + 
           82644699152220636888033024*\[Lambda]^19 - 
           268882813578642443474168196*\[Lambda]^20 - 
           432332654354319106993978464*\[Lambda]^21 + 
           74715630223066546246060164*\[Lambda]^22 + 
           758128433325362344734765276*\[Lambda]^23 + 
           460087469777888758213545124*\[Lambda]^24 - 
           799213214380977861692834464*\[Lambda]^25 - 
           1292924729460754247449967076*\[Lambda]^26 + 
           1118326332305573812351476*\[Lambda]^27 + 
           1442518257542009820544794396*\[Lambda]^28 + 
           861865615761187046747034336*\[Lambda]^29 - 
           1063146884110592275703096284*\[Lambda]^30 - 
           1681195910389415995199077856*\[Lambda]^31 - 
           356293121891066792290141764*\[Lambda]^32 + 
           650772993610317035057106312*\[Lambda]^33 - 
           404384945354357536286791164*\[Lambda]^34 - 
           2680658837934676061475402468*\[Lambda]^35 - 
           4488120817158422857520115612*\[Lambda]^36 - 
           5899938392128969225391779008*\[Lambda]^37 - 
           7661620489608271226292129108*\[Lambda]^38 - 
           10175052010683191536683710358*\[Lambda]^39 - 
           12159823156833696765193492608*\[Lambda]^40 - 
           13092847144519003463083992552*\[Lambda]^41 - 
           12159823156833696765193492608*\[Lambda]^42 - 
           10175052010683191536683710358*\[Lambda]^43 - 
           7661620489608271226292129108*\[Lambda]^44 - 
           5899938392128969225391779008*\[Lambda]^45 - 
           4488120817158422857520115612*\[Lambda]^46 - 
           2680658837934676061475402468*\[Lambda]^47 - 
           404384945354357536286791164*\[Lambda]^48 + 
           650772993610317035057106312*\[Lambda]^49 - 
           356293121891066792290141764*\[Lambda]^50 - 
           1681195910389415995199077856*\[Lambda]^51 - 
           1063146884110592275703096284*\[Lambda]^52 + 
           861865615761187046747034336*\[Lambda]^53 + 
           1442518257542009820544794396*\[Lambda]^54 + 
           1118326332305573812351476*\[Lambda]^55 - 
           1292924729460754247449967076*\[Lambda]^56 - 
           799213214380977861692834464*\[Lambda]^57 + 
           460087469777888758213545124*\[Lambda]^58 + 
           758128433325362344734765276*\[Lambda]^59 + 
           74715630223066546246060164*\[Lambda]^60 - 
           432332654354319106993978464*\[Lambda]^61 - 
           268882813578642443474168196*\[Lambda]^62 + 
           82644699152220636888033024*\[Lambda]^63 + 
           160242376687711146351722724*\[Lambda]^64 + 
           33192066183404173125998904*\[Lambda]^65 - 
           52384019829243893987075364*\[Lambda]^66 - 
           36633088738745244309458796*\[Lambda]^67 + 
           1387961008487505702460284*\[Lambda]^68 + 
           11489685022897465466655104*\[Lambda]^69 + 
           4036185589549330614158884*\[Lambda]^70 - 1446247108249345717675809*
            \[Lambda]^71 - 1546066829606671868934786*\[Lambda]^72 - 
           322860444901376283207852*\[Lambda]^73 + 144192450067171472305794*
            \[Lambda]^74 + 97676590792157507819143*\[Lambda]^75 + 
           13602614665518420078992*\[Lambda]^76 - 6842405035429165255872*
            \[Lambda]^77 - 3754995091752974334720*\[Lambda]^78 - 
           808804397004654256752*\[Lambda]^79 - 79366740461046118080*
            \[Lambda]^80 - 1084529989733299200*\[Lambda]^81 + 
           282275951370940800*\[Lambda]^82)*H[{1, 0}, x])/
         (38950770243785400*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) + (2432*\[Lambda]*H[{-1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (2432*\[Lambda]*H[{0, -1, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (1216*\[Lambda]*H[{0, 1, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (1216*\[Lambda]*H[{1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (1824*\[Lambda]*Zeta[3])/
         (253*(-1 + \[Lambda])^2))) + 
    CA*((38029120172885759*nl*TF)/20589537588820200 + 
      2*nh*TF*((1597772506884320007521280000 - 4115003635269033083216640000*
           \[Lambda] - 455252432399814163597426944000*\[Lambda]^2 - 
          5122298238839875048060154649600*\[Lambda]^3 - 
          26942219428405489315816745836800*\[Lambda]^4 - 
          65671574551901679425378762448000*\[Lambda]^5 + 
          26920188354067702863311986683840*\[Lambda]^6 + 
          657932783522526950499132600424896*\[Lambda]^7 + 
          1609283547192948166572706168486992*\[Lambda]^8 - 
          412556820083854553488084494702912*\[Lambda]^9 - 
          10418634357633797088307616222299452*\[Lambda]^10 - 
          19801959815982988885211875010603952*\[Lambda]^11 + 
          7869213916559427265613115035885640*\[Lambda]^12 + 
          87469422143284083589998394049933512*\[Lambda]^13 + 
          98897118360244250964776184637349129*\[Lambda]^14 - 
          157236164023011033510541408468760436*\[Lambda]^15 - 
          530961571846364953886508771822034886*\[Lambda]^16 - 
          288926912081873431574960392736102644*\[Lambda]^17 + 
          898135029860605339546633479802726423*\[Lambda]^18 + 
          1525781722587401068639169358450033440*\[Lambda]^19 - 
          523494361261966987869973481694600300*\[Lambda]^20 - 
          3894599222361161852779946464911602780*\[Lambda]^21 - 
          3346218990057238574487583055920587740*\[Lambda]^22 + 
          2674809509164078782379886619779264084*\[Lambda]^23 + 
          6320626168840280876116938057904355572*\[Lambda]^24 - 
          536932106344987423942972450811155852*\[Lambda]^25 - 
          11823867885109653172337405412628479468*\[Lambda]^26 - 
          12260212696386403172563674127630799996*\[Lambda]^27 - 
          136052013137534749910124503376073100*\[Lambda]^28 + 
          7139668674253315643441598847048175440*\[Lambda]^29 - 
          2428602346170700986986022110507755875*\[Lambda]^30 - 
          14639291475640083723967040407071255340*\[Lambda]^31 - 
          9368368096750803493671501923083743098*\[Lambda]^32 + 
          21171559613075371592238625568118171380*\[Lambda]^33 + 
          55715443055316726885669409403035773379*\[Lambda]^34 + 
          107816279463868558707393863269343996328*\[Lambda]^35 + 
          156733591029421453641793120016619493424*\[Lambda]^36 + 
          252310480123918055831908723472040745448*\[Lambda]^37 + 
          311494338695575134734608443998938058948*\[Lambda]^38 + 
          398092103869229566229020593242497340184*\[Lambda]^39 + 
          390474548614464264675634189906470749944*\[Lambda]^40 + 
          398092103869229566229020593242497340184*\[Lambda]^41 + 
          311494338695575134734608443998938058948*\[Lambda]^42 + 
          252310480123918055831908723472040745448*\[Lambda]^43 + 
          156733591029421453641793120016619493424*\[Lambda]^44 + 
          107816279463868558707393863269343996328*\[Lambda]^45 + 
          55715443055316726885669409403035773379*\[Lambda]^46 + 
          21171559613075371592238625568118171380*\[Lambda]^47 - 
          9368368096750803493671501923083743098*\[Lambda]^48 - 
          14639291475640083723967040407071255340*\[Lambda]^49 - 
          2428602346170700986986022110507755875*\[Lambda]^50 + 
          7139668674253315643441598847048175440*\[Lambda]^51 - 
          136052013137534749910124503376073100*\[Lambda]^52 - 
          12260212696386403172563674127630799996*\[Lambda]^53 - 
          11823867885109653172337405412628479468*\[Lambda]^54 - 
          536932106344987423942972450811155852*\[Lambda]^55 + 
          6320626168840280876116938057904355572*\[Lambda]^56 + 
          2674809509164078782379886619779264084*\[Lambda]^57 - 
          3346218990057238574487583055920587740*\[Lambda]^58 - 
          3894599222361161852779946464911602780*\[Lambda]^59 - 
          523494361261966987869973481694600300*\[Lambda]^60 + 
          1525781722587401068639169358450033440*\[Lambda]^61 + 
          898135029860605339546633479802726423*\[Lambda]^62 - 
          288926912081873431574960392736102644*\[Lambda]^63 - 
          530961571846364953886508771822034886*\[Lambda]^64 - 
          157236164023011033510541408468760436*\[Lambda]^65 + 
          98897118360244250964776184637349129*\[Lambda]^66 + 
          87469422143284083589998394049933512*\[Lambda]^67 + 
          7869213916559427265613115035885640*\[Lambda]^68 - 
          19801959815982988885211875010603952*\[Lambda]^69 - 
          10418634357633797088307616222299452*\[Lambda]^70 - 
          412556820083854553488084494702912*\[Lambda]^71 + 
          1609283547192948166572706168486992*\[Lambda]^72 + 
          657932783522526950499132600424896*\[Lambda]^73 + 
          26920188354067702863311986683840*\[Lambda]^74 - 
          65671574551901679425378762448000*\[Lambda]^75 - 
          26942219428405489315816745836800*\[Lambda]^76 - 
          5122298238839875048060154649600*\[Lambda]^77 - 
          455252432399814163597426944000*\[Lambda]^78 - 
          4115003635269033083216640000*\[Lambda]^79 + 
          1597772506884320007521280000*\[Lambda]^80)/
         (2204821935678133599347520000*\[Lambda]^20*(1 + \[Lambda])^40) + 
        ((782439377722434432000 - 2601973034530309440000*\[Lambda] - 
           222477345526181531385600*\[Lambda]^2 - 2338503996697796566679040*
            \[Lambda]^3 - 11013809865620733124873920*\[Lambda]^4 - 
           18905651891561496830408640*\[Lambda]^5 + 
           54981096378698086113797280*\[Lambda]^6 + 
           355589306743776667890800472*\[Lambda]^7 + 
           530309865674528926491989484*\[Lambda]^8 - 
           1219542678505882975159371456*\[Lambda]^9 - 
           6002677563702099409895662638*\[Lambda]^10 - 
           5634525662083010280630072240*\[Lambda]^11 + 
           17838998853526367495927606070*\[Lambda]^12 + 
           52867419471846757690296023640*\[Lambda]^13 + 
           11714545159202162883163252065*\[Lambda]^14 - 
           169164462577653073513323068700*\[Lambda]^15 - 
           266728444219482662818169770575*\[Lambda]^16 + 
           151598501871159764655371417784*\[Lambda]^17 + 
           885580734204572141678894958573*\[Lambda]^18 + 
           611878109416503110548915917348*\[Lambda]^19 - 
           1371836099503241179822430184531*\[Lambda]^20 - 
           2683004242105180538140196099100*\[Lambda]^21 + 
           96657044457800419551262067484*\[Lambda]^22 + 
           4987789608178418588131737631820*\[Lambda]^23 + 
           4294794470209614610824196894244*\[Lambda]^24 - 
           4119539583016151550594043737944*\[Lambda]^25 - 
           9465406712456009864867803904200*\[Lambda]^26 - 
           1392247352381552834481523556732*\[Lambda]^27 + 
           11654375559039151198786610580704*\[Lambda]^28 + 
           10683692265323991985160559301268*\[Lambda]^29 - 
           5539652026410710522667926039205*\[Lambda]^30 - 
           18270629558554020231004568561580*\[Lambda]^31 - 
           16522792228866066812307282434805*\[Lambda]^32 - 
           27030620346925152575262323134680*\[Lambda]^33 - 
           68925776184838547915096887364025*\[Lambda]^34 - 
           177367314060077679027577690816220*\[Lambda]^35 - 
           299655803918382069226796691993785*\[Lambda]^36 - 
           510349404801798085814600815086400*\[Lambda]^37 - 
           680261577754082892892653519812930*\[Lambda]^38 - 
           964421899707933385962243675155320*\[Lambda]^39 - 
           1077804784644415721665406868228170*\[Lambda]^40 - 
           1252852658853997646813473959281680*\[Lambda]^41 - 
           1144661955202267484851427901136970*\[Lambda]^42 - 
           1085980391631300228118645553171320*\[Lambda]^43 - 
           817859037361782860055802867844930*\[Lambda]^44 - 
           648368942506454187846348780750400*\[Lambda]^45 - 
           406843660516982047277184097497785*\[Lambda]^46 - 
           257023075950082441775794912960220*\[Lambda]^47 - 
           116019863324994484037112626756025*\[Lambda]^48 - 
           54210767014579898010223756990680*\[Lambda]^49 - 
           28977269133983628020280519478005*\[Lambda]^50 - 
           23885387615823309927789328779180*\[Lambda]^51 - 
           7516791484033941167067819412005*\[Lambda]^52 + 
           9996296320839676904362262683268*\[Lambda]^53 + 
           11473385547471338514190933884704*\[Lambda]^54 - 
           1439362599653087380544635268732*\[Lambda]^55 - 
           9474209860548732740380670576200*\[Lambda]^56 - 
           4121165208845072105041023969944*\[Lambda]^57 + 
           4294599652360788613235536558244*\[Lambda]^58 + 
           4987766606369013896721903103820*\[Lambda]^59 + 
           96655657373924999272722664284*\[Lambda]^60 - 
           2683004323309044568439525453100*\[Lambda]^61 - 
           1371836100040641191581405349331*\[Lambda]^62 + 
           611878109416503110548915917348*\[Lambda]^63 + 
           885580734204572141678894958573*\[Lambda]^64 + 
           151598501871159764655371417784*\[Lambda]^65 - 
           266728444219482662818169770575*\[Lambda]^66 - 
           169164462577653073513323068700*\[Lambda]^67 + 
           11714545159202162883163252065*\[Lambda]^68 + 
           52867419471846757690296023640*\[Lambda]^69 + 
           17838998853526367495927606070*\[Lambda]^70 - 
           5634525662083010280630072240*\[Lambda]^71 - 
           6002677563702099409895662638*\[Lambda]^72 - 
           1219542678505882975159371456*\[Lambda]^73 + 
           530309865674528926491989484*\[Lambda]^74 + 
           355589306743776667890800472*\[Lambda]^75 + 
           54981096378698086113797280*\[Lambda]^76 - 
           18905651891561496830408640*\[Lambda]^77 - 
           11013809865620733124873920*\[Lambda]^78 - 
           2338503996697796566679040*\[Lambda]^79 - 222477345526181531385600*
            \[Lambda]^80 - 2601973034530309440000*\[Lambda]^81 + 
           782439377722434432000*\[Lambda]^82)*H[{0}, x])/
         (1079715351157731288000*(-1 + \[Lambda])*\[Lambda]^20*
          (1 + \[Lambda])^41) - (2096267*(369512 + 55835135*\[Lambda] + 
           954117420*\[Lambda]^2 + 15871697455*\[Lambda]^3 + 
           134909330260*\[Lambda]^4 + 1133639167035*\[Lambda]^5 + 
           6187884370940*\[Lambda]^6 + 33529710750315*\[Lambda]^7 + 
           130635185619680*\[Lambda]^8 + 506177728391610*\[Lambda]^9 + 
           1490100647620712*\[Lambda]^10 + 4366840984551354*\[Lambda]^11 + 
           10053700516367720*\[Lambda]^12 + 23055694977287994*\[Lambda]^13 + 
           42435222560580200*\[Lambda]^14 + 77826367183191354*\[Lambda]^15 + 
           116136745450061960*\[Lambda]^16 + 172727510280293514*
            \[Lambda]^17 + 210747670984176040*\[Lambda]^18 + 
           256310168420860554*\[Lambda]^19 + 256718132961487912*
            \[Lambda]^20 + 256310168420860554*\[Lambda]^21 + 
           210747670984176040*\[Lambda]^22 + 172727510280293514*
            \[Lambda]^23 + 116136745450061960*\[Lambda]^24 + 
           77826367183191354*\[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
           23055694977287994*\[Lambda]^27 + 10053700516367720*\[Lambda]^28 + 
           4366840984551354*\[Lambda]^29 + 1490100647620712*\[Lambda]^30 + 
           506177728391610*\[Lambda]^31 + 130635185619680*\[Lambda]^32 + 
           33529710750315*\[Lambda]^33 + 6187884370940*\[Lambda]^34 + 
           1133639167035*\[Lambda]^35 + 134909330260*\[Lambda]^36 + 
           15871697455*\[Lambda]^37 + 954117420*\[Lambda]^38 + 
           55835135*\[Lambda]^39 + 369512*\[Lambda]^40)*H[{1}, x])/
         (1556276461740*(1 + \[Lambda])^40) - 
        ((1344120417993600 - 2453641805721600*\[Lambda] - 386313182168640480*
            \[Lambda]^2 - 4594863613884656112*\[Lambda]^3 - 
           25685804283439906944*\[Lambda]^4 - 69762898938119171824*
            \[Lambda]^5 - 5002953972090233432*\[Lambda]^6 + 
           608064427538089475395*\[Lambda]^7 + 1775333467286486123692*
            \[Lambda]^8 + 363179541798586621459*\[Lambda]^9 - 
           9934605496420513785576*\[Lambda]^10 - 23494173031117986445293*
            \[Lambda]^11 - 1087428415355966551460*\[Lambda]^12 + 
           90294714923954140923763*\[Lambda]^13 + 140431612388109539634256*
            \[Lambda]^14 - 110590534762521245803844*\[Lambda]^15 - 
           613182113292696871517872*\[Lambda]^16 - 535697129200678333310700*
            \[Lambda]^17 + 848803950855837527472768*\[Lambda]^18 + 
           2122025259309440111368896*\[Lambda]^19 + 216897874980955612835136*
            \[Lambda]^20 - 4495801481240810055519912*\[Lambda]^21 - 
           5443385483083944353856000*\[Lambda]^22 + 1956989114742492513965620*
            \[Lambda]^23 + 9492015605895185966879120*\[Lambda]^24 + 
           3363475164365338026573140*\[Lambda]^25 - 
           13522631728813052047914400*\[Lambda]^26 - 
           19079488636512768441536260*\[Lambda]^27 - 
           2790919040857621386065808*\[Lambda]^28 + 
           13560965651946353216654364*\[Lambda]^29 + 
           3689321009396959763082464*\[Lambda]^30 - 
           23202790546350566358628408*\[Lambda]^31 - 
           34807658694861325077251200*\[Lambda]^32 - 
           19891844366296112747816032*\[Lambda]^33 - 
           8864246854606496183465024*\[Lambda]^34 - 
           12911431587797813013902244*\[Lambda]^35 - 
           41915096690085013179008592*\[Lambda]^36 - 
           34116286973153344304174220*\[Lambda]^37 - 
           50592873274885369326773976*\[Lambda]^38 - 
           4958898213173402876115942*\[Lambda]^39 - 
           48473323922264454006276552*\[Lambda]^40 + 
           3567188284583359224966954*\[Lambda]^41 - 
           58552318505671051792718640*\[Lambda]^42 + 
           3567188284583359224966954*\[Lambda]^43 - 
           48473323922264454006276552*\[Lambda]^44 - 
           4958898213173402876115942*\[Lambda]^45 - 
           50592873274885369326773976*\[Lambda]^46 - 
           34116286973153344304174220*\[Lambda]^47 - 
           41915096690085013179008592*\[Lambda]^48 - 
           12911431587797813013902244*\[Lambda]^49 - 
           8864246854606496183465024*\[Lambda]^50 - 
           19891844366296112747816032*\[Lambda]^51 - 
           34807658694861325077251200*\[Lambda]^52 - 
           23202790546350566358628408*\[Lambda]^53 + 
           3689321009396959763082464*\[Lambda]^54 + 
           13560965651946353216654364*\[Lambda]^55 - 
           2790919040857621386065808*\[Lambda]^56 - 
           19079488636512768441536260*\[Lambda]^57 - 
           13522631728813052047914400*\[Lambda]^58 + 
           3363475164365338026573140*\[Lambda]^59 + 9492015605895185966879120*
            \[Lambda]^60 + 1956989114742492513965620*\[Lambda]^61 - 
           5443385483083944353856000*\[Lambda]^62 - 4495801481240810055519912*
            \[Lambda]^63 + 216897874980955612835136*\[Lambda]^64 + 
           2122025259309440111368896*\[Lambda]^65 + 848803950855837527472768*
            \[Lambda]^66 - 535697129200678333310700*\[Lambda]^67 - 
           613182113292696871517872*\[Lambda]^68 - 110590534762521245803844*
            \[Lambda]^69 + 140431612388109539634256*\[Lambda]^70 + 
           90294714923954140923763*\[Lambda]^71 - 1087428415355966551460*
            \[Lambda]^72 - 23494173031117986445293*\[Lambda]^73 - 
           9934605496420513785576*\[Lambda]^74 + 363179541798586621459*
            \[Lambda]^75 + 1775333467286486123692*\[Lambda]^76 + 
           608064427538089475395*\[Lambda]^77 - 5002953972090233432*
            \[Lambda]^78 - 69762898938119171824*\[Lambda]^79 - 
           25685804283439906944*\[Lambda]^80 - 4594863613884656112*
            \[Lambda]^81 - 386313182168640480*\[Lambda]^82 - 
           2453641805721600*\[Lambda]^83 + 1344120417993600*\[Lambda]^84)*
          H[{-1, 0}, x])/(927399291518700*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^41) + (\[Lambda]*(-305205053187811140 - 
           5722760804635097265*\[Lambda] - 94280568200301274640*\[Lambda]^2 - 
           697739683240393143920*\[Lambda]^3 - 4751048427187595816900*
            \[Lambda]^4 - 10822848705639484719480*\[Lambda]^5 + 
           4636987134289931409012*\[Lambda]^6 + 597953673537133787517024*
            \[Lambda]^7 + 3757082999990114793822512*\[Lambda]^8 + 
           21538546957028758044438293*\[Lambda]^9 + 
           82120934241672882631288436*\[Lambda]^10 + 
           301098250787911035156205848*\[Lambda]^11 + 
           853961334787190205256627056*\[Lambda]^12 + 
           2324635948665179314974300828*\[Lambda]^13 + 
           5151249160886912521356638720*\[Lambda]^14 + 
           10920059189379204334545064472*\[Lambda]^15 + 
           19371188601031803407893568528*\[Lambda]^16 + 
           32956286738970350652593956017*\[Lambda]^17 + 
           47768559398778685119150712740*\[Lambda]^18 + 
           66433489441719832662410308368*\[Lambda]^19 + 
           79159377189093205167083190596*\[Lambda]^20 + 
           90104918554719265620150824408*\[Lambda]^21 + 
           88171899889335957931648599212*\[Lambda]^22 + 
           83049798489407456049963964416*\[Lambda]^23 + 
           68001048005904987003323842452*\[Lambda]^24 + 
           53346085613536333933929435531*\[Lambda]^25 + 
           34879868526591806234268029336*\[Lambda]^26 + 
           20593556626092040329783881984*\[Lambda]^27 + 
           10408647838578588928321361936*\[Lambda]^28 + 
           6678856469618211119642319072*\[Lambda]^29 + 
           4543484901574754859316667184*\[Lambda]^30 + 
           1365974785486137626700515136*\[Lambda]^31 - 
           1989970430417745706508691436*\[Lambda]^32 - 
           2181246000474012996866491543*\[Lambda]^33 + 
           448122922092539372246891648*\[Lambda]^34 + 
           2065588454581011354335478336*\[Lambda]^35 + 
           678160126979409649266430308*\[Lambda]^36 - 
           1413571000720686013899643680*\[Lambda]^37 - 
           1449869396224683166123616660*\[Lambda]^38 + 
           88614079059417993343926640*\[Lambda]^39 + 
           940930824090585773029555360*\[Lambda]^40 + 
           406525834393884939604622451*\[Lambda]^41 - 
           356597850234808866971246148*\[Lambda]^42 - 
           416923084654665760513994904*\[Lambda]^43 - 
           39810082780117560622170816*\[Lambda]^44 + 
           167436510476137462014814548*\[Lambda]^45 + 
           92105122041357667136410320*\[Lambda]^46 - 
           26781715449603896512931928*\[Lambda]^47 - 
           47477664717890803902584064*\[Lambda]^48 - 
           12655770730247949363839241*\[Lambda]^49 + 
           8915699570618326889700108*\[Lambda]^50 + 7168699941169544024250528*
            \[Lambda]^51 + 557372156107066475749308*\[Lambda]^52 - 
           1503013212093744103205376*\[Lambda]^53 - 737726154713540994283884*
            \[Lambda]^54 - 15427747801588679797968*\[Lambda]^55 + 
           112161194539290310498812*\[Lambda]^56 + 42703121568001144774797*
            \[Lambda]^57 + 1303019569615029431256*\[Lambda]^58 - 
           4105586225426774489856*\[Lambda]^59 - 1593867939380089787232*
            \[Lambda]^60 - 289321828240972874256*\[Lambda]^61 - 
           24422410062957947040*\[Lambda]^62 - 154579433760460800*
            \[Lambda]^63 + 84679586333596800*\[Lambda]^64)*H[{0, 0}, x])/
         (38950770243785400*(-1 + \[Lambda])^2*(1 + \[Lambda])^42) + 
        (8385068*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 
           3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 
           1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 23474025*\[Lambda]^8 + 
           75116880*\[Lambda]^9 + 240374016*\[Lambda]^10 + 
           600935040*\[Lambda]^11 + 1502337600*\[Lambda]^12 + 
           3004675200*\[Lambda]^13 + 6009350400*\[Lambda]^14 + 
           9765194400*\[Lambda]^15 + 15868440900*\[Lambda]^16 + 
           21157921200*\[Lambda]^17 + 28210561600*\[Lambda]^18 + 
           31031617760*\[Lambda]^19 + 34134779536*\[Lambda]^20 + 
           31031617760*\[Lambda]^21 + 28210561600*\[Lambda]^22 + 
           21157921200*\[Lambda]^23 + 15868440900*\[Lambda]^24 + 
           9765194400*\[Lambda]^25 + 6009350400*\[Lambda]^26 + 
           3004675200*\[Lambda]^27 + 1502337600*\[Lambda]^28 + 
           600935040*\[Lambda]^29 + 240374016*\[Lambda]^30 + 
           75116880*\[Lambda]^31 + 23474025*\[Lambda]^32 + 
           5523300*\[Lambda]^33 + 1299600*\[Lambda]^34 + 
           216600*\[Lambda]^35 + 36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 
           400*\[Lambda]^38 + 20*\[Lambda]^39 + \[Lambda]^40)*H[{0, 1}, x])/
         (401115*(-1 + \[Lambda])*(1 + \[Lambda])^41) + 
        ((1344120417993600 - 7830123477696000*\[Lambda] - 363057410765818080*
            \[Lambda]^2 - 3101029711627182192*\[Lambda]^3 - 
           11073364598843479296*\[Lambda]^4 - 5403202506441193168*
            \[Lambda]^5 + 95817219904009961864*\[Lambda]^6 + 
           304609251067697886323*\[Lambda]^7 + 14679318216243059184*
            \[Lambda]^8 - 1901058914582171587503*\[Lambda]^9 - 
           3732699971564087297824*\[Lambda]^10 + 2479653818698722147962*
            \[Lambda]^11 + 18979712479346111934464*\[Lambda]^12 + 
           16329800895215881076934*\[Lambda]^13 - 44951781372061457574288*
            \[Lambda]^14 - 107160718381653871854114*\[Lambda]^15 + 
           872532406077725102112*\[Lambda]^16 + 267254376057963946625754*
            \[Lambda]^17 + 248145907086192335347824*\[Lambda]^18 - 
           370414036625769938331258*\[Lambda]^19 - 860211457671052157531904*
            \[Lambda]^20 - 92309435204715083421798*\[Lambda]^21 + 
           1320631281951565964859504*\[Lambda]^22 + 1039581240943490160710866*
            \[Lambda]^23 - 1360632341718409230030272*\[Lambda]^24 - 
           2621551267914951726803186*\[Lambda]^25 - 350189131036967233774992*
            \[Lambda]^26 + 2461921950243052420481046*\[Lambda]^27 + 
           1359755332898757312030976*\[Lambda]^28 - 2413122194747752321908662*
            \[Lambda]^29 - 3404051953180042594805936*\[Lambda]^30 - 
           96252284550684757159242*\[Lambda]^31 + 3614525408294014165899936*
            \[Lambda]^32 + 5557222214750093507859282*\[Lambda]^33 + 
           9259584176637405601109136*\[Lambda]^34 + 
           18846671565777790004001018*\[Lambda]^35 + 
           34300542714187321752867456*\[Lambda]^36 + 
           51636226970197177469846022*\[Lambda]^37 + 
           67686885933061104832435992*\[Lambda]^38 + 
           78792945562348942856809116*\[Lambda]^39 + 
           83208916636966323135907488*\[Lambda]^40 + 
           78792945562348942856809116*\[Lambda]^41 + 
           67686885933061104832435992*\[Lambda]^42 + 
           51636226970197177469846022*\[Lambda]^43 + 
           34300542714187321752867456*\[Lambda]^44 + 
           18846671565777790004001018*\[Lambda]^45 + 
           9259584176637405601109136*\[Lambda]^46 + 5557222214750093507859282*
            \[Lambda]^47 + 3614525408294014165899936*\[Lambda]^48 - 
           96252284550684757159242*\[Lambda]^49 - 3404051953180042594805936*
            \[Lambda]^50 - 2413122194747752321908662*\[Lambda]^51 + 
           1359755332898757312030976*\[Lambda]^52 + 2461921950243052420481046*
            \[Lambda]^53 - 350189131036967233774992*\[Lambda]^54 - 
           2621551267914951726803186*\[Lambda]^55 - 1360632341718409230030272*
            \[Lambda]^56 + 1039581240943490160710866*\[Lambda]^57 + 
           1320631281951565964859504*\[Lambda]^58 - 92309435204715083421798*
            \[Lambda]^59 - 860211457671052157531904*\[Lambda]^60 - 
           370414036625769938331258*\[Lambda]^61 + 248145907086192335347824*
            \[Lambda]^62 + 267254376057963946625754*\[Lambda]^63 + 
           872532406077725102112*\[Lambda]^64 - 107160718381653871854114*
            \[Lambda]^65 - 44951781372061457574288*\[Lambda]^66 + 
           16329800895215881076934*\[Lambda]^67 + 18979712479346111934464*
            \[Lambda]^68 + 2479653818698722147962*\[Lambda]^69 - 
           3732699971564087297824*\[Lambda]^70 - 1901058914582171587503*
            \[Lambda]^71 + 14679318216243059184*\[Lambda]^72 + 
           304609251067697886323*\[Lambda]^73 + 95817219904009961864*
            \[Lambda]^74 - 5403202506441193168*\[Lambda]^75 - 
           11073364598843479296*\[Lambda]^76 - 3101029711627182192*
            \[Lambda]^77 - 363057410765818080*\[Lambda]^78 - 
           7830123477696000*\[Lambda]^79 + 1344120417993600*\[Lambda]^80)*
          H[{1, 0}, x])/(1854798583037400*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^37) - (1216*\[Lambda]*H[{-1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (1216*\[Lambda]*H[{0, -1, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (608*\[Lambda]*H[{0, 1, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (608*\[Lambda]*H[{1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (912*\[Lambda]*Zeta[3])/
         (253*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((2*nl*TF)/69 + 2*nh*TF*((7759752 + 1317430593*\[Lambda] + 
        24886323990*\[Lambda]^2 + 458337850053*\[Lambda]^3 + 
        4326906762552*\[Lambda]^4 + 40414265814390*\[Lambda]^5 + 
        246361755535500*\[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 
        6531645055063040*\[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 
        94819473068588642*\[Lambda]^10 + 314663194652592715*\[Lambda]^11 + 
        826663743245522864*\[Lambda]^12 + 2164178461361917468*\[Lambda]^13 + 
        4587750947218206680*\[Lambda]^14 + 9694946326918938652*\[Lambda]^15 + 
        16842435643971673208*\[Lambda]^16 + 29174658162395535532*
         \[Lambda]^17 + 41962251134807634488*\[Lambda]^18 + 
        60189102408534415212*\[Lambda]^19 + 72124390042884682360*
         \[Lambda]^20 + 86196252793560033020*\[Lambda]^21 + 
        86310108434716837528*\[Lambda]^22 + 86196252793560033020*
         \[Lambda]^23 + 72124390042884682360*\[Lambda]^24 + 
        60189102408534415212*\[Lambda]^25 + 41962251134807634488*
         \[Lambda]^26 + 29174658162395535532*\[Lambda]^27 + 
        16842435643971673208*\[Lambda]^28 + 9694946326918938652*
         \[Lambda]^29 + 4587750947218206680*\[Lambda]^30 + 
        2164178461361917468*\[Lambda]^31 + 826663743245522864*\[Lambda]^32 + 
        314663194652592715*\[Lambda]^33 + 94819473068588642*\[Lambda]^34 + 
        28456684221593095*\[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
        1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
        40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
        458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
        1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44)/
       (535422888*(1 + \[Lambda])^44) - 
      (2*\[Lambda]*(1 + 22*\[Lambda] + 484*\[Lambda]^2 + 5082*\[Lambda]^3 + 
         53361*\[Lambda]^4 + 355740*\[Lambda]^5 + 2371600*\[Lambda]^6 + 
         11265100*\[Lambda]^7 + 53509225*\[Lambda]^8 + 
         192633210*\[Lambda]^9 + 693479556*\[Lambda]^10 + 
         1964858742*\[Lambda]^11 + 5567099769*\[Lambda]^12 + 
         12724799472*\[Lambda]^13 + 29085255936*\[Lambda]^14 + 
         54534854880*\[Lambda]^15 + 102252852900*\[Lambda]^16 + 
         159059993400*\[Lambda]^17 + 247426656400*\[Lambda]^18 + 
         321654653320*\[Lambda]^19 + 418151049316*\[Lambda]^20 + 
         456164781072*\[Lambda]^21 + 497634306624*\[Lambda]^22 + 
         456164781072*\[Lambda]^23 + 418151049316*\[Lambda]^24 + 
         321654653320*\[Lambda]^25 + 247426656400*\[Lambda]^26 + 
         159059993400*\[Lambda]^27 + 102252852900*\[Lambda]^28 + 
         54534854880*\[Lambda]^29 + 29085255936*\[Lambda]^30 + 
         12724799472*\[Lambda]^31 + 5567099769*\[Lambda]^32 + 
         1964858742*\[Lambda]^33 + 693479556*\[Lambda]^34 + 
         192633210*\[Lambda]^35 + 53509225*\[Lambda]^36 + 
         11265100*\[Lambda]^37 + 2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 
         53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 484*\[Lambda]^42 + 
         22*\[Lambda]^43 + \[Lambda]^44)*H[{0}, x])/(3*(-1 + \[Lambda])*
        (1 + \[Lambda])^45))) + 
  a^2*fl02*(((-508*CF*nl*TF)/17457 + CA*((1316011331*nl*TF)/3078681606 + 
        2*nh*TF*((1316011331*(7759752 + 1317430593*\[Lambda] + 
             24886323990*\[Lambda]^2 + 458337850053*\[Lambda]^3 + 
             4326906762552*\[Lambda]^4 + 40414265814390*\[Lambda]^5 + 
             246361755535500*\[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 
             6531645055063040*\[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 
             94819473068588642*\[Lambda]^10 + 314663194652592715*
              \[Lambda]^11 + 826663743245522864*\[Lambda]^12 + 
             2164178461361917468*\[Lambda]^13 + 4587750947218206680*
              \[Lambda]^14 + 9694946326918938652*\[Lambda]^15 + 
             16842435643971673208*\[Lambda]^16 + 29174658162395535532*
              \[Lambda]^17 + 41962251134807634488*\[Lambda]^18 + 
             60189102408534415212*\[Lambda]^19 + 72124390042884682360*
              \[Lambda]^20 + 86196252793560033020*\[Lambda]^21 + 
             86310108434716837528*\[Lambda]^22 + 86196252793560033020*
              \[Lambda]^23 + 72124390042884682360*\[Lambda]^24 + 
             60189102408534415212*\[Lambda]^25 + 41962251134807634488*
              \[Lambda]^26 + 29174658162395535532*\[Lambda]^27 + 
             16842435643971673208*\[Lambda]^28 + 9694946326918938652*
              \[Lambda]^29 + 4587750947218206680*\[Lambda]^30 + 
             2164178461361917468*\[Lambda]^31 + 826663743245522864*
              \[Lambda]^32 + 314663194652592715*\[Lambda]^33 + 
             94819473068588642*\[Lambda]^34 + 28456684221593095*
              \[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
             1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
             40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
             458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
             1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44))/
           (47779611499043424*(1 + \[Lambda])^44) - 
          (1316011331*\[Lambda]*(1 + 22*\[Lambda] + 484*\[Lambda]^2 + 
             5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 355740*\[Lambda]^5 + 
             2371600*\[Lambda]^6 + 11265100*\[Lambda]^7 + 
             53509225*\[Lambda]^8 + 192633210*\[Lambda]^9 + 
             693479556*\[Lambda]^10 + 1964858742*\[Lambda]^11 + 
             5567099769*\[Lambda]^12 + 12724799472*\[Lambda]^13 + 
             29085255936*\[Lambda]^14 + 54534854880*\[Lambda]^15 + 
             102252852900*\[Lambda]^16 + 159059993400*\[Lambda]^17 + 
             247426656400*\[Lambda]^18 + 321654653320*\[Lambda]^19 + 
             418151049316*\[Lambda]^20 + 456164781072*\[Lambda]^21 + 
             497634306624*\[Lambda]^22 + 456164781072*\[Lambda]^23 + 
             418151049316*\[Lambda]^24 + 321654653320*\[Lambda]^25 + 
             247426656400*\[Lambda]^26 + 159059993400*\[Lambda]^27 + 
             102252852900*\[Lambda]^28 + 54534854880*\[Lambda]^29 + 
             29085255936*\[Lambda]^30 + 12724799472*\[Lambda]^31 + 
             5567099769*\[Lambda]^32 + 1964858742*\[Lambda]^33 + 
             693479556*\[Lambda]^34 + 192633210*\[Lambda]^35 + 
             53509225*\[Lambda]^36 + 11265100*\[Lambda]^37 + 
             2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 
             53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 484*\[Lambda]^42 + 
             22*\[Lambda]^43 + \[Lambda]^44)*H[{0}, x])/
           (133855722*(-1 + \[Lambda])*(1 + \[Lambda])^45))))*
     Log[Q^2/\[Mu]^2] + CF*((-6771600685688076389*nl*TF)/
       16353140840446410000 + 2*nh*TF*
       ((1094111618432028641853408000 - 2848487810922853862811048000*
           \[Lambda] - 367931222687057119196586480000*\[Lambda]^2 - 
          4624348885982376304366840827600*\[Lambda]^3 - 
          27936213881078287412484798221280*\[Lambda]^4 - 
          86517418185581344188318569958480*\[Lambda]^5 - 
          54476395310482915239279544775040*\[Lambda]^6 + 
          613649883696015572232251485856796*\[Lambda]^7 + 
          2229670016500101616958046667425288*\[Lambda]^8 + 
          1287610471380776932583629867652220*\[Lambda]^9 - 
          11869310611955044290539557867929408*\[Lambda]^10 - 
          35440380552868086570230092176498816*\[Lambda]^11 - 
          16612862535273357011596108865061456*\[Lambda]^12 + 
          118380684860477796030421671822717000*\[Lambda]^13 + 
          249943837204051889754459232639696848*\[Lambda]^14 - 
          74706249670627374166604868001842741*\[Lambda]^15 - 
          1009946079843900976497307648104580498*\[Lambda]^16 - 
          1265929318587582846350311721910492947*\[Lambda]^17 + 
          1056133367875506200249362646920156316*\[Lambda]^18 + 
          4340207778794976127655781395827019312*\[Lambda]^19 + 
          2010512433745662239775965799682612660*\[Lambda]^20 - 
          8326260457195256542992733062121559104*\[Lambda]^21 - 
          14062571401952068551729953040718934756*\[Lambda]^22 + 
          724959180542114428600831001438942987*\[Lambda]^23 + 
          24353992596544174620741102122403515770*\[Lambda]^24 + 
          18083486352385760465460109079045349893*\[Lambda]^25 - 
          27486342524255552618016807598977215144*\[Lambda]^26 - 
          56289102353352438103350458502899510812*\[Lambda]^27 - 
          14345589147471873974588986694708147696*\[Lambda]^28 + 
          54471890403996347774923059026844872420*\[Lambda]^29 + 
          48148817342106102500685377071563065176*\[Lambda]^30 - 
          42287989488028036706037199080769227073*\[Lambda]^31 - 
          99903523574167946421956953673401618082*\[Lambda]^32 - 
          44825485689718809002907960450013095871*\[Lambda]^33 + 
          42592834698832362465504559735191902980*\[Lambda]^34 + 
          36764077362653793385034634257539414016*\[Lambda]^35 - 
          62582343907432031767365767889634306388*\[Lambda]^36 - 
          137685946408127846240135977978506026320*\[Lambda]^37 - 
          154248174685261675362534680677828739132*\[Lambda]^38 - 
          155992371318321027818814997214390797717*\[Lambda]^39 - 
          254713134665925820119585047938094905934*\[Lambda]^40 - 
          365652551349761316657122926556879965579*\[Lambda]^41 - 
          501486531166624841227093458725474983616*\[Lambda]^42 - 
          519261147218502981766364001867462855184*\[Lambda]^43 - 
          565763721728439381802150007424145932416*\[Lambda]^44 - 
          519261147218502981766364001867462855184*\[Lambda]^45 - 
          501486531166624841227093458725474983616*\[Lambda]^46 - 
          365652551349761316657122926556879965579*\[Lambda]^47 - 
          254713134665925820119585047938094905934*\[Lambda]^48 - 
          155992371318321027818814997214390797717*\[Lambda]^49 - 
          154248174685261675362534680677828739132*\[Lambda]^50 - 
          137685946408127846240135977978506026320*\[Lambda]^51 - 
          62582343907432031767365767889634306388*\[Lambda]^52 + 
          36764077362653793385034634257539414016*\[Lambda]^53 + 
          42592834698832362465504559735191902980*\[Lambda]^54 - 
          44825485689718809002907960450013095871*\[Lambda]^55 - 
          99903523574167946421956953673401618082*\[Lambda]^56 - 
          42287989488028036706037199080769227073*\[Lambda]^57 + 
          48148817342106102500685377071563065176*\[Lambda]^58 + 
          54471890403996347774923059026844872420*\[Lambda]^59 - 
          14345589147471873974588986694708147696*\[Lambda]^60 - 
          56289102353352438103350458502899510812*\[Lambda]^61 - 
          27486342524255552618016807598977215144*\[Lambda]^62 + 
          18083486352385760465460109079045349893*\[Lambda]^63 + 
          24353992596544174620741102122403515770*\[Lambda]^64 + 
          724959180542114428600831001438942987*\[Lambda]^65 - 
          14062571401952068551729953040718934756*\[Lambda]^66 - 
          8326260457195256542992733062121559104*\[Lambda]^67 + 
          2010512433745662239775965799682612660*\[Lambda]^68 + 
          4340207778794976127655781395827019312*\[Lambda]^69 + 
          1056133367875506200249362646920156316*\[Lambda]^70 - 
          1265929318587582846350311721910492947*\[Lambda]^71 - 
          1009946079843900976497307648104580498*\[Lambda]^72 - 
          74706249670627374166604868001842741*\[Lambda]^73 + 
          249943837204051889754459232639696848*\[Lambda]^74 + 
          118380684860477796030421671822717000*\[Lambda]^75 - 
          16612862535273357011596108865061456*\[Lambda]^76 - 
          35440380552868086570230092176498816*\[Lambda]^77 - 
          11869310611955044290539557867929408*\[Lambda]^78 + 
          1287610471380776932583629867652220*\[Lambda]^79 + 
          2229670016500101616958046667425288*\[Lambda]^80 + 
          613649883696015572232251485856796*\[Lambda]^81 - 
          54476395310482915239279544775040*\[Lambda]^82 - 
          86517418185581344188318569958480*\[Lambda]^83 - 
          27936213881078287412484798221280*\[Lambda]^84 - 
          4624348885982376304366840827600*\[Lambda]^85 - 
          367931222687057119196586480000*\[Lambda]^86 - 
          2848487810922853862811048000*\[Lambda]^87 + 
          1094111618432028641853408000*\[Lambda]^88)/
         (149648547670461556516800000*\[Lambda]^22*(1 + \[Lambda])^44) + 
        ((19735058052525769153200 - 66180943808565572586600*\[Lambda] - 
           6624481787832934813788000*\[Lambda]^2 - 78365180529577826390846340*
            \[Lambda]^3 - 432450116011960505360221320*\[Lambda]^4 - 
           1070935480852248795106443120*\[Lambda]^5 + 
           862879644295913610125159400*\[Lambda]^6 + 
           13902218155153332240381347202*\[Lambda]^7 + 
           33286884580952544611754040356*\[Lambda]^8 - 
           21540991976102645608001672232*\[Lambda]^9 - 
           285047816641621335164946827172*\[Lambda]^10 - 
           510763493956903704525888515922*\[Lambda]^11 + 
           460975990851869227458173459460*\[Lambda]^12 + 
           3209022834671842742243666940870*\[Lambda]^13 + 
           3328428877786038885314180220192*\[Lambda]^14 - 
           7498614580199355783895630940493*\[Lambda]^15 - 
           23153290354446419186665975780408*\[Lambda]^16 - 
           7576489441781122748328419669387*\[Lambda]^17 + 
           59901529875640125950588539045398*\[Lambda]^18 + 
           94383268191579038308919544306604*\[Lambda]^19 - 
           45846930471567698556131557257196*\[Lambda]^20 - 
           278426724503945280111894364166316*\[Lambda]^21 - 
           190112417321910965736853939736208*\[Lambda]^22 + 
           394772053671656887304585520354264*\[Lambda]^23 + 
           760615044567764875035908919371322*\[Lambda]^24 - 
           6467125761728992975370879690273*\[Lambda]^25 - 
           1292624876722432398273393558742388*\[Lambda]^26 - 
           1066958208579289718351072050162459*\[Lambda]^27 + 
           1121517124850546939368451057409268*\[Lambda]^28 + 
           2482721689043949648387398897531032*\[Lambda]^29 + 
           517681680252264840247786682905932*\[Lambda]^30 - 
           2592754161117012500208358482664683*\[Lambda]^31 - 
           2285707750460691643757433732018816*\[Lambda]^32 + 
           1576294365123315893316414623022933*\[Lambda]^33 + 
           3966230524647581329855168761040810*\[Lambda]^34 + 
           1945412397634363831388356603020350*\[Lambda]^35 - 
           553569544519426043079292103967120*\[Lambda]^36 + 
           1410100156548559328473122510110348*\[Lambda]^37 + 
           8486663060343337685500428859229356*\[Lambda]^38 + 
           15636027720498240457971064588327464*\[Lambda]^39 + 
           23857498442779104720758299648673394*\[Lambda]^40 + 
           31632534598480867093046246382720999*\[Lambda]^41 + 
           45594840395566475197214733023161392*\[Lambda]^42 + 
           55517862665141665870888302717934525*\[Lambda]^43 + 
           67252079199769569448575109356694108*\[Lambda]^44 + 
           67227261147649484656372006982092388*\[Lambda]^45 + 
           67252079199769569448575109356694108*\[Lambda]^46 + 
           55517862665141665870888302717934525*\[Lambda]^47 + 
           45594840395566475197214733023161392*\[Lambda]^48 + 
           31632534598480867093046246382720999*\[Lambda]^49 + 
           23857498442779104720758299648673394*\[Lambda]^50 + 
           15636027720498240457971064588327464*\[Lambda]^51 + 
           8486663060343337685500428859229356*\[Lambda]^52 + 
           1410100156548559328473122510110348*\[Lambda]^53 - 
           553569544519426043079292103967120*\[Lambda]^54 + 
           1945412397634363831388356603020350*\[Lambda]^55 + 
           3966230524647581329855168761040810*\[Lambda]^56 + 
           1576294365123315893316414623022933*\[Lambda]^57 - 
           2285707750460691643757433732018816*\[Lambda]^58 - 
           2592754161117012500208358482664683*\[Lambda]^59 + 
           517681680252264840247786682905932*\[Lambda]^60 + 
           2482721689043949648387398897531032*\[Lambda]^61 + 
           1121517124850546939368451057409268*\[Lambda]^62 - 
           1066958208579289718351072050162459*\[Lambda]^63 - 
           1292624876722432398273393558742388*\[Lambda]^64 - 
           6467125761728992975370879690273*\[Lambda]^65 + 
           760615044567764875035908919371322*\[Lambda]^66 + 
           394772053671656887304585520354264*\[Lambda]^67 - 
           190112417321910965736853939736208*\[Lambda]^68 - 
           278426724503945280111894364166316*\[Lambda]^69 - 
           45846930471567698556131557257196*\[Lambda]^70 + 
           94383268191579038308919544306604*\[Lambda]^71 + 
           59901529875640125950588539045398*\[Lambda]^72 - 
           7576489441781122748328419669387*\[Lambda]^73 - 
           23153290354446419186665975780408*\[Lambda]^74 - 
           7498614580199355783895630940493*\[Lambda]^75 + 
           3328428877786038885314180220192*\[Lambda]^76 + 
           3209022834671842742243666940870*\[Lambda]^77 + 
           460975990851869227458173459460*\[Lambda]^78 - 
           510763493956903704525888515922*\[Lambda]^79 - 
           285047816641621335164946827172*\[Lambda]^80 - 
           21540991976102645608001672232*\[Lambda]^81 + 
           33286884580952544611754040356*\[Lambda]^82 + 
           13902218155153332240381347202*\[Lambda]^83 + 
           862879644295913610125159400*\[Lambda]^84 - 
           1070935480852248795106443120*\[Lambda]^85 - 
           432450116011960505360221320*\[Lambda]^86 - 
           78365180529577826390846340*\[Lambda]^87 - 
           6624481787832934813788000*\[Lambda]^88 - 66180943808565572586600*
            \[Lambda]^89 + 19735058052525769153200*\[Lambda]^90)*H[{0}, x])/
         (2699288377894328220000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^45) - ((711942931187798310 - 2743451400967837560*
            \[Lambda] - 236420122222029015270*\[Lambda]^2 - 
           2712261829547452592592*\[Lambda]^3 - 14642211744599383949472*
            \[Lambda]^4 - 36209745327774681965952*\[Lambda]^5 + 
           20304782618867420370528*\[Lambda]^6 + 405013359178026134953248*
            \[Lambda]^7 + 958211904190293534729298*\[Lambda]^8 - 
           598397845057254103792398*\[Lambda]^9 - 7768109233307376269034901*
            \[Lambda]^10 - 13647022433185852950915104*\[Lambda]^11 + 
           10812876941577941474245650*\[Lambda]^12 + 
           75803020191028896569353748*\[Lambda]^13 + 
           71422669820701614470351102*\[Lambda]^14 - 
           182199641361092349954991236*\[Lambda]^15 - 
           511053978500636492286543929*\[Lambda]^16 - 
           139165511043854276285430490*\[Lambda]^17 + 
           1219228142024975428810439700*\[Lambda]^18 + 
           1684876567925122747352091604*\[Lambda]^19 - 
           1245642121142338949921764044*\[Lambda]^20 - 
           5295014635418060404484221992*\[Lambda]^21 - 
           2935423657555811692508973108*\[Lambda]^22 + 
           7153633509422408449936881012*\[Lambda]^23 + 
           11251123741100972759091348210*\[Lambda]^24 - 
           3259444234285319210653350396*\[Lambda]^25 - 
           21771169339813147920933338332*\[Lambda]^26 - 
           13891468830084969941826502884*\[Lambda]^27 + 
           18255819451208093395670978104*\[Lambda]^28 + 
           29897324342303382750236760608*\[Lambda]^29 - 
           3623382690295445920367798520*\[Lambda]^30 - 
           40236348580081387559375468828*\[Lambda]^31 - 
           26348906900370279141187009934*\[Lambda]^32 + 
           20419041012398807023744700916*\[Lambda]^33 + 
           33339106485873838521454713416*\[Lambda]^34 - 
           5933422492879386487688915924*\[Lambda]^35 - 
           45466064324034312900103156644*\[Lambda]^36 - 
           46763449706034024344817210424*\[Lambda]^37 - 
           38130769007297880874112307036*\[Lambda]^38 - 
           69989113823337082342065601380*\[Lambda]^39 - 
           144212871356728614144010884762*\[Lambda]^40 - 
           232946324337940295167616477784*\[Lambda]^41 - 
           308185746682215245679058988238*\[Lambda]^42 - 
           378041393681465897325482615868*\[Lambda]^43 - 
           427071313868366722719593627088*\[Lambda]^44 - 
           451639138764708882931115894568*\[Lambda]^45 - 
           427071313868366722719593627088*\[Lambda]^46 - 
           378041393681465897325482615868*\[Lambda]^47 - 
           308185746682215245679058988238*\[Lambda]^48 - 
           232946324337940295167616477784*\[Lambda]^49 - 
           144212871356728614144010884762*\[Lambda]^50 - 
           69989113823337082342065601380*\[Lambda]^51 - 
           38130769007297880874112307036*\[Lambda]^52 - 
           46763449706034024344817210424*\[Lambda]^53 - 
           45466064324034312900103156644*\[Lambda]^54 - 
           5933422492879386487688915924*\[Lambda]^55 + 
           33339106485873838521454713416*\[Lambda]^56 + 
           20419041012398807023744700916*\[Lambda]^57 - 
           26348906900370279141187009934*\[Lambda]^58 - 
           40236348580081387559375468828*\[Lambda]^59 - 
           3623382690295445920367798520*\[Lambda]^60 + 
           29897324342303382750236760608*\[Lambda]^61 + 
           18255819451208093395670978104*\[Lambda]^62 - 
           13891468830084969941826502884*\[Lambda]^63 - 
           21771169339813147920933338332*\[Lambda]^64 - 
           3259444234285319210653350396*\[Lambda]^65 + 
           11251123741100972759091348210*\[Lambda]^66 + 
           7153633509422408449936881012*\[Lambda]^67 - 
           2935423657555811692508973108*\[Lambda]^68 - 
           5295014635418060404484221992*\[Lambda]^69 - 
           1245642121142338949921764044*\[Lambda]^70 + 
           1684876567925122747352091604*\[Lambda]^71 + 
           1219228142024975428810439700*\[Lambda]^72 - 
           139165511043854276285430490*\[Lambda]^73 - 
           511053978500636492286543929*\[Lambda]^74 - 
           182199641361092349954991236*\[Lambda]^75 + 
           71422669820701614470351102*\[Lambda]^76 + 
           75803020191028896569353748*\[Lambda]^77 + 
           10812876941577941474245650*\[Lambda]^78 - 
           13647022433185852950915104*\[Lambda]^79 - 
           7768109233307376269034901*\[Lambda]^80 - 598397845057254103792398*
            \[Lambda]^81 + 958211904190293534729298*\[Lambda]^82 + 
           405013359178026134953248*\[Lambda]^83 + 20304782618867420370528*
            \[Lambda]^84 - 36209745327774681965952*\[Lambda]^85 - 
           14642211744599383949472*\[Lambda]^86 - 2712261829547452592592*
            \[Lambda]^87 - 236420122222029015270*\[Lambda]^88 - 
           2743451400967837560*\[Lambda]^89 + 711942931187798310*
            \[Lambda]^90)*H[{-1, 0}, x])/(48688462804731750*(-1 + \[Lambda])*
          \[Lambda]^23*(1 + \[Lambda])^43) + 
        (\[Lambda]*(819762710016875625 + 1339675004397519960*\[Lambda] - 
           75077470180930467420*\[Lambda]^2 - 6225501944015505815450*
            \[Lambda]^3 - 71871845164626325165133*\[Lambda]^4 - 
           825270595787886902312130*\[Lambda]^5 - 5476351607753313266787640*
            \[Lambda]^6 - 37235356800181624168575988*\[Lambda]^7 - 
           180029662969484216887525890*\[Lambda]^8 - 
           878394151342403226564924510*\[Lambda]^9 - 
           3279200517711142816467074139*\[Lambda]^10 - 
           12040583690896077964524326674*\[Lambda]^11 - 
           35313595320108365339681572010*\[Lambda]^12 - 
           101099578065139922854236392180*\[Lambda]^13 - 
           239469181386508873588305409713*\[Lambda]^14 - 
           553645495632915147161465572384*\[Lambda]^15 - 
           1083185102221829291676177622174*\[Lambda]^16 - 
           2057192363180571217804846640138*\[Lambda]^17 - 
           3345526305974405436225297153705*\[Lambda]^18 - 
           5257715634253375101124588153230*\[Lambda]^19 - 
           7165784430342525804757241667084*\[Lambda]^20 - 
           9453711909461019845367582068784*\[Lambda]^21 - 
           10918776338186144113604795044245*\[Lambda]^22 - 
           12114421597441531885747621804140*\[Lambda]^23 - 
           11717019510244056458360198632995*\[Lambda]^24 - 
           10823103755858234470901288152236*\[Lambda]^25 - 
           8884930173938593743431186722566*\[Lambda]^26 - 
           7165709725780681335285127817550*\[Lambda]^27 - 
           5133434502086776807593442455735*\[Lambda]^28 - 
           3252233601172874429892635908574*\[Lambda]^29 - 
           1518779508023730543391391152264*\[Lambda]^30 - 
           701800797723869642568650531104*\[Lambda]^31 - 
           698858971144951858917776238069*\[Lambda]^32 - 
           775478075079887325489269346560*\[Lambda]^33 - 
           250779848622769627685031713180*\[Lambda]^34 + 
           448996274888174631226385672138*\[Lambda]^35 + 
           471540604565677878007721480133*\[Lambda]^36 - 
           165666389401505129730956372070*\[Lambda]^37 - 
           554796246252013223685134866620*\[Lambda]^38 - 
           210347087455810670373048133564*\[Lambda]^39 + 
           317170642631275468840809412748*\[Lambda]^40 + 
           339631413205297765895393919498*\[Lambda]^41 - 
           42778132316321707103625190379*\[Lambda]^42 - 
           261269071729508803270944086390*\[Lambda]^43 - 
           118985703584095844829744951540*\[Lambda]^44 + 
           91225995596678605295492062656*\[Lambda]^45 + 
           112182186456592510963582830411*\[Lambda]^46 + 
           6267581606011020652231113840*\[Lambda]^47 - 
           54343302618801460274976120000*\[Lambda]^48 - 
           30256768952126504656989596970*\[Lambda]^49 + 
           8740488045888754768919472219*\[Lambda]^50 + 
           15982921351012316818503150294*\[Lambda]^51 + 
           3701621198516249885037630270*\[Lambda]^52 - 
           4139765483632678159105722900*\[Lambda]^53 - 
           3113616535639370780428438641*\[Lambda]^54 - 
           141999099508977453035595684*\[Lambda]^55 + 
           774272592907315469339771121*\[Lambda]^56 + 
           340690171157570358479121744*\[Lambda]^57 - 
           48727752416608649264187180*\[Lambda]^58 - 
           94514034202077656080190250*\[Lambda]^59 - 
           29385709273190412500690163*\[Lambda]^60 + 
           3940878430240118420673282*\[Lambda]^61 + 5565900974839483657551510*
            \[Lambda]^62 + 1432858829203521588557520*\[Lambda]^63 - 
           139361292766095028082766*\[Lambda]^64 - 195055755363385271990388*
            \[Lambda]^65 - 60185881331470623773538*\[Lambda]^66 - 
           9559577879561658659256*\[Lambda]^67 - 725721075071894071170*
            \[Lambda]^68 - 3958696615776722820*\[Lambda]^69 + 
           2135828793563394930*\[Lambda]^70)*H[{0, 0}, x])/
         (97376925609463500*(-1 + \[Lambda])^2*(1 + \[Lambda])^46) + 
        ((711942931187798310 - 2743451400967837560*\[Lambda] - 
           236420122222029015270*\[Lambda]^2 - 2712261829547452592592*
            \[Lambda]^3 - 14642211744599383949472*\[Lambda]^4 - 
           36209745327774681965952*\[Lambda]^5 + 20304782618867420370528*
            \[Lambda]^6 + 405013359178026134953248*\[Lambda]^7 + 
           958211904190293534729298*\[Lambda]^8 - 598397845057254103792398*
            \[Lambda]^9 - 7768109233307376269034901*\[Lambda]^10 - 
           13647022433185852950915104*\[Lambda]^11 + 
           10812876941577941474245650*\[Lambda]^12 + 
           75803020191028896569353748*\[Lambda]^13 + 
           71422669820701614470351102*\[Lambda]^14 - 
           182199641361092349954991236*\[Lambda]^15 - 
           511053978500636492286543929*\[Lambda]^16 - 
           139165511043854276285430490*\[Lambda]^17 + 
           1219228142024975428810439700*\[Lambda]^18 + 
           1684876567925122747352091604*\[Lambda]^19 - 
           1245642121142338949921764044*\[Lambda]^20 - 
           5295014635418060404484221992*\[Lambda]^21 - 
           2935423657555811692508973108*\[Lambda]^22 + 
           7153633509422408449936881012*\[Lambda]^23 + 
           11251123741100972759091348210*\[Lambda]^24 - 
           3259444234285319210653350396*\[Lambda]^25 - 
           21771169339813147920933338332*\[Lambda]^26 - 
           13891468830084969941826502884*\[Lambda]^27 + 
           18255819451208093395670978104*\[Lambda]^28 + 
           29897324342303382750236760608*\[Lambda]^29 - 
           3623382690295445920367798520*\[Lambda]^30 - 
           40236348580081387559375468828*\[Lambda]^31 - 
           26348906900370279141187009934*\[Lambda]^32 + 
           20419041012398807023744700916*\[Lambda]^33 + 
           33339106485873838521454713416*\[Lambda]^34 - 
           5933422492879386487688915924*\[Lambda]^35 - 
           45466064324034312900103156644*\[Lambda]^36 - 
           46763449706034024344817210424*\[Lambda]^37 - 
           38130769007297880874112307036*\[Lambda]^38 - 
           69989113823337082342065601380*\[Lambda]^39 - 
           144212871356728614144010884762*\[Lambda]^40 - 
           232946324337940295167616477784*\[Lambda]^41 - 
           308185746682215245679058988238*\[Lambda]^42 - 
           378041393681465897325482615868*\[Lambda]^43 - 
           427071313868366722719593627088*\[Lambda]^44 - 
           451639138764708882931115894568*\[Lambda]^45 - 
           427071313868366722719593627088*\[Lambda]^46 - 
           378041393681465897325482615868*\[Lambda]^47 - 
           308185746682215245679058988238*\[Lambda]^48 - 
           232946324337940295167616477784*\[Lambda]^49 - 
           144212871356728614144010884762*\[Lambda]^50 - 
           69989113823337082342065601380*\[Lambda]^51 - 
           38130769007297880874112307036*\[Lambda]^52 - 
           46763449706034024344817210424*\[Lambda]^53 - 
           45466064324034312900103156644*\[Lambda]^54 - 
           5933422492879386487688915924*\[Lambda]^55 + 
           33339106485873838521454713416*\[Lambda]^56 + 
           20419041012398807023744700916*\[Lambda]^57 - 
           26348906900370279141187009934*\[Lambda]^58 - 
           40236348580081387559375468828*\[Lambda]^59 - 
           3623382690295445920367798520*\[Lambda]^60 + 
           29897324342303382750236760608*\[Lambda]^61 + 
           18255819451208093395670978104*\[Lambda]^62 - 
           13891468830084969941826502884*\[Lambda]^63 - 
           21771169339813147920933338332*\[Lambda]^64 - 
           3259444234285319210653350396*\[Lambda]^65 + 
           11251123741100972759091348210*\[Lambda]^66 + 
           7153633509422408449936881012*\[Lambda]^67 - 
           2935423657555811692508973108*\[Lambda]^68 - 
           5295014635418060404484221992*\[Lambda]^69 - 
           1245642121142338949921764044*\[Lambda]^70 + 
           1684876567925122747352091604*\[Lambda]^71 + 
           1219228142024975428810439700*\[Lambda]^72 - 
           139165511043854276285430490*\[Lambda]^73 - 
           511053978500636492286543929*\[Lambda]^74 - 
           182199641361092349954991236*\[Lambda]^75 + 
           71422669820701614470351102*\[Lambda]^76 + 
           75803020191028896569353748*\[Lambda]^77 + 
           10812876941577941474245650*\[Lambda]^78 - 
           13647022433185852950915104*\[Lambda]^79 - 
           7768109233307376269034901*\[Lambda]^80 - 598397845057254103792398*
            \[Lambda]^81 + 958211904190293534729298*\[Lambda]^82 + 
           405013359178026134953248*\[Lambda]^83 + 20304782618867420370528*
            \[Lambda]^84 - 36209745327774681965952*\[Lambda]^85 - 
           14642211744599383949472*\[Lambda]^86 - 2712261829547452592592*
            \[Lambda]^87 - 236420122222029015270*\[Lambda]^88 - 
           2743451400967837560*\[Lambda]^89 + 711942931187798310*
            \[Lambda]^90)*H[{1, 0}, x])/(97376925609463500*(-1 + \[Lambda])*
          \[Lambda]^23*(1 + \[Lambda])^43) + (224*\[Lambda]*H[{-1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (224*\[Lambda]*H[{0, -1, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (112*\[Lambda]*H[{0, 1, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (112*\[Lambda]*H[{1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (168*\[Lambda]*Zeta[3])/
         (25*(-1 + \[Lambda])^2))) + 
    CA*((15916946540880513281*nl*TF)/9890379580301988768 + 
      2*nh*TF*((220932197724885267002378828832000 - 
          572106479302633010965274701656000*\[Lambda] - 
          74208452894545506182658030786768000*\[Lambda]^2 - 
          930744397542010931248169840557518000*\[Lambda]^3 - 
          5588384211023179315795577029417439520*\[Lambda]^4 - 
          16967731831546228653166095660016686480*\[Lambda]^5 - 
          8039651156490170886568491592645444800*\[Lambda]^6 + 
          135140086556354523492206399803559337540*\[Lambda]^7 + 
          476411264867492037674447068248852743928*\[Lambda]^8 + 
          287339090918823478606666379947082028108*\[Lambda]^9 - 
          2424183691560930730490038173533723711184*\[Lambda]^10 - 
          7239436083108669756686577631201167997464*\[Lambda]^11 - 
          3134729185516775947968594771030336285936*\[Lambda]^12 + 
          25171032824002870507131356688004330399404*\[Lambda]^13 + 
          52596634719416064918490629497485434729192*\[Lambda]^14 - 
          15176004776094418543909188270002828854923*\[Lambda]^15 - 
          209975261867559974112231358684230177902270*\[Lambda]^16 - 
          262996424107327126834645174238103080674840*\[Lambda]^17 + 
          220085934417455796160781744260521517765618*\[Lambda]^18 + 
          899619480553352530226862676161807047860618*\[Lambda]^19 + 
          401787704886161201230130390132592533184266*\[Lambda]^20 - 
          1776055894356131554336947840739843742915834*\[Lambda]^21 - 
          3012212343040223682096183413069008214100286*\[Lambda]^22 + 
          2517796928272350470348401341856324038853*\[Lambda]^23 + 
          4816306991102192690657630389599612196335176*\[Lambda]^24 + 
          3320602477060002823885308561621670883888440*\[Lambda]^25 - 
          6498400312432054379416640770994778930166132*\[Lambda]^26 - 
          13010198147117256737904641213930419472974478*\[Lambda]^27 - 
          4998657638989827776213921580854924070224008*\[Lambda]^28 + 
          8349909406787655407017679285542321046718106*\[Lambda]^29 + 
          5663320957175442129493658601313046872212236*\[Lambda]^30 - 
          14999301769109362951141386809304420040218950*\[Lambda]^31 - 
          29124109900115238324240004835289993557857780*\[Lambda]^32 - 
          18819772204050230503406721558054641565670031*\[Lambda]^33 + 
          726986103080060230196937488399095917426734*\[Lambda]^34 + 
          9687878652656153474957444962108518788869258*\[Lambda]^35 + 
          10667556449414532427178738508051736772528678*\[Lambda]^36 + 
          48455706810818705785311907257219962592774262*\[Lambda]^37 + 
          121418340277074378139709367648232150529517374*\[Lambda]^38 + 
          262506507563298076624235975942352643510766638*\[Lambda]^39 + 
          386434999356752064201910763331073976822513810*\[Lambda]^40 + 
          580472684307339651250820972163093958303318429*\[Lambda]^41 + 
          687775249454531339073189275254374341364848816*\[Lambda]^42 + 
          856658210650995355930240034941126659788164144*\[Lambda]^43 + 
          841956114131909805622162430593971512178837776*\[Lambda]^44 + 
          856658210650995355930240034941126659788164144*\[Lambda]^45 + 
          687775249454531339073189275254374341364848816*\[Lambda]^46 + 
          580472684307339651250820972163093958303318429*\[Lambda]^47 + 
          386434999356752064201910763331073976822513810*\[Lambda]^48 + 
          262506507563298076624235975942352643510766638*\[Lambda]^49 + 
          121418340277074378139709367648232150529517374*\[Lambda]^50 + 
          48455706810818705785311907257219962592774262*\[Lambda]^51 + 
          10667556449414532427178738508051736772528678*\[Lambda]^52 + 
          9687878652656153474957444962108518788869258*\[Lambda]^53 + 
          726986103080060230196937488399095917426734*\[Lambda]^54 - 
          18819772204050230503406721558054641565670031*\[Lambda]^55 - 
          29124109900115238324240004835289993557857780*\[Lambda]^56 - 
          14999301769109362951141386809304420040218950*\[Lambda]^57 + 
          5663320957175442129493658601313046872212236*\[Lambda]^58 + 
          8349909406787655407017679285542321046718106*\[Lambda]^59 - 
          4998657638989827776213921580854924070224008*\[Lambda]^60 - 
          13010198147117256737904641213930419472974478*\[Lambda]^61 - 
          6498400312432054379416640770994778930166132*\[Lambda]^62 + 
          3320602477060002823885308561621670883888440*\[Lambda]^63 + 
          4816306991102192690657630389599612196335176*\[Lambda]^64 + 
          2517796928272350470348401341856324038853*\[Lambda]^65 - 
          3012212343040223682096183413069008214100286*\[Lambda]^66 - 
          1776055894356131554336947840739843742915834*\[Lambda]^67 + 
          401787704886161201230130390132592533184266*\[Lambda]^68 + 
          899619480553352530226862676161807047860618*\[Lambda]^69 + 
          220085934417455796160781744260521517765618*\[Lambda]^70 - 
          262996424107327126834645174238103080674840*\[Lambda]^71 - 
          209975261867559974112231358684230177902270*\[Lambda]^72 - 
          15176004776094418543909188270002828854923*\[Lambda]^73 + 
          52596634719416064918490629497485434729192*\[Lambda]^74 + 
          25171032824002870507131356688004330399404*\[Lambda]^75 - 
          3134729185516775947968594771030336285936*\[Lambda]^76 - 
          7239436083108669756686577631201167997464*\[Lambda]^77 - 
          2424183691560930730490038173533723711184*\[Lambda]^78 + 
          287339090918823478606666379947082028108*\[Lambda]^79 + 
          476411264867492037674447068248852743928*\[Lambda]^80 + 
          135140086556354523492206399803559337540*\[Lambda]^81 - 
          8039651156490170886568491592645444800*\[Lambda]^82 - 
          16967731831546228653166095660016686480*\[Lambda]^83 - 
          5588384211023179315795577029417439520*\[Lambda]^84 - 
          930744397542010931248169840557518000*\[Lambda]^85 - 
          74208452894545506182658030786768000*\[Lambda]^86 - 
          572106479302633010965274701656000*\[Lambda]^87 + 
          220932197724885267002378828832000*\[Lambda]^88)/
         (332409979132513812105628852800000*\[Lambda]^22*
          (1 + \[Lambda])^44) + ((82526243340155928112800 - 
           275597343383010911262000*\[Lambda] - 27669898022766184497312000*
            \[Lambda]^2 - 326589633652261929112963800*\[Lambda]^3 - 
           1789579374492348233689854960*\[Lambda]^4 - 
           4306898613377231630626467600*\[Lambda]^5 + 
           4547043889783475333949455760*\[Lambda]^6 + 
           61247687658308754495931338300*\[Lambda]^7 + 
           144346766512743101362904064216*\[Lambda]^8 - 
           92833872617294173003125791304*\[Lambda]^9 - 
           1223103430837564324797597358224*\[Lambda]^10 - 
           2173381364448493010773340368704*\[Lambda]^11 + 
           2045352636358456239335328475536*\[Lambda]^12 + 
           13870203762293123889222010942014*\[Lambda]^13 + 
           14247965940321377118363436560564*\[Lambda]^14 - 
           32615453989329461204811793051296*\[Lambda]^15 - 
           100119643413825330859071188214976*\[Lambda]^16 - 
           32757186993025674281197407323411*\[Lambda]^17 + 
           257996828042859837894869547484158*\[Lambda]^18 + 
           405063971115462887295851040401263*\[Lambda]^19 - 
           202960480186015411383186752589472*\[Lambda]^20 - 
           1209685057296727851814211603253132*\[Lambda]^21 - 
           830939481134198725251926213925192*\[Lambda]^22 + 
           1691687101539039651005789927357799*\[Lambda]^23 + 
           3269031574570334269796251375129374*\[Lambda]^24 - 
           46302900897691476864644070105461*\[Lambda]^25 - 
           5606824466612902342247916967126676*\[Lambda]^26 - 
           4634515274183635453243049883271966*\[Lambda]^27 + 
           4847250784435266027900638461636924*\[Lambda]^28 + 
           10812619810084509483785795825201584*\[Lambda]^29 + 
           2445333914563481666366911076717124*\[Lambda]^30 - 
           10934434048287662123549036079110766*\[Lambda]^31 - 
           9757405124430563959657267262490756*\[Lambda]^32 + 
           5802060103825968871277649347287665*\[Lambda]^33 + 
           12705046273006458529360065133942210*\[Lambda]^34 - 
           7741175835675009828873485776799815*\[Lambda]^35 - 
           43419991530260616417516948302511720*\[Lambda]^36 - 
           96689078435306101578683180654386660*\[Lambda]^37 - 
           165269657507824948224283825390724432*\[Lambda]^38 - 
           331422962955793675837935038010696567*\[Lambda]^39 - 
           537204965583687384619736535349080462*\[Lambda]^40 - 
           899001507661831042698438556915362657*\[Lambda]^41 - 
           1183133268704555779383766773581863392*\[Lambda]^42 - 
           1612733675685568046268988630008812504*\[Lambda]^43 - 
           1773073656534317179386876996999706484*\[Lambda]^44 - 
           2024235147156617280413066001958476124*\[Lambda]^45 - 
           1870103529057498426918187586239786484*\[Lambda]^46 - 
           1790621775311400333409724710282292504*\[Lambda]^47 - 
           1389441360578302100564738795674183392*\[Lambda]^48 - 
           1111139341535149473426125643996162657*\[Lambda]^49 - 
           709023722135702109865607413325880462*\[Lambda]^50 - 
           464663585952573869067612625748496567*\[Lambda]^51 - 
           249091319625579325066884471912404432*\[Lambda]^52 - 
           148199296375159959692126689765426660*\[Lambda]^53 - 
           69145711008814581122174966803971720*\[Lambda]^54 - 
           20391802726859576415922955299792315*\[Lambda]^55 + 
           7699254230569250989220468001247210*\[Lambda]^56 + 
           3844416475540342777662781138837665*\[Lambda]^57 - 
           10361291121662356362524641334235756*\[Lambda]^58 - 
           11118873519875878111745812707823266*\[Lambda]^59 + 
           2402342772311822264790787618067124*\[Lambda]^60 + 
           10802692879123731718610110673801584*\[Lambda]^61 + 
           4845595273598667963803950448506924*\[Lambda]^62 - 
           4634788571487997372755603371304466*\[Lambda]^63 - 
           5606853892298878608037962916471676*\[Lambda]^64 - 
           46306026903143990806398368955461*\[Lambda]^65 + 
           3269031404401728782546019781474374*\[Lambda]^66 + 
           1691687092527855376367218778965299*\[Lambda]^67 - 
           830939481187275187548331381545192*\[Lambda]^68 - 
           1209685057296727851814211603253132*\[Lambda]^69 - 
           202960480186015411383186752589472*\[Lambda]^70 + 
           405063971115462887295851040401263*\[Lambda]^71 + 
           257996828042859837894869547484158*\[Lambda]^72 - 
           32757186993025674281197407323411*\[Lambda]^73 - 
           100119643413825330859071188214976*\[Lambda]^74 - 
           32615453989329461204811793051296*\[Lambda]^75 + 
           14247965940321377118363436560564*\[Lambda]^76 + 
           13870203762293123889222010942014*\[Lambda]^77 + 
           2045352636358456239335328475536*\[Lambda]^78 - 
           2173381364448493010773340368704*\[Lambda]^79 - 
           1223103430837564324797597358224*\[Lambda]^80 - 
           92833872617294173003125791304*\[Lambda]^81 + 
           144346766512743101362904064216*\[Lambda]^82 + 
           61247687658308754495931338300*\[Lambda]^83 + 
           4547043889783475333949455760*\[Lambda]^84 - 
           4306898613377231630626467600*\[Lambda]^85 - 
           1789579374492348233689854960*\[Lambda]^86 - 
           326589633652261929112963800*\[Lambda]^87 - 
           27669898022766184497312000*\[Lambda]^88 - 275597343383010911262000*
            \[Lambda]^89 + 82526243340155928112800*\[Lambda]^90)*H[{0}, x])/
         (124167265383139098120000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^45) - (1316011331*(7759752 + 1317430593*\[Lambda] + 
           24886323990*\[Lambda]^2 + 458337850053*\[Lambda]^3 + 
           4326906762552*\[Lambda]^4 + 40414265814390*\[Lambda]^5 + 
           246361755535500*\[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 
           6531645055063040*\[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 
           94819473068588642*\[Lambda]^10 + 314663194652592715*\[Lambda]^11 + 
           826663743245522864*\[Lambda]^12 + 2164178461361917468*
            \[Lambda]^13 + 4587750947218206680*\[Lambda]^14 + 
           9694946326918938652*\[Lambda]^15 + 16842435643971673208*
            \[Lambda]^16 + 29174658162395535532*\[Lambda]^17 + 
           41962251134807634488*\[Lambda]^18 + 60189102408534415212*
            \[Lambda]^19 + 72124390042884682360*\[Lambda]^20 + 
           86196252793560033020*\[Lambda]^21 + 86310108434716837528*
            \[Lambda]^22 + 86196252793560033020*\[Lambda]^23 + 
           72124390042884682360*\[Lambda]^24 + 60189102408534415212*
            \[Lambda]^25 + 41962251134807634488*\[Lambda]^26 + 
           29174658162395535532*\[Lambda]^27 + 16842435643971673208*
            \[Lambda]^28 + 9694946326918938652*\[Lambda]^29 + 
           4587750947218206680*\[Lambda]^30 + 2164178461361917468*
            \[Lambda]^31 + 826663743245522864*\[Lambda]^32 + 
           314663194652592715*\[Lambda]^33 + 94819473068588642*\[Lambda]^34 + 
           28456684221593095*\[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
           1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
           40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
           458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
           1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44)*H[{1}, x])/
         (23889805749521712*(1 + \[Lambda])^44) - 
        ((129440748071014380 - 238107752012009880*\[Lambda] - 
           43799985472905141480*\[Lambda]^2 - 577772781255814861080*
            \[Lambda]^3 - 3659182797600665084412*\[Lambda]^4 - 
           12084204518631031308912*\[Lambda]^5 - 10199339688713257438512*
            \[Lambda]^6 + 82144171347144142046928*\[Lambda]^7 + 
           344406978871986617417948*\[Lambda]^8 + 336624945179545614591844*
            \[Lambda]^9 - 1470361215737247938856141*\[Lambda]^10 - 
           5489473007878310312047706*\[Lambda]^11 - 4314172725555598194533311*
            \[Lambda]^12 + 16100534587748639730584124*\[Lambda]^13 + 
           44261089188534663231244224*\[Lambda]^14 + 
           7064286936401519265143364*\[Lambda]^15 - 
           150678679763378053056526431*\[Lambda]^16 - 
           251644242817144788145583626*\[Lambda]^17 + 
           80728626358048923744539389*\[Lambda]^18 + 
           744315782780732081913742176*\[Lambda]^19 + 
           614914078682044599888658486*\[Lambda]^20 - 
           1174887156045136152588341464*\[Lambda]^21 - 
           2831061820574358383893163424*\[Lambda]^22 - 
           859361114803797738163792104*\[Lambda]^23 + 
           4062337846002353859568093104*\[Lambda]^24 + 
           4641555570297276349789338384*\[Lambda]^25 - 
           3730001443979957434476602726*\[Lambda]^26 - 
           12275791622012138772975850276*\[Lambda]^27 - 
           7266481399954356521622641586*\[Lambda]^28 + 
           7786218123123033200961529760*\[Lambda]^29 + 
           10972554056786327375440245760*\[Lambda]^30 - 
           7625826754148256961724283360*\[Lambda]^31 - 
           26928706182084401088374771310*\[Lambda]^32 - 
           22140673917474770626173439260*\[Lambda]^33 - 
           2311575165329579588842190034*\[Lambda]^34 + 
           1623032198509037219368749856*\[Lambda]^35 - 
           20739251982686466986542413784*\[Lambda]^36 - 
           40670360010903868061427504504*\[Lambda]^37 - 
           44514066699924882645569092624*\[Lambda]^38 - 
           23085783100889421395520897512*\[Lambda]^39 - 
           30270574745540595122064383742*\[Lambda]^40 - 
           9301330087840933430548226172*\[Lambda]^41 - 
           41674679419664930100192919632*\[Lambda]^42 + 
           21470032394708031358645511388*\[Lambda]^43 - 
           21700760611964564344397964798*\[Lambda]^44 + 
           64758273364792762752643255872*\[Lambda]^45 - 
           10321091689982280042012163008*\[Lambda]^46 + 
           64758273364792762752643255872*\[Lambda]^47 - 
           21700760611964564344397964798*\[Lambda]^48 + 
           21470032394708031358645511388*\[Lambda]^49 - 
           41674679419664930100192919632*\[Lambda]^50 - 
           9301330087840933430548226172*\[Lambda]^51 - 
           30270574745540595122064383742*\[Lambda]^52 - 
           23085783100889421395520897512*\[Lambda]^53 - 
           44514066699924882645569092624*\[Lambda]^54 - 
           40670360010903868061427504504*\[Lambda]^55 - 
           20739251982686466986542413784*\[Lambda]^56 + 
           1623032198509037219368749856*\[Lambda]^57 - 
           2311575165329579588842190034*\[Lambda]^58 - 
           22140673917474770626173439260*\[Lambda]^59 - 
           26928706182084401088374771310*\[Lambda]^60 - 
           7625826754148256961724283360*\[Lambda]^61 + 
           10972554056786327375440245760*\[Lambda]^62 + 
           7786218123123033200961529760*\[Lambda]^63 - 
           7266481399954356521622641586*\[Lambda]^64 - 
           12275791622012138772975850276*\[Lambda]^65 - 
           3730001443979957434476602726*\[Lambda]^66 + 
           4641555570297276349789338384*\[Lambda]^67 + 
           4062337846002353859568093104*\[Lambda]^68 - 
           859361114803797738163792104*\[Lambda]^69 - 
           2831061820574358383893163424*\[Lambda]^70 - 
           1174887156045136152588341464*\[Lambda]^71 + 
           614914078682044599888658486*\[Lambda]^72 + 
           744315782780732081913742176*\[Lambda]^73 + 
           80728626358048923744539389*\[Lambda]^74 - 
           251644242817144788145583626*\[Lambda]^75 - 
           150678679763378053056526431*\[Lambda]^76 + 
           7064286936401519265143364*\[Lambda]^77 + 
           44261089188534663231244224*\[Lambda]^78 + 
           16100534587748639730584124*\[Lambda]^79 - 
           4314172725555598194533311*\[Lambda]^80 - 5489473007878310312047706*
            \[Lambda]^81 - 1470361215737247938856141*\[Lambda]^82 + 
           336624945179545614591844*\[Lambda]^83 + 344406978871986617417948*
            \[Lambda]^84 + 82144171347144142046928*\[Lambda]^85 - 
           10199339688713257438512*\[Lambda]^86 - 12084204518631031308912*
            \[Lambda]^87 - 3659182797600665084412*\[Lambda]^88 - 
           577772781255814861080*\[Lambda]^89 - 43799985472905141480*
            \[Lambda]^90 - 238107752012009880*\[Lambda]^91 + 
           129440748071014380*\[Lambda]^92)*H[{-1, 0}, x])/
         (97376925609463500*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^45) + (\[Lambda]*(-1435535229005002125 - 
           29694964460522350650*\[Lambda] - 543730872976945282260*
            \[Lambda]^2 - 4520454589127805389050*\[Lambda]^3 - 
           35199109881131421520975*\[Lambda]^4 - 108099568534845639370932*
            \[Lambda]^5 - 174673164199367384771072*\[Lambda]^6 + 
           4203767705638146158160400*\[Lambda]^7 + 31757101366476037407562260*
            \[Lambda]^8 + 216867206800384373329749540*\[Lambda]^9 + 
           939588935540635717007446269*\[Lambda]^10 + 
           3944928087456528545210203414*\[Lambda]^11 + 
           12680203216541986790514742040*\[Lambda]^12 + 
           39371060422921805535670052510*\[Lambda]^13 + 
           99481853238311377276463677815*\[Lambda]^14 + 
           241862788273656996122910768352*\[Lambda]^15 + 
           493745538747553210926748493212*\[Lambda]^16 + 
           970117291201077085121405353940*\[Lambda]^17 + 
           1631884669893743920616844428895*\[Lambda]^18 + 
           2642576607318862004844329050290*\[Lambda]^19 + 
           3700681660267763281114312485414*\[Lambda]^20 + 
           4979900997017594621146533534774*\[Lambda]^21 + 
           5828828781799916972724854545935*\[Lambda]^22 + 
           6565564412539908867875132661000*\[Lambda]^23 + 
           6471725380153675153389779623305*\[Lambda]^24 + 
           6139970874922606446918595136226*\[Lambda]^25 + 
           5068171498030364449246014893916*\[Lambda]^26 + 
           3980193629375556585749355542970*\[Lambda]^27 + 
           2709549976058020635805177821225*\[Lambda]^28 + 
           1812022536774610347504681047960*\[Lambda]^29 + 
           1096862335184777532439112995858*\[Lambda]^30 + 
           614837273617455455515973661328*\[Lambda]^31 + 
           208281583556833384959264119295*\[Lambda]^32 - 
           5099363179718166344681890570*\[Lambda]^33 - 
           5276056747463361960957487210*\[Lambda]^34 + 
           88809417521977156969701658762*\[Lambda]^35 + 
           79692477100399535314000844097*\[Lambda]^36 - 
           41938586598881138575937978160*\[Lambda]^37 - 
           113280363553883486221308238950*\[Lambda]^38 - 
           46148376717684291406917038960*\[Lambda]^39 + 
           54734686953172939772487616966*\[Lambda]^40 + 
           60188606804829179177654341176*\[Lambda]^41 - 
           10609070085200921536287019555*\[Lambda]^42 - 
           50752007343140522835184915030*\[Lambda]^43 - 
           23377014714409222564173747750*\[Lambda]^44 + 
           16502750194104963506210588814*\[Lambda]^45 + 
           20680199005953542669691201459*\[Lambda]^46 + 
           946578123724015243273648080*\[Lambda]^47 - 
           10337927697769208951345465730*\[Lambda]^48 - 
           5757608816477604703506250920*\[Lambda]^49 + 
           1602556356971987028432357291*\[Lambda]^50 + 
           2987880076793630610177977406*\[Lambda]^51 + 
           694221918364280930403197460*\[Lambda]^52 - 
           776125589260638922232180970*\[Lambda]^53 - 
           584819306855738148863311965*\[Lambda]^54 - 
           27108742954041361396322280*\[Lambda]^55 + 
           145725785742270784277332605*\[Lambda]^56 + 
           64770022786880850127895490*\[Lambda]^57 - 
           8531434529455050767031510*\[Lambda]^58 - 
           17478293859173567779918650*\[Lambda]^59 - 
           5444304583827703668822267*\[Lambda]^60 + 763442321497204417634748*
            \[Lambda]^61 + 1063818955682099624569380*\[Lambda]^62 + 
           282685127597325520067520*\[Lambda]^63 - 19620470673337777062300*
            \[Lambda]^64 - 34519295212125649343496*\[Lambda]^65 - 
           10846148436383279828796*\[Lambda]^66 - 1732604020511408553600*
            \[Lambda]^67 - 131788278662928467580*\[Lambda]^68 - 
           714323256036029640*\[Lambda]^69 + 388322244213043140*\[Lambda]^70)*
          H[{0, 0}, x])/(194753851218927000*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^46) + (1316011331*\[Lambda]*(1 + 22*\[Lambda] + 
           484*\[Lambda]^2 + 5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 
           355740*\[Lambda]^5 + 2371600*\[Lambda]^6 + 11265100*\[Lambda]^7 + 
           53509225*\[Lambda]^8 + 192633210*\[Lambda]^9 + 
           693479556*\[Lambda]^10 + 1964858742*\[Lambda]^11 + 
           5567099769*\[Lambda]^12 + 12724799472*\[Lambda]^13 + 
           29085255936*\[Lambda]^14 + 54534854880*\[Lambda]^15 + 
           102252852900*\[Lambda]^16 + 159059993400*\[Lambda]^17 + 
           247426656400*\[Lambda]^18 + 321654653320*\[Lambda]^19 + 
           418151049316*\[Lambda]^20 + 456164781072*\[Lambda]^21 + 
           497634306624*\[Lambda]^22 + 456164781072*\[Lambda]^23 + 
           418151049316*\[Lambda]^24 + 321654653320*\[Lambda]^25 + 
           247426656400*\[Lambda]^26 + 159059993400*\[Lambda]^27 + 
           102252852900*\[Lambda]^28 + 54534854880*\[Lambda]^29 + 
           29085255936*\[Lambda]^30 + 12724799472*\[Lambda]^31 + 
           5567099769*\[Lambda]^32 + 1964858742*\[Lambda]^33 + 
           693479556*\[Lambda]^34 + 192633210*\[Lambda]^35 + 
           53509225*\[Lambda]^36 + 11265100*\[Lambda]^37 + 
           2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 53361*\[Lambda]^40 + 
           5082*\[Lambda]^41 + 484*\[Lambda]^42 + 22*\[Lambda]^43 + 
           \[Lambda]^44)*H[{0, 1}, x])/(66927861*(-1 + \[Lambda])*
          (1 + \[Lambda])^45) + ((129440748071014380 - 755870744296067400*
            \[Lambda] - 41553146984146958160*\[Lambda]^2 - 
           407542731845734681560*\[Lambda]^3 - 1776798946083731353992*
            \[Lambda]^4 - 2364783884540813903544*\[Lambda]^5 + 
           11592313600319471984016*\[Lambda]^6 + 57478358769291797629656*
            \[Lambda]^7 + 56175596677149581963396*\[Lambda]^8 - 
           276952064661540573072196*\[Lambda]^9 - 941112285831469800850373*
            \[Lambda]^10 - 345492222061077795696278*\[Lambda]^11 + 
           3766102539646544503679427*\[Lambda]^12 + 7150478969516348266517772*
            \[Lambda]^13 - 4614360753334215873267941*\[Lambda]^14 - 
           32100061803884807059912934*\[Lambda]^15 - 
           26960286445545467147017564*\[Lambda]^16 + 
           60104237832166438028518226*\[Lambda]^17 + 
           135088001671529418625491546*\[Lambda]^18 - 
           16720443312317545111350174*\[Lambda]^19 - 
           342188822980982016385945434*\[Lambda]^20 - 
           306265448765586928906943094*\[Lambda]^21 + 
           378926683951622191870190706*\[Lambda]^22 + 
           848000577219480678452235546*\[Lambda]^23 - 
           35973944712501689292058506*\[Lambda]^24 - 
           1511993316962149950892886598*\[Lambda]^25 - 
           1237111647222129669222810188*\[Lambda]^26 + 
           1040529531649314369883502542*\[Lambda]^27 + 
           2078221913722106666939151272*\[Lambda]^28 - 
           308044519945003325676383230*\[Lambda]^29 - 
           3180523852704042249563128932*\[Lambda]^30 - 
           2365742041122230846926875882*\[Lambda]^31 + 
           976273267805178883079712458*\[Lambda]^32 + 
           1916508400025658469164435158*\[Lambda]^33 - 
           536096794654607126907920954*\[Lambda]^34 - 
           1746613298613780107279137226*\[Lambda]^35 + 
           2140519916236854164898080754*\[Lambda]^36 + 
           10204364161734727608239668494*\[Lambda]^37 + 
           20729039184391807538662330734*\[Lambda]^38 + 
           34796031398989467592867542798*\[Lambda]^39 + 
           54787380315577652198114005932*\[Lambda]^40 + 
           78768005197991715045869301882*\[Lambda]^41 + 
           102128955534480206200352135322*\[Lambda]^42 + 
           118167659553442703754388032282*\[Lambda]^43 + 
           124292609949516494069343452682*\[Lambda]^44 + 
           118167659553442703754388032282*\[Lambda]^45 + 
           102128955534480206200352135322*\[Lambda]^46 + 
           78768005197991715045869301882*\[Lambda]^47 + 
           54787380315577652198114005932*\[Lambda]^48 + 
           34796031398989467592867542798*\[Lambda]^49 + 
           20729039184391807538662330734*\[Lambda]^50 + 
           10204364161734727608239668494*\[Lambda]^51 + 
           2140519916236854164898080754*\[Lambda]^52 - 
           1746613298613780107279137226*\[Lambda]^53 - 
           536096794654607126907920954*\[Lambda]^54 + 
           1916508400025658469164435158*\[Lambda]^55 + 
           976273267805178883079712458*\[Lambda]^56 - 
           2365742041122230846926875882*\[Lambda]^57 - 
           3180523852704042249563128932*\[Lambda]^58 - 
           308044519945003325676383230*\[Lambda]^59 + 
           2078221913722106666939151272*\[Lambda]^60 + 
           1040529531649314369883502542*\[Lambda]^61 - 
           1237111647222129669222810188*\[Lambda]^62 - 
           1511993316962149950892886598*\[Lambda]^63 - 
           35973944712501689292058506*\[Lambda]^64 + 
           848000577219480678452235546*\[Lambda]^65 + 
           378926683951622191870190706*\[Lambda]^66 - 
           306265448765586928906943094*\[Lambda]^67 - 
           342188822980982016385945434*\[Lambda]^68 - 
           16720443312317545111350174*\[Lambda]^69 + 
           135088001671529418625491546*\[Lambda]^70 + 
           60104237832166438028518226*\[Lambda]^71 - 
           26960286445545467147017564*\[Lambda]^72 - 
           32100061803884807059912934*\[Lambda]^73 - 
           4614360753334215873267941*\[Lambda]^74 + 7150478969516348266517772*
            \[Lambda]^75 + 3766102539646544503679427*\[Lambda]^76 - 
           345492222061077795696278*\[Lambda]^77 - 941112285831469800850373*
            \[Lambda]^78 - 276952064661540573072196*\[Lambda]^79 + 
           56175596677149581963396*\[Lambda]^80 + 57478358769291797629656*
            \[Lambda]^81 + 11592313600319471984016*\[Lambda]^82 - 
           2364783884540813903544*\[Lambda]^83 - 1776798946083731353992*
            \[Lambda]^84 - 407542731845734681560*\[Lambda]^85 - 
           41553146984146958160*\[Lambda]^86 - 755870744296067400*
            \[Lambda]^87 + 129440748071014380*\[Lambda]^88)*H[{1, 0}, x])/
         (194753851218927000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^41) - (112*\[Lambda]*H[{-1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (112*\[Lambda]*H[{0, -1, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (56*\[Lambda]*H[{0, 1, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (56*\[Lambda]*H[{1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (84*\[Lambda]*Zeta[3])/
         (25*(-1 + \[Lambda])^2))))}


==> hq-merged/results/FL-SQ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*a*CF)/3 + 
  a^2*(CF*((-184*nl*TF)/27 + 2*nh*TF*
       ((4*(12 - 90*\[Lambda] - 11783*\[Lambda]^2 - 110258*\[Lambda]^3 - 
           11783*\[Lambda]^4 - 90*\[Lambda]^5 + 12*\[Lambda]^6))/
         (14175*(-1 + \[Lambda])^2*\[Lambda]^2) - 
        (8*(-525 - 7875*\[Lambda] - 7623*\[Lambda]^2 - 693*\[Lambda]^3 + 
           72*\[Lambda]^4 - 18*\[Lambda]^5 + 2*\[Lambda]^6)*H[{0}, x])/
         (4725*(-1 + \[Lambda])^3) - (16*(-1 + \[Lambda])^6*H[{1}, x])/
         (4725*\[Lambda]^3) + (96*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/9 + (32*CF^2)/9 - 
      (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-160*nl*TF)/27 + 2*nh*TF*
         ((2*(252 - 261*\[Lambda] - 1522*\[Lambda]^2 + 1653*\[Lambda]^3 + 
             3104*\[Lambda]^4 + 1653*\[Lambda]^5 - 1522*\[Lambda]^6 - 
             261*\[Lambda]^7 + 252*\[Lambda]^8))/(135*\[Lambda]^2*
            (1 + \[Lambda])^4) + (4*(42 - 75*\[Lambda] - 244*\[Lambda]^2 + 
             37*\[Lambda]^3 + 244*\[Lambda]^4 + 420*\[Lambda]^5 + 
             604*\[Lambda]^6 + 397*\[Lambda]^7 - 204*\[Lambda]^8 - 
             75*\[Lambda]^9 + 42*\[Lambda]^10)*H[{0}, x])/
           (45*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^5) + 
          (32*(1 + \[Lambda] + \[Lambda]^2)*(1 + 8*\[Lambda] + \[Lambda]^2)*
            H[{1}, x])/(9*(1 + \[Lambda])^4) - 
          (16*(7 - 2*\[Lambda] - 46*\[Lambda]^2 - 34*\[Lambda]^3 + 
             81*\[Lambda]^4 + 116*\[Lambda]^5 + 156*\[Lambda]^6 + 
             116*\[Lambda]^7 + 81*\[Lambda]^8 - 34*\[Lambda]^9 - 
             46*\[Lambda]^10 - 2*\[Lambda]^11 + 7*\[Lambda]^12)*
            H[{-1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
            (1 + \[Lambda])^5) + (8*\[Lambda]*(20 + 8*\[Lambda] - 
             86*\[Lambda]^2 - 126*\[Lambda]^3 + 33*\[Lambda]^4 + 
             285*\[Lambda]^5 + 36*\[Lambda]^6 - 132*\[Lambda]^7 - 
             27*\[Lambda]^8 + 21*\[Lambda]^9)*H[{0, 0}, x])/
           (15*(-1 + \[Lambda])^2*(1 + \[Lambda])^5) - 
          (64*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
             \[Lambda]^4)*H[{0, 1}, x])/(3*(-1 + \[Lambda])*
            (1 + \[Lambda])^5) + (8*(-1 + \[Lambda])*(7 - 16*\[Lambda] - 
             7*\[Lambda]^2 - 8*\[Lambda]^3 - 7*\[Lambda]^4 - 16*\[Lambda]^5 + 
             7*\[Lambda]^6)*H[{1, 0}, x])/(15*\[Lambda]^3*
            (1 + \[Lambda])))) + CF*((-32*nl*TF)/9 + 
        2*nh*TF*((-16*(1 + \[Lambda] + \[Lambda]^2)*(1 + 8*\[Lambda] + 
             \[Lambda]^2))/(9*(1 + \[Lambda])^4) + 
          (32*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
             \[Lambda]^4)*H[{0}, x])/(3*(-1 + \[Lambda])*(1 + \[Lambda])^5)))*
       Log[Q^2/\[Mu]^2]) + CA*CF*(2878/135 - (32*Zeta[3])/5) + 
    CF^2*(-1906/135 + (64*Zeta[3])/5)), 
 a*CF + 
  a^2*(CF*((-53*nl*TF)/9 + 2*nh*TF*((6 - 57*\[Lambda] + 242*\[Lambda]^2 - 
          31211*\[Lambda]^3 - 477240*\[Lambda]^4 - 31211*\[Lambda]^5 + 
          242*\[Lambda]^6 - 57*\[Lambda]^7 + 6*\[Lambda]^8)/
         (10395*(-1 + \[Lambda])^2*\[Lambda]^3) - 
        (2*(-1155 - 29799*\[Lambda] - 30261*\[Lambda]^2 - 825*\[Lambda]^3 - 
           165*\[Lambda]^4 + 55*\[Lambda]^5 - 11*\[Lambda]^6 + \[Lambda]^7)*
          H[{0}, x])/(3465*(-1 + \[Lambda])^3) - 
        (2*(-1 + \[Lambda])^8*H[{1}, x])/(3465*\[Lambda]^4) + 
        (32*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((11*CA*CF)/3 + (25*CF^2)/6 - (4*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(467/18 - 12*Zeta[3]) + CF^2*(-607/24 + 24*Zeta[3])), 
 (4*a*CF)/5 + 
  a^2*(CF*((-128*nl*TF)/25 + 2*nh*TF*
       ((8*(12 - 138*\[Lambda] + 724*\[Lambda]^2 - 2289*\[Lambda]^3 - 
           297852*\[Lambda]^4 - 6885314*\[Lambda]^5 - 297852*\[Lambda]^6 - 
           2289*\[Lambda]^7 + 724*\[Lambda]^8 - 138*\[Lambda]^9 + 
           12*\[Lambda]^10))/(945945*(-1 + \[Lambda])^2*\[Lambda]^4) - 
        (8*(-21021 - 777777*\[Lambda] - 770913*\[Lambda]^2 - 
           26169*\[Lambda]^3 + 2860*\[Lambda]^4 - 1144*\[Lambda]^5 + 
           312*\[Lambda]^6 - 52*\[Lambda]^7 + 4*\[Lambda]^8)*H[{0}, x])/
         (315315*(-1 + \[Lambda])^3) - (32*(-1 + \[Lambda])^10*H[{1}, x])/
         (315315*\[Lambda]^5) + (320*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + ((44*CA*CF)/15 + (314*CF^2)/75 - 
      (16*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-1172*nl*TF)/1125 + 2*nh*TF*
         ((57600 - 50400*\[Lambda] - 942200*\[Lambda]^2 - 
            1353500*\[Lambda]^3 + 1102598*\[Lambda]^4 + 3610065*\[Lambda]^5 + 
            1318438*\[Lambda]^6 - 3270455*\[Lambda]^7 - 5058792*\[Lambda]^8 - 
            3270455*\[Lambda]^9 + 1318438*\[Lambda]^10 + 
            3610065*\[Lambda]^11 + 1102598*\[Lambda]^12 - 
            1353500*\[Lambda]^13 - 942200*\[Lambda]^14 - 50400*\[Lambda]^15 + 
            57600*\[Lambda]^16)/(23625*\[Lambda]^4*(1 + \[Lambda])^8) + 
          (2*(5760 - 9360*\[Lambda] - 98160*\[Lambda]^2 - 57840*\[Lambda]^3 + 
             338322*\[Lambda]^4 + 442547*\[Lambda]^5 - 304756*\[Lambda]^6 - 
             595678*\[Lambda]^7 + 398674*\[Lambda]^8 + 1412368*\[Lambda]^9 + 
             491074*\[Lambda]^10 - 472478*\[Lambda]^11 - 
             250856*\[Lambda]^12 + 461797*\[Lambda]^13 + 
             339246*\[Lambda]^14 - 57840*\[Lambda]^15 - 98160*\[Lambda]^16 - 
             9360*\[Lambda]^17 + 5760*\[Lambda]^18)*H[{0}, x])/
           (4725*(-1 + \[Lambda])*\[Lambda]^4*(1 + \[Lambda])^9) + 
          (44*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 925*\[Lambda]^3 + 
             956*\[Lambda]^4 + 925*\[Lambda]^5 + 356*\[Lambda]^6 + 
             125*\[Lambda]^7 + 6*\[Lambda]^8)*H[{1}, x])/
           (675*(1 + \[Lambda])^8) - (16*(96 - 12*\[Lambda] - 
             1686*\[Lambda]^2 - 3417*\[Lambda]^3 + 1047*\[Lambda]^4 + 
             8949*\[Lambda]^5 + 6160*\[Lambda]^6 - 5609*\[Lambda]^7 - 
             6407*\[Lambda]^8 + 4401*\[Lambda]^9 + 12360*\[Lambda]^10 + 
             4401*\[Lambda]^11 - 6407*\[Lambda]^12 - 5609*\[Lambda]^13 + 
             6160*\[Lambda]^14 + 8949*\[Lambda]^15 + 1047*\[Lambda]^16 - 
             3417*\[Lambda]^17 - 1686*\[Lambda]^18 - 12*\[Lambda]^19 + 
             96*\[Lambda]^20)*H[{-1, 0}, x])/(315*(-1 + \[Lambda])*
            \[Lambda]^5*(1 + \[Lambda])^9) + 
          (8*\[Lambda]*(77 + 114*\[Lambda] - 1614*\[Lambda]^2 - 
             5564*\[Lambda]^3 - 5241*\[Lambda]^4 + 14940*\[Lambda]^5 + 
             24396*\[Lambda]^6 - 7704*\[Lambda]^7 - 36117*\[Lambda]^8 - 
             8598*\[Lambda]^9 + 23706*\[Lambda]^10 + 13392*\[Lambda]^11 - 
             5193*\[Lambda]^12 - 5022*\[Lambda]^13 - 324*\[Lambda]^14 + 
             288*\[Lambda]^15)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^9) - (176*\[Lambda]*(1 + 4*\[Lambda] + 
             16*\[Lambda]^2 + 24*\[Lambda]^3 + 36*\[Lambda]^4 + 
             24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + \[Lambda]^8)*
            H[{0, 1}, x])/(45*(-1 + \[Lambda])*(1 + \[Lambda])^9) + 
          (8*(-1 + \[Lambda])^3*(32 - 132*\[Lambda] - 98*\[Lambda]^2 - 
             99*\[Lambda]^3 - 99*\[Lambda]^4 - 99*\[Lambda]^5 - 
             98*\[Lambda]^6 - 132*\[Lambda]^7 + 32*\[Lambda]^8)*H[{1, 0}, x])/
           (105*\[Lambda]^5*(1 + \[Lambda])))) + 
      CF*((-88*nl*TF)/225 + 2*nh*TF*
         ((-22*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 925*\[Lambda]^3 + 
             956*\[Lambda]^4 + 925*\[Lambda]^5 + 356*\[Lambda]^6 + 
             125*\[Lambda]^7 + 6*\[Lambda]^8))/(675*(1 + \[Lambda])^8) + 
          (88*\[Lambda]*(1 + 4*\[Lambda] + 16*\[Lambda]^2 + 24*\[Lambda]^3 + 
             36*\[Lambda]^4 + 24*\[Lambda]^5 + 16*\[Lambda]^6 + 
             4*\[Lambda]^7 + \[Lambda]^8)*H[{0}, x])/(45*(-1 + \[Lambda])*
            (1 + \[Lambda])^9)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(4763/225 - (48*Zeta[3])/5) + CF^2*(-19967/1125 + (96*Zeta[3])/5)), 
 (2*a*CF)/3 + 
  a^2*(CF*((-122*nl*TF)/27 + 2*nh*TF*
       ((60 - 810*\[Lambda] + 5060*\[Lambda]^2 - 19375*\[Lambda]^3 + 
          50762*\[Lambda]^4 - 7423483*\[Lambda]^5 - 220899868*\[Lambda]^6 - 
          7423483*\[Lambda]^7 + 50762*\[Lambda]^8 - 19375*\[Lambda]^9 + 
          5060*\[Lambda]^10 - 810*\[Lambda]^11 + 60*\[Lambda]^12)/
         (3243240*(-1 + \[Lambda])^2*\[Lambda]^5) - 
        ((-24024 - 1187472*\[Lambda] - 2189187*\[Lambda]^2 - 
           1188902*\[Lambda]^3 - 22022*\[Lambda]^4 - 1638*\[Lambda]^5 + 
           910*\[Lambda]^6 - 350*\[Lambda]^7 + 90*\[Lambda]^8 - 
           14*\[Lambda]^9 + \[Lambda]^10)*H[{0}, x])/
         (54054*(-1 + \[Lambda])^3*(1 + \[Lambda])) - 
        ((-1 + \[Lambda])^12*H[{1}, x])/(54054*\[Lambda]^6) + 
        (60*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((22*CA*CF)/9 + (182*CF^2)/45 - (8*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(4861/270 - 8*Zeta[3]) + CF^2*(-119/9 + 16*Zeta[3])), 
 (4*a*CF)/7 + 
  a^2*(CF*((-2972*nl*TF)/735 + 2*nh*TF*
       ((2*(60 - 810*\[Lambda] + 4940*\[Lambda]^2 - 17755*\[Lambda]^3 + 
           40702*\[Lambda]^4 - 58223*\[Lambda]^5 - 34795317*\[Lambda]^6 - 
           1388029932*\[Lambda]^7 - 2697525030*\[Lambda]^8 - 
           1388029932*\[Lambda]^9 - 34795317*\[Lambda]^10 - 
           58223*\[Lambda]^11 + 40702*\[Lambda]^12 - 17755*\[Lambda]^13 + 
           4940*\[Lambda]^14 - 810*\[Lambda]^15 + 60*\[Lambda]^16))/
         (34459425*(-1 + \[Lambda])^2*\[Lambda]^6*(1 + \[Lambda])^2) - 
        (8*(-109395 - 6891885*\[Lambda] - 24567686*\[Lambda]^2 - 
           35871836*\[Lambda]^3 - 24565034*\[Lambda]^4 - 
           6894979*\[Lambda]^5 - 107899*\[Lambda]^6 + 272*\[Lambda]^7 - 
           952*\[Lambda]^8 + 731*\[Lambda]^9 - 322*\[Lambda]^10 + 
           88*\[Lambda]^11 - 14*\[Lambda]^12 + \[Lambda]^13)*H[{0}, x])/
         (2297295*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) - 
        (8*(-1 + \[Lambda])^14*H[{1}, x])/(2297295*\[Lambda]^7) + 
        (224*\[Lambda]^2*H[{0, 0}, x])/(3*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/21 + (2836*CF^2)/735 - (16*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-29228*nl*TF)/77175 + 2*nh*TF*
         ((76734000 - 62842500*\[Lambda] - 2401539000*\[Lambda]^2 - 
            6340018125*\[Lambda]^3 + 69231610*\[Lambda]^4 + 
            21818747195*\[Lambda]^5 + 24860653080*\[Lambda]^6 - 
            17582396454*\[Lambda]^7 - 51215840364*\[Lambda]^8 - 
            19673382918*\[Lambda]^9 + 22778524976*\[Lambda]^10 + 
            4563677482*\[Lambda]^11 - 18868171164*\[Lambda]^12 + 
            4563677482*\[Lambda]^13 + 22778524976*\[Lambda]^14 - 
            19673382918*\[Lambda]^15 - 51215840364*\[Lambda]^16 - 
            17582396454*\[Lambda]^17 + 24860653080*\[Lambda]^18 + 
            21818747195*\[Lambda]^19 + 69231610*\[Lambda]^20 - 
            6340018125*\[Lambda]^21 - 2401539000*\[Lambda]^22 - 
            62842500*\[Lambda]^23 + 76734000*\[Lambda]^24)/
           (41674500*\[Lambda]^6*(1 + \[Lambda])^12) + 
          ((182700 - 286650*\[Lambda] - 5850600*\[Lambda]^2 - 
             10603425*\[Lambda]^3 + 19119590*\[Lambda]^4 + 
             71990380*\[Lambda]^5 + 20656570*\[Lambda]^6 - 
             153790660*\[Lambda]^7 - 169243710*\[Lambda]^8 + 
             111508290*\[Lambda]^9 + 313910570*\[Lambda]^10 + 
             190394545*\[Lambda]^11 - 63053864*\[Lambda]^12 - 
             123454544*\[Lambda]^13 - 48500864*\[Lambda]^14 + 
             212224045*\[Lambda]^15 + 327881450*\[Lambda]^16 + 
             119192274*\[Lambda]^17 - 167380926*\[Lambda]^18 - 
             153383176*\[Lambda]^19 + 20668450*\[Lambda]^20 + 
             71990380*\[Lambda]^21 + 19119590*\[Lambda]^22 - 
             10603425*\[Lambda]^23 - 5850600*\[Lambda]^24 - 
             286650*\[Lambda]^25 + 182700*\[Lambda]^26)*H[{0}, x])/
           (99225*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^13) + 
          (44*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 6811*\[Lambda]^3 + 
             13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 25588*\[Lambda]^6 + 
             25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 6811*\[Lambda]^9 + 
             1578*\[Lambda]^10 + 343*\[Lambda]^11 + 10*\[Lambda]^12)*
            H[{1}, x])/(3675*(1 + \[Lambda])^12) - 
          (8*(435 - 30*\[Lambda] - 14120*\[Lambda]^2 - 46090*\[Lambda]^3 - 
             19015*\[Lambda]^4 + 147880*\[Lambda]^5 + 245520*\[Lambda]^6 - 
             58920*\[Lambda]^7 - 478289*\[Lambda]^8 - 305974*\[Lambda]^9 + 
             324056*\[Lambda]^10 + 527390*\[Lambda]^11 + 
             192125*\[Lambda]^12 - 107440*\[Lambda]^13 - 
             135520*\[Lambda]^14 - 107440*\[Lambda]^15 + 
             192125*\[Lambda]^16 + 527390*\[Lambda]^17 + 
             324056*\[Lambda]^18 - 305974*\[Lambda]^19 - 
             478289*\[Lambda]^20 - 58920*\[Lambda]^21 + 245520*\[Lambda]^22 + 
             147880*\[Lambda]^23 - 19015*\[Lambda]^24 - 46090*\[Lambda]^25 - 
             14120*\[Lambda]^26 - 30*\[Lambda]^27 + 435*\[Lambda]^28)*
            H[{-1, 0}, x])/(945*(-1 + \[Lambda])*\[Lambda]^7*
            (1 + \[Lambda])^13) + (4*\[Lambda]*(198 + 510*\[Lambda] - 
             9120*\[Lambda]^2 - 52408*\[Lambda]^3 - 113800*\[Lambda]^4 + 
             75120*\[Lambda]^5 + 481660*\[Lambda]^6 + 318220*\[Lambda]^7 - 
             882975*\[Lambda]^8 - 1226515*\[Lambda]^9 + 514826*\[Lambda]^10 + 
             1857210*\[Lambda]^11 + 513495*\[Lambda]^12 - 
             1258701*\[Lambda]^13 - 913320*\[Lambda]^14 + 
             292920*\[Lambda]^15 + 500685*\[Lambda]^16 + 81225*\[Lambda]^17 - 
             95910*\[Lambda]^18 - 42270*\[Lambda]^19 - 1395*\[Lambda]^20 + 
             1305*\[Lambda]^21)*H[{0, 0}, x])/(945*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^13) - (176*\[Lambda]*(1 + 6*\[Lambda] + 
             36*\[Lambda]^2 + 90*\[Lambda]^3 + 225*\[Lambda]^4 + 
             300*\[Lambda]^5 + 400*\[Lambda]^6 + 300*\[Lambda]^7 + 
             225*\[Lambda]^8 + 90*\[Lambda]^9 + 36*\[Lambda]^10 + 
             6*\[Lambda]^11 + \[Lambda]^12)*H[{0, 1}, x])/
           (105*(-1 + \[Lambda])*(1 + \[Lambda])^13) + 
          (4*(-1 + \[Lambda])^5*(87 - 528*\[Lambda] - 439*\[Lambda]^2 - 
             440*\[Lambda]^3 - 440*\[Lambda]^4 - 440*\[Lambda]^5 - 
             440*\[Lambda]^6 - 440*\[Lambda]^7 - 439*\[Lambda]^8 - 
             528*\[Lambda]^9 + 87*\[Lambda]^10)*H[{1, 0}, x])/
           (189*\[Lambda]^7*(1 + \[Lambda])))) + 
      CF*((-88*nl*TF)/735 + 2*nh*TF*
         ((-22*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 6811*\[Lambda]^3 + 
             13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 25588*\[Lambda]^6 + 
             25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 6811*\[Lambda]^9 + 
             1578*\[Lambda]^10 + 343*\[Lambda]^11 + 10*\[Lambda]^12))/
           (3675*(1 + \[Lambda])^12) + (88*\[Lambda]*(1 + 6*\[Lambda] + 
             36*\[Lambda]^2 + 90*\[Lambda]^3 + 225*\[Lambda]^4 + 
             300*\[Lambda]^5 + 400*\[Lambda]^6 + 300*\[Lambda]^7 + 
             225*\[Lambda]^8 + 90*\[Lambda]^9 + 36*\[Lambda]^10 + 
             6*\[Lambda]^11 + \[Lambda]^12)*H[{0}, x])/(105*(-1 + \[Lambda])*
            (1 + \[Lambda])^13)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(172106/11025 - (48*Zeta[3])/7) + 
    CF^2*(-257318/25725 + (96*Zeta[3])/7)), 
 (a*CF)/2 + 
  a^2*(CF*((-659*nl*TF)/180 + 2*nh*TF*
       ((420 - 5670*\[Lambda] + 33740*\[Lambda]^2 - 112945*\[Lambda]^3 + 
          216174*\[Lambda]^4 - 164661*\[Lambda]^5 - 261012*\[Lambda]^6 - 
          1140555147*\[Lambda]^7 - 56734556858*\[Lambda]^8 - 
          215548777577*\[Lambda]^9 - 320242657728*\[Lambda]^10 - 
          215548777577*\[Lambda]^11 - 56734556858*\[Lambda]^12 - 
          1140555147*\[Lambda]^13 - 261012*\[Lambda]^14 - 
          164661*\[Lambda]^15 + 216174*\[Lambda]^16 - 112945*\[Lambda]^17 + 
          33740*\[Lambda]^18 - 5670*\[Lambda]^19 + 420*\[Lambda]^20)/
         (623551500*(-1 + \[Lambda])^2*\[Lambda]^7*(1 + \[Lambda])^4) - 
        ((-3464175 - 265586750*\[Lambda] - 1383545306*\[Lambda]^2 - 
           3238243606*\[Lambda]^3 - 4222615176*\[Lambda]^4 - 
           3238288826*\[Lambda]^5 - 1383500086*\[Lambda]^6 - 
           265595794*\[Lambda]^7 - 3484524*\[Lambda]^8 + 21546*\[Lambda]^9 - 
           7714*\[Lambda]^10 - 2254*\[Lambda]^11 + 3892*\[Lambda]^12 - 
           2058*\[Lambda]^13 + 602*\[Lambda]^14 - 98*\[Lambda]^15 + 
           7*\[Lambda]^16)*H[{0}, x])/(10392525*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^5) - (7*(-1 + \[Lambda])^16*H[{1}, x])/
         (10392525*\[Lambda]^8) + (448*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((11*CA*CF)/6 + (1027*CF^2)/280 - 
      (2*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(2089693/151200 - 6*Zeta[3]) + 
    CF^2*(-2351887/302400 + 12*Zeta[3])), 
 (4*a*CF)/9 + 
  a^2*(CF*((-28468*nl*TF)/8505 + 2*nh*TF*
       ((2*(3360 - 45360*\[Lambda] + 263200*\[Lambda]^2 - 
           812840*\[Lambda]^3 + 1192912*\[Lambda]^4 + 444472*\[Lambda]^5 - 
           5276960*\[Lambda]^6 + 8855140*\[Lambda]^7 - 42188685115*
            \[Lambda]^8 - 2518306013272*\[Lambda]^9 - 14165267688862*
            \[Lambda]^10 - 34727930046740*\[Lambda]^11 - 46058329468070*
            \[Lambda]^12 - 34727930046740*\[Lambda]^13 - 14165267688862*
            \[Lambda]^14 - 2518306013272*\[Lambda]^15 - 
           42188685115*\[Lambda]^16 + 8855140*\[Lambda]^17 - 
           5276960*\[Lambda]^18 + 444472*\[Lambda]^19 + 
           1192912*\[Lambda]^20 - 812840*\[Lambda]^21 + 263200*\[Lambda]^22 - 
           45360*\[Lambda]^23 + 3360*\[Lambda]^24))/(50414138775*
          (-1 + \[Lambda])^2*\[Lambda]^8*(1 + \[Lambda])^6) - 
        (8*(-17782765 - 1607561956*\[Lambda] - 10918336377*\[Lambda]^2 - 
           34771784632*\[Lambda]^3 - 65814808168*\[Lambda]^4 - 
           80834460624*\[Lambda]^5 - 65814663464*\[Lambda]^6 - 
           34771911248*\[Lambda]^7 - 10918342761*\[Lambda]^8 - 
           1607472580*\[Lambda]^9 - 17844925*\[Lambda]^10 - 
           1176*\[Lambda]^11 + 27424*\[Lambda]^12 - 17024*\[Lambda]^13 + 
           2016*\[Lambda]^14 + 3080*\[Lambda]^15 - 2128*\[Lambda]^16 + 
           672*\[Lambda]^17 - 112*\[Lambda]^18 + 8*\[Lambda]^19)*H[{0}, x])/
         (480134655*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) - 
        (64*(-1 + \[Lambda])^18*H[{1}, x])/(480134655*\[Lambda]^9) + 
        (1152*\[Lambda]^2*H[{0, 0}, x])/(11*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/27 + (9883*CF^2)/2835 - (16*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-6523*nl*TF)/35721 + 2*nh*TF*
         ((4089657600 - 3245054400*\[Lambda] - 205450963200*\[Lambda]^2 - 
            795924914400*\[Lambda]^3 - 602888655096*\[Lambda]^4 + 
            2805522388452*\[Lambda]^5 + 6653682529830*\[Lambda]^6 + 
            482644110438*\[Lambda]^7 - 15122753134244*\[Lambda]^8 - 
            15816898902537*\[Lambda]^9 + 10273375064584*\[Lambda]^10 + 
            28896090275595*\[Lambda]^11 + 7830198081316*\[Lambda]^12 - 
            26369687349393*\[Lambda]^13 - 27073325058470*\[Lambda]^14 - 
            58620891255*\[Lambda]^15 + 17107937558560*\[Lambda]^16 - 
            58620891255*\[Lambda]^17 - 27073325058470*\[Lambda]^18 - 
            26369687349393*\[Lambda]^19 + 7830198081316*\[Lambda]^20 + 
            28896090275595*\[Lambda]^21 + 10273375064584*\[Lambda]^22 - 
            15816898902537*\[Lambda]^23 - 15122753134244*\[Lambda]^24 + 
            482644110438*\[Lambda]^25 + 6653682529830*\[Lambda]^26 + 
            2805522388452*\[Lambda]^27 - 602888655096*\[Lambda]^28 - 
            795924914400*\[Lambda]^29 - 205450963200*\[Lambda]^30 - 
            3245054400*\[Lambda]^31 + 4089657600*\[Lambda]^32)/
           (2750517000*\[Lambda]^8*(1 + \[Lambda])^16) + 
          ((3245760 - 5009760*\[Lambda] - 165474960*\[Lambda]^2 - 
             505891680*\[Lambda]^3 + 213284652*\[Lambda]^4 + 
             3429934536*\[Lambda]^5 + 4266961398*\[Lambda]^6 - 
             6471443202*\[Lambda]^7 - 19244469902*\[Lambda]^8 - 
             4279020445*\[Lambda]^9 + 32878045844*\[Lambda]^10 + 
             33706958096*\[Lambda]^11 - 18028252144*\[Lambda]^12 - 
             45750466174*\[Lambda]^13 - 5012358862*\[Lambda]^14 + 
             41919197222*\[Lambda]^15 + 28839321974*\[Lambda]^16 + 
             13039418484*\[Lambda]^17 + 30648550934*\[Lambda]^18 + 
             44813963558*\[Lambda]^19 - 2760873934*\[Lambda]^20 - 
             44222672830*\[Lambda]^21 - 17444047600*\[Lambda]^22 + 
             33916071440*\[Lambda]^23 + 32913415772*\[Lambda]^24 - 
             4273445359*\[Lambda]^25 - 19244355942*\[Lambda]^26 - 
             6471443202*\[Lambda]^27 + 4266961398*\[Lambda]^28 + 
             3429934536*\[Lambda]^29 + 213284652*\[Lambda]^30 - 
             505891680*\[Lambda]^31 - 165474960*\[Lambda]^32 - 
             5009760*\[Lambda]^33 + 3245760*\[Lambda]^34)*H[{0}, x])/
           (2182950*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^17) + 
          (37*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
             263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
             3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 
             5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
             3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
             761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
             6849*\[Lambda]^15 + 140*\[Lambda]^16)*H[{1}, x])/
           (99225*(1 + \[Lambda])^16) - (8*(1288 - 56*\[Lambda] - 
             66178*\[Lambda]^2 - 299033*\[Lambda]^3 - 342153*\[Lambda]^4 + 
             898555*\[Lambda]^5 + 2943871*\[Lambda]^6 + 1318849*\[Lambda]^7 - 
             6037591*\[Lambda]^8 - 9318211*\[Lambda]^9 + 
             1878564*\[Lambda]^10 + 15650399*\[Lambda]^11 + 
             9911659*\[Lambda]^12 - 9632581*\[Lambda]^13 - 
             14698831*\[Lambda]^14 - 237559*\[Lambda]^15 + 
             10977645*\[Lambda]^16 + 6275717*\[Lambda]^17 + 
             1339632*\[Lambda]^18 + 6275717*\[Lambda]^19 + 
             10977645*\[Lambda]^20 - 237559*\[Lambda]^21 - 
             14698831*\[Lambda]^22 - 9632581*\[Lambda]^23 + 
             9911659*\[Lambda]^24 + 15650399*\[Lambda]^25 + 
             1878564*\[Lambda]^26 - 9318211*\[Lambda]^27 - 
             6037591*\[Lambda]^28 + 1318849*\[Lambda]^29 + 
             2943871*\[Lambda]^30 + 898555*\[Lambda]^31 - 
             342153*\[Lambda]^32 - 299033*\[Lambda]^33 - 66178*\[Lambda]^34 - 
             56*\[Lambda]^35 + 1288*\[Lambda]^36)*H[{-1, 0}, x])/
           (3465*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^17) + 
          (4*\[Lambda]*(407 + 1484*\[Lambda] - 32228*\[Lambda]^2 - 
             261920*\[Lambda]^3 - 887110*\[Lambda]^4 - 391776*\[Lambda]^5 + 
             3121188*\[Lambda]^6 + 5918024*\[Lambda]^7 - 
             5030165*\[Lambda]^8 - 21433860*\[Lambda]^9 - 
             9464112*\[Lambda]^10 + 34214096*\[Lambda]^11 + 
             41715688*\[Lambda]^12 - 16997540*\[Lambda]^13 - 
             59155120*\[Lambda]^14 - 17339616*\[Lambda]^15 + 
             41305593*\[Lambda]^16 + 33589104*\[Lambda]^17 - 
             9841860*\[Lambda]^18 - 22069320*\[Lambda]^19 - 
             4875066*\[Lambda]^20 + 6135948*\[Lambda]^21 + 
             3722124*\[Lambda]^22 - 129360*\[Lambda]^23 - 
             698565*\[Lambda]^24 - 198366*\[Lambda]^25 - 4032*\[Lambda]^26 + 
             3864*\[Lambda]^27)*H[{0, 0}, x])/(3465*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^17) - (296*\[Lambda]*(1 + 8*\[Lambda] + 
             64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
             1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
             4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
             1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
             64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0, 1}, x])/
           (315*(-1 + \[Lambda])*(1 + \[Lambda])^17) + 
          (4*(-1 + \[Lambda])^7*(184 - 1480*\[Lambda] - 1294*\[Lambda]^2 - 
             1295*\[Lambda]^3 - 1295*\[Lambda]^4 - 1295*\[Lambda]^5 - 
             1295*\[Lambda]^6 - 1295*\[Lambda]^7 - 1295*\[Lambda]^8 - 
             1295*\[Lambda]^9 - 1294*\[Lambda]^10 - 1480*\[Lambda]^11 + 
             184*\[Lambda]^12)*H[{1, 0}, x])/(495*\[Lambda]^9*
            (1 + \[Lambda])))) + CF*((-148*nl*TF)/2835 + 
        2*nh*TF*((-37*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
             263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
             3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 
             5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
             3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
             761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
             6849*\[Lambda]^15 + 140*\[Lambda]^16))/
           (198450*(1 + \[Lambda])^16) + (148*\[Lambda]*(1 + 8*\[Lambda] + 
             64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
             1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
             4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
             1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
             64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0}, x])/
           (315*(-1 + \[Lambda])*(1 + \[Lambda])^17)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(14741729/1190700 - (16*Zeta[3])/3) + 
    CF^2*(-21694349/3572100 + (32*Zeta[3])/3)), 
 (2*a*CF)/5 + 
  a^2*(CF*((-4859*nl*TF)/1575 + 2*nh*TF*
       ((2520 - 34020*\[Lambda] + 192360*\[Lambda]^2 - 541590*\[Lambda]^3 + 
          502404*\[Lambda]^4 + 1518594*\[Lambda]^5 - 5549688*\[Lambda]^6 + 
          5365017*\[Lambda]^7 + 7280914*\[Lambda]^8 - 144558753045*
           \[Lambda]^9 - 10087407655444*\[Lambda]^10 - 74956976477537*
           \[Lambda]^11 - 255773430357382*\[Lambda]^12 - 
          505902918300619*\[Lambda]^13 - 630412155284968*\[Lambda]^14 - 
          505902918300619*\[Lambda]^15 - 255773430357382*\[Lambda]^16 - 
          74956976477537*\[Lambda]^17 - 10087407655444*\[Lambda]^18 - 
          144558753045*\[Lambda]^19 + 7280914*\[Lambda]^20 + 
          5365017*\[Lambda]^21 - 5549688*\[Lambda]^22 + 
          1518594*\[Lambda]^23 + 502404*\[Lambda]^24 - 541590*\[Lambda]^25 + 
          192360*\[Lambda]^26 - 34020*\[Lambda]^27 + 2520*\[Lambda]^28)/
         (93699005400*(-1 + \[Lambda])^2*\[Lambda]^9*(1 + \[Lambda])^8) - 
        ((-29745716 - 3098962776*\[Lambda] - 25787121347*\[Lambda]^2 - 
           103007527542*\[Lambda]^3 - 252668179598*\[Lambda]^4 - 
           420709485158*\[Lambda]^5 - 496364556479*\[Lambda]^6 - 
           420709650344*\[Lambda]^7 - 252668051120*\[Lambda]^8 - 
           103007491800*\[Lambda]^9 - 25787236301*\[Lambda]^10 - 
           3098908266*\[Lambda]^11 - 29717702*\[Lambda]^12 - 
           43122*\[Lambda]^13 + 13482*\[Lambda]^14 + 7974*\[Lambda]^15 - 
           8442*\[Lambda]^16 + 2310*\[Lambda]^17 + 654*\[Lambda]^18 - 
           714*\[Lambda]^19 + 246*\[Lambda]^20 - 42*\[Lambda]^21 + 
           3*\[Lambda]^22)*H[{0}, x])/(111546435*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^9) - ((-1 + \[Lambda])^20*H[{1}, x])/
         (37182145*\[Lambda]^10) + (120*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/15 + (209*CF^2)/63 - 
      (8*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(7429883/661500 - (24*Zeta[3])/5) + 
    CF^2*(-3177697/661500 + (48*Zeta[3])/5)), 
 (4*a*CF)/11 + 
  a^2*(CF*((-327358*nl*TF)/114345 + 
      2*nh*TF*((2520 - 34020*\[Lambda] + 187320*\[Lambda]^2 - 
          473550*\[Lambda]^3 + 120204*\[Lambda]^4 + 2567754*\[Lambda]^5 - 
          6362136*\[Lambda]^6 + 1786239*\[Lambda]^7 + 18882694*\[Lambda]^8 - 
          33530441*\[Lambda]^9 - 653863958291*\[Lambda]^10 - 
          52295461069936*\[Lambda]^11 - 482266660637821*\[Lambda]^12 - 
          2106661578379596*\[Lambda]^13 - 5535329116711695*\[Lambda]^14 - 
          9617433766355730*\[Lambda]^15 - 11515064326953950*\[Lambda]^16 - 
          9617433766355730*\[Lambda]^17 - 5535329116711695*\[Lambda]^18 - 
          2106661578379596*\[Lambda]^19 - 482266660637821*\[Lambda]^20 - 
          52295461069936*\[Lambda]^21 - 653863958291*\[Lambda]^22 - 
          33530441*\[Lambda]^23 + 18882694*\[Lambda]^24 + 
          1786239*\[Lambda]^25 - 6362136*\[Lambda]^26 + 
          2567754*\[Lambda]^27 + 120204*\[Lambda]^28 - 473550*\[Lambda]^29 + 
          187320*\[Lambda]^30 - 34020*\[Lambda]^31 + 2520*\[Lambda]^32)/
         (456782651325*(-1 + \[Lambda])^2*\[Lambda]^10*(1 + \[Lambda])^10) - 
        (4*(-263655210 - 31111314780*\[Lambda] - 305011598665*\[Lambda]^2 - 
           1455436934100*\[Lambda]^3 - 4343966710435*\[Lambda]^4 - 
           9019354631650*\[Lambda]^5 - 13732138441120*\[Lambda]^6 - 
           15756754546720*\[Lambda]^7 - 13732137378520*\[Lambda]^8 - 
           9019355375470*\[Lambda]^9 - 4343967074755*\[Lambda]^10 - 
           1455436161300*\[Lambda]^11 - 305011831465*\[Lambda]^12 - 
           31111629780*\[Lambda]^13 - 263357754*\[Lambda]^14 - 
           14784*\[Lambda]^15 - 113520*\[Lambda]^16 + 62040*\[Lambda]^17 + 
           5280*\[Lambda]^18 - 19008*\[Lambda]^19 + 7392*\[Lambda]^20 + 
           330*\[Lambda]^21 - 1260*\[Lambda]^22 + 480*\[Lambda]^23 - 
           84*\[Lambda]^24 + 6*\[Lambda]^25)*H[{0}, x])/
         (4350310965*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) - 
        (8*(-1 + \[Lambda])^22*H[{1}, x])/(1450103655*\[Lambda]^11) + 
        (1760*\[Lambda]^2*H[{0, 0}, x])/(13*(-1 + \[Lambda])^4))) + 
    ((4*CA*CF)/3 + (24110*CF^2)/7623 - (16*CF*nl*TF)/33)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-831592*nl*TF)/8085825 + 2*nh*TF*
         ((2316721176000 - 1806696738000*\[Lambda] - 169558248736800*
             \[Lambda]^2 - 870019904823300*\[Lambda]^3 - 1319133757039560*
             \[Lambda]^4 + 2457237394194660*\[Lambda]^5 + 11457168689984688*
             \[Lambda]^6 + 9208935349026039*\[Lambda]^7 - 23939837139159018*
             \[Lambda]^8 - 54477849993351147*\[Lambda]^9 - 5776068869162964*
             \[Lambda]^10 + 99943765859584768*\[Lambda]^11 + 
            100098005201744332*\[Lambda]^12 - 61503409464924196*
             \[Lambda]^13 - 174267994923974972*\[Lambda]^14 - 
            63451206944775925*\[Lambda]^15 + 111822923102537242*
             \[Lambda]^16 + 106769894673752057*\[Lambda]^17 - 
            26032928897691296*\[Lambda]^18 - 113964460946330236*
             \[Lambda]^19 - 120956952618632744*\[Lambda]^20 - 
            113964460946330236*\[Lambda]^21 - 26032928897691296*
             \[Lambda]^22 + 106769894673752057*\[Lambda]^23 + 
            111822923102537242*\[Lambda]^24 - 63451206944775925*
             \[Lambda]^25 - 174267994923974972*\[Lambda]^26 - 
            61503409464924196*\[Lambda]^27 + 100098005201744332*
             \[Lambda]^28 + 99943765859584768*\[Lambda]^29 - 
            5776068869162964*\[Lambda]^30 - 54477849993351147*\[Lambda]^31 - 
            23939837139159018*\[Lambda]^32 + 9208935349026039*\[Lambda]^33 + 
            11457168689984688*\[Lambda]^34 + 2457237394194660*\[Lambda]^35 - 
            1319133757039560*\[Lambda]^36 - 870019904823300*\[Lambda]^37 - 
            169558248736800*\[Lambda]^38 - 1806696738000*\[Lambda]^39 + 
            2316721176000*\[Lambda]^40)/(1854241389000*\[Lambda]^10*
            (1 + \[Lambda])^20) + ((83575800 - 127858500*\[Lambda] - 
             6179952240*\[Lambda]^2 - 26709723810*\[Lambda]^3 - 
             15863892660*\[Lambda]^4 + 166315758840*\[Lambda]^5 + 
             411056825652*\[Lambda]^6 - 92483155809*\[Lambda]^7 - 
             1657497016494*\[Lambda]^8 - 1767499335954*\[Lambda]^9 + 
             2368278292986*\[Lambda]^10 + 6324796997526*\[Lambda]^11 + 
             1259180745726*\[Lambda]^12 - 9468706629804*\[Lambda]^13 - 
             9204285532374*\[Lambda]^14 + 5552217798156*\[Lambda]^15 + 
             14569276247946*\[Lambda]^16 + 4974621989850*\[Lambda]^17 - 
             8562890516310*\[Lambda]^18 - 5556944525895*\[Lambda]^19 + 
             8338981760320*\[Lambda]^20 + 17203689469840*\[Lambda]^21 + 
             8730557584960*\[Lambda]^22 - 4904318151495*\[Lambda]^23 - 
             7990177575510*\[Lambda]^24 + 5416048575450*\[Lambda]^25 + 
             14784757113546*\[Lambda]^26 + 5651752833756*\[Lambda]^27 - 
             9176617091574*\[Lambda]^28 - 9461324855404*\[Lambda]^29 + 
             1260140904926*\[Lambda]^30 + 6324915211622*\[Lambda]^31 + 
             2368280127546*\[Lambda]^32 - 1767499335954*\[Lambda]^33 - 
             1657497016494*\[Lambda]^34 - 92483155809*\[Lambda]^35 + 
             411056825652*\[Lambda]^36 + 166315758840*\[Lambda]^37 - 
             15863892660*\[Lambda]^38 - 26709723810*\[Lambda]^39 - 
             6179952240*\[Lambda]^40 - 127858500*\[Lambda]^41 + 
             83575800*\[Lambda]^42)*H[{0}, x])/(66891825*(-1 + \[Lambda])*
            \[Lambda]^10*(1 + \[Lambda])^21) + 
          (16*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
             5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
             73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
             376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
             824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
             824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
             376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
             73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
             5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 
             81191*\[Lambda]^19 + 1260*\[Lambda]^20)*H[{1}, x])/
           (735075*(1 + \[Lambda])^20) - (16*(3015 - 90*\[Lambda] - 
             224082*\[Lambda]^2 - 1297386*\[Lambda]^3 - 2444346*\[Lambda]^4 + 
             2599254*\[Lambda]^5 + 18613854*\[Lambda]^6 + 
             22033350*\[Lambda]^7 - 31127598*\[Lambda]^8 - 
             105477858*\[Lambda]^9 - 48416058*\[Lambda]^10 + 
             171047502*\[Lambda]^11 + 254492359*\[Lambda]^12 - 
             45036776*\[Lambda]^13 - 389963576*\[Lambda]^14 - 
             242095176*\[Lambda]^15 + 247454874*\[Lambda]^16 + 
             400308300*\[Lambda]^17 + 63172620*\[Lambda]^18 - 
             236428020*\[Lambda]^19 - 128720160*\[Lambda]^20 + 
             156621780*\[Lambda]^21 + 303322932*\[Lambda]^22 + 
             156621780*\[Lambda]^23 - 128720160*\[Lambda]^24 - 
             236428020*\[Lambda]^25 + 63172620*\[Lambda]^26 + 
             400308300*\[Lambda]^27 + 247454874*\[Lambda]^28 - 
             242095176*\[Lambda]^29 - 389963576*\[Lambda]^30 - 
             45036776*\[Lambda]^31 + 254492359*\[Lambda]^32 + 
             171047502*\[Lambda]^33 - 48416058*\[Lambda]^34 - 
             105477858*\[Lambda]^35 - 31127598*\[Lambda]^36 + 
             22033350*\[Lambda]^37 + 18613854*\[Lambda]^38 + 
             2599254*\[Lambda]^39 - 2444346*\[Lambda]^40 - 
             1297386*\[Lambda]^41 - 224082*\[Lambda]^42 - 90*\[Lambda]^43 + 
             3015*\[Lambda]^44)*H[{-1, 0}, x])/(19305*(-1 + \[Lambda])*
            \[Lambda]^11*(1 + \[Lambda])^21) + 
          (8*\[Lambda]*(728 + 3420*\[Lambda] - 87570*\[Lambda]^2 - 
             923570*\[Lambda]^3 - 4245165*\[Lambda]^4 - 5665833*\[Lambda]^5 + 
             8881584*\[Lambda]^6 + 41058000*\[Lambda]^7 - 
             1344150*\[Lambda]^8 - 162851550*\[Lambda]^9 - 
             227911284*\[Lambda]^10 + 181371564*\[Lambda]^11 + 
             667490430*\[Lambda]^12 + 266742630*\[Lambda]^13 - 
             889193520*\[Lambda]^14 - 1028733456*\[Lambda]^15 + 
             443066445*\[Lambda]^16 + 1459818585*\[Lambda]^17 + 
             441662430*\[Lambda]^18 - 1035130050*\[Lambda]^19 - 
             898610193*\[Lambda]^20 + 250332387*\[Lambda]^21 + 
             658390680*\[Lambda]^22 + 171185400*\[Lambda]^23 - 
             223050780*\[Lambda]^24 - 159482844*\[Lambda]^25 + 
             10258488*\[Lambda]^26 + 48043800*\[Lambda]^27 + 
             15130800*\[Lambda]^28 - 3440880*\[Lambda]^29 - 
             3219912*\[Lambda]^30 - 671976*\[Lambda]^31 - 9315*\[Lambda]^32 + 
             9045*\[Lambda]^33)*H[{0, 0}, x])/(19305*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^21) - (896*\[Lambda]*(1 + 10*\[Lambda] + 
             100*\[Lambda]^2 + 450*\[Lambda]^3 + 2025*\[Lambda]^4 + 
             5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 25200*\[Lambda]^7 + 
             44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 63504*\[Lambda]^10 + 
             52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 25200*\[Lambda]^13 + 
             14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 2025*\[Lambda]^16 + 
             450*\[Lambda]^17 + 100*\[Lambda]^18 + 10*\[Lambda]^19 + 
             \[Lambda]^20)*H[{0, 1}, x])/(1485*(-1 + \[Lambda])*
            (1 + \[Lambda])^21) + (8*(-1 + \[Lambda])^9*
            (335 - 3360*\[Lambda] - 3023*\[Lambda]^2 - 3024*\[Lambda]^3 - 
             3024*\[Lambda]^4 - 3024*\[Lambda]^5 - 3024*\[Lambda]^6 - 
             3024*\[Lambda]^7 - 3024*\[Lambda]^8 - 3024*\[Lambda]^9 - 
             3024*\[Lambda]^10 - 3024*\[Lambda]^11 - 3023*\[Lambda]^12 - 
             3360*\[Lambda]^13 + 335*\[Lambda]^14)*H[{1, 0}, x])/
           (2145*\[Lambda]^11*(1 + \[Lambda])))) + 
      CF*((-448*nl*TF)/16335 + 2*nh*TF*
         ((-8*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
             5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
             73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
             376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
             824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
             824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
             376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
             73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
             5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 
             81191*\[Lambda]^19 + 1260*\[Lambda]^20))/
           (735075*(1 + \[Lambda])^20) + (448*\[Lambda]*(1 + 10*\[Lambda] + 
             100*\[Lambda]^2 + 450*\[Lambda]^3 + 2025*\[Lambda]^4 + 
             5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 25200*\[Lambda]^7 + 
             44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 63504*\[Lambda]^10 + 
             52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 25200*\[Lambda]^13 + 
             14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 2025*\[Lambda]^16 + 
             450*\[Lambda]^17 + 100*\[Lambda]^18 + 10*\[Lambda]^19 + 
             \[Lambda]^20)*H[{0}, x])/(1485*(-1 + \[Lambda])*
            (1 + \[Lambda])^21)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(89670761/8731800 - (48*Zeta[3])/11) + 
    CF^2*(-1999510607/528273900 + (96*Zeta[3])/11)), 
 (a*CF)/3 + 
  a^2*(CF*((-15151*nl*TF)/5670 + 2*nh*TF*
       ((27720 - 374220*\[Lambda] + 2005080*\[Lambda]^2 - 
          4460610*\[Lambda]^3 - 2771076*\[Lambda]^4 + 38289174*\[Lambda]^5 - 
          70567464*\[Lambda]^6 - 42051009*\[Lambda]^7 + 
          348998870*\[Lambda]^8 - 379886815*\[Lambda]^9 - 
          518757700*\[Lambda]^10 - 32262780431945*\[Lambda]^11 - 
          2911576279150190*\[Lambda]^12 - 32031915754678175*\[Lambda]^13 - 
          170410374603260144*\[Lambda]^14 - 558094192422430454*\[Lambda]^15 - 
          1243241084952812636*\[Lambda]^16 - 1978674071307252746*
           \[Lambda]^17 - 2304680486050143320*\[Lambda]^18 - 
          1978674071307252746*\[Lambda]^19 - 1243241084952812636*
           \[Lambda]^20 - 558094192422430454*\[Lambda]^21 - 
          170410374603260144*\[Lambda]^22 - 32031915754678175*\[Lambda]^23 - 
          2911576279150190*\[Lambda]^24 - 32262780431945*\[Lambda]^25 - 
          518757700*\[Lambda]^26 - 379886815*\[Lambda]^27 + 
          348998870*\[Lambda]^28 - 42051009*\[Lambda]^29 - 
          70567464*\[Lambda]^30 + 38289174*\[Lambda]^31 - 
          2771076*\[Lambda]^32 - 4460610*\[Lambda]^33 + 
          2005080*\[Lambda]^34 - 374220*\[Lambda]^35 + 27720*\[Lambda]^36)/
         (24148789119000*(-1 + \[Lambda])^2*\[Lambda]^11*
          (1 + \[Lambda])^12) - ((-2129522850 - 280769397300*\[Lambda] - 
           3157184443320*\[Lambda]^2 - 17420835470220*\[Lambda]^3 - 
           60759750216555*\[Lambda]^4 - 149467991293530*\[Lambda]^5 - 
           274867951553130*\[Lambda]^6 - 391305327419370*\[Lambda]^7 - 
           439263382142520*\[Lambda]^8 - 391305333931590*\[Lambda]^9 - 
           274867947408990*\[Lambda]^10 - 149467988436390*\[Lambda]^11 - 
           60759754991325*\[Lambda]^12 - 17420834739204*\[Lambda]^13 - 
           3157181898624*\[Lambda]^14 - 280771122892*\[Lambda]^15 - 
           2129932402*\[Lambda]^16 + 971256*\[Lambda]^17 - 
           289432*\[Lambda]^18 - 213928*\[Lambda]^19 + 184041*\[Lambda]^20 - 
           19734*\[Lambda]^21 - 35178*\[Lambda]^22 + 18018*\[Lambda]^23 - 
           1144*\[Lambda]^24 - 2002*\[Lambda]^25 + 858*\[Lambda]^26 - 
           154*\[Lambda]^27 + 11*\[Lambda]^28)*H[{0}, x])/
         (9582852825*(-1 + \[Lambda])^3*(1 + \[Lambda])^13) - 
        (11*(-1 + \[Lambda])^24*H[{1}, x])/(9582852825*\[Lambda]^12) + 
        (1056*\[Lambda]^2*H[{0, 0}, x])/(7*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/9 + (31408*CF^2)/10395 - (4*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(1984474543/209563200 - 4*Zeta[3]) + 
    CF^2*(-313264177/104781600 + 8*Zeta[3])), 
 (4*a*CF)/13 + a^2*(CF*((-4403326*nl*TF)/1756755 + 
      2*nh*TF*((55440 - 748440*\[Lambda] + 3899280*\[Lambda]^2 - 
          7424340*\[Lambda]^3 - 13507032*\[Lambda]^4 + 93672348*\[Lambda]^5 - 
          126040464*\[Lambda]^6 - 246179934*\[Lambda]^7 + 
          974725444*\[Lambda]^8 - 514991246*\[Lambda]^9 - 
          2574645808*\[Lambda]^10 + 4675982052*\[Lambda]^11 - 
          287332080697865*\[Lambda]^12 - 28896105492681280*\[Lambda]^13 - 
          369045297257165368*\[Lambda]^14 - 2313135122637318798*
           \[Lambda]^15 - 9068294627145412386*\[Lambda]^16 - 
          24634605043368711846*\[Lambda]^17 - 48898968386797922484*
           \[Lambda]^18 - 73047472705535844516*\[Lambda]^19 - 
          83371847448781847514*\[Lambda]^20 - 73047472705535844516*
           \[Lambda]^21 - 48898968386797922484*\[Lambda]^22 - 
          24634605043368711846*\[Lambda]^23 - 9068294627145412386*
           \[Lambda]^24 - 2313135122637318798*\[Lambda]^25 - 
          369045297257165368*\[Lambda]^26 - 28896105492681280*\[Lambda]^27 - 
          287332080697865*\[Lambda]^28 + 4675982052*\[Lambda]^29 - 
          2574645808*\[Lambda]^30 - 514991246*\[Lambda]^31 + 
          974725444*\[Lambda]^32 - 246179934*\[Lambda]^33 - 
          126040464*\[Lambda]^34 + 93672348*\[Lambda]^35 - 
          13507032*\[Lambda]^36 - 7424340*\[Lambda]^37 + 
          3899280*\[Lambda]^38 - 748440*\[Lambda]^39 + 55440*\[Lambda]^40)/
         (229269753838125*(-1 + \[Lambda])^2*\[Lambda]^12*
          (1 + \[Lambda])^14) - (8*(-18662576625 - 2719404022500*\[Lambda] - 
           34394298194820*\[Lambda]^2 - 214417584154470*\[Lambda]^3 - 
           849484544997495*\[Lambda]^4 - 2390199732454920*\[Lambda]^5 - 
           5078168703433995*\[Lambda]^6 - 8477807488611630*\[Lambda]^7 - 
           11411205164316555*\[Lambda]^8 - 12578777474574480*\[Lambda]^9 - 
           11411205119528955*\[Lambda]^10 - 8477807514737730*\[Lambda]^11 - 
           5078168726424963*\[Lambda]^12 - 2390199699978168*\[Lambda]^13 - 
           849484545658463*\[Lambda]^14 - 214417604701898*\[Lambda]^15 - 
           34394287887908*\[Lambda]^16 - 2719397873764*\[Lambda]^17 - 
           18670340689*\[Lambda]^18 + 706706*\[Lambda]^19 + 
           2758756*\[Lambda]^20 - 1385384*\[Lambda]^21 - 
           312884*\[Lambda]^22 + 506506*\[Lambda]^23 - 115544*\[Lambda]^24 - 
           64064*\[Lambda]^25 + 43736*\[Lambda]^26 - 5698*\[Lambda]^27 - 
           3388*\[Lambda]^28 + 1672*\[Lambda]^29 - 308*\[Lambda]^30 + 
           22*\[Lambda]^31)*H[{0}, x])/(727840488375*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^15) - (16*(-1 + \[Lambda])^26*H[{1}, x])/
         (66167317125*\[Lambda]^13) + (832*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/39 + (1693696*CF^2)/585585 - 
      (16*CF*nl*TF)/39)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-16072451*nl*TF)/251215965 + 
        2*nh*TF*((788505849331200 - 608520818505600*\[Lambda] - 
            78970098802795200*\[Lambda]^2 - 505758412770811200*\[Lambda]^3 - 
            1148807118356849952*\[Lambda]^4 + 674462366752886712*
             \[Lambda]^5 + 8783526032200952604*\[Lambda]^6 + 
            14167941555156127596*\[Lambda]^7 - 11811125681385203316*
             \[Lambda]^8 - 66567756092430147126*\[Lambda]^9 - 
            53788652621336161529*\[Lambda]^10 + 105072824118758169245*
             \[Lambda]^11 + 233983585652973515040*\[Lambda]^12 + 
            29152314377361780163*\[Lambda]^13 - 375537395656062442849*
             \[Lambda]^14 - 366664256045832896892*\[Lambda]^15 + 
            214022921447010967960*\[Lambda]^16 + 598175645119525928000*
             \[Lambda]^17 + 181179446930415708729*\[Lambda]^18 - 
            476241321522008712839*\[Lambda]^19 - 483751011830898052144*
             \[Lambda]^20 + 2330469187845675279*\[Lambda]^21 + 
            188703154460519148261*\[Lambda]^22 - 170869027864979727738*
             \[Lambda]^23 - 406954301953976596008*\[Lambda]^24 - 
            170869027864979727738*\[Lambda]^25 + 188703154460519148261*
             \[Lambda]^26 + 2330469187845675279*\[Lambda]^27 - 
            483751011830898052144*\[Lambda]^28 - 476241321522008712839*
             \[Lambda]^29 + 181179446930415708729*\[Lambda]^30 + 
            598175645119525928000*\[Lambda]^31 + 214022921447010967960*
             \[Lambda]^32 - 366664256045832896892*\[Lambda]^33 - 
            375537395656062442849*\[Lambda]^34 + 29152314377361780163*
             \[Lambda]^35 + 233983585652973515040*\[Lambda]^36 + 
            105072824118758169245*\[Lambda]^37 - 53788652621336161529*
             \[Lambda]^38 - 66567756092430147126*\[Lambda]^39 - 
            11811125681385203316*\[Lambda]^40 + 14167941555156127596*
             \[Lambda]^41 + 8783526032200952604*\[Lambda]^42 + 
            674462366752886712*\[Lambda]^43 - 1148807118356849952*
             \[Lambda]^44 - 505758412770811200*\[Lambda]^45 - 
            78970098802795200*\[Lambda]^46 - 608520818505600*\[Lambda]^47 + 
            788505849331200*\[Lambda]^48)/(731189187729000*\[Lambda]^12*
            (1 + \[Lambda])^24) + ((2188105920 - 3329726400*\[Lambda] - 
             220808427840*\[Lambda]^2 - 1236826871280*\[Lambda]^3 - 
             1841982578436*\[Lambda]^4 + 6140471072736*\[Lambda]^5 + 
             27254836220898*\[Lambda]^6 + 18693338637402*\[Lambda]^7 - 
             94391443999710*\[Lambda]^8 - 212629806038364*\[Lambda]^9 + 
             30318404123579*\[Lambda]^10 + 644402167784947*\[Lambda]^11 + 
             631061708306293*\[Lambda]^12 - 773647557803175*\[Lambda]^13 - 
             1943597123151013*\[Lambda]^14 - 366276273383647*\[Lambda]^15 + 
             2671115099683129*\[Lambda]^16 + 2560999358185356*\[Lambda]^17 - 
             1365270381671955*\[Lambda]^18 - 3640296087695179*\[Lambda]^19 - 
             921365387759861*\[Lambda]^20 + 2963792644690537*\[Lambda]^21 + 
             3184046265364063*\[Lambda]^22 + 1343830408131013*\[Lambda]^23 + 
             295572619120813*\[Lambda]^24 + 609364318395328*\[Lambda]^25 + 
             392299268340013*\[Lambda]^26 + 1509647521078213*\[Lambda]^27 + 
             3342090701141863*\[Lambda]^28 + 3096575879667787*\[Lambda]^29 - 
             845557795613861*\[Lambda]^30 - 3599140348499179*\[Lambda]^31 - 
             1350236808545955*\[Lambda]^32 + 2566315485533316*\[Lambda]^33 + 
             2672281516740649*\[Lambda]^34 - 366027861473407*\[Lambda]^35 - 
             1943570870812693*\[Lambda]^36 - 773644907496165*\[Lambda]^37 + 
             631061741154493*\[Lambda]^38 + 644402167784947*\[Lambda]^39 + 
             30318404123579*\[Lambda]^40 - 212629806038364*\[Lambda]^41 - 
             94391443999710*\[Lambda]^42 + 18693338637402*\[Lambda]^43 + 
             27254836220898*\[Lambda]^44 + 6140471072736*\[Lambda]^45 - 
             1841982578436*\[Lambda]^46 - 1236826871280*\[Lambda]^47 - 
             220808427840*\[Lambda]^48 - 3329726400*\[Lambda]^49 + 
             2188105920*\[Lambda]^50)*H[{0}, x])/(2029052025*(-1 + \[Lambda])*
            \[Lambda]^12*(1 + \[Lambda])^25) + 
          (158*(13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
             105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
             2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
             19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
             75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
             145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
             145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
             75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
             19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
             2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
             105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
             1118273*\[Lambda]^23 + 13860*\[Lambda]^24)*H[{1}, x])/
           (135270135*(1 + \[Lambda])^24) - 
          (16*(6072 - 132*\[Lambda] - 614966*\[Lambda]^2 - 
             4350049*\[Lambda]^3 - 11432905*\[Lambda]^4 + 
             882321*\[Lambda]^5 + 77626219*\[Lambda]^6 + 
             160009432*\[Lambda]^7 - 46937352*\[Lambda]^8 - 
             661071400*\[Lambda]^9 - 786834928*\[Lambda]^10 + 
             795817748*\[Lambda]^11 + 2790053684*\[Lambda]^12 + 
             1294520876*\[Lambda]^13 - 3899672959*\[Lambda]^14 - 
             5678544031*\[Lambda]^15 + 909633983*\[Lambda]^16 + 
             8188519647*\[Lambda]^17 + 5075444110*\[Lambda]^18 - 
             5017470722*\[Lambda]^19 - 8071111158*\[Lambda]^20 - 
             726041866*\[Lambda]^21 + 6099774296*\[Lambda]^22 + 
             4873895620*\[Lambda]^23 + 851814876*\[Lambda]^24 - 
             268236804*\[Lambda]^25 + 433351776*\[Lambda]^26 - 
             268236804*\[Lambda]^27 + 851814876*\[Lambda]^28 + 
             4873895620*\[Lambda]^29 + 6099774296*\[Lambda]^30 - 
             726041866*\[Lambda]^31 - 8071111158*\[Lambda]^32 - 
             5017470722*\[Lambda]^33 + 5075444110*\[Lambda]^34 + 
             8188519647*\[Lambda]^35 + 909633983*\[Lambda]^36 - 
             5678544031*\[Lambda]^37 - 3899672959*\[Lambda]^38 + 
             1294520876*\[Lambda]^39 + 2790053684*\[Lambda]^40 + 
             795817748*\[Lambda]^41 - 786834928*\[Lambda]^42 - 
             661071400*\[Lambda]^43 - 46937352*\[Lambda]^44 + 
             160009432*\[Lambda]^45 + 77626219*\[Lambda]^46 + 
             882321*\[Lambda]^47 - 11432905*\[Lambda]^48 - 
             4350049*\[Lambda]^49 - 614966*\[Lambda]^50 - 132*\[Lambda]^51 + 
             6072*\[Lambda]^52)*H[{-1, 0}, x])/(45045*(-1 + \[Lambda])*
            \[Lambda]^13*(1 + \[Lambda])^25) + 
          (8*\[Lambda]*(1185 + 6798*\[Lambda] - 200706*\[Lambda]^2 - 
             2606876*\[Lambda]^3 - 15127607*\[Lambda]^4 - 
             32573772*\[Lambda]^5 - 1784552*\[Lambda]^6 + 
             163274584*\[Lambda]^7 + 98809524*\[Lambda]^8 - 
             771096722*\[Lambda]^9 - 2086323272*\[Lambda]^10 - 
             454747128*\[Lambda]^11 + 4660339376*\[Lambda]^12 + 
             6186976796*\[Lambda]^13 - 4310440728*\[Lambda]^14 - 
             15267527264*\[Lambda]^15 - 5145583850*\[Lambda]^16 + 
             19931025510*\[Lambda]^17 + 21911712460*\[Lambda]^18 - 
             9323297060*\[Lambda]^19 - 30359495628*\[Lambda]^20 - 
             9371247578*\[Lambda]^21 + 21830978596*\[Lambda]^22 + 
             19763707656*\[Lambda]^23 - 5336658558*\[Lambda]^24 - 
             15582585060*\[Lambda]^25 - 4486598424*\[Lambda]^26 + 
             5982707808*\[Lambda]^27 + 4747958028*\[Lambda]^28 - 
             377290584*\[Lambda]^29 - 1842402144*\[Lambda]^30 - 
             620840352*\[Lambda]^31 + 247149639*\[Lambda]^32 + 
             230231694*\[Lambda]^33 + 36945678*\[Lambda]^34 - 
             21248568*\[Lambda]^35 - 11205249*\[Lambda]^36 - 
             1844502*\[Lambda]^37 - 18612*\[Lambda]^38 + 18216*\[Lambda]^39)*
            H[{0, 0}, x])/(45045*(-1 + \[Lambda])^2*(1 + \[Lambda])^25) - 
          (1264*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 
             792*\[Lambda]^3 + 4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 
             48400*\[Lambda]^6 + 108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 
             392040*\[Lambda]^9 + 627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
             853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 
             627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
             245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
             14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
             144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0, 1}, x])/
           (3003*(-1 + \[Lambda])*(1 + \[Lambda])^25) + 
          (8*(-1 + \[Lambda])^11*(552 - 6636*\[Lambda] - 6082*\[Lambda]^2 - 
             6083*\[Lambda]^3 - 6083*\[Lambda]^4 - 6083*\[Lambda]^5 - 
             6083*\[Lambda]^6 - 6083*\[Lambda]^7 - 6083*\[Lambda]^8 - 
             6083*\[Lambda]^9 - 6083*\[Lambda]^10 - 6083*\[Lambda]^11 - 
             6083*\[Lambda]^12 - 6083*\[Lambda]^13 - 6082*\[Lambda]^14 - 
             6636*\[Lambda]^15 + 552*\[Lambda]^16)*H[{1, 0}, x])/
           (4095*\[Lambda]^13*(1 + \[Lambda])))) + 
      CF*((-632*nl*TF)/39039 + 2*nh*TF*
         ((-79*(13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
             105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
             2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
             19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
             75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
             145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
             145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
             75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
             19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
             2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
             105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
             1118273*\[Lambda]^23 + 13860*\[Lambda]^24))/
           (135270135*(1 + \[Lambda])^24) + 
          (632*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 
             792*\[Lambda]^3 + 4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 
             48400*\[Lambda]^6 + 108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 
             392040*\[Lambda]^9 + 627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
             853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 
             627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
             245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
             14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
             144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0}, x])/
           (3003*(-1 + \[Lambda])*(1 + \[Lambda])^25)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(7126442885209/811620810000 - (48*Zeta[3])/13) + 
    CF^2*(-12296141077867/5275535265000 + (96*Zeta[3])/13)), 
 (2*a*CF)/7 + 
  a^2*(CF*((-171821*nl*TF)/72765 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 24624600*\[Lambda]^2 - 
          38528490*\[Lambda]^3 - 138125988*\[Lambda]^4 + 
          700521822*\[Lambda]^5 - 618326280*\[Lambda]^6 - 
          2866168305*\[Lambda]^7 + 7886445710*\[Lambda]^8 + 
          461766305*\[Lambda]^9 - 30225891540*\[Lambda]^10 + 
          35488599965*\[Lambda]^11 + 49665207830*\[Lambda]^12 - 
          8262404410977045*\[Lambda]^13 - 916672520800808744*\[Lambda]^14 - 
          13321838892524230439*\[Lambda]^15 - 96078413341696577190*
           \[Lambda]^16 - 438464636206216704245*\[Lambda]^17 - 
          1404905607877956319940*\[Lambda]^18 - 3340161161207439452163*
           \[Lambda]^19 - 6086831517600907985538*\[Lambda]^20 - 
          8665942824026888266545*\[Lambda]^21 - 9738575620746803062560*
           \[Lambda]^22 - 8665942824026888266545*\[Lambda]^23 - 
          6086831517600907985538*\[Lambda]^24 - 3340161161207439452163*
           \[Lambda]^25 - 1404905607877956319940*\[Lambda]^26 - 
          438464636206216704245*\[Lambda]^27 - 96078413341696577190*
           \[Lambda]^28 - 13321838892524230439*\[Lambda]^29 - 
          916672520800808744*\[Lambda]^30 - 8262404410977045*\[Lambda]^31 + 
          49665207830*\[Lambda]^32 + 35488599965*\[Lambda]^33 - 
          30225891540*\[Lambda]^34 + 461766305*\[Lambda]^35 + 
          7886445710*\[Lambda]^36 - 2866168305*\[Lambda]^37 - 
          618326280*\[Lambda]^38 + 700521822*\[Lambda]^39 - 
          138125988*\[Lambda]^40 - 38528490*\[Lambda]^41 + 
          24624600*\[Lambda]^42 - 4864860*\[Lambda]^43 + 360360*\[Lambda]^44)/
         (6998018332536000*(-1 + \[Lambda])^2*\[Lambda]^13*
          (1 + \[Lambda])^16) - ((-528950743200 - 84420538614720*\[Lambda] - 
           1183236865901565*\[Lambda]^2 - 8189936950194090*\[Lambda]^3 - 
           36086899420914210*\[Lambda]^4 - 113116047866113530*\[Lambda]^5 - 
           268446604386381150*\[Lambda]^6 - 503332360732341090*\[Lambda]^7 - 
           769297074040725930*\[Lambda]^8 - 981917374021311570*\[Lambda]^9 - 
           1063059055569351540*\[Lambda]^10 - 981917375044111062*
            \[Lambda]^11 - 769297073489987742*\[Lambda]^12 - 
           503332360146635398*\[Lambda]^13 - 268446605111956858*
            \[Lambda]^14 - 113116047939967310*\[Lambda]^15 - 
           36086898902731974*\[Lambda]^16 - 8189937138946654*\[Lambda]^17 - 
           1183237074799826*\[Lambda]^18 - 84420352755046*\[Lambda]^19 - 
           528928968590*\[Lambda]^20 - 88363990*\[Lambda]^21 + 
           25895870*\[Lambda]^22 + 21248370*\[Lambda]^23 - 
           16005990*\[Lambda]^24 - 247390*\[Lambda]^25 + 
           4088084*\[Lambda]^26 - 1341626*\[Lambda]^27 - 
           331474*\[Lambda]^28 + 326326*\[Lambda]^29 - 58630*\[Lambda]^30 - 
           18018*\[Lambda]^31 + 10582*\[Lambda]^32 - 2002*\[Lambda]^33 + 
           143*\[Lambda]^34)*H[{0}, x])/(2776991401800*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^17) - (13*(-1 + \[Lambda])^28*H[{1}, x])/
         (252453763800*\[Lambda]^14) + (182*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/21 + (874733*CF^2)/315315 - 
      (8*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(859166003543/104886381600 - (24*Zeta[3])/7) + 
    CF^2*(-94384618439/52443190800 + (48*Zeta[3])/7)), 
 (4*a*CF)/15 + a^2*(CF*((-4526218*nl*TF)/2027025 + 
      2*nh*TF*((2522520 - 34054020*\[Lambda] + 167327160*\[Lambda]^2 - 
          201591390*\[Lambda]^3 - 1309103796*\[Lambda]^4 + 
          5408997594*\[Lambda]^5 - 2222147928*\[Lambda]^6 - 
          30140183073*\[Lambda]^7 + 62894805974*\[Lambda]^8 + 
          48262373159*\[Lambda]^9 - 326319764680*\[Lambda]^10 + 
          221892293350*\[Lambda]^11 + 826024056340*\[Lambda]^12 - 
          1513618368290*\[Lambda]^13 - 254378810908445058*\[Lambda]^14 - 
          30875464769030626968*\[Lambda]^15 - 502853830942975522344*
           \[Lambda]^16 - 4099681098745461937324*\[Lambda]^17 - 
          21338157740340658942858*\[Lambda]^18 - 78746111747797837020184*
           \[Lambda]^19 - 218054696512734248069156*\[Lambda]^20 - 
          468841360395780845673608*\[Lambda]^21 - 799657422463763353521428*
           \[Lambda]^22 - 1096353636744611786841246*\[Lambda]^23 - 
          1217015903403621777705492*\[Lambda]^24 - 1096353636744611786841246*
           \[Lambda]^25 - 799657422463763353521428*\[Lambda]^26 - 
          468841360395780845673608*\[Lambda]^27 - 218054696512734248069156*
           \[Lambda]^28 - 78746111747797837020184*\[Lambda]^29 - 
          21338157740340658942858*\[Lambda]^30 - 4099681098745461937324*
           \[Lambda]^31 - 502853830942975522344*\[Lambda]^32 - 
          30875464769030626968*\[Lambda]^33 - 254378810908445058*
           \[Lambda]^34 - 1513618368290*\[Lambda]^35 + 826024056340*
           \[Lambda]^36 + 221892293350*\[Lambda]^37 - 326319764680*
           \[Lambda]^38 + 48262373159*\[Lambda]^39 + 62894805974*
           \[Lambda]^40 - 30140183073*\[Lambda]^41 - 2222147928*
           \[Lambda]^42 + 5408997594*\[Lambda]^43 - 1309103796*\[Lambda]^44 - 
          201591390*\[Lambda]^45 + 167327160*\[Lambda]^46 - 
          34054020*\[Lambda]^47 + 2522520*\[Lambda]^48)/(227841730799933250*
          (-1 + \[Lambda])^2*\[Lambda]^14*(1 + \[Lambda])^18) - 
        (4*(-1461226428090 - 253522785273615*\[Lambda] - 3892125871300455*
            \[Lambda]^2 - 29507783122662180*\[Lambda]^3 - 142237693105590345*
            \[Lambda]^4 - 486319530883688685*\[Lambda]^5 - 
           1253105356273457550*\[Lambda]^6 - 2537290326469736040*
            \[Lambda]^7 - 4173932072429872380*\[Lambda]^8 - 
           5758666061412917670*\[Lambda]^9 - 6868724159794090884*
            \[Lambda]^10 - 7261201737357360264*\[Lambda]^11 - 
           6868724157468751868*\[Lambda]^12 - 5758666062575587178*
            \[Lambda]^13 - 4173932073873186252*\[Lambda]^14 - 
           2537290324866053960*\[Lambda]^15 - 1253105355926855294*
            \[Lambda]^16 - 486319532137858602*\[Lambda]^17 - 
           142237692794083331*\[Lambda]^18 - 29507782513182764*\[Lambda]^19 - 
           3892126284196029*\[Lambda]^20 - 253522929442822*\[Lambda]^21 - 
           1460982168802*\[Lambda]^22 - 29287440*\[Lambda]^23 - 
           83432440*\[Lambda]^24 + 39451958*\[Lambda]^25 + 
           12982788*\[Lambda]^26 - 15599584*\[Lambda]^27 + 
           1757756*\[Lambda]^28 + 2986074*\[Lambda]^29 - 
           1280552*\[Lambda]^30 - 129584*\[Lambda]^31 + 229320*\[Lambda]^32 - 
           50687*\[Lambda]^33 - 8918*\[Lambda]^34 + 6552*\[Lambda]^35 - 
           1274*\[Lambda]^36 + 91*\[Lambda]^37)*H[{0}, x])/
         (32877594632025*(-1 + \[Lambda])^3*(1 + \[Lambda])^19) - 
        (28*(-1 + \[Lambda])^30*H[{1}, x])/(2529045740925*\[Lambda]^15) + 
        (3360*\[Lambda]^2*H[{0, 0}, x])/(17*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/45 + (360242*CF^2)/135135 - (16*CF*nl*TF)/45)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-39349286*nl*TF)/922296375 + 
        2*nh*TF*((1429881078225600 - 1096045206656400*\[Lambda] - 
            187488959400943200*\[Lambda]^2 - 1441689191575132500*
             \[Lambda]^3 - 4361146002365528376*\[Lambda]^4 - 
            1370826192971823588*\[Lambda]^5 + 28780004119293947520*
             \[Lambda]^6 + 75544377172481256039*\[Lambda]^7 + 
            8012346433594034818*\[Lambda]^8 - 304204945569612995765*
             \[Lambda]^9 - 502649167405575779160*\[Lambda]^10 + 
            254784390662407805758*\[Lambda]^11 + 1717605880668415501244*
             \[Lambda]^12 + 1382405923648902394398*\[Lambda]^13 - 
            2261322403404644252504*\[Lambda]^14 - 4970508973287824214187*
             \[Lambda]^15 - 678724699076039239186*\[Lambda]^16 + 
            7274831382760169964065*\[Lambda]^17 + 6979267998166073038464*
             \[Lambda]^18 - 3985814163828390548364*\[Lambda]^19 - 
            11184284293683216079368*\[Lambda]^20 - 3755697529030804633388*
             \[Lambda]^21 + 8046929516259612669232*\[Lambda]^22 + 
            7839723742395378386896*\[Lambda]^23 - 2784826653245587841440*
             \[Lambda]^24 - 10039398463198459202232*\[Lambda]^25 - 
            7328662656385687267200*\[Lambda]^26 - 1709124360446060385212*
             \[Lambda]^27 + 1270318783324862212392*\[Lambda]^28 - 
            1709124360446060385212*\[Lambda]^29 - 7328662656385687267200*
             \[Lambda]^30 - 10039398463198459202232*\[Lambda]^31 - 
            2784826653245587841440*\[Lambda]^32 + 7839723742395378386896*
             \[Lambda]^33 + 8046929516259612669232*\[Lambda]^34 - 
            3755697529030804633388*\[Lambda]^35 - 11184284293683216079368*
             \[Lambda]^36 - 3985814163828390548364*\[Lambda]^37 + 
            6979267998166073038464*\[Lambda]^38 + 7274831382760169964065*
             \[Lambda]^39 - 678724699076039239186*\[Lambda]^40 - 
            4970508973287824214187*\[Lambda]^41 - 2261322403404644252504*
             \[Lambda]^42 + 1382405923648902394398*\[Lambda]^43 + 
            1717605880668415501244*\[Lambda]^44 + 254784390662407805758*
             \[Lambda]^45 - 502649167405575779160*\[Lambda]^46 - 
            304204945569612995765*\[Lambda]^47 + 8012346433594034818*
             \[Lambda]^48 + 75544377172481256039*\[Lambda]^49 + 
            28780004119293947520*\[Lambda]^50 - 1370826192971823588*
             \[Lambda]^51 - 4361146002365528376*\[Lambda]^52 - 
            1441689191575132500*\[Lambda]^53 - 187488959400943200*
             \[Lambda]^54 - 1096045206656400*\[Lambda]^55 + 
            1429881078225600*\[Lambda]^56)/(1506692871684000*\[Lambda]^14*
            (1 + \[Lambda])^28) + ((3967923960 - 6017471460*\[Lambda] - 
             523319356560*\[Lambda]^2 - 3606341228490*\[Lambda]^3 - 
             8405006597988*\[Lambda]^4 + 10626953913576*\[Lambda]^5 + 
             98954920852788*\[Lambda]^6 + 155262812625921*\[Lambda]^7 - 
             240182226673246*\[Lambda]^8 - 1139644439440936*\[Lambda]^9 - 
             799584918049346*\[Lambda]^10 + 2852927741659203*\[Lambda]^11 + 
             6082973857114180*\[Lambda]^12 - 593473711137008*\[Lambda]^13 - 
             15317427154958084*\[Lambda]^14 - 14205736784132712*
              \[Lambda]^15 + 16296267729383980*\[Lambda]^16 + 
             39367498405691612*\[Lambda]^17 + 7215236986276748*\[Lambda]^18 - 
             50739145534913498*\[Lambda]^19 - 47490118959588240*
              \[Lambda]^20 + 26446909245981016*\[Lambda]^21 + 
             69960615532089568*\[Lambda]^22 + 22181002384897135*
              \[Lambda]^23 - 43310241229434582*\[Lambda]^24 - 
             30213365596594128*\[Lambda]^25 + 33387721798174614*
              \[Lambda]^26 + 65012957536639801*\[Lambda]^27 + 
             34271657621719584*\[Lambda]^28 + 15781755455482368*
              \[Lambda]^29 + 36064314650682384*\[Lambda]^30 + 
             68150107337324701*\[Lambda]^31 + 36563601843312414*
              \[Lambda]^32 - 27373147670048128*\[Lambda]^33 - 
             41499731402076350*\[Lambda]^34 + 23281457730618867*
              \[Lambda]^35 + 70441442447906816*\[Lambda]^36 + 
             26651086791934488*\[Lambda]^37 - 47430112202482672*
              \[Lambda]^38 - 50721903252982806*\[Lambda]^39 + 
             7218366931044516*\[Lambda]^40 + 39368053364272684*\[Lambda]^41 + 
             16296317109813428*\[Lambda]^42 - 14205732561206980*
              \[Lambda]^43 - 15317427111666836*\[Lambda]^44 - 
             593473711137008*\[Lambda]^45 + 6082973857114180*\[Lambda]^46 + 
             2852927741659203*\[Lambda]^47 - 799584918049346*\[Lambda]^48 - 
             1139644439440936*\[Lambda]^49 - 240182226673246*\[Lambda]^50 + 
             155262812625921*\[Lambda]^51 + 98954920852788*\[Lambda]^52 + 
             10626953913576*\[Lambda]^53 - 8405006597988*\[Lambda]^54 - 
             3606341228490*\[Lambda]^55 - 523319356560*\[Lambda]^56 - 
             6017471460*\[Lambda]^57 + 3967923960*\[Lambda]^58)*H[{0}, x])/
           (4181076900*(-1 + \[Lambda])*\[Lambda]^14*(1 + \[Lambda])^29) + 
          (53*(12012 + 1171733*\[Lambda] + 13713574*\[Lambda]^2 + 
             155155801*\[Lambda]^3 + 882177716*\[Lambda]^4 + 
             4939362774*\[Lambda]^5 + 17532221308*\[Lambda]^6 + 
             61592399942*\[Lambda]^7 + 150947014820*\[Lambda]^8 + 
             366935170675*\[Lambda]^9 + 653308232178*\[Lambda]^10 + 
             1155008957175*\[Lambda]^11 + 1534518011628*\[Lambda]^12 + 
             2025472275900*\[Lambda]^13 + 2031925622328*\[Lambda]^14 + 
             2025472275900*\[Lambda]^15 + 1534518011628*\[Lambda]^16 + 
             1155008957175*\[Lambda]^17 + 653308232178*\[Lambda]^18 + 
             366935170675*\[Lambda]^19 + 150947014820*\[Lambda]^20 + 
             61592399942*\[Lambda]^21 + 17532221308*\[Lambda]^22 + 
             4939362774*\[Lambda]^23 + 882177716*\[Lambda]^24 + 
             155155801*\[Lambda]^25 + 13713574*\[Lambda]^26 + 
             1171733*\[Lambda]^27 + 12012*\[Lambda]^28)*H[{1}, x])/
           (61486425*(1 + \[Lambda])^28) - (4*(11011 - 182*\[Lambda] - 
             1456156*\[Lambda]^2 - 12183522*\[Lambda]^3 - 
             41116153*\[Lambda]^4 - 29209804*\[Lambda]^5 + 
             235642784*\[Lambda]^6 + 764931180*\[Lambda]^7 + 
             382773677*\[Lambda]^8 - 2680119286*\[Lambda]^9 - 
             5853189940*\[Lambda]^10 + 272059918*\[Lambda]^11 + 
             17491671873*\[Lambda]^12 + 20808194992*\[Lambda]^13 - 
             16891519424*\[Lambda]^14 - 61051435952*\[Lambda]^15 - 
             28490605153*\[Lambda]^16 + 76935704082*\[Lambda]^17 + 
             110481947540*\[Lambda]^18 - 16323608106*\[Lambda]^19 - 
             152320456093*\[Lambda]^20 - 93556307468*\[Lambda]^21 + 
             94249958816*\[Lambda]^22 + 153429082924*\[Lambda]^23 + 
             19147144497*\[Lambda]^24 - 103647310286*\[Lambda]^25 - 
             59792902052*\[Lambda]^26 + 56022789030*\[Lambda]^27 + 
             93276277029*\[Lambda]^28 + 36538184800*\[Lambda]^29 + 
             831861888*\[Lambda]^30 + 36538184800*\[Lambda]^31 + 
             93276277029*\[Lambda]^32 + 56022789030*\[Lambda]^33 - 
             59792902052*\[Lambda]^34 - 103647310286*\[Lambda]^35 + 
             19147144497*\[Lambda]^36 + 153429082924*\[Lambda]^37 + 
             94249958816*\[Lambda]^38 - 93556307468*\[Lambda]^39 - 
             152320456093*\[Lambda]^40 - 16323608106*\[Lambda]^41 + 
             110481947540*\[Lambda]^42 + 76935704082*\[Lambda]^43 - 
             28490605153*\[Lambda]^44 - 61051435952*\[Lambda]^45 - 
             16891519424*\[Lambda]^46 + 20808194992*\[Lambda]^47 + 
             17491671873*\[Lambda]^48 + 272059918*\[Lambda]^49 - 
             5853189940*\[Lambda]^50 - 2680119286*\[Lambda]^51 + 
             382773677*\[Lambda]^52 + 764931180*\[Lambda]^53 + 
             235642784*\[Lambda]^54 - 29209804*\[Lambda]^55 - 
             41116153*\[Lambda]^56 - 12183522*\[Lambda]^57 - 
             1456156*\[Lambda]^58 - 182*\[Lambda]^59 + 11011*\[Lambda]^60)*
            H[{-1, 0}, x])/(23205*(-1 + \[Lambda])*\[Lambda]^15*
            (1 + \[Lambda])^29) + (2*\[Lambda]*(1802 + 12194*\[Lambda] - 
             408044*\[Lambda]^2 - 6302044*\[Lambda]^3 - 
             44162846*\[Lambda]^4 - 129713766*\[Lambda]^5 - 
             138452496*\[Lambda]^6 + 395618288*\[Lambda]^7 + 
             497627884*\[Lambda]^8 - 2817893988*\[Lambda]^9 - 
             12543419616*\[Lambda]^10 - 12687276784*\[Lambda]^11 + 
             13634677056*\[Lambda]^12 + 50222473392*\[Lambda]^13 + 
             8309247960*\[Lambda]^14 - 109422261000*\[Lambda]^15 - 
             129277775991*\[Lambda]^16 + 103727871429*\[Lambda]^17 + 
             320314950046*\[Lambda]^18 + 104574958670*\[Lambda]^19 - 
             378423681545*\[Lambda]^20 - 406944274893*\[Lambda]^21 + 
             176261686068*\[Lambda]^22 + 562564072980*\[Lambda]^23 + 
             175983663765*\[Lambda]^24 - 408085213263*\[Lambda]^25 - 
             380430739206*\[Lambda]^26 + 100637010474*\[Lambda]^27 + 
             316278846195*\[Lambda]^28 + 97682486991*\[Lambda]^29 - 
             132479749584*\[Lambda]^30 - 113099143248*\[Lambda]^31 + 
             9949569357*\[Lambda]^32 + 51658835865*\[Lambda]^33 + 
             18375749574*\[Lambda]^34 - 9519211962*\[Lambda]^35 - 
             9188678889*\[Lambda]^36 - 1146472509*\[Lambda]^37 + 
             1587865188*\[Lambda]^38 + 794557764*\[Lambda]^39 + 
             35719047*\[Lambda]^40 - 86797893*\[Lambda]^41 - 
             32182098*\[Lambda]^42 - 4367922*\[Lambda]^43 - 
             33579*\[Lambda]^44 + 33033*\[Lambda]^45)*H[{0, 0}, x])/
           (23205*(-1 + \[Lambda])^2*(1 + \[Lambda])^29) - 
          (424*\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 
             1274*\[Lambda]^3 + 8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 
             132496*\[Lambda]^6 + 364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 
             2004002*\[Lambda]^9 + 4008004*\[Lambda]^10 + 
             6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
             10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
             10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
             6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 
             2004002*\[Lambda]^19 + 1002001*\[Lambda]^20 + 
             364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 
             8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 196*\[Lambda]^26 + 
             14*\[Lambda]^27 + \[Lambda]^28)*H[{0, 1}, x])/
           (1365*(-1 + \[Lambda])*(1 + \[Lambda])^29) + 
          (2*(-1 + \[Lambda])^13*(847 - 11872*\[Lambda] - 11023*\[Lambda]^2 - 
             11024*\[Lambda]^3 - 11024*\[Lambda]^4 - 11024*\[Lambda]^5 - 
             11024*\[Lambda]^6 - 11024*\[Lambda]^7 - 11024*\[Lambda]^8 - 
             11024*\[Lambda]^9 - 11024*\[Lambda]^10 - 11024*\[Lambda]^11 - 
             11024*\[Lambda]^12 - 11024*\[Lambda]^13 - 11024*\[Lambda]^14 - 
             11024*\[Lambda]^15 - 11023*\[Lambda]^16 - 11872*\[Lambda]^17 + 
             847*\[Lambda]^18)*H[{1, 0}, x])/(1785*\[Lambda]^15*
            (1 + \[Lambda])))) + CF*((-212*nl*TF)/20475 + 
        2*nh*TF*((-53*(12012 + 1171733*\[Lambda] + 13713574*\[Lambda]^2 + 
             155155801*\[Lambda]^3 + 882177716*\[Lambda]^4 + 
             4939362774*\[Lambda]^5 + 17532221308*\[Lambda]^6 + 
             61592399942*\[Lambda]^7 + 150947014820*\[Lambda]^8 + 
             366935170675*\[Lambda]^9 + 653308232178*\[Lambda]^10 + 
             1155008957175*\[Lambda]^11 + 1534518011628*\[Lambda]^12 + 
             2025472275900*\[Lambda]^13 + 2031925622328*\[Lambda]^14 + 
             2025472275900*\[Lambda]^15 + 1534518011628*\[Lambda]^16 + 
             1155008957175*\[Lambda]^17 + 653308232178*\[Lambda]^18 + 
             366935170675*\[Lambda]^19 + 150947014820*\[Lambda]^20 + 
             61592399942*\[Lambda]^21 + 17532221308*\[Lambda]^22 + 
             4939362774*\[Lambda]^23 + 882177716*\[Lambda]^24 + 
             155155801*\[Lambda]^25 + 13713574*\[Lambda]^26 + 
             1171733*\[Lambda]^27 + 12012*\[Lambda]^28))/
           (122972850*(1 + \[Lambda])^28) + 
          (212*\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 
             1274*\[Lambda]^3 + 8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 
             132496*\[Lambda]^6 + 364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 
             2004002*\[Lambda]^9 + 4008004*\[Lambda]^10 + 
             6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
             10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
             10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
             6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 
             2004002*\[Lambda]^19 + 1002001*\[Lambda]^20 + 
             364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 
             8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 196*\[Lambda]^26 + 
             14*\[Lambda]^27 + \[Lambda]^28)*H[{0}, x])/
           (1365*(-1 + \[Lambda])*(1 + \[Lambda])^29)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(3736751546509/486972486000 - (16*Zeta[3])/5) + 
    CF^2*(-6706232197/4969107000 + (32*Zeta[3])/5)), 
 (a*CF)/4 + a^2*(CF*((-4580701*nl*TF)/2162160 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 23183160*\[Lambda]^2 - 
          19069050*\[Lambda]^3 - 234462228*\[Lambda]^4 + 
          825446622*\[Lambda]^5 + 80483832*\[Lambda]^6 - 
          5879967093*\[Lambda]^7 + 9432856862*\[Lambda]^8 + 
          16278819557*\[Lambda]^9 - 64904503508*\[Lambda]^10 + 
          13603909137*\[Lambda]^11 + 220222627382*\[Lambda]^12 - 
          272734368833*\[Lambda]^13 - 390990591864*\[Lambda]^14 - 
          159006003096816634*\[Lambda]^15 - 20964926061164896004*
           \[Lambda]^16 - 378064258367920131114*\[Lambda]^17 - 
          3436690949978892376264*\[Lambda]^18 - 20084193922383400478432*
           \[Lambda]^19 - 83857223272249768563312*\[Lambda]^20 - 
          264964253228986732685572*\[Lambda]^21 - 656365376660433690332192*
           \[Lambda]^22 - 1304159584992817954967082*\[Lambda]^23 - 
          2109954314370125162792116*\[Lambda]^24 - 2806111025938014424436246*
           \[Lambda]^25 - 3084162363074779850385016*\[Lambda]^26 - 
          2806111025938014424436246*\[Lambda]^27 - 2109954314370125162792116*
           \[Lambda]^28 - 1304159584992817954967082*\[Lambda]^29 - 
          656365376660433690332192*\[Lambda]^30 - 264964253228986732685572*
           \[Lambda]^31 - 83857223272249768563312*\[Lambda]^32 - 
          20084193922383400478432*\[Lambda]^33 - 3436690949978892376264*
           \[Lambda]^34 - 378064258367920131114*\[Lambda]^35 - 
          20964926061164896004*\[Lambda]^36 - 159006003096816634*
           \[Lambda]^37 - 390990591864*\[Lambda]^38 - 272734368833*
           \[Lambda]^39 + 220222627382*\[Lambda]^40 + 13603909137*
           \[Lambda]^41 - 64904503508*\[Lambda]^42 + 16278819557*
           \[Lambda]^43 + 9432856862*\[Lambda]^44 - 5879967093*\[Lambda]^45 + 
          80483832*\[Lambda]^46 + 825446622*\[Lambda]^47 - 
          234462228*\[Lambda]^48 - 19069050*\[Lambda]^49 + 
          23183160*\[Lambda]^50 - 4864860*\[Lambda]^51 + 360360*\[Lambda]^52)/
         (150107493232897200*(-1 + \[Lambda])^2*\[Lambda]^15*
          (1 + \[Lambda])^20) - ((-902522205585 - 169143279234930*\[Lambda] - 
           2817686323872390*\[Lambda]^2 - 23145174882939450*\[Lambda]^3 - 
           120431602447849740*\[Lambda]^4 - 441166193194627230*\[Lambda]^5 - 
           1201855303568455170*\[Lambda]^6 - 2517012813160494150*
            \[Lambda]^7 - 4141984818253151805*\[Lambda]^8 - 
           5470756270463718852*\[Lambda]^9 - 5999543510152843212*
            \[Lambda]^10 - 5862759284319352340*\[Lambda]^11 - 
           5694084835889620160*\[Lambda]^12 - 5862759285522113900*
            \[Lambda]^13 - 5999543509591554484*\[Lambda]^14 - 
           5470756269669637564*\[Lambda]^15 - 4141984819056609460*
            \[Lambda]^16 - 2517012813421210060*\[Lambda]^17 - 
           1201855302893954980*\[Lambda]^18 - 441166193293099708*
            \[Lambda]^19 - 120431602821749448*\[Lambda]^20 - 
           23145174685574100*\[Lambda]^21 - 2817686199796620*\[Lambda]^22 - 
           169143419927300*\[Lambda]^23 - 902528797352*\[Lambda]^24 + 
           60586708*\[Lambda]^25 - 17684420*\[Lambda]^26 - 
           15377180*\[Lambda]^27 + 10519600*\[Lambda]^28 + 
           1169532*\[Lambda]^29 - 3100188*\[Lambda]^30 + 
           649740*\[Lambda]^31 + 456365*\[Lambda]^32 - 249730*\[Lambda]^33 - 
           3094*\[Lambda]^34 + 35126*\[Lambda]^35 - 9100*\[Lambda]^36 - 
           910*\[Lambda]^37 + 910*\[Lambda]^38 - 182*\[Lambda]^39 + 
           13*\[Lambda]^40)*H[{0}, x])/(5415133233510*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^21) - ((-1 + \[Lambda])^32*H[{1}, x])/
         (416548710270*\[Lambda]^16) + (640*\[Lambda]^2*H[{0, 0}, x])/
         (3*(-1 + \[Lambda])^4))) + ((11*CA*CF)/12 + (739789*CF^2)/288288 - 
      (CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(7750049621/1073217600 - 
      3*Zeta[3]) + CF^2*(-92397272137/94443148800 + 6*Zeta[3])), 
 (4*a*CF)/17 + a^2*(CF*((-78733778*nl*TF)/39054015 + 
      2*nh*TF*((5765760 - 77837760*\[Lambda] + 359399040*\[Lambda]^2 - 
          149429280*\[Lambda]^3 - 4487491008*\[Lambda]^4 + 
          13739517792*\[Lambda]^5 + 9161463168*\[Lambda]^6 - 
          120798870192*\[Lambda]^7 + 144598831520*\[Lambda]^8 + 
          461827205840*\[Lambda]^9 - 1339035734400*\[Lambda]^10 - 
          397339153120*\[Lambda]^11 + 5751431860160*\[Lambda]^12 - 
          4538613880800*\[Lambda]^13 - 14341445602176*\[Lambda]^14 + 
          26353856615064*\[Lambda]^15 - 11080292142203910549*\[Lambda]^16 - 
          1577399644280758508364*\[Lambda]^17 - 31190400291740483908290*
           \[Lambda]^18 - 312665922439408363634028*\[Lambda]^19 - 
          2026481354315185864954638*\[Lambda]^20 - 9441043726686753628141212*
           \[Lambda]^21 - 33509572201928313495603882*\[Lambda]^22 - 
          93944777427297398944072140*\[Lambda]^23 - 
          213039029344096845884884119*\[Lambda]^24 - 
          397157648693282002724902704*\[Lambda]^25 - 
          615379996020794960053020076*\[Lambda]^26 - 
          798170013830640655159882696*\[Lambda]^27 - 
          870075318805728208200077820*\[Lambda]^28 - 
          798170013830640655159882696*\[Lambda]^29 - 
          615379996020794960053020076*\[Lambda]^30 - 
          397157648693282002724902704*\[Lambda]^31 - 
          213039029344096845884884119*\[Lambda]^32 - 
          93944777427297398944072140*\[Lambda]^33 - 
          33509572201928313495603882*\[Lambda]^34 - 9441043726686753628141212*
           \[Lambda]^35 - 2026481354315185864954638*\[Lambda]^36 - 
          312665922439408363634028*\[Lambda]^37 - 31190400291740483908290*
           \[Lambda]^38 - 1577399644280758508364*\[Lambda]^39 - 
          11080292142203910549*\[Lambda]^40 + 26353856615064*\[Lambda]^41 - 
          14341445602176*\[Lambda]^42 - 4538613880800*\[Lambda]^43 + 
          5751431860160*\[Lambda]^44 - 397339153120*\[Lambda]^45 - 
          1339035734400*\[Lambda]^46 + 461827205840*\[Lambda]^47 + 
          144598831520*\[Lambda]^48 - 120798870192*\[Lambda]^49 + 
          9161463168*\[Lambda]^50 + 13739517792*\[Lambda]^51 - 
          4487491008*\[Lambda]^52 - 149429280*\[Lambda]^53 + 
          359399040*\[Lambda]^54 - 77837760*\[Lambda]^55 + 
          5765760*\[Lambda]^56)/(10992246639867367875*(-1 + \[Lambda])^2*
          \[Lambda]^16*(1 + \[Lambda])^22) - 
        (8*(-62203246130025 - 12523586887511700*\[Lambda] - 
           224637524869609245*\[Lambda]^2 - 1981508091102093000*\[Lambda]^3 - 
           11005811105653008960*\[Lambda]^4 - 42506966761602466320*
            \[Lambda]^5 - 119064952279231832520*\[Lambda]^6 - 
           243055603344691643640*\[Lambda]^7 - 342741169973641271637*
            \[Lambda]^8 - 249846741973213593492*\[Lambda]^9 + 
           205275998442914565079*\[Lambda]^10 + 994188180601237965424*
            \[Lambda]^11 + 1785074476917645475808*\[Lambda]^12 + 
           2120511518068624104384*\[Lambda]^13 + 1785074476988083331296*
            \[Lambda]^14 + 994188180570421403648*\[Lambda]^15 + 
           205275998394088324343*\[Lambda]^16 - 249846741927730325844*
            \[Lambda]^17 - 342741169954168621557*\[Lambda]^18 - 
           243055603385113367528*\[Lambda]^19 - 119064952277094322184*
            \[Lambda]^20 - 42506966736860460304*\[Lambda]^21 - 
           11005811115795337728*\[Lambda]^22 - 1981508101160381240*
            \[Lambda]^23 - 224637516240220477*\[Lambda]^24 - 
           12523584974313556*\[Lambda]^25 - 62207682017481*\[Lambda]^26 + 
           628746768*\[Lambda]^27 + 1480169600*\[Lambda]^28 - 
           669180928*\[Lambda]^29 - 273064064*\[Lambda]^30 + 
           274821456*\[Lambda]^31 - 6074848*\[Lambda]^32 - 
           64256192*\[Lambda]^33 + 18949216*\[Lambda]^34 + 
           7255248*\[Lambda]^35 - 5134272*\[Lambda]^36 + 
           256256*\[Lambda]^37 + 588224*\[Lambda]^38 - 174512*\[Lambda]^39 - 
           8736*\[Lambda]^40 + 14144*\[Lambda]^41 - 2912*\[Lambda]^42 + 
           208*\[Lambda]^43)*H[{0}, x])/(3172365552631275*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^23) - (128*(-1 + \[Lambda])^34*H[{1}, x])/
         (244028119433175*\[Lambda]^17) + (4352*\[Lambda]^2*H[{0, 0}, x])/
         (19*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/51 + (64419601*CF^2)/26036010 - (16*CF*nl*TF)/51)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-14730831*nl*TF)/491791300 + 
        2*nh*TF*((462361545854208000 - 352775854791360000*\[Lambda] - 
            76797468820039968000*\[Lambda]^2 - 689881435302379320000*
             \[Lambda]^3 - 2606130510981617299680*\[Lambda]^4 - 
            2780810359194826118160*\[Lambda]^5 + 13770434840764943020680*
             \[Lambda]^6 + 56493984916817370968760*\[Lambda]^7 + 
            49031049589775612730800*\[Lambda]^8 - 182670064197178816695580*
             \[Lambda]^9 - 536337873919899333935510*\[Lambda]^10 - 
            173621900184439519057570*\[Lambda]^11 + 1528177568232101103969460*
             \[Lambda]^12 + 2557092682256399077603400*\[Lambda]^13 - 
            892462596715363996384290*\[Lambda]^14 - 7127549984176406269896230*
             \[Lambda]^15 - 5703354420092183647735000*\[Lambda]^16 + 
            8249598156578344077942113*\[Lambda]^17 + 
            17979437095330996836559548*\[Lambda]^18 + 
            2606057512102297630791141*\[Lambda]^19 - 
            24595651136878007922116752*\[Lambda]^20 - 
            23335717609221627105684859*\[Lambda]^21 + 
            12895220658672340008026740*\[Lambda]^22 + 
            36128090208836998561781073*\[Lambda]^23 + 
            11411470506863919439098392*\[Lambda]^24 - 
            28057764284217726353368427*\[Lambda]^25 - 
            29752454835601550161623478*\[Lambda]^26 + 
            432539753253901941896287*\[Lambda]^27 + 
            15933625379042204003297036*\[Lambda]^28 - 
            1485596616114623667020899*\[Lambda]^29 - 
            20793438772299091095575274*\[Lambda]^30 - 
            24400654243355119143273249*\[Lambda]^31 - 
            19693895237441710932339264*\[Lambda]^32 - 
            24400654243355119143273249*\[Lambda]^33 - 
            20793438772299091095575274*\[Lambda]^34 - 
            1485596616114623667020899*\[Lambda]^35 + 
            15933625379042204003297036*\[Lambda]^36 + 
            432539753253901941896287*\[Lambda]^37 - 
            29752454835601550161623478*\[Lambda]^38 - 
            28057764284217726353368427*\[Lambda]^39 + 
            11411470506863919439098392*\[Lambda]^40 + 
            36128090208836998561781073*\[Lambda]^41 + 
            12895220658672340008026740*\[Lambda]^42 - 
            23335717609221627105684859*\[Lambda]^43 - 
            24595651136878007922116752*\[Lambda]^44 + 
            2606057512102297630791141*\[Lambda]^45 + 
            17979437095330996836559548*\[Lambda]^46 + 
            8249598156578344077942113*\[Lambda]^47 - 
            5703354420092183647735000*\[Lambda]^48 - 
            7127549984176406269896230*\[Lambda]^49 - 892462596715363996384290*
             \[Lambda]^50 + 2557092682256399077603400*\[Lambda]^51 + 
            1528177568232101103969460*\[Lambda]^52 - 173621900184439519057570*
             \[Lambda]^53 - 536337873919899333935510*\[Lambda]^54 - 
            182670064197178816695580*\[Lambda]^55 + 49031049589775612730800*
             \[Lambda]^56 + 56493984916817370968760*\[Lambda]^57 + 
            13770434840764943020680*\[Lambda]^58 - 2780810359194826118160*
             \[Lambda]^59 - 2606130510981617299680*\[Lambda]^60 - 
            689881435302379320000*\[Lambda]^61 - 76797468820039968000*
             \[Lambda]^62 - 352775854791360000*\[Lambda]^63 + 
            462361545854208000*\[Lambda]^64)/(545489047807704000*\[Lambda]^16*
            (1 + \[Lambda])^32) + ((226421395200 - 342572630400*\[Lambda] - 
             37782109965600*\[Lambda]^2 - 309398097808800*\[Lambda]^3 - 
             972491182823160*\[Lambda]^4 + 47634834527280*\[Lambda]^5 + 
             9475791801496020*\[Lambda]^6 + 24465069909963540*\[Lambda]^7 - 
             5597798577545460*\[Lambda]^8 - 144198194765556360*\[Lambda]^9 - 
             228240578081403030*\[Lambda]^10 + 228075464609868330*
              \[Lambda]^11 + 1158530946363629010*\[Lambda]^12 + 
             812507832135468810*\[Lambda]^13 - 2341939667160519930*
              \[Lambda]^14 - 4810013921243145450*\[Lambda]^15 + 
             333417520085736750*\[Lambda]^16 + 10620716448634552325*
              \[Lambda]^17 + 9483365315068687580*\[Lambda]^18 - 
             10333367234566134940*\[Lambda]^19 - 24294108224890486620*
              \[Lambda]^20 - 4369725220016061960*\[Lambda]^21 + 
             29924155035928502376*\[Lambda]^22 + 27799336839769966016*
              \[Lambda]^23 - 14775256452633943024*\[Lambda]^24 - 
             39331617629412880450*\[Lambda]^25 - 10332438221326885610*
              \[Lambda]^26 + 32015456688059983582*\[Lambda]^27 + 
             33378747078386329102*\[Lambda]^28 + 5053336912744530122*
              \[Lambda]^29 - 9478555989468533590*\[Lambda]^30 + 
             9894484503912483170*\[Lambda]^31 + 33556478569862295202*
              \[Lambda]^32 + 47128035912757135972*\[Lambda]^33 + 
             34665169921205871202*\[Lambda]^34 + 11865491350745507170*
              \[Lambda]^35 - 7389288731825528150*\[Lambda]^36 + 
             7012517718496555978*\[Lambda]^37 + 34734734631756314638*
              \[Lambda]^38 + 32911819068537381598*\[Lambda]^39 - 
             9887118026751658730*\[Lambda]^40 - 39116135936099739650*
              \[Lambda]^41 - 14698327785257072624*\[Lambda]^42 + 
             27826276924469281216*\[Lambda]^43 + 29930795389416796776*
              \[Lambda]^44 - 4368116398940945160*\[Lambda]^45 - 
             24293859016285981020*\[Lambda]^46 - 10333329380201824412*
              \[Lambda]^47 + 9483368223140329228*\[Lambda]^48 + 
             10620716664274896943*\[Lambda]^49 + 333417521961770910*
              \[Lambda]^50 - 4810013921243145450*\[Lambda]^51 - 
             2341939667160519930*\[Lambda]^52 + 812507832135468810*
              \[Lambda]^53 + 1158530946363629010*\[Lambda]^54 + 
             228075464609868330*\[Lambda]^55 - 228240578081403030*
              \[Lambda]^56 - 144198194765556360*\[Lambda]^57 - 
             5597798577545460*\[Lambda]^58 + 24465069909963540*\[Lambda]^59 + 
             9475791801496020*\[Lambda]^60 + 47634834527280*\[Lambda]^61 - 
             972491182823160*\[Lambda]^62 - 309398097808800*\[Lambda]^63 - 
             37782109965600*\[Lambda]^64 - 342572630400*\[Lambda]^65 + 
             226421395200*\[Lambda]^66)*H[{0}, x])/(267129462600*
            (-1 + \[Lambda])*\[Lambda]^16*(1 + \[Lambda])^33) + 
          (137*(360360 + 41421503*\[Lambda] + 558960368*\[Lambda]^2 + 
             7312716991*\[Lambda]^3 + 48428457968*\[Lambda]^4 + 
             316344809791*\[Lambda]^5 + 1323947760368*\[Lambda]^6 + 
             5491159388991*\[Lambda]^7 + 16100871958768*\[Lambda]^8 + 
             46882187685791*\[Lambda]^9 + 101640671147248*\[Lambda]^10 + 
             219060900800927*\[Lambda]^11 + 362106970296304*\[Lambda]^12 + 
             595392211932703*\[Lambda]^13 + 763426074722544*\[Lambda]^14 + 
             973995140636703*\[Lambda]^15 + 976390222118544*\[Lambda]^16 + 
             973995140636703*\[Lambda]^17 + 763426074722544*\[Lambda]^18 + 
             595392211932703*\[Lambda]^19 + 362106970296304*\[Lambda]^20 + 
             219060900800927*\[Lambda]^21 + 101640671147248*\[Lambda]^22 + 
             46882187685791*\[Lambda]^23 + 16100871958768*\[Lambda]^24 + 
             5491159388991*\[Lambda]^25 + 1323947760368*\[Lambda]^26 + 
             316344809791*\[Lambda]^27 + 48428457968*\[Lambda]^28 + 
             7312716991*\[Lambda]^29 + 558960368*\[Lambda]^30 + 
             41421503*\[Lambda]^31 + 360360*\[Lambda]^32)*H[{1}, x])/
           (7029722700*(1 + \[Lambda])^32) - 
          (4*(18480 - 240*\[Lambda] - 3090210*\[Lambda]^2 - 
             29873745*\[Lambda]^3 - 123156945*\[Lambda]^4 - 
             173198025*\[Lambda]^5 + 532857855*\[Lambda]^6 + 
             2765871795*\[Lambda]^7 + 3394544115*\[Lambda]^8 - 
             7223451285*\[Lambda]^9 - 28707203145*\[Lambda]^10 - 
             19797867975*\[Lambda]^11 + 69579298425*\[Lambda]^12 + 
             158683782225*\[Lambda]^13 + 11415156825*\[Lambda]^14 - 
             384419814915*\[Lambda]^15 - 456267590355*\[Lambda]^16 + 
             315945722805*\[Lambda]^17 + 1172728650556*\[Lambda]^18 + 
             549186800551*\[Lambda]^19 - 1368719429729*\[Lambda]^20 - 
             1946637017505*\[Lambda]^21 + 269570276475*\[Lambda]^22 + 
             2596618399035*\[Lambda]^23 + 1592837532355*\[Lambda]^24 - 
             1586530896845*\[Lambda]^25 - 2581555366535*\[Lambda]^26 - 
             231170583255*\[Lambda]^27 + 2053263510609*\[Lambda]^28 + 
             1579324338369*\[Lambda]^29 - 195678542291*\[Lambda]^30 - 
             765298262675*\[Lambda]^31 + 206825084245*\[Lambda]^32 + 
             1211332291845*\[Lambda]^33 + 1631039408880*\[Lambda]^34 + 
             1211332291845*\[Lambda]^35 + 206825084245*\[Lambda]^36 - 
             765298262675*\[Lambda]^37 - 195678542291*\[Lambda]^38 + 
             1579324338369*\[Lambda]^39 + 2053263510609*\[Lambda]^40 - 
             231170583255*\[Lambda]^41 - 2581555366535*\[Lambda]^42 - 
             1586530896845*\[Lambda]^43 + 1592837532355*\[Lambda]^44 + 
             2596618399035*\[Lambda]^45 + 269570276475*\[Lambda]^46 - 
             1946637017505*\[Lambda]^47 - 1368719429729*\[Lambda]^48 + 
             549186800551*\[Lambda]^49 + 1172728650556*\[Lambda]^50 + 
             315945722805*\[Lambda]^51 - 456267590355*\[Lambda]^52 - 
             384419814915*\[Lambda]^53 + 11415156825*\[Lambda]^54 + 
             158683782225*\[Lambda]^55 + 69579298425*\[Lambda]^56 - 
             19797867975*\[Lambda]^57 - 28707203145*\[Lambda]^58 - 
             7223451285*\[Lambda]^59 + 3394544115*\[Lambda]^60 + 
             2765871795*\[Lambda]^61 + 532857855*\[Lambda]^62 - 
             173198025*\[Lambda]^63 - 123156945*\[Lambda]^64 - 
             29873745*\[Lambda]^65 - 3090210*\[Lambda]^66 - 
             240*\[Lambda]^67 + 18480*\[Lambda]^68)*H[{-1, 0}, x])/
           (43605*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^33) + 
          (2*\[Lambda]*(2603 + 20280*\[Lambda] - 758760*\[Lambda]^2 - 
             13589408*\[Lambda]^3 - 111587100*\[Lambda]^4 - 
             413113920*\[Lambda]^5 - 777629320*\[Lambda]^6 + 
             342559440*\[Lambda]^7 + 945604170*\[Lambda]^8 - 
             9597785720*\[Lambda]^9 - 59449582920*\[Lambda]^10 - 
             102947454480*\[Lambda]^11 - 43806125020*\[Lambda]^12 + 
             205184145840*\[Lambda]^13 + 177357064200*\[Lambda]^14 - 
             468762786320*\[Lambda]^15 - 1217777886045*\[Lambda]^16 - 
             150280024140*\[Lambda]^17 + 2374426846080*\[Lambda]^18 + 
             2684930328000*\[Lambda]^19 - 1789832759184*\[Lambda]^20 - 
             5672315404440*\[Lambda]^21 - 1690310773440*\[Lambda]^22 + 
             6677970637104*\[Lambda]^23 + 6993272371800*\[Lambda]^24 - 
             3008004603300*\[Lambda]^25 - 9545109435360*\[Lambda]^26 - 
             3014685746160*\[Lambda]^27 + 6980181500160*\[Lambda]^28 + 
             6648380353080*\[Lambda]^29 - 1733783678304*\[Lambda]^30 - 
             5753721948480*\[Lambda]^31 - 1870625685915*\[Lambda]^32 + 
             2570348775444*\[Lambda]^33 + 2316639939480*\[Lambda]^34 - 
             215543326320*\[Lambda]^35 - 1187504915220*\[Lambda]^36 - 
             441805876200*\[Lambda]^37 + 267313451400*\[Lambda]^38 + 
             268131499200*\[Lambda]^39 + 26728005510*\[Lambda]^40 - 
             64451255580*\[Lambda]^41 - 31853986200*\[Lambda]^42 + 
             1886016960*\[Lambda]^43 + 6699041820*\[Lambda]^44 + 
             2118167640*\[Lambda]^45 - 150123240*\[Lambda]^46 - 
             279849600*\[Lambda]^47 - 80350605*\[Lambda]^48 - 
             9269910*\[Lambda]^49 - 56160*\[Lambda]^50 + 55440*\[Lambda]^51)*
            H[{0, 0}, x])/(43605*(-1 + \[Lambda])^2*(1 + \[Lambda])^33) - 
          (548*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
             1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
             313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
             7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
             34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
             91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
             147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
             147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
             91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
             34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
             7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
             1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
             67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
             256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0, 1}, x])/
           (2295*(-1 + \[Lambda])*(1 + \[Lambda])^33) + 
          (2*(-1 + \[Lambda])^15*(1232 - 19728*\[Lambda] - 
             18494*\[Lambda]^2 - 18495*\[Lambda]^3 - 18495*\[Lambda]^4 - 
             18495*\[Lambda]^5 - 18495*\[Lambda]^6 - 18495*\[Lambda]^7 - 
             18495*\[Lambda]^8 - 18495*\[Lambda]^9 - 18495*\[Lambda]^10 - 
             18495*\[Lambda]^11 - 18495*\[Lambda]^12 - 18495*\[Lambda]^13 - 
             18495*\[Lambda]^14 - 18495*\[Lambda]^15 - 18495*\[Lambda]^16 - 
             18495*\[Lambda]^17 - 18494*\[Lambda]^18 - 19728*\[Lambda]^19 + 
             1232*\[Lambda]^20)*H[{1, 0}, x])/(2907*\[Lambda]^17*
            (1 + \[Lambda])))) + CF*((-274*nl*TF)/39015 + 
        2*nh*TF*((-137*(360360 + 41421503*\[Lambda] + 558960368*\[Lambda]^2 + 
             7312716991*\[Lambda]^3 + 48428457968*\[Lambda]^4 + 
             316344809791*\[Lambda]^5 + 1323947760368*\[Lambda]^6 + 
             5491159388991*\[Lambda]^7 + 16100871958768*\[Lambda]^8 + 
             46882187685791*\[Lambda]^9 + 101640671147248*\[Lambda]^10 + 
             219060900800927*\[Lambda]^11 + 362106970296304*\[Lambda]^12 + 
             595392211932703*\[Lambda]^13 + 763426074722544*\[Lambda]^14 + 
             973995140636703*\[Lambda]^15 + 976390222118544*\[Lambda]^16 + 
             973995140636703*\[Lambda]^17 + 763426074722544*\[Lambda]^18 + 
             595392211932703*\[Lambda]^19 + 362106970296304*\[Lambda]^20 + 
             219060900800927*\[Lambda]^21 + 101640671147248*\[Lambda]^22 + 
             46882187685791*\[Lambda]^23 + 16100871958768*\[Lambda]^24 + 
             5491159388991*\[Lambda]^25 + 1323947760368*\[Lambda]^26 + 
             316344809791*\[Lambda]^27 + 48428457968*\[Lambda]^28 + 
             7312716991*\[Lambda]^29 + 558960368*\[Lambda]^30 + 
             41421503*\[Lambda]^31 + 360360*\[Lambda]^32))/
           (14059445400*(1 + \[Lambda])^32) + 
          (274*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
             1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
             313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
             7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
             34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
             91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
             147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
             147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
             91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
             34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
             7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
             1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
             67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
             256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0}, x])/
           (2295*(-1 + \[Lambda])*(1 + \[Lambda])^33)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(55969347000169/8209544493150 - (48*Zeta[3])/17) + 
    CF^2*(-29393927457809/44659922042736 + (96*Zeta[3])/17)), 
 (2*a*CF)/9 + a^2*(CF*((-4678799*nl*TF)/2432430 + 
      2*nh*TF*((12252240 - 165405240*\[Lambda] + 739218480*\[Lambda]^2 + 
          13273260*\[Lambda]^3 - 11051112072*\[Lambda]^4 + 
          29666144508*\[Lambda]^5 + 39303668976*\[Lambda]^6 - 
          315408086994*\[Lambda]^7 + 258800380124*\[Lambda]^8 + 
          1523974486034*\[Lambda]^9 - 3440527860328*\[Lambda]^10 - 
          3063808924358*\[Lambda]^11 + 18219967091020*\[Lambda]^12 - 
          6974480283530*\[Lambda]^13 - 57764608245904*\[Lambda]^14 + 
          74446708600031*\[Lambda]^15 + 108965372180462*\[Lambda]^16 - 
          102118355305816918983*\[Lambda]^17 - 15614612394532402216812*
           \[Lambda]^18 - 335827980667974542569404*\[Lambda]^19 - 
          3679174679211354087038868*\[Lambda]^20 - 26183274825917227592920740*
           \[Lambda]^21 - 134609504603190548876374524*\[Lambda]^22 - 
          530093276156483388160794486*\[Lambda]^23 - 
          1658715651980253119908875672*\[Lambda]^24 - 
          4226197744852778129034475314*\[Lambda]^25 - 
          8917932083644293240246583540*\[Lambda]^26 - 
          15772203147945269621349057067*\[Lambda]^27 - 
          23574209851615967628758253538*\[Lambda]^28 - 
          29940920496215555688675299717*\[Lambda]^29 - 
          32413754325551135566752580088*\[Lambda]^30 - 
          29940920496215555688675299717*\[Lambda]^31 - 
          23574209851615967628758253538*\[Lambda]^32 - 
          15772203147945269621349057067*\[Lambda]^33 - 
          8917932083644293240246583540*\[Lambda]^34 - 
          4226197744852778129034475314*\[Lambda]^35 - 
          1658715651980253119908875672*\[Lambda]^36 - 
          530093276156483388160794486*\[Lambda]^37 - 
          134609504603190548876374524*\[Lambda]^38 - 
          26183274825917227592920740*\[Lambda]^39 - 3679174679211354087038868*
           \[Lambda]^40 - 335827980667974542569404*\[Lambda]^41 - 
          15614612394532402216812*\[Lambda]^42 - 102118355305816918983*
           \[Lambda]^43 + 108965372180462*\[Lambda]^44 + 
          74446708600031*\[Lambda]^45 - 57764608245904*\[Lambda]^46 - 
          6974480283530*\[Lambda]^47 + 18219967091020*\[Lambda]^48 - 
          3063808924358*\[Lambda]^49 - 3440527860328*\[Lambda]^50 + 
          1523974486034*\[Lambda]^51 + 258800380124*\[Lambda]^52 - 
          315408086994*\[Lambda]^53 + 39303668976*\[Lambda]^54 + 
          29666144508*\[Lambda]^55 - 11051112072*\[Lambda]^56 + 
          13273260*\[Lambda]^57 + 739218480*\[Lambda]^58 - 
          165405240*\[Lambda]^59 + 12252240*\[Lambda]^60)/
         (106178976830916990000*(-1 + \[Lambda])^2*\[Lambda]^17*
          (1 + \[Lambda])^24) - ((-43651400793000 - 9396538381230000*
            \[Lambda] - 180316044548981595*\[Lambda]^2 - 1695343080566465070*
            \[Lambda]^3 - 9955386514493159370*\[Lambda]^4 - 
           39926130380279174070*\[Lambda]^5 - 111252280571557617720*
            \[Lambda]^6 - 198947257249354744026*\[Lambda]^7 - 
           112454187373790528886*\[Lambda]^8 + 624971087159753905534*
            \[Lambda]^9 + 2679947125305535063489*\[Lambda]^10 + 
           6416652512899818147324*\[Lambda]^11 + 11245056151863699752812*
            \[Lambda]^12 + 15479021138359678346332*\[Lambda]^13 + 
           17178978526809753326742*\[Lambda]^14 + 15479021138317155493232*
            \[Lambda]^15 + 11245056151881209162912*\[Lambda]^16 + 
           6416652512930477481744*\[Lambda]^17 + 2679947125279020813909*
            \[Lambda]^18 + 624971087145756035154*\[Lambda]^19 - 
           112454187349096603266*\[Lambda]^20 - 198947257248528396806*
            \[Lambda]^21 - 111252280587897890900*\[Lambda]^22 - 
           39926130375203438850*\[Lambda]^23 - 9955386506847772150*
            \[Lambda]^24 - 1695343085770589050*\[Lambda]^25 - 
           180316046715817575*\[Lambda]^26 - 9396535278512060*\[Lambda]^27 - 
           43651402995860*\[Lambda]^28 - 1253634060*\[Lambda]^29 + 
           366469340*\[Lambda]^30 + 330228740*\[Lambda]^31 - 
           209734236*\[Lambda]^32 - 39551996*\[Lambda]^33 + 
           67115524*\[Lambda]^34 - 8027196*\[Lambda]^35 - 
           12833436*\[Lambda]^36 + 4872132*\[Lambda]^37 + 
           1073652*\[Lambda]^38 - 1032988*\[Lambda]^39 + 
           101252*\[Lambda]^40 + 98532*\[Lambda]^41 - 33116*\[Lambda]^42 - 
           476*\[Lambda]^43 + 2244*\[Lambda]^44 - 476*\[Lambda]^45 + 
           34*\[Lambda]^46)*H[{0}, x])/(294646955352750*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) - (17*(-1 + \[Lambda])^36*H[{1}, x])/
         (147323477676375*\[Lambda]^18) + (1224*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + 
    ((22*CA*CF)/27 + (32933023*CF^2)/13783770 - (8*CF*nl*TF)/27)*
     Log[Q^2/\[Mu]^2] + CA*CF*(56016333889/8671863200 - (8*Zeta[3])/3) + 
    CF^2*(-8550919646/21950653725 + (16*Zeta[3])/3)), 
 (4*a*CF)/19 + a^2*(CF*((-1525626437*nl*TF)/829323495 + 
      2*nh*TF*((24504480 - 330810480*\[Lambda] + 1429428000*\[Lambda]^2 + 
          688167480*\[Lambda]^3 - 25034593584*\[Lambda]^4 + 
          58948385496*\[Lambda]^5 + 124290223200*\[Lambda]^6 - 
          749454205500*\[Lambda]^7 + 338283860200*\[Lambda]^8 + 
          4368913609060*\[Lambda]^9 - 7837649903200*\[Lambda]^10 - 
          12854331966840*\[Lambda]^11 + 50719646383600*\[Lambda]^12 + 
          1354224102440*\[Lambda]^13 - 195290140576544*\[Lambda]^14 + 
          170663720485466*\[Lambda]^15 + 485429111526580*\[Lambda]^16 - 
          891968541198150*\[Lambda]^17 - 882409478266676089730*\[Lambda]^18 - 
          144261814603952952628124*\[Lambda]^19 - 3351990530621774028272779*
           \[Lambda]^20 - 39833862249863705258183520*\[Lambda]^21 - 
          308713879042644873275550150*\[Lambda]^22 - 
          1735568786860727074903286380*\[Lambda]^23 - 
          7507506382800982549034125654*\[Lambda]^24 - 
          25930296705150091376440311644*\[Lambda]^25 - 
          73316166274743970492172419030*\[Lambda]^26 - 
          172701178059868349281026800800*\[Lambda]^27 - 
          343212805289897989505931057745*\[Lambda]^28 - 
          580703374951266443483933730404*\[Lambda]^29 - 
          841887680728378704912894707994*\[Lambda]^30 - 
          1050328546682180738883691244100*\[Lambda]^31 - 
          1130399845969628860749884151300*\[Lambda]^32 - 
          1050328546682180738883691244100*\[Lambda]^33 - 
          841887680728378704912894707994*\[Lambda]^34 - 
          580703374951266443483933730404*\[Lambda]^35 - 
          343212805289897989505931057745*\[Lambda]^36 - 
          172701178059868349281026800800*\[Lambda]^37 - 
          73316166274743970492172419030*\[Lambda]^38 - 
          25930296705150091376440311644*\[Lambda]^39 - 
          7507506382800982549034125654*\[Lambda]^40 - 
          1735568786860727074903286380*\[Lambda]^41 - 
          308713879042644873275550150*\[Lambda]^42 - 
          39833862249863705258183520*\[Lambda]^43 - 3351990530621774028272779*
           \[Lambda]^44 - 144261814603952952628124*\[Lambda]^45 - 
          882409478266676089730*\[Lambda]^46 - 891968541198150*\[Lambda]^47 + 
          485429111526580*\[Lambda]^48 + 170663720485466*\[Lambda]^49 - 
          195290140576544*\[Lambda]^50 + 1354224102440*\[Lambda]^51 + 
          50719646383600*\[Lambda]^52 - 12854331966840*\[Lambda]^53 - 
          7837649903200*\[Lambda]^54 + 4368913609060*\[Lambda]^55 + 
          338283860200*\[Lambda]^56 - 749454205500*\[Lambda]^57 + 
          124290223200*\[Lambda]^58 + 58948385496*\[Lambda]^59 - 
          25034593584*\[Lambda]^60 + 688167480*\[Lambda]^61 + 
          1429428000*\[Lambda]^62 - 330810480*\[Lambda]^63 + 
          24504480*\[Lambda]^64)/(959346718440822211500*(-1 + \[Lambda])^2*
          \[Lambda]^18*(1 + \[Lambda])^26) - 
        (2*(-373640674507100 - 85638442597027320*\[Lambda] - 
           1748522664656087985*\[Lambda]^2 - 17412309681967881100*
            \[Lambda]^3 - 107190860051404315515*\[Lambda]^4 - 
           439629929353913129160*\[Lambda]^5 - 1165331888954925623442*
            \[Lambda]^6 - 1366821744580632136272*\[Lambda]^7 + 
           4009163012415978706562*\[Lambda]^8 + 28895389592123012598952*
            \[Lambda]^9 + 98000515779473518025885*\[Lambda]^10 + 
           237803593054729512368996*\[Lambda]^11 + 453939030028987195587111*
            \[Lambda]^12 + 708005027110958320579364*\[Lambda]^13 + 
           919041822150195964114384*\[Lambda]^14 + 1001641374995019306772480*
            \[Lambda]^15 + 919041822150512419901824*\[Lambda]^16 + 
           708005027110835254439804*\[Lambda]^17 + 453939030028751516802471*
            \[Lambda]^18 + 237803593054919976038756*\[Lambda]^19 + 
           98000515779592480870685*\[Lambda]^20 + 28895389591938527850952*
            \[Lambda]^21 + 4009163012394829047362*\[Lambda]^22 - 
           1366821744450592417872*\[Lambda]^23 - 1165331888983984117842*
            \[Lambda]^24 - 439629929421508896360*\[Lambda]^25 - 
           107190860014230913275*\[Lambda]^26 - 17412309658014168460*
            \[Lambda]^27 - 1748522689982475825*\[Lambda]^28 - 
           85638446188949160*\[Lambda]^29 - 373628794077500*\[Lambda]^30 - 
           1889751552*\[Lambda]^31 - 3907287072*\[Lambda]^32 + 
           1706106672*\[Lambda]^33 + 802611072*\[Lambda]^34 - 
           713597440*\[Lambda]^35 - 37250944*\[Lambda]^36 + 
           187712096*\[Lambda]^37 - 37608896*\[Lambda]^38 - 
           29758976*\[Lambda]^39 + 14073280*\[Lambda]^40 + 
           1676064*\[Lambda]^41 - 2461056*\[Lambda]^42 + 
           339456*\[Lambda]^43 + 198016*\[Lambda]^44 - 75140*\[Lambda]^45 + 
           952*\[Lambda]^46 + 4352*\[Lambda]^47 - 952*\[Lambda]^48 + 
           68*\[Lambda]^49)*H[{0}, x])/(5324379611726175*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) - (8*(-1 + \[Lambda])^38*H[{1}, x])/
         (313198800689775*\[Lambda]^19) + (1824*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/57 + (638700397*CF^2)/276441165 - (16*CF*nl*TF)/57)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-87919976926*nl*TF)/4018072333275 + 
        2*nh*TF*((1583663803595326252800 - 1204330719749848891200*\[Lambda] - 
            324775911875137964841600*\[Lambda]^2 - 3339775663069057897885200*
             \[Lambda]^3 - 15128107995159083882045088*\[Lambda]^4 - 
            26409849007290433317897264*\[Lambda]^5 + 
            54650738738617286321833920*\[Lambda]^6 + 
            378261388908554305444356924*\[Lambda]^7 + 
            610641280732074829697456568*\[Lambda]^8 - 
            789574669326830233646704476*\[Lambda]^9 - 
            4622031529397887488383069648*\[Lambda]^10 - 
            4903414244912590750437210220*\[Lambda]^11 + 
            9841935088477042844144156088*\[Lambda]^12 + 
            31789922072094014756766631756*\[Lambda]^13 + 
            13531783552979216349411915008*\[Lambda]^14 - 
            72127131469791259426783869981*\[Lambda]^15 - 
            121581200835043811432505707450*\[Lambda]^16 + 
            31240501318470198036773089301*\[Lambda]^17 + 
            293434504143734781454902171852*\[Lambda]^18 + 
            233433575947733956162039368936*\[Lambda]^19 - 
            308260506071935272650957039292*\[Lambda]^20 - 
            667894633748491887273948933420*\[Lambda]^21 - 
            100994968476167185139368319628*\[Lambda]^22 + 
            867384198501725391895193002659*\[Lambda]^23 + 
            815326686536486416692087952650*\[Lambda]^24 - 
            444410895863526371740626578715*\[Lambda]^25 - 
            1246208184901898288104903776480*\[Lambda]^26 - 
            408953414174414147640118565820*\[Lambda]^27 + 
            919624358783876439412125962600*\[Lambda]^28 + 
            910545604866056978004064786972*\[Lambda]^29 - 
            303159909384641824490933451024*\[Lambda]^30 - 
            1093691811749411328171922725100*\[Lambda]^31 - 
            695259559821484792531352632136*\[Lambda]^32 - 
            110062893412442411070638739252*\[Lambda]^33 - 
            193748610551284207419967094080*\[Lambda]^34 - 
            911557082996810117208736807100*\[Lambda]^35 - 
            1227135416506646387433117901320*\[Lambda]^36 - 
            911557082996810117208736807100*\[Lambda]^37 - 
            193748610551284207419967094080*\[Lambda]^38 - 
            110062893412442411070638739252*\[Lambda]^39 - 
            695259559821484792531352632136*\[Lambda]^40 - 
            1093691811749411328171922725100*\[Lambda]^41 - 
            303159909384641824490933451024*\[Lambda]^42 + 
            910545604866056978004064786972*\[Lambda]^43 + 
            919624358783876439412125962600*\[Lambda]^44 - 
            408953414174414147640118565820*\[Lambda]^45 - 
            1246208184901898288104903776480*\[Lambda]^46 - 
            444410895863526371740626578715*\[Lambda]^47 + 
            815326686536486416692087952650*\[Lambda]^48 + 
            867384198501725391895193002659*\[Lambda]^49 - 
            100994968476167185139368319628*\[Lambda]^50 - 
            667894633748491887273948933420*\[Lambda]^51 - 
            308260506071935272650957039292*\[Lambda]^52 + 
            233433575947733956162039368936*\[Lambda]^53 + 
            293434504143734781454902171852*\[Lambda]^54 + 
            31240501318470198036773089301*\[Lambda]^55 - 
            121581200835043811432505707450*\[Lambda]^56 - 
            72127131469791259426783869981*\[Lambda]^57 + 
            13531783552979216349411915008*\[Lambda]^58 + 
            31789922072094014756766631756*\[Lambda]^59 + 
            9841935088477042844144156088*\[Lambda]^60 - 
            4903414244912590750437210220*\[Lambda]^61 - 
            4622031529397887488383069648*\[Lambda]^62 - 
            789574669326830233646704476*\[Lambda]^63 + 
            610641280732074829697456568*\[Lambda]^64 + 
            378261388908554305444356924*\[Lambda]^65 + 
            54650738738617286321833920*\[Lambda]^66 - 
            26409849007290433317897264*\[Lambda]^67 - 
            15128107995159083882045088*\[Lambda]^68 - 
            3339775663069057897885200*\[Lambda]^69 - 324775911875137964841600*
             \[Lambda]^70 - 1204330719749848891200*\[Lambda]^71 + 
            1583663803595326252800*\[Lambda]^72)/(2067676235715102012000*
            \[Lambda]^18*(1 + \[Lambda])^36) + 
          ((6802896980880 - 10275579994680*\[Lambda] - 1400367834946080*
              \[Lambda]^2 - 13293186202836540*\[Lambda]^3 - 52356690158596824*
              \[Lambda]^4 - 45501618770239632*\[Lambda]^5 + 
             406935246801101304*\[Lambda]^6 + 1602057838548807354*
              \[Lambda]^7 + 1098158834349924204*\[Lambda]^8 - 
             7514506287575682252*\[Lambda]^9 - 20831989379433952564*
              \[Lambda]^10 - 1826829893027667320*\[Lambda]^11 + 
             84210410227727715220*\[Lambda]^12 + 133169504152764401980*
              \[Lambda]^13 - 98424519900550412396*\[Lambda]^14 - 
             532317696211447629953*\[Lambda]^15 - 370768068344763895574*
              \[Lambda]^16 + 922614037644296499526*\[Lambda]^17 + 
             1843373843412892732666*\[Lambda]^18 - 92176572904221057340*
              \[Lambda]^19 - 3688049469029542204302*\[Lambda]^20 - 
             3202186915648319604588*\[Lambda]^21 + 3349014795014314462182*
              \[Lambda]^22 + 7719531785567195045922*\[Lambda]^23 + 
             1376351941493615604570*\[Lambda]^24 - 9157865705525095525914*
              \[Lambda]^25 - 8412348505116326838006*\[Lambda]^26 + 
             4521770001535464084399*\[Lambda]^27 + 12078394951672966726724*
              \[Lambda]^28 + 3801261161153364534244*\[Lambda]^29 - 
             7989306853468286051756*\[Lambda]^30 - 6708343317327263791856*
              \[Lambda]^31 + 4371496666752216390844*\[Lambda]^32 + 
             11313476506829712435484*\[Lambda]^33 + 8608051746624643208044*
              \[Lambda]^34 + 6582593454395692763854*\[Lambda]^35 + 
             8055295517426622475744*\[Lambda]^36 + 11196850901360494039984*
              \[Lambda]^37 + 8432954960060233533664*\[Lambda]^38 + 
             7262380451136192668110*\[Lambda]^39 + 9355255635603870375532*
              \[Lambda]^40 + 12040761768556588366108*\[Lambda]^41 + 
             4908107889824106122428*\[Lambda]^42 - 6329775903081009942512*
              \[Lambda]^43 - 7782005248868460449708*\[Lambda]^44 + 
             3911974909110214565860*\[Lambda]^45 + 12123919323775110007364*
              \[Lambda]^46 + 4540165758654743719599*\[Lambda]^47 - 
             8406778109014314524406*\[Lambda]^48 - 9156202970332504399386*
              \[Lambda]^49 + 1376705258146614216474*\[Lambda]^50 + 
             7719605823777954993594*\[Lambda]^51 + 3349024799455163348694*
              \[Lambda]^52 - 3202185586412559450636*\[Lambda]^53 - 
             3688049379207023276958*\[Lambda]^54 - 92176567026520683172*
              \[Lambda]^55 + 1843373843457147823546*\[Lambda]^56 + 
             922614037644296499526*\[Lambda]^57 - 370768068344763895574*
              \[Lambda]^58 - 532317696211447629953*\[Lambda]^59 - 
             98424519900550412396*\[Lambda]^60 + 133169504152764401980*
              \[Lambda]^61 + 84210410227727715220*\[Lambda]^62 - 
             1826829893027667320*\[Lambda]^63 - 20831989379433952564*
              \[Lambda]^64 - 7514506287575682252*\[Lambda]^65 + 
             1098158834349924204*\[Lambda]^66 + 1602057838548807354*
              \[Lambda]^67 + 406935246801101304*\[Lambda]^68 - 
             45501618770239632*\[Lambda]^69 - 52356690158596824*
              \[Lambda]^70 - 13293186202836540*\[Lambda]^71 - 
             1400367834946080*\[Lambda]^72 - 10275579994680*\[Lambda]^73 + 
             6802896980880*\[Lambda]^74)*H[{0}, x])/(8882054631450*
            (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^37) + 
          (172*(2042040 + 271211719*\[Lambda] + 4146676542*\[Lambda]^2 + 
             61605456835*\[Lambda]^3 + 465776468388*\[Lambda]^4 + 
             3477912708586*\[Lambda]^5 + 16768685890620*\[Lambda]^6 + 
             80200651384810*\[Lambda]^7 + 273800621199420*\[Lambda]^8 + 
             929026653566410*\[Lambda]^9 + 2374408414764540*\[Lambda]^10 + 
             6037634440427338*\[Lambda]^11 + 11939820218004924*\[Lambda]^12 + 
             23505676810594090*\[Lambda]^13 + 36700397140849596*
              \[Lambda]^14 + 57064428274551082*\[Lambda]^15 + 
             71178243623833500*\[Lambda]^16 + 88431491616213130*
              \[Lambda]^17 + 88604389924756860*\[Lambda]^18 + 
             88431491616213130*\[Lambda]^19 + 71178243623833500*
              \[Lambda]^20 + 57064428274551082*\[Lambda]^21 + 
             36700397140849596*\[Lambda]^22 + 23505676810594090*
              \[Lambda]^23 + 11939820218004924*\[Lambda]^24 + 
             6037634440427338*\[Lambda]^25 + 2374408414764540*\[Lambda]^26 + 
             929026653566410*\[Lambda]^27 + 273800621199420*\[Lambda]^28 + 
             80200651384810*\[Lambda]^29 + 16768685890620*\[Lambda]^30 + 
             3477912708586*\[Lambda]^31 + 465776468388*\[Lambda]^32 + 
             61605456835*\[Lambda]^33 + 4146676542*\[Lambda]^34 + 
             271211719*\[Lambda]^35 + 2042040*\[Lambda]^36)*H[{1}, x])/
           (70492497075*(1 + \[Lambda])^36) - 
          (16*(29223 - 306*\[Lambda] - 6025718*\[Lambda]^2 - 
             66119698*\[Lambda]^3 - 322084108*\[Lambda]^4 - 
             661050814*\[Lambda]^5 + 815455694*\[Lambda]^6 + 
             8094104498*\[Lambda]^7 + 16123092383*\[Lambda]^8 - 
             10203280252*\[Lambda]^9 - 104567789140*\[Lambda]^10 - 
             150437621756*\[Lambda]^11 + 163761706656*\[Lambda]^12 + 
             798647859756*\[Lambda]^13 + 624025285716*\[Lambda]^14 - 
             1509381798132*\[Lambda]^15 - 3562243211253*\[Lambda]^16 - 
             499119981606*\[Lambda]^17 + 7428854403534*\[Lambda]^18 + 
             8793061470714*\[Lambda]^19 - 5391619083683*\[Lambda]^20 - 
             20482249039312*\[Lambda]^21 - 9613734806704*\[Lambda]^22 + 
             22529942200016*\[Lambda]^23 + 31819272187511*\[Lambda]^24 - 
             4168673513170*\[Lambda]^25 - 41331570072022*\[Lambda]^26 - 
             25246314101938*\[Lambda]^27 + 25325857858217*\[Lambda]^28 + 
             41509210936052*\[Lambda]^29 + 4707305016428*\[Lambda]^30 - 
             30566177104300*\[Lambda]^31 - 19887854174779*\[Lambda]^32 + 
             13719382791686*\[Lambda]^33 + 26999234289746*\[Lambda]^34 + 
             14826056544230*\[Lambda]^35 + 6548130465833*\[Lambda]^36 + 
             11503045423532*\[Lambda]^37 + 18075852320132*\[Lambda]^38 + 
             11503045423532*\[Lambda]^39 + 6548130465833*\[Lambda]^40 + 
             14826056544230*\[Lambda]^41 + 26999234289746*\[Lambda]^42 + 
             13719382791686*\[Lambda]^43 - 19887854174779*\[Lambda]^44 - 
             30566177104300*\[Lambda]^45 + 4707305016428*\[Lambda]^46 + 
             41509210936052*\[Lambda]^47 + 25325857858217*\[Lambda]^48 - 
             25246314101938*\[Lambda]^49 - 41331570072022*\[Lambda]^50 - 
             4168673513170*\[Lambda]^51 + 31819272187511*\[Lambda]^52 + 
             22529942200016*\[Lambda]^53 - 9613734806704*\[Lambda]^54 - 
             20482249039312*\[Lambda]^55 - 5391619083683*\[Lambda]^56 + 
             8793061470714*\[Lambda]^57 + 7428854403534*\[Lambda]^58 - 
             499119981606*\[Lambda]^59 - 3562243211253*\[Lambda]^60 - 
             1509381798132*\[Lambda]^61 + 624025285716*\[Lambda]^62 + 
             798647859756*\[Lambda]^63 + 163761706656*\[Lambda]^64 - 
             150437621756*\[Lambda]^65 - 104567789140*\[Lambda]^66 - 
             10203280252*\[Lambda]^67 + 16123092383*\[Lambda]^68 + 
             8094104498*\[Lambda]^69 + 815455694*\[Lambda]^70 - 
             661050814*\[Lambda]^71 - 322084108*\[Lambda]^72 - 
             66119698*\[Lambda]^73 - 6025718*\[Lambda]^74 - 
             306*\[Lambda]^75 + 29223*\[Lambda]^76)*H[{-1, 0}, x])/
           (305235*(-1 + \[Lambda])*\[Lambda]^19*(1 + \[Lambda])^37) + 
          (8*\[Lambda]*(3612 + 31824*\[Lambda] - 1316718*\[Lambda]^2 - 
             26837670*\[Lambda]^3 - 252655275*\[Lambda]^4 - 
             1125770175*\[Lambda]^5 - 2936893140*\[Lambda]^6 - 
             2015117100*\[Lambda]^7 - 2292577245*\[Lambda]^8 - 
             34659957085*\[Lambda]^9 - 243560092624*\[Lambda]^10 - 
             577932398208*\[Lambda]^11 - 776275303584*\[Lambda]^12 + 
             114012670560*\[Lambda]^13 + 483959826360*\[Lambda]^14 - 
             1736354653272*\[Lambda]^15 - 8066689476849*\[Lambda]^16 - 
             6656632715457*\[Lambda]^17 + 8634081241960*\[Lambda]^18 + 
             24937132854640*\[Lambda]^19 + 5134279988232*\[Lambda]^20 - 
             40445328491496*\[Lambda]^21 - 43743059365788*\[Lambda]^22 + 
             34226657125020*\[Lambda]^23 + 97379223539235*\[Lambda]^24 + 
             28577639615667*\[Lambda]^25 - 107635788238536*\[Lambda]^26 - 
             111331115727208*\[Lambda]^27 + 48271885749380*\[Lambda]^28 + 
             151615014088500*\[Lambda]^29 + 48227297002560*\[Lambda]^30 - 
             111499443053280*\[Lambda]^31 - 107966428462890*\[Lambda]^32 + 
             27867438883770*\[Lambda]^33 + 96430969073850*\[Lambda]^34 + 
             32605536960018*\[Lambda]^35 - 45271890080679*\[Lambda]^36 - 
             42554041674027*\[Lambda]^37 + 4092621201540*\[Lambda]^38 + 
             23783923155420*\[Lambda]^39 + 9189369688941*\[Lambda]^40 - 
             6158584239363*\[Lambda]^41 - 6400221251544*\[Lambda]^42 - 
             523867722120*\[Lambda]^43 + 1904658459300*\[Lambda]^44 + 
             942597985236*\[Lambda]^45 - 137609497848*\[Lambda]^46 - 
             283093526664*\[Lambda]^47 - 78979117905*\[Lambda]^48 + 
             24086963655*\[Lambda]^49 + 21835946412*\[Lambda]^50 + 
             4429519524*\[Lambda]^51 - 1016900118*\[Lambda]^52 - 
             767893230*\[Lambda]^53 - 180281940*\[Lambda]^54 - 
             18076236*\[Lambda]^55 - 88587*\[Lambda]^56 + 87669*\[Lambda]^57)*
            H[{0, 0}, x])/(305235*(-1 + \[Lambda])^2*(1 + \[Lambda])^37) - 
          (2752*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
             2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
             665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
             26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
             159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
             590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
             1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
             2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
             2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
             1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
             590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
             159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
             26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
             2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
             124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
             324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0, 1}, x])/
           (14535*(-1 + \[Lambda])*(1 + \[Lambda])^37) + 
          (8*(-1 + \[Lambda])^17*(1719 - 30960*\[Lambda] - 
             29239*\[Lambda]^2 - 29240*\[Lambda]^3 - 29240*\[Lambda]^4 - 
             29240*\[Lambda]^5 - 29240*\[Lambda]^6 - 29240*\[Lambda]^7 - 
             29240*\[Lambda]^8 - 29240*\[Lambda]^9 - 29240*\[Lambda]^10 - 
             29240*\[Lambda]^11 - 29240*\[Lambda]^12 - 29240*\[Lambda]^13 - 
             29240*\[Lambda]^14 - 29240*\[Lambda]^15 - 29240*\[Lambda]^16 - 
             29240*\[Lambda]^17 - 29240*\[Lambda]^18 - 29240*\[Lambda]^19 - 
             29239*\[Lambda]^20 - 30960*\[Lambda]^21 + 1719*\[Lambda]^22)*
            H[{1, 0}, x])/(17955*\[Lambda]^19*(1 + \[Lambda])))) + 
      CF*((-1376*nl*TF)/276165 + 2*nh*TF*
         ((-86*(2042040 + 271211719*\[Lambda] + 4146676542*\[Lambda]^2 + 
             61605456835*\[Lambda]^3 + 465776468388*\[Lambda]^4 + 
             3477912708586*\[Lambda]^5 + 16768685890620*\[Lambda]^6 + 
             80200651384810*\[Lambda]^7 + 273800621199420*\[Lambda]^8 + 
             929026653566410*\[Lambda]^9 + 2374408414764540*\[Lambda]^10 + 
             6037634440427338*\[Lambda]^11 + 11939820218004924*\[Lambda]^12 + 
             23505676810594090*\[Lambda]^13 + 36700397140849596*
              \[Lambda]^14 + 57064428274551082*\[Lambda]^15 + 
             71178243623833500*\[Lambda]^16 + 88431491616213130*
              \[Lambda]^17 + 88604389924756860*\[Lambda]^18 + 
             88431491616213130*\[Lambda]^19 + 71178243623833500*
              \[Lambda]^20 + 57064428274551082*\[Lambda]^21 + 
             36700397140849596*\[Lambda]^22 + 23505676810594090*
              \[Lambda]^23 + 11939820218004924*\[Lambda]^24 + 
             6037634440427338*\[Lambda]^25 + 2374408414764540*\[Lambda]^26 + 
             929026653566410*\[Lambda]^27 + 273800621199420*\[Lambda]^28 + 
             80200651384810*\[Lambda]^29 + 16768685890620*\[Lambda]^30 + 
             3477912708586*\[Lambda]^31 + 465776468388*\[Lambda]^32 + 
             61605456835*\[Lambda]^33 + 4146676542*\[Lambda]^34 + 
             271211719*\[Lambda]^35 + 2042040*\[Lambda]^36))/
           (70492497075*(1 + \[Lambda])^36) + 
          (1376*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
             2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
             665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
             26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
             159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
             590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
             1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
             2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
             2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
             1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
             590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
             159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
             26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
             2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
             124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
             324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0}, x])/
           (14535*(-1 + \[Lambda])*(1 + \[Lambda])^37)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(27709925162936629/4516031332612800 - (48*Zeta[3])/19) + 
    CF^2*(-3984774219023093/25741378595892960 + (96*Zeta[3])/19)), 
 (a*CF)/5 + a^2*(CF*((-27003017*nl*TF)/15315300 + 
      2*nh*TF*((232792560 - 3142699560*\[Lambda] + 13113980880*\[Lambda]^2 + 
          12822990180*\[Lambda]^3 - 264754978488*\[Lambda]^4 + 
          543791780532*\[Lambda]^5 + 1669993964496*\[Lambda]^6 - 
          8233296685614*\[Lambda]^7 + 614353792052*\[Lambda]^8 + 
          56304318852782*\[Lambda]^9 - 79704310303800*\[Lambda]^10 - 
          212245327209370*\[Lambda]^11 + 633965685476900*\[Lambda]^12 + 
          298602115629210*\[Lambda]^13 - 2893387290845968*\[Lambda]^14 + 
          1473458932980587*\[Lambda]^15 + 8803925871101046*\[Lambda]^16 - 
          11703446701633099*\[Lambda]^17 - 17431258411096348*\[Lambda]^18 - 
          36092967292540438927101*\[Lambda]^19 - 6283603444283768259220798*
           \[Lambda]^20 - 156826898211086606379456879*\[Lambda]^21 - 
          2008771969104633018913424304*\[Lambda]^22 - 
          16836706645057322715805196798*\[Lambda]^23 - 
          102729113463425717922257357676*\[Lambda]^24 - 
          484095522240261808577863100838*\[Lambda]^25 - 
          1828891614474788710462509909584*\[Lambda]^26 - 
          5681214499858755997698266160174*\[Lambda]^27 - 
          14773839014025519187265139450108*\[Lambda]^28 - 
          32585585723314557246483148053806*\[Lambda]^29 - 
          61551049479514439455688576907808*\[Lambda]^30 - 
          100277394589722242442925327880304*\[Lambda]^31 - 
          141624794770075083088739175021184*\[Lambda]^32 - 
          173991950333858700845405969229748*\[Lambda]^33 - 
          186308546044697890550241912623736*\[Lambda]^34 - 
          173991950333858700845405969229748*\[Lambda]^35 - 
          141624794770075083088739175021184*\[Lambda]^36 - 
          100277394589722242442925327880304*\[Lambda]^37 - 
          61551049479514439455688576907808*\[Lambda]^38 - 
          32585585723314557246483148053806*\[Lambda]^39 - 
          14773839014025519187265139450108*\[Lambda]^40 - 
          5681214499858755997698266160174*\[Lambda]^41 - 
          1828891614474788710462509909584*\[Lambda]^42 - 
          484095522240261808577863100838*\[Lambda]^43 - 
          102729113463425717922257357676*\[Lambda]^44 - 
          16836706645057322715805196798*\[Lambda]^45 - 
          2008771969104633018913424304*\[Lambda]^46 - 
          156826898211086606379456879*\[Lambda]^47 - 
          6283603444283768259220798*\[Lambda]^48 - 36092967292540438927101*
           \[Lambda]^49 - 17431258411096348*\[Lambda]^50 - 
          11703446701633099*\[Lambda]^51 + 8803925871101046*\[Lambda]^52 + 
          1473458932980587*\[Lambda]^53 - 2893387290845968*\[Lambda]^54 + 
          298602115629210*\[Lambda]^55 + 633965685476900*\[Lambda]^56 - 
          212245327209370*\[Lambda]^57 - 79704310303800*\[Lambda]^58 + 
          56304318852782*\[Lambda]^59 + 614353792052*\[Lambda]^60 - 
          8233296685614*\[Lambda]^61 + 1669993964496*\[Lambda]^62 + 
          543791780532*\[Lambda]^63 - 264754978488*\[Lambda]^64 + 
          12822990180*\[Lambda]^65 + 13113980880*\[Lambda]^66 - 
          3142699560*\[Lambda]^67 + 232792560*\[Lambda]^68)/
         (40941744164436893778000*(-1 + \[Lambda])^2*\[Lambda]^19*
          (1 + \[Lambda])^28) - ((-7574230244651070 - 1841619982342303020*
            \[Lambda] - 39819724862339712390*\[Lambda]^2 - 
           417714890529432796440*\[Lambda]^3 - 2675302388553571029810*
            \[Lambda]^4 - 11040672408568923340812*\[Lambda]^5 - 
           25940632338281303187402*\[Lambda]^6 + 5361561748384789460096*
            \[Lambda]^7 + 354300360054490493116016*\[Lambda]^8 + 
           1846419752576300664477664*\[Lambda]^9 + 6226717007065624829000190*
            \[Lambda]^10 + 16062805310422041123892548*\[Lambda]^11 + 
           33581908947285569094932239*\[Lambda]^12 + 
           58498072045440858000066442*\[Lambda]^13 + 
           86221499277019718371367328*\[Lambda]^14 + 
           108481716027557387028460862*\[Lambda]^15 + 
           117056275242019387772574888*\[Lambda]^16 + 
           108481716027551758059262802*\[Lambda]^17 + 
           86221499277021792202124508*\[Lambda]^18 + 
           58498072045445165187023662*\[Lambda]^19 + 
           33581908947282298823353609*\[Lambda]^20 + 
           16062805310419691041758708*\[Lambda]^21 + 
           6226717007068899825199950*\[Lambda]^22 + 1846419752576928631904464*
            \[Lambda]^23 + 354300360052057733344016*\[Lambda]^24 + 
           5361561748736957936336*\[Lambda]^25 - 25940632336907674601562*
            \[Lambda]^26 - 11040672409180398852732*\[Lambda]^27 - 
           2675302389119272822830*\[Lambda]^28 - 417714890055826410720*
            \[Lambda]^29 - 39819724723412639742*\[Lambda]^30 - 
           1841620234066340052*\[Lambda]^31 - 7574221249633374*\[Lambda]^32 + 
           97363670376*\[Lambda]^33 - 28573921096*\[Lambda]^34 - 
           26361360760*\[Lambda]^35 + 15774814828*\[Lambda]^36 + 
           3987644304*\[Lambda]^37 - 5314207888*\[Lambda]^38 + 
           247190608*\[Lambda]^39 + 1182304032*\[Lambda]^40 - 
           324028432*\[Lambda]^41 - 155665328*\[Lambda]^42 + 
           91168688*\[Lambda]^43 + 4379557*\[Lambda]^44 - 
           13566646*\[Lambda]^45 + 2346918*\[Lambda]^46 + 
           927010*\[Lambda]^47 - 397936*\[Lambda]^48 + 13566*\[Lambda]^49 + 
           20026*\[Lambda]^50 - 4522*\[Lambda]^51 + 323*\[Lambda]^52)*
          H[{0}, x])/(56806726834883025*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) - (19*(-1 + \[Lambda])^40*H[{1}, x])/
         (3341572166757825*\[Lambda]^20) + (3040*\[Lambda]^2*H[{0, 0}, x])/
         (11*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/15 + (216995557*CF^2)/96996900 - (4*CF*nl*TF)/15)*
     Log[Q^2/\[Mu]^2] + CA*CF*(1167039436754261801/199656122073408000 - 
      (12*Zeta[3])/5) + CF^2*(496623306372223/11092006781856000 + 
      (24*Zeta[3])/5)), (4*a*CF)/21 + 
  a^2*(CF*((-24634579*nl*TF)/14549535 + 
      2*nh*TF*((465585120 - 6285399120*\[Lambda] + 25296791520*\[Lambda]^2 + 
          38216778600*\[Lambda]^3 - 581500295376*\[Lambda]^4 + 
          1030006201224*\[Lambda]^5 + 4425235804704*\[Lambda]^6 - 
          18616114512996*\[Lambda]^7 - 5980778230856*\[Lambda]^8 + 
          146629408009084*\[Lambda]^9 - 158526047846816*\[Lambda]^10 - 
          666174523201096*\[Lambda]^11 + 1587977319753104*\[Lambda]^12 + 
          1558794177801464*\[Lambda]^13 - 8482045944207136*\[Lambda]^14 + 
          1328018749025594*\[Lambda]^15 + 30449332276539764*\[Lambda]^16 - 
          28703524903930126*\[Lambda]^17 - 75864994888288816*\[Lambda]^18 + 
          139196174501325788*\[Lambda]^19 - 309815742485338076149987*
           \[Lambda]^20 - 57232356875686620990492592*\[Lambda]^21 - 
          1526700631987433403307014637*\[Lambda]^22 - 
          20963474256253005518451672262*\[Lambda]^23 - 
          188908458348575373693187889272*\[Lambda]^24 - 
          1242970557922503862398229286542*\[Lambda]^25 - 
          6336703758956970219031739733667*\[Lambda]^26 - 
          25988185535180204032681162115212*\[Lambda]^27 - 
          87961608503695504996985874515362*\[Lambda]^28 - 
          250238165118954076327164822919372*\[Lambda]^29 - 
          606451857797933626692613725613057*\[Lambda]^30 - 
          1264742018563554639062078414006992*\[Lambda]^31 - 
          2286986378264552602566772847849272*\[Lambda]^32 - 
          3606129291308854685965431839429152*\[Lambda]^33 - 
          4978681758812869956156275382667207*\[Lambda]^34 - 
          6035209180054071034853758203300292*\[Lambda]^35 - 
          6433904650671631055279020776237502*\[Lambda]^36 - 
          6035209180054071034853758203300292*\[Lambda]^37 - 
          4978681758812869956156275382667207*\[Lambda]^38 - 
          3606129291308854685965431839429152*\[Lambda]^39 - 
          2286986378264552602566772847849272*\[Lambda]^40 - 
          1264742018563554639062078414006992*\[Lambda]^41 - 
          606451857797933626692613725613057*\[Lambda]^42 - 
          250238165118954076327164822919372*\[Lambda]^43 - 
          87961608503695504996985874515362*\[Lambda]^44 - 
          25988185535180204032681162115212*\[Lambda]^45 - 
          6336703758956970219031739733667*\[Lambda]^46 - 
          1242970557922503862398229286542*\[Lambda]^47 - 
          188908458348575373693187889272*\[Lambda]^48 - 
          20963474256253005518451672262*\[Lambda]^49 - 
          1526700631987433403307014637*\[Lambda]^50 - 
          57232356875686620990492592*\[Lambda]^51 - 309815742485338076149987*
           \[Lambda]^52 + 139196174501325788*\[Lambda]^53 - 
          75864994888288816*\[Lambda]^54 - 28703524903930126*\[Lambda]^55 + 
          30449332276539764*\[Lambda]^56 + 1328018749025594*\[Lambda]^57 - 
          8482045944207136*\[Lambda]^58 + 1558794177801464*\[Lambda]^59 + 
          1587977319753104*\[Lambda]^60 - 666174523201096*\[Lambda]^61 - 
          158526047846816*\[Lambda]^62 + 146629408009084*\[Lambda]^63 - 
          5980778230856*\[Lambda]^64 - 18616114512996*\[Lambda]^65 + 
          4425235804704*\[Lambda]^66 + 1030006201224*\[Lambda]^67 - 
          581500295376*\[Lambda]^68 + 38216778600*\[Lambda]^69 + 
          25296791520*\[Lambda]^70 - 6285399120*\[Lambda]^71 + 
          465585120*\[Lambda]^72)/(365963363178932507338350*
          (-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^30) - 
        (4*(-128958647412176010 - 33154095898330341480*\[Lambda] - 
           756068929980458330475*\[Lambda]^2 - 8315326674631693762920*
            \[Lambda]^3 - 55019560765471110877473*\[Lambda]^4 - 
           224341437345939530412768*\[Lambda]^5 - 406939720124659629721945*
            \[Lambda]^6 + 1504816894171321915647800*\[Lambda]^7 + 
           16403888308609031436042375*\[Lambda]^8 + 
           80614384415091671381846144*\[Lambda]^9 + 
           282375408079655531346642419*\[Lambda]^10 + 
           781132513539229015533847740*\[Lambda]^11 + 
           1781474830598359926216402075*\[Lambda]^12 + 
           3427313991596013204858151440*\[Lambda]^13 + 
           5639674012364160390964515939*\[Lambda]^14 + 
           8006797709250531076383138284*\[Lambda]^15 + 
           9861079026540777791899973555*\[Lambda]^16 + 
           10566719069845323371583001440*\[Lambda]^17 + 
           9861079026540862568278179155*\[Lambda]^18 + 
           8006797709250501404650766324*\[Lambda]^19 + 
           5639674012364094017263530579*\[Lambda]^20 + 
           3427313991596060762338608240*\[Lambda]^21 + 
           1781474830598398467491008875*\[Lambda]^22 + 
           781132513539180003438847140*\[Lambda]^23 + 
           282375408079642515952597619*\[Lambda]^24 + 
           80614384415129727959164544*\[Lambda]^25 + 
           16403888308606280055891975*\[Lambda]^26 + 
           1504816894148339040701000*\[Lambda]^27 - 406939720116464726178745*
            \[Lambda]^28 - 224341437335363693434656*\[Lambda]^29 - 
           55019560772712760159041*\[Lambda]^30 - 8315326677969937445400*
            \[Lambda]^31 - 756068925682785809835*\[Lambda]^32 - 
           33154095528877876840*\[Lambda]^33 - 128960538663130186*
            \[Lambda]^34 + 327670698864*\[Lambda]^35 + 616296144800*
            \[Lambda]^36 - 261751034560*\[Lambda]^37 - 136357835040*
            \[Lambda]^38 + 110342138544*\[Lambda]^39 + 12676938624*
            \[Lambda]^40 - 31337925120*\[Lambda]^41 + 3945664640*
            \[Lambda]^42 + 5992056980*\[Lambda]^43 - 2079729816*
            \[Lambda]^44 - 648310096*\[Lambda]^45 + 476915960*\[Lambda]^46 - 
           2848860*\[Lambda]^47 - 61628400*\[Lambda]^48 + 
           12651264*\[Lambda]^49 + 3581424*\[Lambda]^50 - 
           1750660*\[Lambda]^51 + 90440*\[Lambda]^52 + 77520*\[Lambda]^53 - 
           18088*\[Lambda]^54 + 1292*\[Lambda]^55)*H[{0}, x])/
         (4062197393483544315*(-1 + \[Lambda])^3*(1 + \[Lambda])^31) - 
        (16*(-1 + \[Lambda])^42*H[{1}, x])/(12576462518524905*\[Lambda]^21) + 
        (6720*\[Lambda]^2*H[{0, 0}, x])/(23*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/63 + (220885157*CF^2)/101846745 - (16*CF*nl*TF)/63)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-957718297*nl*TF)/58052644650 + 
        2*nh*TF*((2388799933698866688000 - 1812193053150864384000*\[Lambda] - 
            592571912365429303507200*\[Lambda]^2 - 6867061260630793785763200*
             \[Lambda]^3 - 36267014437730987689658880*\[Lambda]^4 - 
            86402111415777533769513120*\[Lambda]^5 + 
            56128777411758161445898992*\[Lambda]^6 + 
            974567445354679390221520656*\[Lambda]^7 + 
            2378117028330636128148300688*\[Lambda]^8 - 
            353043273975245285924625848*\[Lambda]^9 - 
            14219688291993774850428871716*\[Lambda]^10 - 
            26812897739943043956035479788*\[Lambda]^11 + 
            13916262362932475395257908512*\[Lambda]^12 + 
            129605366273675327843067839760*\[Lambda]^13 + 
            150440156345956093186403281640*\[Lambda]^14 - 
            205291751890925415314497303992*\[Lambda]^15 - 
            720857614998171585768232846716*\[Lambda]^16 - 
            347925793614136288053594419446*\[Lambda]^17 + 
            1387121069349141028347296486195*\[Lambda]^18 + 
            2348796131751677456728903773945*\[Lambda]^19 - 
            462854292632808136270571083344*\[Lambda]^20 - 
            5087567979742957123627217867125*\[Lambda]^21 - 
            4025523747524443802602190923881*\[Lambda]^22 + 
            4954201862524477092065312093908*\[Lambda]^23 + 
            10688663090342194143933960481552*\[Lambda]^24 + 
            1667836087458848410438494390996*\[Lambda]^25 - 
            13323789627821819054598049986775*\[Lambda]^26 - 
            12446515252256052343070149648115*\[Lambda]^27 + 
            6648187992302884529655655926144*\[Lambda]^28 + 
            18649230150648076694340733620359*\[Lambda]^29 + 
            5921034325815280495936210149573*\[Lambda]^30 - 
            14475885181777772652728513667170*\[Lambda]^31 - 
            15383297452681258500666491935812*\[Lambda]^32 + 
            1244061419169689026238844558960*\[Lambda]^33 + 
            10667500472516299705369067361888*\[Lambda]^34 + 
            1027018034056500787695022230160*\[Lambda]^35 - 
            13021809739706569698357646416272*\[Lambda]^36 - 
            18549565235421499198026774847660*\[Lambda]^37 - 
            15028003251970745021674668988492*\[Lambda]^38 - 
            13474986828153289159237347988960*\[Lambda]^39 - 
            12117012480035600459423019243072*\[Lambda]^40 - 
            13474986828153289159237347988960*\[Lambda]^41 - 
            15028003251970745021674668988492*\[Lambda]^42 - 
            18549565235421499198026774847660*\[Lambda]^43 - 
            13021809739706569698357646416272*\[Lambda]^44 + 
            1027018034056500787695022230160*\[Lambda]^45 + 
            10667500472516299705369067361888*\[Lambda]^46 + 
            1244061419169689026238844558960*\[Lambda]^47 - 
            15383297452681258500666491935812*\[Lambda]^48 - 
            14475885181777772652728513667170*\[Lambda]^49 + 
            5921034325815280495936210149573*\[Lambda]^50 + 
            18649230150648076694340733620359*\[Lambda]^51 + 
            6648187992302884529655655926144*\[Lambda]^52 - 
            12446515252256052343070149648115*\[Lambda]^53 - 
            13323789627821819054598049986775*\[Lambda]^54 + 
            1667836087458848410438494390996*\[Lambda]^55 + 
            10688663090342194143933960481552*\[Lambda]^56 + 
            4954201862524477092065312093908*\[Lambda]^57 - 
            4025523747524443802602190923881*\[Lambda]^58 - 
            5087567979742957123627217867125*\[Lambda]^59 - 
            462854292632808136270571083344*\[Lambda]^60 + 
            2348796131751677456728903773945*\[Lambda]^61 + 
            1387121069349141028347296486195*\[Lambda]^62 - 
            347925793614136288053594419446*\[Lambda]^63 - 
            720857614998171585768232846716*\[Lambda]^64 - 
            205291751890925415314497303992*\[Lambda]^65 + 
            150440156345956093186403281640*\[Lambda]^66 + 
            129605366273675327843067839760*\[Lambda]^67 + 
            13916262362932475395257908512*\[Lambda]^68 - 
            26812897739943043956035479788*\[Lambda]^69 - 
            14219688291993774850428871716*\[Lambda]^70 - 
            353043273975245285924625848*\[Lambda]^71 + 
            2378117028330636128148300688*\[Lambda]^72 + 
            974567445354679390221520656*\[Lambda]^73 + 
            56128777411758161445898992*\[Lambda]^74 - 
            86402111415777533769513120*\[Lambda]^75 - 
            36267014437730987689658880*\[Lambda]^76 - 
            6867061260630793785763200*\[Lambda]^77 - 592571912365429303507200*
             \[Lambda]^78 - 1812193053150864384000*\[Lambda]^79 + 
            2388799933698866688000*\[Lambda]^80)/(3419098611999482412000*
            \[Lambda]^20*(1 + \[Lambda])^40) + 
          ((10261496044800 - 15480705240000*\[Lambda] - 2553408163225920*
              \[Lambda]^2 - 27578914718234880*\[Lambda]^3 - 
             130257178718667000*\[Lambda]^4 - 214813881023501760*
              \[Lambda]^5 + 728208972767855436*\[Lambda]^6 + 
             4505138701895253708*\[Lambda]^7 + 6771038291269096988*
              \[Lambda]^8 - 14725743398336408152*\[Lambda]^9 - 
             73596046586237320262*\[Lambda]^10 - 67789665962236336742*
              \[Lambda]^11 + 226414953734880828758*\[Lambda]^12 + 
             665232422040085005258*\[Lambda]^13 + 155393164025672185748*
              \[Lambda]^14 - 2093973811169078143452*\[Lambda]^15 - 
             3297404046257024721184*\[Lambda]^16 + 1942568607832370109622*
              \[Lambda]^17 + 11113077255206388229747*\[Lambda]^18 + 
             7673382138538317955667*\[Lambda]^19 - 17135010818449404101143*
              \[Lambda]^20 - 33511681559720600321501*\[Lambda]^21 + 
             1206228299283531790815*\[Lambda]^22 + 62078637233140243717105*
              \[Lambda]^23 + 52751616875895267920805*\[Lambda]^24 - 
             53353759499089611410960*\[Lambda]^25 - 121140618039607350031463*
              \[Lambda]^26 - 21434628275330153654435*\[Lambda]^27 + 
             139663464101254438774355*\[Lambda]^28 + 127640324002932866115665*
              \[Lambda]^29 - 66934867346072523661915*\[Lambda]^30 - 
             178639163722204900273049*\[Lambda]^31 - 48714670613194779042073*
              \[Lambda]^32 + 141979291601910935332862*\[Lambda]^33 + 
             145097016835170174624932*\[Lambda]^34 + 5030348888325343086072*
              \[Lambda]^35 - 57466230294453373996440*\[Lambda]^36 + 
             56697816043722038801012*\[Lambda]^37 + 188589853046041420758122*
              \[Lambda]^38 + 239190955196631882715622*\[Lambda]^39 + 
             180386372636053404807142*\[Lambda]^40 + 165961019998646004045608*
              \[Lambda]^41 + 187079212195330240251622*\[Lambda]^42 + 
             251359754395317038069222*\[Lambda]^43 + 202364257694553089665322*
              \[Lambda]^44 + 70514473467229142275412*\[Lambda]^45 - 
             46736025576973724558040*\[Lambda]^46 + 13004411054782813268472*
              \[Lambda]^47 + 149811442629587069588132*\[Lambda]^48 + 
             144700201854713462750462*\[Lambda]^49 - 47467896108303902147353*
              \[Lambda]^50 - 178077089758740603144089*\[Lambda]^51 - 
             66736942769459793413035*\[Lambda]^52 + 127709136827821262254715*
              \[Lambda]^53 + 139681582383843242830955*\[Lambda]^54 - 
             21429911731268343919235*\[Lambda]^55 - 121139736786971177430263*
              \[Lambda]^56 - 53353596763323715258760*\[Lambda]^57 + 
             52751636378434705296405*\[Lambda]^58 + 62078639535771638885905*
              \[Lambda]^59 + 1206228438139689716535*\[Lambda]^60 - 
             33511681551591563016851*\[Lambda]^61 - 17135010818395606849063*
              \[Lambda]^62 + 7673382138538317955667*\[Lambda]^63 + 
             11113077255206388229747*\[Lambda]^64 + 1942568607832370109622*
              \[Lambda]^65 - 3297404046257024721184*\[Lambda]^66 - 
             2093973811169078143452*\[Lambda]^67 + 155393164025672185748*
              \[Lambda]^68 + 665232422040085005258*\[Lambda]^69 + 
             226414953734880828758*\[Lambda]^70 - 67789665962236336742*
              \[Lambda]^71 - 73596046586237320262*\[Lambda]^72 - 
             14725743398336408152*\[Lambda]^73 + 6771038291269096988*
              \[Lambda]^74 + 4505138701895253708*\[Lambda]^75 + 
             728208972767855436*\[Lambda]^76 - 214813881023501760*
              \[Lambda]^77 - 130257178718667000*\[Lambda]^78 - 
             27578914718234880*\[Lambda]^79 - 2553408163225920*\[Lambda]^80 - 
             15480705240000*\[Lambda]^81 + 10261496044800*\[Lambda]^82)*
            H[{0}, x])/(14687319096450*(-1 + \[Lambda])*\[Lambda]^20*
            (1 + \[Lambda])^41) + (211*(369512 + 55835135*\[Lambda] + 
             954117420*\[Lambda]^2 + 15871697455*\[Lambda]^3 + 
             134909330260*\[Lambda]^4 + 1133639167035*\[Lambda]^5 + 
             6187884370940*\[Lambda]^6 + 33529710750315*\[Lambda]^7 + 
             130635185619680*\[Lambda]^8 + 506177728391610*\[Lambda]^9 + 
             1490100647620712*\[Lambda]^10 + 4366840984551354*\[Lambda]^11 + 
             10053700516367720*\[Lambda]^12 + 23055694977287994*
              \[Lambda]^13 + 42435222560580200*\[Lambda]^14 + 
             77826367183191354*\[Lambda]^15 + 116136745450061960*
              \[Lambda]^16 + 172727510280293514*\[Lambda]^17 + 
             210747670984176040*\[Lambda]^18 + 256310168420860554*
              \[Lambda]^19 + 256718132961487912*\[Lambda]^20 + 
             256310168420860554*\[Lambda]^21 + 210747670984176040*
              \[Lambda]^22 + 172727510280293514*\[Lambda]^23 + 
             116136745450061960*\[Lambda]^24 + 77826367183191354*
              \[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
             23055694977287994*\[Lambda]^27 + 10053700516367720*
              \[Lambda]^28 + 4366840984551354*\[Lambda]^29 + 
             1490100647620712*\[Lambda]^30 + 506177728391610*\[Lambda]^31 + 
             130635185619680*\[Lambda]^32 + 33529710750315*\[Lambda]^33 + 
             6187884370940*\[Lambda]^34 + 1133639167035*\[Lambda]^35 + 
             134909330260*\[Lambda]^36 + 15871697455*\[Lambda]^37 + 
             954117420*\[Lambda]^38 + 55835135*\[Lambda]^39 + 
             369512*\[Lambda]^40)*H[{1}, x])/(21285969705*(1 + \[Lambda])^
             40) - (16*(44080 - 380*\[Lambda] - 10983862*\[Lambda]^2 - 
             134912521*\[Lambda]^3 - 758258441*\[Lambda]^4 - 
             2023402131*\[Lambda]^5 + 246800899*\[Lambda]^6 + 
             19850070906*\[Lambda]^7 + 57347192890*\[Lambda]^8 + 
             16372985330*\[Lambda]^9 - 296815138600*\[Lambda]^10 - 
             702702201695*\[Lambda]^11 + 27475060561*\[Lambda]^12 + 
             2933116914683*\[Lambda]^13 + 4597210553553*\[Lambda]^14 - 
             3047133887212*\[Lambda]^15 - 18377045181852*\[Lambda]^16 - 
             15327478316368*\[Lambda]^17 + 28904117467790*\[Lambda]^18 + 
             70144593785735*\[Lambda]^19 + 12891924073255*\[Lambda]^20 - 
             130602678827075*\[Lambda]^21 - 154156399715096*\[Lambda]^22 + 
             85816221768503*\[Lambda]^23 + 332691026639233*\[Lambda]^24 + 
             156402230393633*\[Lambda]^25 - 349068063185792*\[Lambda]^26 - 
             490382855177357*\[Lambda]^27 + 61362649743619*\[Lambda]^28 + 
             623831549109029*\[Lambda]^29 + 380621959527164*\[Lambda]^30 - 
             379770182625281*\[Lambda]^31 - 621450477126003*\[Lambda]^32 - 
             55186908056807*\[Lambda]^33 + 505677800015208*\[Lambda]^34 + 
             378183101478133*\[Lambda]^35 - 101025150009087*\[Lambda]^36 - 
             242500355681181*\[Lambda]^37 + 71263928077908*\[Lambda]^38 + 
             377893886425983*\[Lambda]^39 + 419735124130673*\[Lambda]^40 + 
             259395058121273*\[Lambda]^41 + 191026229270720*\[Lambda]^42 + 
             259395058121273*\[Lambda]^43 + 419735124130673*\[Lambda]^44 + 
             377893886425983*\[Lambda]^45 + 71263928077908*\[Lambda]^46 - 
             242500355681181*\[Lambda]^47 - 101025150009087*\[Lambda]^48 + 
             378183101478133*\[Lambda]^49 + 505677800015208*\[Lambda]^50 - 
             55186908056807*\[Lambda]^51 - 621450477126003*\[Lambda]^52 - 
             379770182625281*\[Lambda]^53 + 380621959527164*\[Lambda]^54 + 
             623831549109029*\[Lambda]^55 + 61362649743619*\[Lambda]^56 - 
             490382855177357*\[Lambda]^57 - 349068063185792*\[Lambda]^58 + 
             156402230393633*\[Lambda]^59 + 332691026639233*\[Lambda]^60 + 
             85816221768503*\[Lambda]^61 - 154156399715096*\[Lambda]^62 - 
             130602678827075*\[Lambda]^63 + 12891924073255*\[Lambda]^64 + 
             70144593785735*\[Lambda]^65 + 28904117467790*\[Lambda]^66 - 
             15327478316368*\[Lambda]^67 - 18377045181852*\[Lambda]^68 - 
             3047133887212*\[Lambda]^69 + 4597210553553*\[Lambda]^70 + 
             2933116914683*\[Lambda]^71 + 27475060561*\[Lambda]^72 - 
             702702201695*\[Lambda]^73 - 296815138600*\[Lambda]^74 + 
             16372985330*\[Lambda]^75 + 57347192890*\[Lambda]^76 + 
             19850070906*\[Lambda]^77 + 246800899*\[Lambda]^78 - 
             2023402131*\[Lambda]^79 - 758258441*\[Lambda]^80 - 
             134912521*\[Lambda]^81 - 10983862*\[Lambda]^82 - 
             380*\[Lambda]^83 + 44080*\[Lambda]^84)*H[{-1, 0}, x])/
           (504735*(-1 + \[Lambda])*\[Lambda]^21*(1 + \[Lambda])^41) + 
          (8*\[Lambda]*(4853 + 47690*\[Lambda] - 2162390*\[Lambda]^2 - 
             49430940*\[Lambda]^3 - 524785605*\[Lambda]^4 - 
             2729907156*\[Lambda]^5 - 8975744172*\[Lambda]^6 - 
             13269707160*\[Lambda]^7 - 26451559935*\[Lambda]^8 - 
             131446125470*\[Lambda]^9 - 903737801626*\[Lambda]^10 - 
             2629376352368*\[Lambda]^11 - 5441694623135*\[Lambda]^12 - 
             4765513818250*\[Lambda]^13 - 5196462572660*\[Lambda]^14 - 
             12029892176352*\[Lambda]^15 - 50590306512819*\[Lambda]^16 - 
             68777200641840*\[Lambda]^17 - 21243735259550*\[Lambda]^18 + 
             123644016337560*\[Lambda]^19 + 113780899989405*\[Lambda]^20 - 
             151564162957966*\[Lambda]^21 - 412138523868560*\[Lambda]^22 - 
             32625877590280*\[Lambda]^23 + 748433282818785*\[Lambda]^24 + 
             772226323706448*\[Lambda]^25 - 509363952920634*\[Lambda]^26 - 
             1501147972016720*\[Lambda]^27 - 416412986920675*\[Lambda]^28 + 
             1659654403098190*\[Lambda]^29 + 1689162120257332*\[Lambda]^30 - 
             729152592827824*\[Lambda]^31 - 2282310363684065*\[Lambda]^32 - 
             730003679779230*\[Lambda]^33 + 1687311437924670*\[Lambda]^34 + 
             1655206515822756*\[Lambda]^35 - 423950609747851*\[Lambda]^36 - 
             1516412032531480*\[Lambda]^37 - 528866504168540*\[Lambda]^38 + 
             740624405073240*\[Lambda]^39 + 719917864129659*\[Lambda]^40 - 
             70661162678622*\[Lambda]^41 - 430483808700990*\[Lambda]^42 - 
             171758009137440*\[Lambda]^43 + 123721428953835*\[Lambda]^44 + 
             132694787352474*\[Lambda]^45 + 9148700596452*\[Lambda]^46 - 
             45989733883920*\[Lambda]^47 - 22933033322295*\[Lambda]^48 + 
             4992280916610*\[Lambda]^49 + 8716925562366*\[Lambda]^50 + 
             2190531786768*\[Lambda]^51 - 1217661189285*\[Lambda]^52 - 
             939564371790*\[Lambda]^53 - 122922622680*\[Lambda]^54 + 
             112491365952*\[Lambda]^55 + 58809810021*\[Lambda]^56 + 
             6810609090*\[Lambda]^57 - 3795431070*\[Lambda]^58 - 
             1870037760*\[Lambda]^59 - 371785977*\[Lambda]^60 - 
             32950446*\[Lambda]^61 - 133380*\[Lambda]^62 + 
             132240*\[Lambda]^63)*H[{0, 0}, x])/(504735*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^41) - (3376*\[Lambda]*(1 + 20*\[Lambda] + 
             400*\[Lambda]^2 + 3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 
             216600*\[Lambda]^5 + 1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 
             23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
             240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
             1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
             6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
             15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
             28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
             34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
             28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
             15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
             6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
             1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
             240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
             23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
             1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 
             36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 400*\[Lambda]^38 + 
             20*\[Lambda]^39 + \[Lambda]^40)*H[{0, 1}, x])/
           (21945*(-1 + \[Lambda])*(1 + \[Lambda])^41) + 
          (8*(-1 + \[Lambda])^19*(2320 - 46420*\[Lambda] - 
             44098*\[Lambda]^2 - 44099*\[Lambda]^3 - 44099*\[Lambda]^4 - 
             44099*\[Lambda]^5 - 44099*\[Lambda]^6 - 44099*\[Lambda]^7 - 
             44099*\[Lambda]^8 - 44099*\[Lambda]^9 - 44099*\[Lambda]^10 - 
             44099*\[Lambda]^11 - 44099*\[Lambda]^12 - 44099*\[Lambda]^13 - 
             44099*\[Lambda]^14 - 44099*\[Lambda]^15 - 44099*\[Lambda]^16 - 
             44099*\[Lambda]^17 - 44099*\[Lambda]^18 - 44099*\[Lambda]^19 - 
             44099*\[Lambda]^20 - 44099*\[Lambda]^21 - 44098*\[Lambda]^22 - 
             46420*\[Lambda]^23 + 2320*\[Lambda]^24)*H[{1, 0}, x])/
           (26565*\[Lambda]^21*(1 + \[Lambda])))) + 
      CF*((-1688*nl*TF)/460845 + 2*nh*TF*
         ((-211*(369512 + 55835135*\[Lambda] + 954117420*\[Lambda]^2 + 
             15871697455*\[Lambda]^3 + 134909330260*\[Lambda]^4 + 
             1133639167035*\[Lambda]^5 + 6187884370940*\[Lambda]^6 + 
             33529710750315*\[Lambda]^7 + 130635185619680*\[Lambda]^8 + 
             506177728391610*\[Lambda]^9 + 1490100647620712*\[Lambda]^10 + 
             4366840984551354*\[Lambda]^11 + 10053700516367720*\[Lambda]^12 + 
             23055694977287994*\[Lambda]^13 + 42435222560580200*
              \[Lambda]^14 + 77826367183191354*\[Lambda]^15 + 
             116136745450061960*\[Lambda]^16 + 172727510280293514*
              \[Lambda]^17 + 210747670984176040*\[Lambda]^18 + 
             256310168420860554*\[Lambda]^19 + 256718132961487912*
              \[Lambda]^20 + 256310168420860554*\[Lambda]^21 + 
             210747670984176040*\[Lambda]^22 + 172727510280293514*
              \[Lambda]^23 + 116136745450061960*\[Lambda]^24 + 
             77826367183191354*\[Lambda]^25 + 42435222560580200*
              \[Lambda]^26 + 23055694977287994*\[Lambda]^27 + 
             10053700516367720*\[Lambda]^28 + 4366840984551354*\[Lambda]^29 + 
             1490100647620712*\[Lambda]^30 + 506177728391610*\[Lambda]^31 + 
             130635185619680*\[Lambda]^32 + 33529710750315*\[Lambda]^33 + 
             6187884370940*\[Lambda]^34 + 1133639167035*\[Lambda]^35 + 
             134909330260*\[Lambda]^36 + 15871697455*\[Lambda]^37 + 
             954117420*\[Lambda]^38 + 55835135*\[Lambda]^39 + 
             369512*\[Lambda]^40))/(42571939410*(1 + \[Lambda])^40) + 
          (1688*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 
             3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 
             1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 
             23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
             240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
             1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
             6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
             15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
             28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
             34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
             28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
             15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
             6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
             1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
             240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
             23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
             1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 
             36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 400*\[Lambda]^38 + 
             20*\[Lambda]^39 + \[Lambda]^40)*H[{0}, x])/
           (21945*(-1 + \[Lambda])*(1 + \[Lambda])^41)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(66676813065484359937/11949418906093468800 - (16*Zeta[3])/7) + 
    CF^2*(1320505358765302511/5974709453046734400 + (32*Zeta[3])/7)), 
 (2*a*CF)/11 + a^2*(CF*((-104274799*nl*TF)/64017954 + 
      2*nh*TF*((1629547920 - 21998896920*\[Lambda] + 85279674480*
           \[Lambda]^2 + 177756518940*\[Lambda]^3 - 2210699026536*
           \[Lambda]^4 + 3315505357164*\[Lambda]^5 + 19647366154416*
           \[Lambda]^6 - 72232685478954*\[Lambda]^7 - 53944625474740*
           \[Lambda]^8 + 647120751327050*\[Lambda]^9 - 497487394531400*
           \[Lambda]^10 - 3423173088062910*\[Lambda]^11 + 
          6646670230255580*\[Lambda]^12 + 10632204212744590*\[Lambda]^13 - 
          41357843210460560*\[Lambda]^14 - 8595104454224505*\[Lambda]^15 + 
          171504905196474990*\[Lambda]^16 - 104302688784629475*\[Lambda]^17 - 
          508359968849514180*\[Lambda]^18 + 692759350703740719*\[Lambda]^19 + 
          1047014936494300914*\[Lambda]^20 - 4640407703969859299598819*
           \[Lambda]^21 - 906692783197035448893726984*\[Lambda]^22 - 
          25738994254675501874470251735*\[Lambda]^23 - 
          377098332434292915850239881430*\[Lambda]^24 - 
          3634939317501097203589752439965*\[Lambda]^25 - 
          25650694675497390010319422059060*\[Lambda]^26 - 
          140635630902323635214607923586255*\[Lambda]^27 - 
          622128185884789391711121805923930*\[Lambda]^28 - 
          2278447390221909700164120905402445*\[Lambda]^29 - 
          7037466131883734081282829951759120*\[Lambda]^30 - 
          18585412336425296640877633931726280*\[Lambda]^31 - 
          42405824561106967808495526465485760*\[Lambda]^32 - 
          84261485284562001099064366300972920*\[Lambda]^33 - 
          146698937143331835473183893696137840*\[Lambda]^34 - 
          224808311558680463394854353681595640*\[Lambda]^35 - 
          304259753621026185569909346782448960*\[Lambda]^36 - 
          364516742370461468608747938227861640*\[Lambda]^37 - 
          387090056332256133699358638905619600*\[Lambda]^38 - 
          364516742370461468608747938227861640*\[Lambda]^39 - 
          304259753621026185569909346782448960*\[Lambda]^40 - 
          224808311558680463394854353681595640*\[Lambda]^41 - 
          146698937143331835473183893696137840*\[Lambda]^42 - 
          84261485284562001099064366300972920*\[Lambda]^43 - 
          42405824561106967808495526465485760*\[Lambda]^44 - 
          18585412336425296640877633931726280*\[Lambda]^45 - 
          7037466131883734081282829951759120*\[Lambda]^46 - 
          2278447390221909700164120905402445*\[Lambda]^47 - 
          622128185884789391711121805923930*\[Lambda]^48 - 
          140635630902323635214607923586255*\[Lambda]^49 - 
          25650694675497390010319422059060*\[Lambda]^50 - 
          3634939317501097203589752439965*\[Lambda]^51 - 
          377098332434292915850239881430*\[Lambda]^52 - 
          25738994254675501874470251735*\[Lambda]^53 - 
          906692783197035448893726984*\[Lambda]^54 - 
          4640407703969859299598819*\[Lambda]^55 + 1047014936494300914*
           \[Lambda]^56 + 692759350703740719*\[Lambda]^57 - 
          508359968849514180*\[Lambda]^58 - 104302688784629475*\[Lambda]^59 + 
          171504905196474990*\[Lambda]^60 - 8595104454224505*\[Lambda]^61 - 
          41357843210460560*\[Lambda]^62 + 10632204212744590*\[Lambda]^63 + 
          6646670230255580*\[Lambda]^64 - 3423173088062910*\[Lambda]^65 - 
          497487394531400*\[Lambda]^66 + 647120751327050*\[Lambda]^67 - 
          53944625474740*\[Lambda]^68 - 72232685478954*\[Lambda]^69 + 
          19647366154416*\[Lambda]^70 + 3315505357164*\[Lambda]^71 - 
          2210699026536*\[Lambda]^72 + 177756518940*\[Lambda]^73 + 
          85279674480*\[Lambda]^74 - 21998896920*\[Lambda]^75 + 
          1629547920*\[Lambda]^76)/(5697814681377996801624000*
          (-1 + \[Lambda])^2*\[Lambda]^21*(1 + \[Lambda])^32) - 
        ((-958269791046999600 - 259732777277695456800*\[Lambda] - 
           6224834160768556557225*\[Lambda]^2 - 71477335856248469760114*
            \[Lambda]^3 - 485385239738241900787554*\[Lambda]^4 - 
           1913187005560683138540562*\[Lambda]^5 - 1779215411322018419214322*
            \[Lambda]^6 + 32623250686267722803716526*\[Lambda]^7 + 
           275654278441203441995117518*\[Lambda]^8 + 
           1360344111796774373415082222*\[Lambda]^9 + 
           5013784606352134316936881561*\[Lambda]^10 + 
           14875430356556143203771295316*\[Lambda]^11 + 
           36805483764597352025288530412*\[Lambda]^12 + 
           77497350919283702630031989924*\[Lambda]^13 + 
           140666838853343585801126098952*\[Lambda]^14 + 
           222003207129906289048846702796*\[Lambda]^15 + 
           306414789332588703892494635156*\[Lambda]^16 + 
           371251706383182358906742525692*\[Lambda]^17 + 
           395691409903985328596940584074*\[Lambda]^18 + 
           371251706383181797676780221912*\[Lambda]^19 + 
           306414789332588890969148736416*\[Lambda]^20 + 
           222003207129906737162692573256*\[Lambda]^21 + 
           140666838853343281653246598172*\[Lambda]^22 + 
           77497350919283428804654563344*\[Lambda]^23 + 
           36805483764597673392222139112*\[Lambda]^24 + 
           14875430356556251389965750816*\[Lambda]^25 + 
           5013784606351875127718859211*\[Lambda]^26 + 
           1360344111796775567387230822*\[Lambda]^27 + 
           275654278441368988782450214*\[Lambda]^28 + 
           32623250686221552839809382*\[Lambda]^29 - 
           1779215411405095806238954*\[Lambda]^30 - 1913187005513475357943354*
            \[Lambda]^31 - 485385239707403791374058*\[Lambda]^32 - 
           71477335887272898994906*\[Lambda]^33 - 6224834167330142904793*
            \[Lambda]^34 - 259732762058871952664*\[Lambda]^35 - 
           958270749416942984*\[Lambda]^36 - 5705351887928*\[Lambda]^37 + 
           1682651086424*\[Lambda]^38 + 1577955318632*\[Lambda]^39 - 
           899103164344*\[Lambda]^40 - 276090583384*\[Lambda]^41 + 
           313267580087*\[Lambda]^42 + 4735289174*\[Lambda]^43 - 
           76948111058*\[Lambda]^44 + 15018570406*\[Lambda]^45 + 
           12750199546*\[Lambda]^46 - 5416582738*\[Lambda]^47 - 
           1102431946*\[Lambda]^48 + 1056569822*\[Lambda]^49 - 
           52328584*\[Lambda]^50 - 120226414*\[Lambda]^51 + 
           28402682*\[Lambda]^52 + 5919298*\[Lambda]^53 - 
           3332714*\[Lambda]^54 + 221578*\[Lambda]^55 + 131138*\[Lambda]^56 - 
           31654*\[Lambda]^57 + 2261*\[Lambda]^58)*H[{0}, x])/
         (7905725776137746700*(-1 + \[Lambda])^3*(1 + \[Lambda])^33) - 
        (7*(-1 + \[Lambda])^44*H[{1}, x])/(24475931195472900*\[Lambda]^22) + 
        (308*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((2*CA*CF)/3 + (44917735*CF^2)/21339318 - (8*CF*nl*TF)/33)*
     Log[Q^2/\[Mu]^2] + CA*CF*(66838510870920166297/12518438854002681600 - 
      (24*Zeta[3])/11) + CF^2*(2330892767166589343/6259219427001340800 + 
      (48*Zeta[3])/11)), (4*a*CF)/23 + 
  a^2*(CF*((-2416023361*nl*TF)/1539340803 + 
      2*nh*TF*((2560718160 - 34569695160*\[Lambda] + 128889480720*
           \[Lambda]^2 + 348471062940*\[Lambda]^3 - 3739416729048*
           \[Lambda]^4 + 4616846806572*\[Lambda]^5 + 37956354671664*
           \[Lambda]^6 - 123649333773966*\[Lambda]^7 - 149992946415884*
           \[Lambda]^8 + 1249131129151906*\[Lambda]^9 - 581351221671792*
           \[Lambda]^10 - 7526588576879372*\[Lambda]^11 + 
          11923529190325720*\[Lambda]^12 + 28483197506024580*\[Lambda]^13 - 
          86662197388647760*\[Lambda]^14 - 52301363663648935*\[Lambda]^15 + 
          409934268617738370*\[Lambda]^16 - 120183290328256375*\[Lambda]^17 - 
          1402857692426024560*\[Lambda]^18 + 1402923694572360972*
           \[Lambda]^19 + 3512519653326835272*\[Lambda]^20 - 
          6430969773894266436*\[Lambda]^21 - 31122048508729010067767166*
           \[Lambda]^22 - 6413471451645354341661780444*\[Lambda]^23 - 
          193014718320841458933649419429*\[Lambda]^24 - 
          3004815808704885802877240526672*\[Lambda]^25 - 
          30845581071494960227949598161382*\[Lambda]^26 - 
          232340354524302313131234204677280*\[Lambda]^27 - 
          1363006390452742363552783201220940*\[Lambda]^28 - 
          6467971149832658098497073603749960*\[Lambda]^29 - 
          25479695089841049787450332063700260*\[Lambda]^30 - 
          84899023752701205478117978275685725*\[Lambda]^31 - 
          242632314799010776827619523596026030*\[Lambda]^32 - 
          601115925203966774620394471810924205*\[Lambda]^33 - 
          1301687943091151977547307839584701540*\[Lambda]^34 - 
          2479579979788171572533879805642028740*\[Lambda]^35 - 
          4175664594633627884138542519663413300*\[Lambda]^36 - 
          6240121740745699554162807659191158300*\[Lambda]^37 - 
          8298295822635498016446991853461248660*\[Lambda]^38 - 
          9838839683969444205362633827558547400*\[Lambda]^39 - 
          10412189904454273051355708846966228310*\[Lambda]^40 - 
          9838839683969444205362633827558547400*\[Lambda]^41 - 
          8298295822635498016446991853461248660*\[Lambda]^42 - 
          6240121740745699554162807659191158300*\[Lambda]^43 - 
          4175664594633627884138542519663413300*\[Lambda]^44 - 
          2479579979788171572533879805642028740*\[Lambda]^45 - 
          1301687943091151977547307839584701540*\[Lambda]^46 - 
          601115925203966774620394471810924205*\[Lambda]^47 - 
          242632314799010776827619523596026030*\[Lambda]^48 - 
          84899023752701205478117978275685725*\[Lambda]^49 - 
          25479695089841049787450332063700260*\[Lambda]^50 - 
          6467971149832658098497073603749960*\[Lambda]^51 - 
          1363006390452742363552783201220940*\[Lambda]^52 - 
          232340354524302313131234204677280*\[Lambda]^53 - 
          30845581071494960227949598161382*\[Lambda]^54 - 
          3004815808704885802877240526672*\[Lambda]^55 - 
          193014718320841458933649419429*\[Lambda]^56 - 
          6413471451645354341661780444*\[Lambda]^57 - 
          31122048508729010067767166*\[Lambda]^58 - 6430969773894266436*
           \[Lambda]^59 + 3512519653326835272*\[Lambda]^60 + 
          1402923694572360972*\[Lambda]^61 - 1402857692426024560*
           \[Lambda]^62 - 120183290328256375*\[Lambda]^63 + 
          409934268617738370*\[Lambda]^64 - 52301363663648935*\[Lambda]^65 - 
          86662197388647760*\[Lambda]^66 + 28483197506024580*\[Lambda]^67 + 
          11923529190325720*\[Lambda]^68 - 7526588576879372*\[Lambda]^69 - 
          581351221671792*\[Lambda]^70 + 1249131129151906*\[Lambda]^71 - 
          149992946415884*\[Lambda]^72 - 123649333773966*\[Lambda]^73 + 
          37956354671664*\[Lambda]^74 + 4616846806572*\[Lambda]^75 - 
          3739416729048*\[Lambda]^76 + 348471062940*\[Lambda]^77 + 
          128889480720*\[Lambda]^78 - 34569695160*\[Lambda]^79 + 
          2560718160*\[Lambda]^80)/(39658085140272989102212500*
          (-1 + \[Lambda])^2*\[Lambda]^22*(1 + \[Lambda])^34) - 
        (2*(-12759570587310592500 - 3636477617383518862500*\[Lambda] - 
           91304431136139151643769*\[Lambda]^2 - 1090545570823878560378484*
            \[Lambda]^3 - 7552541212723617302085439*\[Lambda]^4 - 
           27982319972986715161448644*\[Lambda]^5 + 
           14114511949651881222708316*\[Lambda]^6 + 
           956142220682147772087076248*\[Lambda]^7 + 
           7454189205527250863962738208*\[Lambda]^8 + 
           37793076241960059526747471678*\[Lambda]^9 + 
           147126610089087642228973542848*\[Lambda]^10 + 
           467078545196811430928824900408*\[Lambda]^11 + 
           1247004447473908773044626807184*\[Lambda]^12 + 
           2852160551094311205845759834234*\[Lambda]^13 + 
           5657666440531483617880603878384*\[Lambda]^14 + 
           9816399687958966383232221792984*\[Lambda]^15 + 
           14987725361434781501579259319184*\[Lambda]^16 + 
           20221513855531393686729031827404*\[Lambda]^17 + 
           24176865784209701384660527431904*\[Lambda]^18 + 
           25655838617027558687030388879704*\[Lambda]^19 + 
           24176865784209708084615116174704*\[Lambda]^20 + 
           20221513855531391554925299045604*\[Lambda]^21 + 
           14987725361434776060404017552304*\[Lambda]^22 + 
           9816399687958969892984454314904*\[Lambda]^23 + 
           5657666440531487087440245869904*\[Lambda]^24 + 
           2852160551094307415337013506854*\[Lambda]^25 + 
           1247004447473907236175559356104*\[Lambda]^26 + 
           467078545196814590418461142424*\[Lambda]^27 + 
           147126610089087829632158903624*\[Lambda]^28 + 
           37793076241957943251896947074*\[Lambda]^29 + 
           7454189205527693194958784224*\[Lambda]^30 + 
           956142220683287182481004824*\[Lambda]^31 + 
           14114511949112535651936924*\[Lambda]^32 - 
           27982319973462277194074676*\[Lambda]^33 - 
           7552541212332408705433951*\[Lambda]^34 - 1090545570688726550716276*
            \[Lambda]^35 - 91304431347236782912601*\[Lambda]^36 - 
           3636477626693275753396*\[Lambda]^37 - 12759481935222425396*
            \[Lambda]^38 - 16414436596096*\[Lambda]^39 - 28717395484096*
            \[Lambda]^40 + 11924392842054*\[Lambda]^41 + 6709597005804*
            \[Lambda]^42 - 5036700226096*\[Lambda]^43 - 850276715596*
            \[Lambda]^44 + 1508301148354*\[Lambda]^45 - 
           96543650896*\[Lambda]^46 - 325445818016*\[Lambda]^47 + 
           84568960784*\[Lambda]^48 + 46837166684*\[Lambda]^49 - 
           24042696216*\[Lambda]^50 - 3046598016*\[Lambda]^51 + 
           4094960408*\[Lambda]^52 - 353466652*\[Lambda]^53 - 
           414365072*\[Lambda]^54 + 110626208*\[Lambda]^55 + 
           17111248*\[Lambda]^56 - 11291434*\[Lambda]^57 + 
           895356*\[Lambda]^58 + 397936*\[Lambda]^59 - 99484*\[Lambda]^60 + 
           7106*\[Lambda]^61)*H[{0}, x])/(220102592631107720625*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^35) - 
        (44*(-1 + \[Lambda])^46*H[{1}, x])/(681432175328506875*
          \[Lambda]^23) + (8096*\[Lambda]^2*H[{0, 0}, x])/
         (25*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/69 + (349788811*CF^2)/171037867 - (16*CF*nl*TF)/69)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-208763341195*nl*TF)/16357035372678 + 
        2*nh*TF*((1834364400593574942892800 - 1389017808752716044302400*
             \[Lambda] - 541227166172004862947196800*\[Lambda]^2 - 
            6980640318357244170278446800*\[Lambda]^3 - 
            42111640133769937904890805088*\[Lambda]^4 - 
            126033483895304991443043317712*\[Lambda]^5 - 
            39147769096538348370913012224*\[Lambda]^6 + 
            1130217152971177020346952679324*\[Lambda]^7 + 
            3914231293744475045081832868776*\[Lambda]^8 + 
            2631802865043181793673664254300*\[Lambda]^9 - 
            18278955980245378197577698220320*\[Lambda]^10 - 
            55102020169627729974374539849008*\[Lambda]^11 - 
            19852199708998524724846943853312*\[Lambda]^12 + 
            209666614765012774209913681196112*\[Lambda]^13 + 
            436736857114943629168391887041888*\[Lambda]^14 - 
            82205431197546431410872347156073*\[Lambda]^15 - 
            1591231933505069932908368164489302*\[Lambda]^16 - 
            1944164402887720175958599229879033*\[Lambda]^17 + 
            2005755117293226723273224815210008*\[Lambda]^18 + 
            7584919615980853506087107745496152*\[Lambda]^19 + 
            3928484343781111359878544124579128*\[Lambda]^20 - 
            12867438322492853732257803070969608*\[Lambda]^21 - 
            21850283848586261255722139507239512*\[Lambda]^22 + 
            3390824639010578022023381755486197*\[Lambda]^23 + 
            43486811607066320515165347516230718*\[Lambda]^24 + 
            34243038998006566620742230032006877*\[Lambda]^25 - 
            39835199997365630601832866685678272*\[Lambda]^26 - 
            85673964174762531752558499247946988*\[Lambda]^27 - 
            13701538857574871923211034976642296*\[Lambda]^28 + 
            103279804471107991166891572785192372*\[Lambda]^29 + 
            95946645474236768588711992101049536*\[Lambda]^30 - 
            50718019288959634462652834730670089*\[Lambda]^31 - 
            142443755454904511916171838430259526*\[Lambda]^32 - 
            46397924292370899987635047418539921*\[Lambda]^33 + 
            106608073772576402842225960651390840*\[Lambda]^34 + 
            107984735224910401413800110182931064*\[Lambda]^35 - 
            31764399357109517232629830940416856*\[Lambda]^36 - 
            124479348702075006435973870900200424*\[Lambda]^37 - 
            78547828652529492562688466695438136*\[Lambda]^38 - 
            10083707632976007967967885720501639*\[Lambda]^39 - 
            27769327772017833399832000716734026*\[Lambda]^40 - 
            122693192886443811306936221922566279*\[Lambda]^41 - 
            173096599218559584093645155511414976*\[Lambda]^42 - 
            177816368926580989899518210003603624*\[Lambda]^43 - 
            154800327085591329222542759126772496*\[Lambda]^44 - 
            177816368926580989899518210003603624*\[Lambda]^45 - 
            173096599218559584093645155511414976*\[Lambda]^46 - 
            122693192886443811306936221922566279*\[Lambda]^47 - 
            27769327772017833399832000716734026*\[Lambda]^48 - 
            10083707632976007967967885720501639*\[Lambda]^49 - 
            78547828652529492562688466695438136*\[Lambda]^50 - 
            124479348702075006435973870900200424*\[Lambda]^51 - 
            31764399357109517232629830940416856*\[Lambda]^52 + 
            107984735224910401413800110182931064*\[Lambda]^53 + 
            106608073772576402842225960651390840*\[Lambda]^54 - 
            46397924292370899987635047418539921*\[Lambda]^55 - 
            142443755454904511916171838430259526*\[Lambda]^56 - 
            50718019288959634462652834730670089*\[Lambda]^57 + 
            95946645474236768588711992101049536*\[Lambda]^58 + 
            103279804471107991166891572785192372*\[Lambda]^59 - 
            13701538857574871923211034976642296*\[Lambda]^60 - 
            85673964174762531752558499247946988*\[Lambda]^61 - 
            39835199997365630601832866685678272*\[Lambda]^62 + 
            34243038998006566620742230032006877*\[Lambda]^63 + 
            43486811607066320515165347516230718*\[Lambda]^64 + 
            3390824639010578022023381755486197*\[Lambda]^65 - 
            21850283848586261255722139507239512*\[Lambda]^66 - 
            12867438322492853732257803070969608*\[Lambda]^67 + 
            3928484343781111359878544124579128*\[Lambda]^68 + 
            7584919615980853506087107745496152*\[Lambda]^69 + 
            2005755117293226723273224815210008*\[Lambda]^70 - 
            1944164402887720175958599229879033*\[Lambda]^71 - 
            1591231933505069932908368164489302*\[Lambda]^72 - 
            82205431197546431410872347156073*\[Lambda]^73 + 
            436736857114943629168391887041888*\[Lambda]^74 + 
            209666614765012774209913681196112*\[Lambda]^75 - 
            19852199708998524724846943853312*\[Lambda]^76 - 
            55102020169627729974374539849008*\[Lambda]^77 - 
            18278955980245378197577698220320*\[Lambda]^78 + 
            2631802865043181793673664254300*\[Lambda]^79 + 
            3914231293744475045081832868776*\[Lambda]^80 + 
            1130217152971177020346952679324*\[Lambda]^81 - 
            39147769096538348370913012224*\[Lambda]^82 - 
            126033483895304991443043317712*\[Lambda]^83 - 
            42111640133769937904890805088*\[Lambda]^84 - 
            6980640318357244170278446800*\[Lambda]^85 - 
            541227166172004862947196800*\[Lambda]^86 - 
            1389017808752716044302400*\[Lambda]^87 + 
            1834364400593574942892800*\[Lambda]^88)/
           (2855847103812199256760000*\[Lambda]^22*(1 + \[Lambda])^44) + 
          ((342601043344560 - 516375218759400*\[Lambda] - 101348667160060320*
              \[Lambda]^2 - 1227595935734908740*\[Lambda]^3 - 
             6751872007999366248*\[Lambda]^4 - 15894353964183366672*
              \[Lambda]^5 + 20879276598586269864*\[Lambda]^6 + 
             248198721218295033186*\[Lambda]^7 + 583388429470860233220*
              \[Lambda]^8 - 336047317994141081328*\[Lambda]^9 - 
             4757305164826303581492*\[Lambda]^10 - 8408816259831560959386*
              \[Lambda]^11 + 8481927065635915035816*\[Lambda]^12 + 
             55587299148871465387440*\[Lambda]^13 + 57477284699978000263896*
              \[Lambda]^14 - 127524638839101306981381*\[Lambda]^15 - 
             393567738093483474534678*\[Lambda]^16 - 123638357272931526094272*
              \[Lambda]^17 + 1032770839181991952062510*\[Lambda]^18 + 
             1617366359858232111242373*\[Lambda]^19 - 
             796518021193576571205288*\[Lambda]^20 - 
             4789994473673369919900144*\[Lambda]^21 - 
             3278026086035425525820376*\[Lambda]^22 + 
             6733980557445479618665560*\[Lambda]^23 + 
             12945978789911381965592856*\[Lambda]^24 - 
             328597652389789992391476*\[Lambda]^25 - 
             22541964670076320239709848*\[Lambda]^26 - 
             18830196403705742804869722*\[Lambda]^27 + 
             18522667655522122669737636*\[Lambda]^28 + 
             41563516256759512099697088*\[Lambda]^29 + 
             7329227947160371274375004*\[Lambda]^30 - 
             46758849537096006587714940*\[Lambda]^31 - 
             42448127934132700966465628*\[Lambda]^32 + 
             22406170474039712972630956*\[Lambda]^33 + 
             60027003582853223922707548*\[Lambda]^34 + 
             18506499520143881397238794*\[Lambda]^35 - 
             41867606669241188771814480*\[Lambda]^36 - 
             37526756549019592599525888*\[Lambda]^37 + 
             19955838487438109430424528*\[Lambda]^38 + 
             58422651749159949323972023*\[Lambda]^39 + 
             45409351954901275945503298*\[Lambda]^40 + 
             30311853348817669919126928*\[Lambda]^41 + 
             40216926222650348611673478*\[Lambda]^42 + 
             78172722534056109667339569*\[Lambda]^43 + 
             96819027278362290808935504*\[Lambda]^44 + 
             111169631573420692544762784*\[Lambda]^45 + 
             99521406632006316368439504*\[Lambda]^46 + 
             83127084682403489859763569*\[Lambda]^47 + 
             45962813684639026231289478*\[Lambda]^48 + 
             36220104977707126498166928*\[Lambda]^49 + 
             50194676805905526569343298*\[Lambda]^50 + 
             62133536853818241029612023*\[Lambda]^51 + 
             22290355922169644804008528*\[Lambda]^52 - 
             36092145270630980063973888*\[Lambda]^53 - 
             41151119556884392504866480*\[Lambda]^54 + 
             18858832178452007762685294*\[Lambda]^55 + 
             60166419916321929891998548*\[Lambda]^56 + 
             22460692814276818400240956*\[Lambda]^57 - 
             42431309102896124339284628*\[Lambda]^58 - 
             46753712712661882645732440*\[Lambda]^59 + 
             7330425293628931270745004*\[Lambda]^60 + 
             41563792731751964001017088*\[Lambda]^61 + 
             18522713763160813916331636*\[Lambda]^62 - 
             18830188792101465598671222*\[Lambda]^63 - 
             22541963850541426693648848*\[Lambda]^64 - 
             328597565327400085261476*\[Lambda]^65 + 
             12945978794650748452931856*\[Lambda]^66 + 
             6733980557696450146632060*\[Lambda]^67 - 
             3278026086033947293064376*\[Lambda]^68 - 
             4789994473673369919900144*\[Lambda]^69 - 
             796518021193576571205288*\[Lambda]^70 + 
             1617366359858232111242373*\[Lambda]^71 + 
             1032770839181991952062510*\[Lambda]^72 - 
             123638357272931526094272*\[Lambda]^73 - 393567738093483474534678*
              \[Lambda]^74 - 127524638839101306981381*\[Lambda]^75 + 
             57477284699978000263896*\[Lambda]^76 + 55587299148871465387440*
              \[Lambda]^77 + 8481927065635915035816*\[Lambda]^78 - 
             8408816259831560959386*\[Lambda]^79 - 4757305164826303581492*
              \[Lambda]^80 - 336047317994141081328*\[Lambda]^81 + 
             583388429470860233220*\[Lambda]^82 + 248198721218295033186*
              \[Lambda]^83 + 20879276598586269864*\[Lambda]^84 - 
             15894353964183366672*\[Lambda]^85 - 6751872007999366248*
              \[Lambda]^86 - 1227595935734908740*\[Lambda]^87 - 
             101348667160060320*\[Lambda]^88 - 516375218759400*\[Lambda]^89 + 
             342601043344560*\[Lambda]^90)*H[{0}, x])/(533381588239500*
            (-1 + \[Lambda])*\[Lambda]^22*(1 + \[Lambda])^45) + 
          (127*(7759752 + 1317430593*\[Lambda] + 24886323990*\[Lambda]^2 + 
             458337850053*\[Lambda]^3 + 4326906762552*\[Lambda]^4 + 
             40414265814390*\[Lambda]^5 + 246361755535500*\[Lambda]^6 + 
             1491726562149830*\[Lambda]^7 + 6531645055063040*\[Lambda]^8 + 
             28456684221593095*\[Lambda]^9 + 94819473068588642*\[Lambda]^10 + 
             314663194652592715*\[Lambda]^11 + 826663743245522864*
              \[Lambda]^12 + 2164178461361917468*\[Lambda]^13 + 
             4587750947218206680*\[Lambda]^14 + 9694946326918938652*
              \[Lambda]^15 + 16842435643971673208*\[Lambda]^16 + 
             29174658162395535532*\[Lambda]^17 + 41962251134807634488*
              \[Lambda]^18 + 60189102408534415212*\[Lambda]^19 + 
             72124390042884682360*\[Lambda]^20 + 86196252793560033020*
              \[Lambda]^21 + 86310108434716837528*\[Lambda]^22 + 
             86196252793560033020*\[Lambda]^23 + 72124390042884682360*
              \[Lambda]^24 + 60189102408534415212*\[Lambda]^25 + 
             41962251134807634488*\[Lambda]^26 + 29174658162395535532*
              \[Lambda]^27 + 16842435643971673208*\[Lambda]^28 + 
             9694946326918938652*\[Lambda]^29 + 4587750947218206680*
              \[Lambda]^30 + 2164178461361917468*\[Lambda]^31 + 
             826663743245522864*\[Lambda]^32 + 314663194652592715*
              \[Lambda]^33 + 94819473068588642*\[Lambda]^34 + 
             28456684221593095*\[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
             1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
             40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
             458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
             1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44)*H[{1}, x])/
           (355587725493*(1 + \[Lambda])^44) - 
          (8*(63987 - 462*\[Lambda] - 18950736*\[Lambda]^2 - 
             257653914*\[Lambda]^3 - 1641212475*\[Lambda]^4 - 
             5358675840*\[Lambda]^5 - 3780816480*\[Lambda]^6 + 
             41281813440*\[Lambda]^7 + 168324541560*\[Lambda]^8 + 
             173408472720*\[Lambda]^9 - 655330945248*\[Lambda]^10 - 
             2495029540752*\[Lambda]^11 - 1824276176856*\[Lambda]^12 + 
             8027994171456*\[Lambda]^13 + 21721846960800*\[Lambda]^14 + 
             4925071630080*\[Lambda]^15 - 68069227863420*\[Lambda]^16 - 
             112926315133800*\[Lambda]^17 + 48996546597600*\[Lambda]^18 + 
             370305669418440*\[Lambda]^19 + 321203376735612*\[Lambda]^20 - 
             504865883219712*\[Lambda]^21 - 1253939564615136*\[Lambda]^22 - 
             268128938019264*\[Lambda]^23 + 2135351579306521*\[Lambda]^24 + 
             2513784630030046*\[Lambda]^25 - 1293129092396384*\[Lambda]^26 - 
             5103511047697734*\[Lambda]^27 - 2401970194943529*\[Lambda]^28 + 
             5152154573658960*\[Lambda]^29 + 7208206162007872*\[Lambda]^30 - 
             866293681429232*\[Lambda]^31 - 9010694662484186*\[Lambda]^32 - 
             5483960609167404*\[Lambda]^33 + 5495152689338256*\[Lambda]^34 + 
             9036832984329276*\[Lambda]^35 + 939318299539746*\[Lambda]^36 - 
             7044823282998144*\[Lambda]^37 - 4790575146293184*\[Lambda]^38 + 
             3073020600596160*\[Lambda]^39 + 6397127955906132*\[Lambda]^40 + 
             3381099412896408*\[Lambda]^41 + 741426422949184*\[Lambda]^42 + 
             1900755695809096*\[Lambda]^43 + 5208411369804076*\[Lambda]^44 + 
             6726003221218176*\[Lambda]^45 + 7329613565136576*\[Lambda]^46 + 
             6726003221218176*\[Lambda]^47 + 5208411369804076*\[Lambda]^48 + 
             1900755695809096*\[Lambda]^49 + 741426422949184*\[Lambda]^50 + 
             3381099412896408*\[Lambda]^51 + 6397127955906132*\[Lambda]^52 + 
             3073020600596160*\[Lambda]^53 - 4790575146293184*\[Lambda]^54 - 
             7044823282998144*\[Lambda]^55 + 939318299539746*\[Lambda]^56 + 
             9036832984329276*\[Lambda]^57 + 5495152689338256*\[Lambda]^58 - 
             5483960609167404*\[Lambda]^59 - 9010694662484186*\[Lambda]^60 - 
             866293681429232*\[Lambda]^61 + 7208206162007872*\[Lambda]^62 + 
             5152154573658960*\[Lambda]^63 - 2401970194943529*\[Lambda]^64 - 
             5103511047697734*\[Lambda]^65 - 1293129092396384*\[Lambda]^66 + 
             2513784630030046*\[Lambda]^67 + 2135351579306521*\[Lambda]^68 - 
             268128938019264*\[Lambda]^69 - 1253939564615136*\[Lambda]^70 - 
             504865883219712*\[Lambda]^71 + 321203376735612*\[Lambda]^72 + 
             370305669418440*\[Lambda]^73 + 48996546597600*\[Lambda]^74 - 
             112926315133800*\[Lambda]^75 - 68069227863420*\[Lambda]^76 + 
             4925071630080*\[Lambda]^77 + 21721846960800*\[Lambda]^78 + 
             8027994171456*\[Lambda]^79 - 1824276176856*\[Lambda]^80 - 
             2495029540752*\[Lambda]^81 - 655330945248*\[Lambda]^82 + 
             173408472720*\[Lambda]^83 + 168324541560*\[Lambda]^84 + 
             41281813440*\[Lambda]^85 - 3780816480*\[Lambda]^86 - 
             5358675840*\[Lambda]^87 - 1641212475*\[Lambda]^88 - 
             257653914*\[Lambda]^89 - 18950736*\[Lambda]^90 - 
             462*\[Lambda]^91 + 63987*\[Lambda]^92)*H[{-1, 0}, x])/
           (398475*(-1 + \[Lambda])*\[Lambda]^23*(1 + \[Lambda])^45) + 
          (4*\[Lambda]*(6350 + 68838*\[Lambda] - 3394776*\[Lambda]^2 - 
             86024576*\[Lambda]^3 - 1016679972*\[Lambda]^4 - 
             6042203244*\[Lambda]^5 - 23799472620*\[Lambda]^6 - 
             50802984540*\[Lambda]^7 - 128457130725*\[Lambda]^8 - 
             483651919905*\[Lambda]^9 - 3098442785130*\[Lambda]^10 - 
             10346410573002*\[Lambda]^11 - 27788177768631*\[Lambda]^12 - 
             41905616699331*\[Lambda]^13 - 70831648282032*\[Lambda]^14 - 
             113283810537744*\[Lambda]^15 - 339811214776110*\[Lambda]^16 - 
             556531479762390*\[Lambda]^17 - 659678503805860*\[Lambda]^18 + 
             65589504939420*\[Lambda]^19 + 417736121503470*\[Lambda]^20 - 
             309377380267802*\[Lambda]^21 - 2655007828097016*\[Lambda]^22 - 
             1897502745362616*\[Lambda]^23 + 3277849387372098*\[Lambda]^24 + 
             7889694685190010*\[Lambda]^25 + 1658186201751156*\[Lambda]^26 - 
             10823210713847532*\[Lambda]^27 - 11047518477491562*
              \[Lambda]^28 + 8420473701445806*\[Lambda]^29 + 
             22831083616952688*\[Lambda]^30 + 6276357167647248*\[Lambda]^31 - 
             24176135936769201*\[Lambda]^32 - 24411829154223021*
              \[Lambda]^33 + 10582401443075658*\[Lambda]^34 + 
             32921519955543450*\[Lambda]^35 + 10576184758811441*
              \[Lambda]^36 - 24434404401070587*\[Lambda]^37 - 
             24223776228195852*\[Lambda]^38 + 6168079762730116*\[Lambda]^39 + 
             22662360583177623*\[Lambda]^40 + 8104620315296043*\[Lambda]^41 - 
             11431146068717826*\[Lambda]^42 - 11420741182408866*
              \[Lambda]^43 + 1135299151706013*\[Lambda]^44 + 
             7210441551958305*\[Lambda]^45 + 2957431879787616*\[Lambda]^46 - 
             2247221044186272*\[Lambda]^47 - 2478207779865972*\[Lambda]^48 - 
             147306878048484*\[Lambda]^49 + 963927368462520*\[Lambda]^50 + 
             485768585194200*\[Lambda]^51 - 134571261811140*\[Lambda]^52 - 
             218982898480500*\[Lambda]^53 - 50390325992160*\[Lambda]^54 + 
             41081558368032*\[Lambda]^55 + 29556811044936*\[Lambda]^56 + 
             2012260091688*\[Lambda]^57 - 5519095786512*\[Lambda]^58 - 
             2486218253904*\[Lambda]^59 + 15251793480*\[Lambda]^60 + 
             381128184360*\[Lambda]^61 + 135187889760*\[Lambda]^62 + 
             4733578080*\[Lambda]^63 - 11152390095*\[Lambda]^64 - 
             4150675683*\[Lambda]^65 - 716109534*\[Lambda]^66 - 
             56850822*\[Lambda]^67 - 193347*\[Lambda]^68 + 
             191961*\[Lambda]^69)*H[{0, 0}, x])/(398475*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^45) - (2032*\[Lambda]*(1 + 22*\[Lambda] + 
             484*\[Lambda]^2 + 5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 
             355740*\[Lambda]^5 + 2371600*\[Lambda]^6 + 
             11265100*\[Lambda]^7 + 53509225*\[Lambda]^8 + 
             192633210*\[Lambda]^9 + 693479556*\[Lambda]^10 + 
             1964858742*\[Lambda]^11 + 5567099769*\[Lambda]^12 + 
             12724799472*\[Lambda]^13 + 29085255936*\[Lambda]^14 + 
             54534854880*\[Lambda]^15 + 102252852900*\[Lambda]^16 + 
             159059993400*\[Lambda]^17 + 247426656400*\[Lambda]^18 + 
             321654653320*\[Lambda]^19 + 418151049316*\[Lambda]^20 + 
             456164781072*\[Lambda]^21 + 497634306624*\[Lambda]^22 + 
             456164781072*\[Lambda]^23 + 418151049316*\[Lambda]^24 + 
             321654653320*\[Lambda]^25 + 247426656400*\[Lambda]^26 + 
             159059993400*\[Lambda]^27 + 102252852900*\[Lambda]^28 + 
             54534854880*\[Lambda]^29 + 29085255936*\[Lambda]^30 + 
             12724799472*\[Lambda]^31 + 5567099769*\[Lambda]^32 + 
             1964858742*\[Lambda]^33 + 693479556*\[Lambda]^34 + 
             192633210*\[Lambda]^35 + 53509225*\[Lambda]^36 + 
             11265100*\[Lambda]^37 + 2371600*\[Lambda]^38 + 
             355740*\[Lambda]^39 + 53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 
             484*\[Lambda]^42 + 22*\[Lambda]^43 + \[Lambda]^44)*H[{0, 1}, x])/
           (15939*(-1 + \[Lambda])*(1 + \[Lambda])^45) + 
          (4*(-1 + \[Lambda])^21*(3047 - 67056*\[Lambda] - 
             64007*\[Lambda]^2 - 64008*\[Lambda]^3 - 64008*\[Lambda]^4 - 
             64008*\[Lambda]^5 - 64008*\[Lambda]^6 - 64008*\[Lambda]^7 - 
             64008*\[Lambda]^8 - 64008*\[Lambda]^9 - 64008*\[Lambda]^10 - 
             64008*\[Lambda]^11 - 64008*\[Lambda]^12 - 64008*\[Lambda]^13 - 
             64008*\[Lambda]^14 - 64008*\[Lambda]^15 - 64008*\[Lambda]^16 - 
             64008*\[Lambda]^17 - 64008*\[Lambda]^18 - 64008*\[Lambda]^19 - 
             64008*\[Lambda]^20 - 64008*\[Lambda]^21 - 64008*\[Lambda]^22 - 
             64008*\[Lambda]^23 - 64007*\[Lambda]^24 - 67056*\[Lambda]^25 + 
             3047*\[Lambda]^26)*H[{1, 0}, x])/(18975*\[Lambda]^23*
            (1 + \[Lambda])))) + CF*((-1016*nl*TF)/366597 + 
        2*nh*TF*((-127*(7759752 + 1317430593*\[Lambda] + 24886323990*
              \[Lambda]^2 + 458337850053*\[Lambda]^3 + 4326906762552*
              \[Lambda]^4 + 40414265814390*\[Lambda]^5 + 246361755535500*
              \[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 6531645055063040*
              \[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 94819473068588642*
              \[Lambda]^10 + 314663194652592715*\[Lambda]^11 + 
             826663743245522864*\[Lambda]^12 + 2164178461361917468*
              \[Lambda]^13 + 4587750947218206680*\[Lambda]^14 + 
             9694946326918938652*\[Lambda]^15 + 16842435643971673208*
              \[Lambda]^16 + 29174658162395535532*\[Lambda]^17 + 
             41962251134807634488*\[Lambda]^18 + 60189102408534415212*
              \[Lambda]^19 + 72124390042884682360*\[Lambda]^20 + 
             86196252793560033020*\[Lambda]^21 + 86310108434716837528*
              \[Lambda]^22 + 86196252793560033020*\[Lambda]^23 + 
             72124390042884682360*\[Lambda]^24 + 60189102408534415212*
              \[Lambda]^25 + 41962251134807634488*\[Lambda]^26 + 
             29174658162395535532*\[Lambda]^27 + 16842435643971673208*
              \[Lambda]^28 + 9694946326918938652*\[Lambda]^29 + 
             4587750947218206680*\[Lambda]^30 + 2164178461361917468*
              \[Lambda]^31 + 826663743245522864*\[Lambda]^32 + 
             314663194652592715*\[Lambda]^33 + 94819473068588642*
              \[Lambda]^34 + 28456684221593095*\[Lambda]^35 + 
             6531645055063040*\[Lambda]^36 + 1491726562149830*\[Lambda]^37 + 
             246361755535500*\[Lambda]^38 + 40414265814390*\[Lambda]^39 + 
             4326906762552*\[Lambda]^40 + 458337850053*\[Lambda]^41 + 
             24886323990*\[Lambda]^42 + 1317430593*\[Lambda]^43 + 
             7759752*\[Lambda]^44))/(711175450986*(1 + \[Lambda])^44) + 
          (1016*\[Lambda]*(1 + 22*\[Lambda] + 484*\[Lambda]^2 + 
             5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 355740*\[Lambda]^5 + 
             2371600*\[Lambda]^6 + 11265100*\[Lambda]^7 + 
             53509225*\[Lambda]^8 + 192633210*\[Lambda]^9 + 
             693479556*\[Lambda]^10 + 1964858742*\[Lambda]^11 + 
             5567099769*\[Lambda]^12 + 12724799472*\[Lambda]^13 + 
             29085255936*\[Lambda]^14 + 54534854880*\[Lambda]^15 + 
             102252852900*\[Lambda]^16 + 159059993400*\[Lambda]^17 + 
             247426656400*\[Lambda]^18 + 321654653320*\[Lambda]^19 + 
             418151049316*\[Lambda]^20 + 456164781072*\[Lambda]^21 + 
             497634306624*\[Lambda]^22 + 456164781072*\[Lambda]^23 + 
             418151049316*\[Lambda]^24 + 321654653320*\[Lambda]^25 + 
             247426656400*\[Lambda]^26 + 159059993400*\[Lambda]^27 + 
             102252852900*\[Lambda]^28 + 54534854880*\[Lambda]^29 + 
             29085255936*\[Lambda]^30 + 12724799472*\[Lambda]^31 + 
             5567099769*\[Lambda]^32 + 1964858742*\[Lambda]^33 + 
             693479556*\[Lambda]^34 + 192633210*\[Lambda]^35 + 
             53509225*\[Lambda]^36 + 11265100*\[Lambda]^37 + 
             2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 
             53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 484*\[Lambda]^42 + 
             22*\[Lambda]^43 + \[Lambda]^44)*H[{0}, x])/
           (15939*(-1 + \[Lambda])*(1 + \[Lambda])^45)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(38512026871440150971183/7525288811099339280000 - 
      (48*Zeta[3])/23) + CF^2*(43893201997044300501791/
       86540821327642401720000 + (96*Zeta[3])/23))}


==> results/F2-NS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1 + a*(CF/3 + (8*CF*Log[Q^2/\[Mu]^2])/3) + 
  a^2*(CF*(-8*nl*TF + 2*nh*TF*(-1/85050*(48 + 450*\[Lambda] + 
           508273*\[Lambda]^2 - 1114802*\[Lambda]^3 + 508273*\[Lambda]^4 + 
           450*\[Lambda]^5 + 48*\[Lambda]^6)/((-1 + \[Lambda])^2*
           \[Lambda]^2) + ((36750 - 22050*\[Lambda] - 76167*\[Lambda]^2 + 
           64113*\[Lambda]^3 - 5697*\[Lambda]^4 + 63*\[Lambda]^5 + 
           8*\[Lambda]^6)*H[{0}, x])/(14175*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(8 + 103*\[Lambda] - 5262*\[Lambda]^2 + 
           103*\[Lambda]^3 + 8*\[Lambda]^4)*H[{1}, x])/(14175*\[Lambda]^3) - 
        (4*(20 - 80*\[Lambda] + 141*\[Lambda]^2 - 80*\[Lambda]^3 + 
           20*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((409*CA*CF)/27 - (88*CF^2)/27 - (140*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    ((44*CA*CF)/9 + (32*CF^2)/9 - (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(3677/135 - (128*Zeta[3])/5) + CF^2*(-4189/810 + (96*Zeta[3])/5)), 
 1 + a*((29*CF)/12 + (25*CF*Log[Q^2/\[Mu]^2])/6) + 
  a^2*(CF*((-267*nl*TF)/16 + 2*nh*TF*
       (-1/748440*(162 - 483*\[Lambda] - 8514*\[Lambda]^2 + 
           8865991*\[Lambda]^3 - 20460344*\[Lambda]^4 + 8865991*\[Lambda]^5 - 
           8514*\[Lambda]^6 - 483*\[Lambda]^7 + 162*\[Lambda]^8)/
          ((-1 + \[Lambda])^2*\[Lambda]^3) + 
        ((680295 - 582813*\[Lambda] - 975051*\[Lambda]^2 + 
           871233*\[Lambda]^3 - 34155*\[Lambda]^4 - 1287*\[Lambda]^5 - 
           121*\[Lambda]^6 + 27*\[Lambda]^7)*H[{0}, x])/
         (124740*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (27 + 14*\[Lambda] - 1487*\[Lambda]^2 - 41460*\[Lambda]^3 - 
           1487*\[Lambda]^4 + 14*\[Lambda]^5 + 27*\[Lambda]^6)*H[{1}, x])/
         (124740*\[Lambda]^4) - (5*(5 - 20*\[Lambda] + 42*\[Lambda]^2 - 
           20*\[Lambda]^3 + 5*\[Lambda]^4)*H[{0, 0}, x])/
         (9*(-1 + \[Lambda])^4))) + ((3097*CA*CF)/108 + (2315*CF^2)/432 - 
      (589*CF*nl*TF)/54)*Log[Q^2/\[Mu]^2] + 
    ((275*CA*CF)/36 + (625*CF^2)/72 - (25*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(25855/432 - 43*Zeta[3]) + CF^2*(-217235/10368 + 36*Zeta[3])), 
 1 + a*((91*CF)/20 + (157*CF*Log[Q^2/\[Mu]^2])/30) + 
  a^2*(CF*((-1376021*nl*TF)/54000 + 
      2*nh*TF*(-1/340540200*(20736 - 164754*\[Lambda] + 358635*\[Lambda]^2 - 
           2784222*\[Lambda]^3 + 5874138097*\[Lambda]^4 - 
           14126957864*\[Lambda]^5 + 5874138097*\[Lambda]^6 - 
           2784222*\[Lambda]^7 + 358635*\[Lambda]^8 - 164754*\[Lambda]^9 + 
           20736*\[Lambda]^10)/((-1 + \[Lambda])^2*\[Lambda]^4) + 
        ((451131681 - 382224843*\[Lambda] - 568888749*\[Lambda]^2 + 
           542978007*\[Lambda]^3 - 17105517*\[Lambda]^4 - 
           564993*\[Lambda]^5 + 102401*\[Lambda]^6 - 32643*\[Lambda]^7 + 
           3456*\[Lambda]^8)*H[{0}, x])/(56756700*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(3456 - 15363*\[Lambda] - 8974*\[Lambda]^2 - 
           421673*\[Lambda]^3 - 19295052*\[Lambda]^4 - 421673*\[Lambda]^5 - 
           8974*\[Lambda]^6 - 15363*\[Lambda]^7 + 3456*\[Lambda]^8)*
          H[{1}, x])/(56756700*\[Lambda]^5) - 
        ((1099 - 4396*\[Lambda] + 11286*\[Lambda]^2 - 4396*\[Lambda]^3 + 
           1099*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((109673*CA*CF)/2700 + (998527*CF^2)/54000 - (21461*CF*nl*TF)/1350)*
     Log[Q^2/\[Mu]^2] + ((1727*CA*CF)/180 + (24649*CF^2)/1800 - 
      (157*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(4649639/54000 - (269*Zeta[3])/5) + 
    CF^2*(-142624259/6480000 + (224*Zeta[3])/5)), 
 1 + a*((589*CF)/90 + (91*CF*Log[Q^2/\[Mu]^2])/15) + 
  a^2*(CF*((-2750819*nl*TF)/81000 + 
      2*nh*TF*(-1/97297200*(1500 - 16794*\[Lambda] + 82076*\[Lambda]^2 - 
           286315*\[Lambda]^3 - 93742*\[Lambda]^4 + 2168986297*\[Lambda]^5 - 
           5370679724*\[Lambda]^6 + 2168986297*\[Lambda]^7 - 
           93742*\[Lambda]^8 - 286315*\[Lambda]^9 + 82076*\[Lambda]^10 - 
           16794*\[Lambda]^11 + 1500*\[Lambda]^12)/((-1 + \[Lambda])^2*
           \[Lambda]^5) + ((82120038 - 62782434*\[Lambda] - 
           89615097*\[Lambda]^2 + 95423471*\[Lambda]^3 - 
           2612181*\[Lambda]^4 + 30771*\[Lambda]^5 - 34697*\[Lambda]^6 + 
           8991*\[Lambda]^7 - 1587*\[Lambda]^8 + 125*\[Lambda]^9)*H[{0}, x])/
         (8108100*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (125 - 962*\[Lambda] + 2931*\[Lambda]^2 - 9172*\[Lambda]^3 - 
           54644*\[Lambda]^4 - 2759436*\[Lambda]^5 - 54644*\[Lambda]^6 - 
           9172*\[Lambda]^7 + 2931*\[Lambda]^8 - 962*\[Lambda]^9 + 
           125*\[Lambda]^10)*H[{1}, x])/(8108100*\[Lambda]^6) - 
        (2*(91 - 364*\[Lambda] + 1149*\[Lambda]^2 - 364*\[Lambda]^3 + 
           91*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((138013*CA*CF)/2700 + (457933*CF^2)/13500 - (13673*CF*nl*TF)/675)*
     Log[Q^2/\[Mu]^2] + ((1001*CA*CF)/90 + (8281*CF^2)/450 - 
      (182*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(35848409/324000 - (312*Zeta[3])/5) + 
    CF^2*(-30297101/1620000 + 52*Zeta[3])), 
 1 + a*((5281*CF)/630 + (709*CF*Log[Q^2/\[Mu]^2])/105) + 
  a^2*(CF*((-1167429869*nl*TF)/27783000 + 
      2*nh*TF*(-1/5789183400*(21600 - 299100*\[Lambda] + 
           1915074*\[Lambda]^2 - 7839736*\[Lambda]^3 + 20123549*\[Lambda]^4 - 
           84197278*\[Lambda]^5 + 156401066017*\[Lambda]^6 - 
           394548656012*\[Lambda]^7 + 156401066017*\[Lambda]^8 - 
           84197278*\[Lambda]^9 + 20123549*\[Lambda]^10 - 
           7839736*\[Lambda]^11 + 1915074*\[Lambda]^12 - 
           299100*\[Lambda]^13 + 21600*\[Lambda]^14)/((-1 + \[Lambda])^2*
           \[Lambda]^6) + ((5818275177 + 2024697246*\[Lambda] - 
           8501588667*\[Lambda]^2 + 1226439500*\[Lambda]^3 + 
           6443943194*\[Lambda]^4 - 143547456*\[Lambda]^5 - 
           7075400*\[Lambda]^6 + 1819408*\[Lambda]^7 - 705279*\[Lambda]^8 + 
           170102*\[Lambda]^9 - 25825*\[Lambda]^10 + 1800*\[Lambda]^11)*
          H[{0}, x])/(482431950*(-1 + \[Lambda])^3*(1 + \[Lambda])) + 
        ((-1 + \[Lambda])^2*(1800 - 18625*\[Lambda] + 86602*\[Lambda]^2 - 
           265746*\[Lambda]^3 + 332414*\[Lambda]^4 - 4517339*\[Lambda]^5 - 
           162769572*\[Lambda]^6 - 4517339*\[Lambda]^7 + 332414*\[Lambda]^8 - 
           265746*\[Lambda]^9 + 86602*\[Lambda]^10 - 18625*\[Lambda]^11 + 
           1800*\[Lambda]^12)*H[{1}, x])/(482431950*\[Lambda]^7) - 
        (2*(709 - 2836*\[Lambda] + 10950*\[Lambda]^2 - 2836*\[Lambda]^3 + 
           709*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((1600349*CA*CF)/26460 + (233536231*CF^2)/4630500 - 
      (797789*CF*nl*TF)/33075)*Log[Q^2/\[Mu]^2] + 
    ((7799*CA*CF)/630 + (502681*CF^2)/22050 - (1418*CF*nl*TF)/315)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(2962167319/22226400 - (348*Zeta[3])/5) + 
    CF^2*(-44524614749/3889620000 + (2036*Zeta[3])/35)), 
 1 + a*((50791*CF)/5040 + (1027*CF*Log[Q^2/\[Mu]^2])/140) + 
  a^2*(CF*((-22072232029*nl*TF)/444528000 + 
      2*nh*TF*(-1/4399779384000*(3889620 - 55364310*\[Lambda] + 
           359956740*\[Lambda]^2 - 1429652775*\[Lambda]^3 + 
           3645705424*\[Lambda]^4 - 8158362894*\[Lambda]^5 - 
           23974288448*\[Lambda]^6 + 138066898122183*\[Lambda]^7 - 
           76354652754536*\[Lambda]^8 - 427690469964408*\[Lambda]^9 - 
           76354652754536*\[Lambda]^10 + 138066898122183*\[Lambda]^11 - 
           23974288448*\[Lambda]^12 - 8158362894*\[Lambda]^13 + 
           3645705424*\[Lambda]^14 - 1429652775*\[Lambda]^15 + 
           359956740*\[Lambda]^16 - 55364310*\[Lambda]^17 + 
           3889620*\[Lambda]^18)/((-1 + \[Lambda])^2*\[Lambda]^7*
           (1 + \[Lambda])^2) + ((1011691107999 + 2503683982800*\[Lambda] + 
           1066174543863*\[Lambda]^2 - 1013389683280*\[Lambda]^3 + 
           917980185837*\[Lambda]^4 + 2551529698896*\[Lambda]^5 + 
           1061596401941*\[Lambda]^6 - 23662111776*\[Lambda]^7 - 
           408010047*\[Lambda]^8 - 137841808*\[Lambda]^9 + 
           65757081*\[Lambda]^10 - 25797840*\[Lambda]^11 + 
           6390419*\[Lambda]^12 - 955152*\[Lambda]^13 + 64827*\[Lambda]^14)*
          H[{0}, x])/(73329656400*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(64827 - 825498*\[Lambda] + 4869077*\[Lambda]^2 - 
           18099644*\[Lambda]^3 + 44248935*\[Lambda]^4 - 
           114368726*\[Lambda]^5 - 444734407*\[Lambda]^6 - 
           25015075848*\[Lambda]^7 - 444734407*\[Lambda]^8 - 
           114368726*\[Lambda]^9 + 44248935*\[Lambda]^10 - 
           18099644*\[Lambda]^11 + 4869077*\[Lambda]^12 - 
           825498*\[Lambda]^13 + 64827*\[Lambda]^14)*H[{1}, x])/
         (73329656400*\[Lambda]^8) - ((1027 - 4108*\[Lambda] + 
           19206*\[Lambda]^2 - 4108*\[Lambda]^3 + 1027*\[Lambda]^4)*
          H[{0, 0}, x])/(210*(-1 + \[Lambda])^4))) + 
    ((48642799*CA*CF)/705600 + (3330959179*CF^2)/49392000 - 
      (270411*CF*nl*TF)/9800)*Log[Q^2/\[Mu]^2] + 
    ((11297*CA*CF)/840 + (1054729*CF^2)/39200 - (1027*CF*nl*TF)/210)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(549422934719/3556224000 - 
      (5307*Zeta[3])/70) + CF^2*(-430403824451/248935680000 + 
      (318*Zeta[3])/5)), 
 1 + a*((58703*CF)/5040 + (9883*CF*Log[Q^2/\[Mu]^2])/1260) + 
  a^2*(CF*((-682775147983*nl*TF)/12002256000 + 
      2*nh*TF*(-1/29038543934400*(6021120 - 87215100*\[Lambda] + 
           567364810*\[Lambda]^2 - 2167058500*\[Lambda]^3 + 
           5064572543*\[Lambda]^4 - 7625664242*\[Lambda]^5 - 
           9306397281*\[Lambda]^6 - 214971378204*\[Lambda]^7 + 
           1030437493584245*\[Lambda]^8 + 1476468068345134*\[Lambda]^9 - 
           3334561380696797*\[Lambda]^10 - 7568485156876736*\[Lambda]^11 - 
           3334561380696797*\[Lambda]^12 + 1476468068345134*\[Lambda]^13 + 
           1030437493584245*\[Lambda]^14 - 214971378204*\[Lambda]^15 - 
           9306397281*\[Lambda]^16 - 7625664242*\[Lambda]^17 + 
           5064572543*\[Lambda]^18 - 2167058500*\[Lambda]^19 + 
           567364810*\[Lambda]^20 - 87215100*\[Lambda]^21 + 
           6021120*\[Lambda]^22)/((-1 + \[Lambda])^2*\[Lambda]^8*
           (1 + \[Lambda])^4) + ((37203999925807 + 171466900270094*
            \[Lambda] + 308431488471574*\[Lambda]^2 + 275330320700526*
            \[Lambda]^3 + 198743239828548*\[Lambda]^4 + 267142225688538*
            \[Lambda]^5 + 308330799781058*\[Lambda]^6 + 175563399213658*
            \[Lambda]^7 + 37281097220438*\[Lambda]^8 - 819823203502*
            \[Lambda]^9 - 16653932774*\[Lambda]^10 - 995253166*\[Lambda]^11 - 
           629590836*\[Lambda]^12 + 457818822*\[Lambda]^13 - 
           196124850*\[Lambda]^14 + 50370790*\[Lambda]^15 - 
           7518805*\[Lambda]^16 + 501760*\[Lambda]^17)*H[{0}, x])/
         (2419878661200*(-1 + \[Lambda])^3*(1 + \[Lambda])^5) + 
        ((-1 + \[Lambda])^2*(501760 - 7518805*\[Lambda] + 
           52879590*\[Lambda]^2 - 233718875*\[Lambda]^3 + 
           717199172*\[Lambda]^4 - 1722997161*\[Lambda]^5 + 
           2066964394*\[Lambda]^6 - 23006917879*\[Lambda]^7 - 
           816134086152*\[Lambda]^8 - 23006917879*\[Lambda]^9 + 
           2066964394*\[Lambda]^10 - 1722997161*\[Lambda]^11 + 
           717199172*\[Lambda]^12 - 233718875*\[Lambda]^13 + 
           52879590*\[Lambda]^14 - 7518805*\[Lambda]^15 + 
           501760*\[Lambda]^16)*H[{1}, x])/(2419878661200*\[Lambda]^9) - 
        ((108713 - 434852*\[Lambda] + 2432850*\[Lambda]^2 - 
           434852*\[Lambda]^3 + 108713*\[Lambda]^4)*H[{0, 0}, x])/
         (20790*(-1 + \[Lambda])^4))) + 
    ((292074961*CA*CF)/3810240 + (338461323659*CF^2)/4000752000 - 
      (73224833*CF*nl*TF)/2381400)*Log[Q^2/\[Mu]^2] + 
    ((108713*CA*CF)/7560 + (97673689*CF^2)/3175200 - (9883*CF*nl*TF)/1890)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(3348220230689/19203609600 - 
      (17071*Zeta[3])/210) + CF^2*(203744735078509/20163790080000 + 
      (2396*Zeta[3])/35)), 
 1 + a*((165169*CF)/12600 + (1045*CF*Log[Q^2/\[Mu]^2])/126) + 
  a^2*(CF*((-382605001967*nl*TF)/6001128000 + 
      2*nh*TF*(-1/151792388748000*(7348320 - 107716560*\[Lambda] + 
           696083220*\[Lambda]^2 - 2535421790*\[Lambda]^3 + 
           5171012764*\[Lambda]^4 - 4106479799*\[Lambda]^5 - 
           14395022192*\[Lambda]^6 - 31199510900*\[Lambda]^7 - 
           1352167166480*\[Lambda]^8 + 5973194689725920*\[Lambda]^9 + 
           20494157969894732*\[Lambda]^10 + 3983806081040114*\[Lambda]^11 - 
           73139071130878364*\[Lambda]^12 - 125148647668825970*\[Lambda]^13 - 
           73139071130878364*\[Lambda]^14 + 3983806081040114*\[Lambda]^15 + 
           20494157969894732*\[Lambda]^16 + 5973194689725920*\[Lambda]^17 - 
           1352167166480*\[Lambda]^18 - 31199510900*\[Lambda]^19 - 
           14395022192*\[Lambda]^20 - 4106479799*\[Lambda]^21 + 
           5171012764*\[Lambda]^22 - 2535421790*\[Lambda]^23 + 
           696083220*\[Lambda]^24 - 107716560*\[Lambda]^25 + 
           7348320*\[Lambda]^26)/((-1 + \[Lambda])^2*\[Lambda]^9*
           (1 + \[Lambda])^6) + ((42556814498627 + 287117375666108*
            \[Lambda] + 862985062793295*\[Lambda]^2 + 1539820707069176*
            \[Lambda]^3 + 1925264273294588*\[Lambda]^4 + 1997236520772096*
            \[Lambda]^5 + 1908028088620684*\[Lambda]^6 + 1535342354988808*
            \[Lambda]^7 + 871525222194678*\[Lambda]^8 + 290697966997832*
            \[Lambda]^9 + 40911149607806*\[Lambda]^10 - 893694789048*
            \[Lambda]^11 - 22043515100*\[Lambda]^12 - 
           288549056*\[Lambda]^13 - 317808708*\[Lambda]^14 - 
           60536776*\[Lambda]^15 + 93928031*\[Lambda]^16 - 
           46056708*\[Lambda]^17 + 12366347*\[Lambda]^18 - 
           1856512*\[Lambda]^19 + 122472*\[Lambda]^20)*H[{0}, x])/
         (2529873145800*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) + 
        ((-1 + \[Lambda])^2*(122472 - 2101456*\[Lambda] + 
           17059147*\[Lambda]^2 - 87356106*\[Lambda]^3 + 
           315249911*\[Lambda]^4 - 861811712*\[Lambda]^5 + 
           1749986685*\[Lambda]^6 - 3985223134*\[Lambda]^7 - 
           15561783407*\[Lambda]^8 - 862678736640*\[Lambda]^9 - 
           15561783407*\[Lambda]^10 - 3985223134*\[Lambda]^11 + 
           1749986685*\[Lambda]^12 - 861811712*\[Lambda]^13 + 
           315249911*\[Lambda]^14 - 87356106*\[Lambda]^15 + 
           17059147*\[Lambda]^16 - 2101456*\[Lambda]^17 + 
           122472*\[Lambda]^18)*H[{1}, x])/(2529873145800*\[Lambda]^10) - 
        ((5225 - 20900*\[Lambda] + 138264*\[Lambda]^2 - 20900*\[Lambda]^3 + 
           5225*\[Lambda]^4)*H[{0, 0}, x])/(945*(-1 + \[Lambda])^4))) + 
    ((569889749*CA*CF)/6804000 + (101745500879*CF^2)/1000188000 - 
      (40059241*CF*nl*TF)/1190700)*Log[Q^2/\[Mu]^2] + 
    ((11495*CA*CF)/756 + (1092025*CF^2)/31752 - (1045*CF*nl*TF)/189)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(946052961283/4898880000 - 
      (1810*Zeta[3])/21) + CF^2*(4711040116777/201637900800 + 
      (510*Zeta[3])/7)), 
 1 + a*((2006299*CF)/138600 + (12055*CF*Log[Q^2/\[Mu]^2])/1386) + 
  a^2*(CF*((-561457267429757*nl*TF)/7987501368000 + 
      2*nh*TF*(-1/21706311590964000*(244944000 - 3621497040*\[Lambda] + 
           23151316440*\[Lambda]^2 - 79774387140*\[Lambda]^3 + 
           133754215570*\[Lambda]^4 + 27852723012*\[Lambda]^5 - 
           737744418743*\[Lambda]^6 + 627959052322*\[Lambda]^7 - 
           11025797703479*\[Lambda]^8 - 209784199785116*\[Lambda]^9 + 
           933467318081397230*\[Lambda]^10 + 5077508848924056076*
            \[Lambda]^11 + 8096653037667875624*\[Lambda]^12 - 
           6383550407211091112*\[Lambda]^13 - 40453123870239010642*
            \[Lambda]^14 - 60247999576014886004*\[Lambda]^15 - 
           40453123870239010642*\[Lambda]^16 - 6383550407211091112*
            \[Lambda]^17 + 8096653037667875624*\[Lambda]^18 + 
           5077508848924056076*\[Lambda]^19 + 933467318081397230*
            \[Lambda]^20 - 209784199785116*\[Lambda]^21 - 
           11025797703479*\[Lambda]^22 + 627959052322*\[Lambda]^23 - 
           737744418743*\[Lambda]^24 + 27852723012*\[Lambda]^25 + 
           133754215570*\[Lambda]^26 - 79774387140*\[Lambda]^27 + 
           23151316440*\[Lambda]^28 - 3621497040*\[Lambda]^29 + 
           244944000*\[Lambda]^30)/((-1 + \[Lambda])^2*\[Lambda]^10*
           (1 + \[Lambda])^8) + ((6569692626541421 + 58380569613392286*
            \[Lambda] + 243273325639433034*\[Lambda]^2 + 631881428763998422*
            \[Lambda]^3 + 1158145874129001165*\[Lambda]^4 + 
           1611899064452975064*\[Lambda]^5 + 1786363033671000732*
            \[Lambda]^6 + 1606330225832826336*\[Lambda]^7 + 
           1155620604249393054*\[Lambda]^8 + 634195378107348228*\[Lambda]^9 + 
           245284070172044424*\[Lambda]^10 + 58293673365560748*\[Lambda]^11 + 
           6075487999696230*\[Lambda]^12 - 133831019505432*\[Lambda]^13 - 
           3421431406200*\[Lambda]^14 - 175362413784*\[Lambda]^15 + 
           17065120893*\[Lambda]^16 - 15531602106*\[Lambda]^17 + 
           963471286*\[Lambda]^18 + 2448581862*\[Lambda]^19 - 
           1455241515*\[Lambda]^20 + 411611816*\[Lambda]^21 - 
           62399484*\[Lambda]^22 + 4082400*\[Lambda]^23)*H[{0}, x])/
         (361771859849400*(-1 + \[Lambda])^3*(1 + \[Lambda])^9) + 
        ((-1 + \[Lambda])^2*(4082400 - 78729084*\[Lambda] + 
           722445752*\[Lambda]^2 - 4200977039*\[Lambda]^3 + 
           17347944522*\[Lambda]^4 - 54245698327*\[Lambda]^5 + 
           132004957024*\[Lambda]^6 - 269866566525*\[Lambda]^7 + 
           285471857918*\[Lambda]^8 - 3373417311641*\[Lambda]^9 - 
           122097478623120*\[Lambda]^10 - 3373417311641*\[Lambda]^11 + 
           285471857918*\[Lambda]^12 - 269866566525*\[Lambda]^13 + 
           132004957024*\[Lambda]^14 - 54245698327*\[Lambda]^15 + 
           17347944522*\[Lambda]^16 - 4200977039*\[Lambda]^17 + 
           722445752*\[Lambda]^18 - 78729084*\[Lambda]^19 + 
           4082400*\[Lambda]^20)*H[{1}, x])/(361771859849400*\[Lambda]^11) - 
        ((783575 - 3134300*\[Lambda] + 24242652*\[Lambda]^2 - 
           3134300*\[Lambda]^3 + 783575*\[Lambda]^4)*H[{0, 0}, x])/
         (135135*(-1 + \[Lambda])^4))) + 
    ((47331551873*CA*CF)/523908000 + (158029474667149*CF^2)/1331250228000 - 
      (5232725921*CF*nl*TF)/144074700)*Log[Q^2/\[Mu]^2] + 
    ((12055*CA*CF)/756 + (145323025*CF^2)/3841992 - (12055*CF*nl*TF)/2079)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(6124093193824187/29045459520000 - 
      (104674*Zeta[3])/1155) + CF^2*(558708799987324013/14760902528064000 + 
      (88798*Zeta[3])/1155)), 
 1 + a*((13105783*CF)/831600 + (31408*CF*Log[Q^2/\[Mu]^2])/3465) + 
  a^2*(CF*((-122253517912789*nl*TF)/1597500273600 + 
      2*nh*TF*(-1/70128083601576000*(184476600 - 2745080100*\[Lambda] + 
           17314001880*\[Lambda]^2 - 55974180570*\[Lambda]^3 + 
           69699617400*\[Lambda]^4 + 139320483960*\[Lambda]^5 - 
           735812955384*\[Lambda]^6 + 726691878723*\[Lambda]^7 - 
           2005006607920*\[Lambda]^8 - 43127753373842*\[Lambda]^9 - 
           734802570623408*\[Lambda]^10 + 3258780017758659811*\[Lambda]^11 + 
           24298873770100715080*\[Lambda]^12 + 67892694410759610904*
            \[Lambda]^13 + 57013864677185975128*\[Lambda]^14 - 
           142481711925184792748*\[Lambda]^15 - 487241361336367548176*
            \[Lambda]^16 - 669104656944823541876*\[Lambda]^17 - 
           487241361336367548176*\[Lambda]^18 - 142481711925184792748*
            \[Lambda]^19 + 57013864677185975128*\[Lambda]^20 + 
           67892694410759610904*\[Lambda]^21 + 24298873770100715080*
            \[Lambda]^22 + 3258780017758659811*\[Lambda]^23 - 
           734802570623408*\[Lambda]^24 - 43127753373842*\[Lambda]^25 - 
           2005006607920*\[Lambda]^26 + 726691878723*\[Lambda]^27 - 
           735812955384*\[Lambda]^28 + 139320483960*\[Lambda]^29 + 
           69699617400*\[Lambda]^30 - 55974180570*\[Lambda]^31 + 
           17314001880*\[Lambda]^32 - 2745080100*\[Lambda]^33 + 
           184476600*\[Lambda]^34)/((-1 + \[Lambda])^2*\[Lambda]^11*
           (1 + \[Lambda])^10) + ((540008342519906 + 5954490410792848*
            \[Lambda] + 31615243380068384*\[Lambda]^2 + 107053775383028680*
            \[Lambda]^3 + 258735251383064867*\[Lambda]^4 + 
           472062904885044928*\[Lambda]^5 + 670116003412373973*\[Lambda]^6 + 
           751368029770163568*\[Lambda]^7 + 669064940564250168*\[Lambda]^8 + 
           471424075808617848*\[Lambda]^9 + 259051683676191696*\[Lambda]^10 + 
           107534382564091872*\[Lambda]^11 + 31718551619298075*\[Lambda]^12 + 
           5861497257212568*\[Lambda]^13 + 481118898822819*\[Lambda]^14 - 
           10830655146208*\[Lambda]^15 - 282052276403*\[Lambda]^16 - 
           17159039608*\[Lambda]^17 - 597019793*\[Lambda]^18 + 
           386028152*\[Lambda]^19 - 359409002*\[Lambda]^20 + 
           68608280*\[Lambda]^21 + 30826276*\[Lambda]^22 - 
           24433648*\[Lambda]^23 + 7335989*\[Lambda]^24 - 
           1125920*\[Lambda]^25 + 73205*\[Lambda]^26)*H[{0}, x])/
         (27828604603800*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) + 
        ((-1 + \[Lambda])^2*(73205 - 1565150*\[Lambda] + 
           15994839*\[Lambda]^2 - 104019132*\[Lambda]^3 + 
           483001428*\[Lambda]^4 - 1705029108*\[Lambda]^5 + 
           4742255366*\[Lambda]^6 - 10749083408*\[Lambda]^7 + 
           19154563953*\[Lambda]^8 - 40888559462*\[Lambda]^9 - 
           177218939311*\[Lambda]^10 - 9482072356680*\[Lambda]^11 - 
           177218939311*\[Lambda]^12 - 40888559462*\[Lambda]^13 + 
           19154563953*\[Lambda]^14 - 10749083408*\[Lambda]^15 + 
           4742255366*\[Lambda]^16 - 1705029108*\[Lambda]^17 + 
           483001428*\[Lambda]^18 - 104019132*\[Lambda]^19 + 
           15994839*\[Lambda]^20 - 1565150*\[Lambda]^21 + 73205*\[Lambda]^22)*
          H[{1}, x])/(27828604603800*\[Lambda]^12) - 
        (2*(31408 - 125632*\[Lambda] + 1124325*\[Lambda]^2 - 
           125632*\[Lambda]^3 + 31408*\[Lambda]^4)*H[{0, 0}, x])/
         (10395*(-1 + \[Lambda])^4))) + 
    ((1805344897*CA*CF)/18711000 + (45088632231799*CF^2)/332812557000 - 
      (2795739889*CF*nl*TF)/72037350)*Log[Q^2/\[Mu]^2] + 
    ((15704*CA*CF)/945 + (493231232*CF^2)/12006225 - (62816*CF*nl*TF)/10395)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(236212260301543/1037337840000 - 
      (109357*Zeta[3])/1155) + CF^2*(98146880716389133/1845112816008000 + 
      (8462*Zeta[3])/105)), 
 1 + a*((183473419*CF)/10810800 + (423424*CF*Log[Q^2/\[Mu]^2])/45045) + 
  a^2*(CF*((-57904356630607013*nl*TF)/701941620219840 + 
      2*nh*TF*(-1/18884491084138680000*(11591838720 - 173350983960*
            \[Lambda] + 1076746732740*\[Lambda]^2 - 3236185260840*
            \[Lambda]^3 + 2365792692774*\[Lambda]^4 + 15756987070356*
            \[Lambda]^5 - 54541487758758*\[Lambda]^6 + 34079417549328*
            \[Lambda]^7 + 68218545167769*\[Lambda]^8 - 1255469296638694*
            \[Lambda]^9 - 11859583677862885*\[Lambda]^10 - 
           219951036233640460*\[Lambda]^11 + 939789885552855343675*
            \[Lambda]^12 + 8909950466917190419450*\[Lambda]^13 + 
           34947777706308375687961*\[Lambda]^14 + 65351841111846394085104*
            \[Lambda]^15 + 21607929073419366203188*\[Lambda]^16 - 
           181671032485770965635088*\[Lambda]^17 - 474312853004633710256384*
            \[Lambda]^18 - 618871206736619258480792*\[Lambda]^19 - 
           474312853004633710256384*\[Lambda]^20 - 181671032485770965635088*
            \[Lambda]^21 + 21607929073419366203188*\[Lambda]^22 + 
           65351841111846394085104*\[Lambda]^23 + 34947777706308375687961*
            \[Lambda]^24 + 8909950466917190419450*\[Lambda]^25 + 
           939789885552855343675*\[Lambda]^26 - 219951036233640460*
            \[Lambda]^27 - 11859583677862885*\[Lambda]^28 - 
           1255469296638694*\[Lambda]^29 + 68218545167769*\[Lambda]^30 + 
           34079417549328*\[Lambda]^31 - 54541487758758*\[Lambda]^32 + 
           15756987070356*\[Lambda]^33 + 2365792692774*\[Lambda]^34 - 
           3236185260840*\[Lambda]^35 + 1076746732740*\[Lambda]^36 - 
           173350983960*\[Lambda]^37 + 11591838720*\[Lambda]^38)/
          ((-1 + \[Lambda])^2*\[Lambda]^12*(1 + \[Lambda])^12) + 
        ((1079022012591756410 + 14207405987034592100*\[Lambda] + 
           91527044859492674490*\[Lambda]^2 + 381118190458379701080*
            \[Lambda]^3 + 1143075777038348570295*\[Lambda]^4 + 
           2601404310618532463910*\[Lambda]^5 + 4616601873833426162200*
            \[Lambda]^6 + 6480855996839714202370*\[Lambda]^7 + 
           7248930950614523595225*\[Lambda]^8 + 6475689398354743389480*
            \[Lambda]^9 + 4612808640882737128920*\[Lambda]^10 + 
           2602298972515000512840*\[Lambda]^11 + 1145678953813798325007*
            \[Lambda]^12 + 382238296265783269398*\[Lambda]^13 + 
           91260152735736020694*\[Lambda]^14 + 13789716254758089446*
            \[Lambda]^15 + 926654578655644496*\[Lambda]^16 - 
           21527191620751302*\[Lambda]^17 - 590636109007716*\[Lambda]^18 - 
           31369077664410*\[Lambda]^19 - 3751601985903*\[Lambda]^20 + 
           326554954812*\[Lambda]^21 + 125563308450*\[Lambda]^22 - 
           184468589856*\[Lambda]^23 + 51566281333*\[Lambda]^24 + 
           7607270146*\[Lambda]^25 - 9948468894*\[Lambda]^26 + 
           3196845554*\[Lambda]^27 - 497630287*\[Lambda]^28 + 
           32199552*\[Lambda]^29)*H[{0}, x])/(52456919678163000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^13) + 
        ((-1 + \[Lambda])^2*(32199552 - 755226703*\[Lambda] + 
           8498069482*\[Lambda]^2 - 61078003413*\[Lambda]^3 + 
           314791299732*\[Lambda]^4 - 1238616016428*\[Lambda]^5 + 
           3864313602732*\[Lambda]^6 - 9824365426018*\[Lambda]^7 + 
           20542144950832*\[Lambda]^8 - 37672048054803*\[Lambda]^9 + 
           34878063015442*\[Lambda]^10 - 477504205404403*\[Lambda]^11 - 
           17717962768914408*\[Lambda]^12 - 477504205404403*\[Lambda]^13 + 
           34878063015442*\[Lambda]^14 - 37672048054803*\[Lambda]^15 + 
           20542144950832*\[Lambda]^16 - 9824365426018*\[Lambda]^17 + 
           3864313602732*\[Lambda]^18 - 1238616016428*\[Lambda]^19 + 
           314791299732*\[Lambda]^20 - 61078003413*\[Lambda]^21 + 
           8498069482*\[Lambda]^22 - 755226703*\[Lambda]^23 + 
           32199552*\[Lambda]^24)*H[{1}, x])/(52456919678163000*
          \[Lambda]^13) - (2*(423424 - 1693696*\[Lambda] + 
           17372817*\[Lambda]^2 - 1693696*\[Lambda]^3 + 423424*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((24895328820701*CA*CF)/243486243000 + (111139235721885523*CF^2)/
       731189187729000 - (500843392201*CF*nl*TF)/12174312150)*
     Log[Q^2/\[Mu]^2] + ((211712*CA*CF)/12285 + (89643941888*CF^2)/
       2029052025 - (846848*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(21388499873332252399/87742702527480000 - 
      (1477711*Zeta[3])/15015) + 
    CF^2*(9127110915702407798941/131745667845011220000 + 
      (1261726*Zeta[3])/15015)), 
 1 + a*((85695458*CF)/4729725 + (874733*CF*Log[Q^2/\[Mu]^2])/90090) + 
  a^2*(CF*((-309583775369843893*nl*TF)/3509708101099200 + 
      2*nh*TF*(-1/1639173826103237424000*(235138143240 - 3530303538300*
            \[Lambda] + 21564104312520*\[Lambda]^2 - 59615913939750*
            \[Lambda]^3 + 6547376852688*\[Lambda]^4 + 451421222001876*
            \[Lambda]^5 - 1199034087866880*\[Lambda]^6 + 81876308560191*
            \[Lambda]^7 + 4439541780601896*\[Lambda]^8 - 17129977031226762*
            \[Lambda]^9 - 92254012664811992*\[Lambda]^10 - 
           1166142550529859573*\[Lambda]^11 - 21360039066981669296*
            \[Lambda]^12 + 86728467713847713990444*\[Lambda]^13 + 
           998375774213892675896176*\[Lambda]^14 + 5009931263186385909802865*
            \[Lambda]^15 + 13720225809924203258981072*\[Lambda]^16 + 
           19147218024658662221802182*\[Lambda]^17 - 
           1237036043393445587268976*\[Lambda]^18 - 
           63782290264436635218249493*\[Lambda]^19 - 
           143701732676585258857999888*\[Lambda]^20 - 
           181352184847841787335539840*\[Lambda]^21 - 
           143701732676585258857999888*\[Lambda]^22 - 
           63782290264436635218249493*\[Lambda]^23 - 
           1237036043393445587268976*\[Lambda]^24 + 
           19147218024658662221802182*\[Lambda]^25 + 
           13720225809924203258981072*\[Lambda]^26 + 
           5009931263186385909802865*\[Lambda]^27 + 998375774213892675896176*
            \[Lambda]^28 + 86728467713847713990444*\[Lambda]^29 - 
           21360039066981669296*\[Lambda]^30 - 1166142550529859573*
            \[Lambda]^31 - 92254012664811992*\[Lambda]^32 - 
           17129977031226762*\[Lambda]^33 + 4439541780601896*\[Lambda]^34 + 
           81876308560191*\[Lambda]^35 - 1199034087866880*\[Lambda]^36 + 
           451421222001876*\[Lambda]^37 + 6547376852688*\[Lambda]^38 - 
           59615913939750*\[Lambda]^39 + 21564104312520*\[Lambda]^40 - 
           3530303538300*\[Lambda]^41 + 235138143240*\[Lambda]^42)/
          ((-1 + \[Lambda])^2*\[Lambda]^13*(1 + \[Lambda])^14) + 
        ((14092185569836890194 + 215704897161376931448*\[Lambda] + 
           1632703639582338741753*\[Lambda]^2 + 8058994220526926010752*
            \[Lambda]^3 + 28852537195423817641911*\[Lambda]^4 + 
           78861965939919246616320*\[Lambda]^5 + 169161392799519818970739*
            \[Lambda]^6 + 289220532660212189622624*\[Lambda]^7 + 
           397705306754630575120653*\[Lambda]^8 + 441944583287450015120152*
            \[Lambda]^9 + 397530137992792152992019*\[Lambda]^10 + 
           289073489109568756019088*\[Lambda]^11 + 169168824206522306738805*
            \[Lambda]^12 + 78951507066326760608976*\[Lambda]^13 + 
           28909285831564218140865*\[Lambda]^14 + 8061085717758388104880*
            \[Lambda]^15 + 1617145828137187036779*\[Lambda]^16 + 
           206479786619328780648*\[Lambda]^17 + 11661825722545998375*
            \[Lambda]^18 - 282016145302430592*\[Lambda]^19 - 
           8208188026184199*\[Lambda]^20 - 436286032413856*\[Lambda]^21 - 
           35126667007251*\[Lambda]^22 - 7921717629216*\[Lambda]^23 + 
           2342738768499*\[Lambda]^24 + 76354328712*\[Lambda]^25 - 
           578576090499*\[Lambda]^26 + 207309264112*\[Lambda]^27 + 
           4519664619*\[Lambda]^28 - 26375277360*\[Lambda]^29 + 
           9156556783*\[Lambda]^30 - 1447568496*\[Lambda]^31 + 
           93308787*\[Lambda]^32)*H[{0}, x])/(650465804009221200*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^15) + 
        ((-1 + \[Lambda])^2*(93308787 - 2380656366*\[Lambda] + 
           29230768963*\[Lambda]^2 - 229988327440*\[Lambda]^3 + 
           1302284670054*\[Lambda]^4 - 5650920868892*\[Lambda]^5 + 
           19531503297908*\[Lambda]^6 - 55211011927764*\[Lambda]^7 + 
           129767935716419*\[Lambda]^8 - 259005289140914*\[Lambda]^9 + 
           419780018756463*\[Lambda]^10 - 871384163104812*\[Lambda]^11 - 
           4280994102012306*\[Lambda]^12 - 221472596735349960*\[Lambda]^13 - 
           4280994102012306*\[Lambda]^14 - 871384163104812*\[Lambda]^15 + 
           419780018756463*\[Lambda]^16 - 259005289140914*\[Lambda]^17 + 
           129767935716419*\[Lambda]^18 - 55211011927764*\[Lambda]^19 + 
           19531503297908*\[Lambda]^20 - 5650920868892*\[Lambda]^21 + 
           1302284670054*\[Lambda]^22 - 229988327440*\[Lambda]^23 + 
           29230768963*\[Lambda]^24 - 2380656366*\[Lambda]^25 + 
           93308787*\[Lambda]^26)*H[{1}, x])/(650465804009221200*
          \[Lambda]^14) - ((874733 - 3498932*\[Lambda] + 
           40785525*\[Lambda]^2 - 3498932*\[Lambda]^3 + 874733*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((244684313784461*CA*CF)/2272538268000 + (492083907071429137*CF^2)/
       2924756750916000 - (150716315201*CF*nl*TF)/3478374900)*
     Log[Q^2/\[Mu]^2] + ((874733*CA*CF)/49140 + (765157821289*CF^2)/
       16232416200 - (874733*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(141468337996689884689/545954593504320000 - 
      (1529686*Zeta[3])/15015) + 
    CF^2*(5172645728839931196137/60226591014862272000 + 
      (100762*Zeta[3])/1155)), 
 1 + a*((90849502*CF)/4729725 + (180121*CF*Log[Q^2/\[Mu]^2])/18018) + 
  a^2*(CF*((-1644267296654871017*nl*TF)/17548540505496000 + 
      2*nh*TF*(-1/34832443804693795260000*(1169783334720 - 
           17619161119560*\[Lambda] + 105716647441020*\[Lambda]^2 - 
           265394282316240*\[Lambda]^3 - 174359832494106*\[Lambda]^4 + 
           2844940045000956*\[Lambda]^5 - 6020874639051132*\[Lambda]^6 - 
           4129975270075800*\[Lambda]^7 + 36099487874537185*\[Lambda]^8 - 
           66676894186357546*\[Lambda]^9 - 270815937040169407*\[Lambda]^10 - 
           1958258139686078028*\[Lambda]^11 - 29556427792849607819*
            \[Lambda]^12 - 506676285003444744530*\[Lambda]^13 + 
           1947728395281013767342931*\[Lambda]^14 + 
           26387713774026100049013136*\[Lambda]^15 + 
           160880248303175511071489521*\[Lambda]^16 + 
           569673916646347032778098626*\[Lambda]^17 + 
           1232487838499684093317340235*\[Lambda]^18 + 
           1398553643200388866952346060*\[Lambda]^19 - 
           406003106599279520437541987*\[Lambda]^20 - 
           4884954418219246794060389914*\[Lambda]^21 - 
           10162502666959054775954275561*\[Lambda]^22 - 
           12566304432071588135167903120*\[Lambda]^23 - 
           10162502666959054775954275561*\[Lambda]^24 - 
           4884954418219246794060389914*\[Lambda]^25 - 
           406003106599279520437541987*\[Lambda]^26 + 
           1398553643200388866952346060*\[Lambda]^27 + 
           1232487838499684093317340235*\[Lambda]^28 + 
           569673916646347032778098626*\[Lambda]^29 + 
           160880248303175511071489521*\[Lambda]^30 + 
           26387713774026100049013136*\[Lambda]^31 + 
           1947728395281013767342931*\[Lambda]^32 - 506676285003444744530*
            \[Lambda]^33 - 29556427792849607819*\[Lambda]^34 - 
           1958258139686078028*\[Lambda]^35 - 270815937040169407*
            \[Lambda]^36 - 66676894186357546*\[Lambda]^37 + 
           36099487874537185*\[Lambda]^38 - 4129975270075800*\[Lambda]^39 - 
           6020874639051132*\[Lambda]^40 + 2844940045000956*\[Lambda]^41 - 
           174359832494106*\[Lambda]^42 - 265394282316240*\[Lambda]^43 + 
           105716647441020*\[Lambda]^44 - 17619161119560*\[Lambda]^45 + 
           1169783334720*\[Lambda]^46)/((-1 + \[Lambda])^2*\[Lambda]^14*
           (1 + \[Lambda])^16) + ((627494366904176876125 + 
           10947084439020110837750*\[Lambda] + 95155215057955533638020*
            \[Lambda]^2 + 542802552920715110973010*\[Lambda]^3 + 
           2258017880008612538871005*\[Lambda]^4 + 7210457985638158097450740*
            \[Lambda]^5 + 18183875637489689938741220*\[Lambda]^6 + 
           36835751052606271553872660*\[Lambda]^7 + 
           60586309239843738998124425*\[Lambda]^8 + 
           81454482265841823878152490*\[Lambda]^9 + 
           89854424657525178075033322*\[Lambda]^10 + 
           81433343606809264126601258*\[Lambda]^11 + 
           60566681679492004834694447*\[Lambda]^12 + 
           36833938849405430315690392*\[Lambda]^13 + 
           18194214312169425672101816*\[Lambda]^14 + 
           7219176006714870000768536*\[Lambda]^15 + 2259946248811105520929405*
            \[Lambda]^16 + 541176968981708350404398*\[Lambda]^17 + 
           93606589944890484852818*\[Lambda]^18 + 10336443491111333402806*
            \[Lambda]^19 + 499883983204975699043*\[Lambda]^20 - 
           12698701856225126028*\[Lambda]^21 - 388812539676551628*
            \[Lambda]^22 - 22470291684461388*\[Lambda]^23 - 
           1376517630841393*\[Lambda]^24 - 221237653959362*\[Lambda]^25 - 
           65759187726514*\[Lambda]^26 + 36489021195358*\[Lambda]^27 - 
           3408227155327*\[Lambda]^28 - 5849574212960*\[Lambda]^29 + 
           2592942374096*\[Lambda]^30 - 130315790144*\[Lambda]^31 - 
           237007167298*\[Lambda]^32 + 89888065652*\[Lambda]^33 - 
           14447660942*\[Lambda]^34 + 928399472*\[Lambda]^35)*H[{0}, x])/
         (27644796670391901000*(-1 + \[Lambda])^3*(1 + \[Lambda])^17) + 
        ((-1 + \[Lambda])^2*(928399472 - 25588454606*\[Lambda] + 
           340317153132*\[Lambda]^2 - 2908461189436*\[Lambda]^3 + 
           17943554971396*\[Lambda]^4 - 85111810571394*\[Lambda]^5 + 
           322759446358616*\[Lambda]^6 - 1004754700061399*\[Lambda]^7 + 
           2614823750321706*\[Lambda]^8 - 5774966087317889*\[Lambda]^9 + 
           10845967157527316*\[Lambda]^10 - 18422555441539329*\[Lambda]^11 + 
           14840329661024826*\[Lambda]^12 - 246153937320969699*\[Lambda]^13 - 
           9343656849172870224*\[Lambda]^14 - 246153937320969699*
            \[Lambda]^15 + 14840329661024826*\[Lambda]^16 - 
           18422555441539329*\[Lambda]^17 + 10845967157527316*\[Lambda]^18 - 
           5774966087317889*\[Lambda]^19 + 2614823750321706*\[Lambda]^20 - 
           1004754700061399*\[Lambda]^21 + 322759446358616*\[Lambda]^22 - 
           85111810571394*\[Lambda]^23 + 17943554971396*\[Lambda]^24 - 
           2908461189436*\[Lambda]^25 + 340317153132*\[Lambda]^26 - 
           25588454606*\[Lambda]^27 + 928399472*\[Lambda]^28)*H[{1}, x])/
         (27644796670391901000*\[Lambda]^15) - 
        ((15310285 - 61241140*\[Lambda] + 805028796*\[Lambda]^2 - 
           61241140*\[Lambda]^3 + 15310285*\[Lambda]^4)*H[{0, 0}, x])/
         (2297295*(-1 + \[Lambda])^4))) + 
    ((769023192195959*CA*CF)/6817614804000 + (538790013717832033*CF^2)/
       2924756750916000 - (6316300841*CF*nl*TF)/139134996)*Log[Q^2/\[Mu]^2] + 
    ((180121*CA*CF)/9828 + (32443574641*CF^2)/649296648 - 
      (180121*CF*nl*TF)/27027)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(1345455725874078602801/4913591341538880000 - 
      (315626*Zeta[3])/3003) + 
    CF^2*(31002322638187643268973/301132955074311360000 + 
      (271010*Zeta[3])/3003)), 
 1 + a*((471431761*CF)/23284800 + (739789*CF*Log[Q^2/\[Mu]^2])/72072) + 
  a^2*(CF*((-27791844594054879257*nl*TF)/280776648087936000 + 
      2*nh*TF*(-1/32783476522064748480000*(258242985000 - 
           3899928172140*\[Lambda] + 22963331631240*\[Lambda]^2 - 
           51506987783790*\[Lambda]^3 - 84027022574880*\[Lambda]^4 + 
           746985997129092*\[Lambda]^5 - 1249722658903488*\[Lambda]^6 - 
           2199453644569713*\[Lambda]^7 + 10886496712334976*\[Lambda]^8 - 
           10732564743038086*\[Lambda]^9 - 56731689048994288*\[Lambda]^10 - 
           141064276195952197*\[Lambda]^11 - 2468452018058067024*
            \[Lambda]^12 - 32353625482467314436*\[Lambda]^13 - 
           533558098826999149008*\[Lambda]^14 + 1927628855488065118968626*
            \[Lambda]^15 + 30050998048735046747450024*\[Lambda]^16 + 
           215338643068641661625433332*\[Lambda]^17 + 
           928131848560100635816410472*\[Lambda]^18 + 
           2624801137437160810124924644*\[Lambda]^19 + 
           4866504296160456501260490928*\[Lambda]^20 + 
           5002995083190850308682861184*\[Lambda]^21 - 
           1065801258738302127862654384*\[Lambda]^22 - 
           14523735822486984192712618738*\[Lambda]^23 - 
           29569090444121683030454124368*\[Lambda]^24 - 
           36261577283176251721128305156*\[Lambda]^25 - 
           29569090444121683030454124368*\[Lambda]^26 - 
           14523735822486984192712618738*\[Lambda]^27 - 
           1065801258738302127862654384*\[Lambda]^28 + 
           5002995083190850308682861184*\[Lambda]^29 + 
           4866504296160456501260490928*\[Lambda]^30 + 
           2624801137437160810124924644*\[Lambda]^31 + 
           928131848560100635816410472*\[Lambda]^32 + 
           215338643068641661625433332*\[Lambda]^33 + 
           30050998048735046747450024*\[Lambda]^34 + 
           1927628855488065118968626*\[Lambda]^35 - 533558098826999149008*
            \[Lambda]^36 - 32353625482467314436*\[Lambda]^37 - 
           2468452018058067024*\[Lambda]^38 - 141064276195952197*
            \[Lambda]^39 - 56731689048994288*\[Lambda]^40 - 
           10732564743038086*\[Lambda]^41 + 10886496712334976*\[Lambda]^42 - 
           2199453644569713*\[Lambda]^43 - 1249722658903488*\[Lambda]^44 + 
           746985997129092*\[Lambda]^45 - 84027022574880*\[Lambda]^46 - 
           51506987783790*\[Lambda]^47 + 22963331631240*\[Lambda]^48 - 
           3899928172140*\[Lambda]^49 + 258242985000*\[Lambda]^50)/
          ((-1 + \[Lambda])^2*\[Lambda]^15*(1 + \[Lambda])^18) + 
        ((308031264586342907275 + 6032415162636747038800*\[Lambda] + 
           59194251847463526296355*\[Lambda]^2 + 383011522736715446562800*
            \[Lambda]^3 + 1815026229304507313288105*\[Lambda]^4 + 
           6632852070007969498706640*\[Lambda]^5 + 19247724463351609148092545*
            \[Lambda]^6 + 45168175119687628868297760*\[Lambda]^7 + 
           86764117287400760691446010*\[Lambda]^8 + 
           137559521463724365977694400*\[Lambda]^9 + 
           180990869757273019043246938*\[Lambda]^10 + 
           198244167732050182833017088*\[Lambda]^11 + 
           180961738035154265660175190*\[Lambda]^12 + 
           137530248067755513769758016*\[Lambda]^13 + 
           86758040452741906817801718*\[Lambda]^14 + 
           45181155423135054676273120*\[Lambda]^15 + 
           19261702384592461035811912*\[Lambda]^16 + 
           6638004630797179939029216*\[Lambda]^17 + 1813674968172434578015576*
            \[Lambda]^18 + 380501648529508841518240*\[Lambda]^19 + 
           57830717250229290319152*\[Lambda]^20 + 5618975536216352286176*
            \[Lambda]^21 + 235842996752150534336*\[Lambda]^22 - 
           6351979710827197728*\[Lambda]^23 - 204275852709781978*
            \[Lambda]^24 - 12298800055927744*\[Lambda]^25 - 
           928896941492154*\[Lambda]^26 - 38185507219968*\[Lambda]^27 - 
           25485134690070*\[Lambda]^28 - 5684810754624*\[Lambda]^29 + 
           5427279315786*\[Lambda]^30 - 962218922208*\[Lambda]^31 - 
           616893794355*\[Lambda]^32 + 339328350928*\[Lambda]^33 - 
           33699695579*\[Lambda]^34 - 23271972240*\[Lambda]^35 + 
           9775211303*\[Lambda]^36 - 1598829232*\[Lambda]^37 + 
           102477375*\[Lambda]^38)*H[{0}, x])/(13009316080184424000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^19) + 
        ((-1 + \[Lambda])^2*(102477375 - 3033512482*\[Lambda] + 
           43431331801*\[Lambda]^2 - 400556892252*\[Lambda]^3 + 
           2673877510271*\[Lambda]^4 - 13762240383446*\[Lambda]^5 + 
           56806632617769*\[Lambda]^6 - 193125152757016*\[Lambda]^7 + 
           551033187067699*\[Lambda]^8 - 1338402064866306*\[Lambda]^9 + 
           2792249341965589*\[Lambda]^10 - 5082398089775716*\[Lambda]^11 + 
           7663531914020979*\[Lambda]^12 - 15831348393856326*\[Lambda]^13 - 
           87988388774872251*\[Lambda]^14 - 4426771626647946576*
            \[Lambda]^15 - 87988388774872251*\[Lambda]^16 - 
           15831348393856326*\[Lambda]^17 + 7663531914020979*\[Lambda]^18 - 
           5082398089775716*\[Lambda]^19 + 2792249341965589*\[Lambda]^20 - 
           1338402064866306*\[Lambda]^21 + 551033187067699*\[Lambda]^22 - 
           193125152757016*\[Lambda]^23 + 56806632617769*\[Lambda]^24 - 
           13762240383446*\[Lambda]^25 + 2673877510271*\[Lambda]^26 - 
           400556892252*\[Lambda]^27 + 43431331801*\[Lambda]^28 - 
           3033512482*\[Lambda]^29 + 102477375*\[Lambda]^30)*H[{1}, x])/
         (13009316080184424000*\[Lambda]^16) - 
        ((3698945 - 14795780*\[Lambda] + 217819602*\[Lambda]^2 - 
           14795780*\[Lambda]^3 + 3698945*\[Lambda]^4)*H[{0, 0}, x])/
         (540540*(-1 + \[Lambda])^4))) + 
    ((12835247570279369*CA*CF)/109081836864000 + (18709322139025622981*CF^2)/
       93592216029312000 - (1844865630221*CF*nl*TF)/38957798880)*
     Log[Q^2/\[Mu]^2] + ((739789*CA*CF)/39312 + (547287764521*CF^2)/
       10388746368 - (739789*CF*nl*TF)/108108)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(45276122663595884307187/157234922929244160000 - 
      (6493987*Zeta[3])/60060) + 
    CF^2*(2319181849442193913459147/19272509124755927040000 + 
      (1397521*Zeta[3])/15015)), 
 1 + a*((4047739719*CF)/190590400 + (64419601*CF*Log[Q^2/\[Mu]^2])/6126120) + 
  a^2*(CF*((-143568372761907472111177*nl*TF)/1379455672056029568000 + 
      2*nh*TF*(-1/391795327915195809084480000*
         (725323382784000 - 10977975697689000*\[Lambda] + 63379623982294620*
            \[Lambda]^2 - 124353285456680280*\[Lambda]^3 - 
           362879428931695830*\[Lambda]^4 + 2392861841877012660*\[Lambda]^5 - 
           3027650833834024566*\[Lambda]^6 - 10495703193912975528*
            \[Lambda]^7 + 38020966261392470685*\[Lambda]^8 - 
           13852454586944985918*\[Lambda]^9 - 199186906917707592697*
            \[Lambda]^10 - 46075697743801642692*\[Lambda]^11 - 
           2936106839808481720453*\[Lambda]^12 - 36493199439527842716694*
            \[Lambda]^13 - 444922609610070257571751*\[Lambda]^14 - 
           7173271614867455679511384*\[Lambda]^15 + 
           24121027522580272852334757970*\[Lambda]^16 + 
           425403246293765593645662829316*\[Lambda]^17 + 
           3500613547820081558882774223082*\[Lambda]^18 + 
           17714470785566098308168027574920*\[Lambda]^19 + 
           61022098103687679129861454914520*\[Lambda]^20 + 
           148574649190431643493316528588576*\[Lambda]^21 + 
           252410232629132170916734641254268*\[Lambda]^22 + 
           264431553160967178877147330344960*\[Lambda]^23 + 
           43053942342190460377016332563378*\[Lambda]^24 - 
           433760902818619195449857749778908*\[Lambda]^25 - 
           953260556305007101950987992916426*\[Lambda]^26 - 
           1181317640397221643402570039178456*\[Lambda]^27 - 
           953260556305007101950987992916426*\[Lambda]^28 - 
           433760902818619195449857749778908*\[Lambda]^29 + 
           43053942342190460377016332563378*\[Lambda]^30 + 
           264431553160967178877147330344960*\[Lambda]^31 + 
           252410232629132170916734641254268*\[Lambda]^32 + 
           148574649190431643493316528588576*\[Lambda]^33 + 
           61022098103687679129861454914520*\[Lambda]^34 + 
           17714470785566098308168027574920*\[Lambda]^35 + 
           3500613547820081558882774223082*\[Lambda]^36 + 
           425403246293765593645662829316*\[Lambda]^37 + 
           24121027522580272852334757970*\[Lambda]^38 - 
           7173271614867455679511384*\[Lambda]^39 - 444922609610070257571751*
            \[Lambda]^40 - 36493199439527842716694*\[Lambda]^41 - 
           2936106839808481720453*\[Lambda]^42 - 46075697743801642692*
            \[Lambda]^43 - 199186906917707592697*\[Lambda]^44 - 
           13852454586944985918*\[Lambda]^45 + 38020966261392470685*
            \[Lambda]^46 - 10495703193912975528*\[Lambda]^47 - 
           3027650833834024566*\[Lambda]^48 + 2392861841877012660*
            \[Lambda]^49 - 362879428931695830*\[Lambda]^50 - 
           124353285456680280*\[Lambda]^51 + 63379623982294620*\[Lambda]^52 - 
           10977975697689000*\[Lambda]^53 + 725323382784000*\[Lambda]^54)/
          ((-1 + \[Lambda])^2*\[Lambda]^16*(1 + \[Lambda])^20) + 
        ((3825978572932239429135845 + 83103297476034832105857210*\[Lambda] + 
           908404183797259896834717330*\[Lambda]^2 + 
           6572069620061472686790692250*\[Lambda]^3 + 
           34944203565145931192813739540*\[Lambda]^4 + 
           143834663410914094773729649230*\[Lambda]^5 + 
           472294129103517845347284838870*\[Lambda]^6 + 
           1261159976209095210624922593390*\[Lambda]^7 + 
           2775233782656072042897660236085*\[Lambda]^8 + 
           5080518336600740155060729880300*\[Lambda]^9 + 
           7789722720768592674266693664876*\[Lambda]^10 + 
           10048786252015259743517375274828*\[Lambda]^11 + 
           10935384778184286183099268368464*\[Lambda]^12 + 
           10047740099388230239647316567380*\[Lambda]^13 + 
           7788602250521712828158378179572*\[Lambda]^14 + 
           5080178369254406695933789823796*\[Lambda]^15 + 
           2775638463859903263142366661922*\[Lambda]^16 + 
           1261710782368549726323428886960*\[Lambda]^17 + 
           472568186740627283604664754208*\[Lambda]^18 + 
           143833948334292613725570646224*\[Lambda]^19 + 
           34851768072945561053067315384*\[Lambda]^20 + 
           6504541863186643638251935008*\[Lambda]^21 + 
           881363813449915959299493840*\[Lambda]^22 + 
           76360943245916729738261952*\[Lambda]^23 + 
           2808988793141921399444346*\[Lambda]^24 - 80949678839675209043244*
            \[Lambda]^25 - 2743106689969403693868*\[Lambda]^26 - 
           168066519794615713420*\[Lambda]^27 - 13915310102948857392*
            \[Lambda]^28 - 1072114587928125396*\[Lambda]^29 + 
           33853058094974604*\[Lambda]^30 - 94596509053093812*\[Lambda]^31 - 
           9029131872136935*\[Lambda]^32 + 18897888175414102*\[Lambda]^33 - 
           4661198803474674*\[Lambda]^34 - 1541504484003498*\[Lambda]^35 + 
           1086292895706260*\[Lambda]^36 - 148553299434606*\[Lambda]^37 - 
           57070575618342*\[Lambda]^38 + 27017001917906*\[Lambda]^39 - 
           4500252932175*\[Lambda]^40 + 287826739200*\[Lambda]^41)*H[{0}, x])/
         (155474336474284051224000*(-1 + \[Lambda])^3*(1 + \[Lambda])^21) + 
        ((-1 + \[Lambda])^2*(287826739200 - 9105480759375*\[Lambda] + 
           139604619059906*\[Lambda]^2 - 1381771028064713*\[Lambda]^3 + 
           9921855832995612*\[Lambda]^4 - 55067572624842767*\[Lambda]^5 + 
           245768712478121654*\[Lambda]^6 - 906019005909466521*\[Lambda]^7 + 
           2812133891148234904*\[Lambda]^8 - 7454337508427104771*
            \[Lambda]^9 + 17051964863355843234*\[Lambda]^10 - 
           33983746896646773061*\[Lambda]^11 + 58909644172651769764*
            \[Lambda]^12 - 94596695299619567811*\[Lambda]^13 + 
           65504069926849797414*\[Lambda]^14 - 1358646159853762145781*
            \[Lambda]^15 - 52577544532347968108976*\[Lambda]^16 - 
           1358646159853762145781*\[Lambda]^17 + 65504069926849797414*
            \[Lambda]^18 - 94596695299619567811*\[Lambda]^19 + 
           58909644172651769764*\[Lambda]^20 - 33983746896646773061*
            \[Lambda]^21 + 17051964863355843234*\[Lambda]^22 - 
           7454337508427104771*\[Lambda]^23 + 2812133891148234904*
            \[Lambda]^24 - 906019005909466521*\[Lambda]^25 + 
           245768712478121654*\[Lambda]^26 - 55067572624842767*\[Lambda]^27 + 
           9921855832995612*\[Lambda]^28 - 1381771028064713*\[Lambda]^29 + 
           139604619059906*\[Lambda]^30 - 9105480759375*\[Lambda]^31 + 
           287826739200*\[Lambda]^32)*H[{1}, x])/(155474336474284051224000*
          \[Lambda]^17) - ((1223972419 - 4895889676*\[Lambda] + 
           80217487350*\[Lambda]^2 - 4895889676*\[Lambda]^3 + 
           1223972419*\[Lambda]^4)*H[{0, 0}, x])/(174594420*
          (-1 + \[Lambda])^4))) + 
    ((59313805096724777*CA*CF)/484994628518400 + 
      (99001549768683403385941*CF^2)/459818557352009856000 - 
      (2770614325456321*CF*nl*TF)/56294019381600)*Log[Q^2/\[Mu]^2] + 
    ((64419601*CA*CF)/3341520 + (4149884992999201*CF^2)/75058692508800 - 
      (64419601*CF*nl*TF)/9189180)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(17918308408498294222783087/59422705873182812160000 - 
      (113298677*Zeta[3])/1021020) + 
    CF^2*(44426674163044428879366970127/321931846921747956461568000 + 
      (24439538*Zeta[3])/255255)), 
 1 + a*((171261178547*CF)/7718911200 + (32933023*CF*Log[Q^2/\[Mu]^2])/
     3063060) + 
  a^2*(CF*((-75177110789851865753681*nl*TF)/689727836028014784000 + 
      2*nh*TF*(-1/30931210098568090190880000*
         (13483737146880 - 204464654634240*\[Lambda] + 1156522362155160*
            \[Lambda]^2 - 1927955257568340*\[Lambda]^3 - 9077606662468344*
            \[Lambda]^4 + 49210692924705774*\[Lambda]^5 - 42517440508036032*
            \[Lambda]^6 - 286700826703670064*\[Lambda]^7 + 
           823524615467024576*\[Lambda]^8 + 192042276043235527*\[Lambda]^9 - 
           4963634382040181516*\[Lambda]^10 + 2027487680244486142*
            \[Lambda]^11 - 19023138160851791204*\[Lambda]^12 - 
           339963016142347372154*\[Lambda]^13 - 3316364362528757025940*
            \[Lambda]^14 - 40880764990839328044714*\[Lambda]^15 - 
           639759195278329677743004*\[Lambda]^16 + 
           1986577746171906444543730395*\[Lambda]^17 + 
           39110733494016385486219697904*\[Lambda]^18 + 
           363279672603110119115676021048*\[Lambda]^19 + 
           2106703305514508822555975173584*\[Lambda]^20 + 
           8501769864384502775479681196970*\[Lambda]^21 + 
           25136879054770610096206309628808*\[Lambda]^22 + 
           55600006382837216516674983265116*\[Lambda]^23 + 
           91330861400263481245979260252824*\[Lambda]^24 + 
           105079422372070362849555547733598*\[Lambda]^25 + 
           64561643484449729334953933329352*\[Lambda]^26 - 
           33501706849783132486689609960548*\[Lambda]^27 - 
           141867565886193139979234135175848*\[Lambda]^28 - 
           189463596225958808651755124418620*\[Lambda]^29 - 
           141867565886193139979234135175848*\[Lambda]^30 - 
           33501706849783132486689609960548*\[Lambda]^31 + 
           64561643484449729334953933329352*\[Lambda]^32 + 
           105079422372070362849555547733598*\[Lambda]^33 + 
           91330861400263481245979260252824*\[Lambda]^34 + 
           55600006382837216516674983265116*\[Lambda]^35 + 
           25136879054770610096206309628808*\[Lambda]^36 + 
           8501769864384502775479681196970*\[Lambda]^37 + 
           2106703305514508822555975173584*\[Lambda]^38 + 
           363279672603110119115676021048*\[Lambda]^39 + 
           39110733494016385486219697904*\[Lambda]^40 + 
           1986577746171906444543730395*\[Lambda]^41 - 
           639759195278329677743004*\[Lambda]^42 - 40880764990839328044714*
            \[Lambda]^43 - 3316364362528757025940*\[Lambda]^44 - 
           339963016142347372154*\[Lambda]^45 - 19023138160851791204*
            \[Lambda]^46 + 2027487680244486142*\[Lambda]^47 - 
           4963634382040181516*\[Lambda]^48 + 192042276043235527*
            \[Lambda]^49 + 823524615467024576*\[Lambda]^50 - 
           286700826703670064*\[Lambda]^51 - 42517440508036032*\[Lambda]^52 + 
           49210692924705774*\[Lambda]^53 - 9077606662468344*\[Lambda]^54 - 
           1927955257568340*\[Lambda]^55 + 1156522362155160*\[Lambda]^56 - 
           204464654634240*\[Lambda]^57 + 13483737146880*\[Lambda]^58)/
          ((-1 + \[Lambda])^2*\[Lambda]^17*(1 + \[Lambda])^22) + 
        ((312938133268406464220145 + 7465673497028822711670900*\[Lambda] + 
           89944122462168118070321925*\[Lambda]^2 + 
           719353408036345047465051240*\[Lambda]^3 + 
           4240449089211600434569720680*\[Lambda]^4 + 
           19413331444563317758576508400*\[Lambda]^5 + 
           71175212162588091862401519360*\[Lambda]^6 + 
           213202568827135047182485269624*\[Lambda]^7 + 
           529210661033496612615476980161*\[Lambda]^8 + 
           1099868231738169271227802684868*\[Lambda]^9 + 
           1928743346390342672644331098093*\[Lambda]^10 + 
           2869852811259927450196001527952*\[Lambda]^11 + 
           3637118397010274701290132385272*\[Lambda]^12 + 
           3934938071982516742359894042624*\[Lambda]^13 + 
           3636864756828838512472051658376*\[Lambda]^14 + 
           2869566464385723722040736918384*\[Lambda]^15 + 
           1928633157681295488674454206330*\[Lambda]^16 + 
           1099948773932833933175339686312*\[Lambda]^17 + 
           529351215070022341375974723026*\[Lambda]^18 + 
           213289269335069096180295923680*\[Lambda]^19 + 
           71189437845345266995353904568*\[Lambda]^20 + 
           19393348771181296616038289568*\[Lambda]^21 + 
           4220354508698421815902174776*\[Lambda]^22 + 
           709220447345364684971023200*\[Lambda]^23 + 
           86664484052868383317833634*\[Lambda]^24 + 
           6766414153162227638187752*\[Lambda]^25 + 219652054313823338629642*
            \[Lambda]^26 - 6837332636567162147216*\[Lambda]^27 - 
           244398013342516812280*\[Lambda]^28 - 15421825324705827584*
            \[Lambda]^29 - 1240125253652613192*\[Lambda]^30 - 
           132895501725808752*\[Lambda]^31 - 5766455483435115*\[Lambda]^32 + 
           1849972590549476*\[Lambda]^33 - 2414533478133143*\[Lambda]^34 + 
           29350726867640*\[Lambda]^35 + 410691254837344*\[Lambda]^36 - 
           128174571977104*\[Lambda]^37 - 23059930139576*\[Lambda]^38 + 
           22363830586152*\[Lambda]^39 - 3753759286563*\[Lambda]^40 - 
           904179768492*\[Lambda]^41 + 493709249033*\[Lambda]^42 - 
           83812112384*\[Lambda]^43 + 5350689344*\[Lambda]^44)*H[{0}, x])/
         (12274289721654004044000*(-1 + \[Lambda])^3*(1 + \[Lambda])^23) + 
        ((-1 + \[Lambda])^2*(5350689344 - 180124520576*\[Lambda] + 
           2944048596489*\[Lambda]^2 - 31123225923790*\[Lambda]^3 + 
           239182178061541*\[Lambda]^4 - 1423847216781792*\[Lambda]^5 + 
           6831881188816079*\[Lambda]^6 - 27144731854430810*\[Lambda]^7 + 
           91054583951639355*\[Lambda]^8 - 261605681798473440*\[Lambda]^9 + 
           650800941204824109*\[Lambda]^10 - 1414155510117911286*
            \[Lambda]^11 + 2698198086879530169*\[Lambda]^12 - 
           4579706168499101856*\[Lambda]^13 + 6520968582466727619*
            \[Lambda]^14 - 13616553796340954946*\[Lambda]^15 - 
           84854548222101755841*\[Lambda]^16 - 4174617754924512831936*
            \[Lambda]^17 - 84854548222101755841*\[Lambda]^18 - 
           13616553796340954946*\[Lambda]^19 + 6520968582466727619*
            \[Lambda]^20 - 4579706168499101856*\[Lambda]^21 + 
           2698198086879530169*\[Lambda]^22 - 1414155510117911286*
            \[Lambda]^23 + 650800941204824109*\[Lambda]^24 - 
           261605681798473440*\[Lambda]^25 + 91054583951639355*\[Lambda]^26 - 
           27144731854430810*\[Lambda]^27 + 6831881188816079*\[Lambda]^28 - 
           1423847216781792*\[Lambda]^29 + 239182178061541*\[Lambda]^30 - 
           31123225923790*\[Lambda]^31 + 2944048596489*\[Lambda]^32 - 
           180124520576*\[Lambda]^33 + 5350689344*\[Lambda]^34)*H[{1}, x])/
         (12274289721654004044000*\[Lambda]^18) - 
        ((32933023 - 131732092*\[Lambda] + 2388658272*\[Lambda]^2 - 
           131732092*\[Lambda]^3 + 32933023*\[Lambda]^4)*H[{0, 0}, x])/
         (4594590*(-1 + \[Lambda])^4))) + 
    ((399472928649600937*CA*CF)/3152465085369600 + 
      (26489083438850327575129*CF^2)/114954639338002464000 - 
      (1435239491567053*CF*nl*TF)/28147009690800)*Log[Q^2/\[Mu]^2] + 
    ((32933023*CA*CF)/1670760 + (1084584003918529*CF^2)/18764673127200 - 
      (32933023*CF*nl*TF)/4594590)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(364594649446515083400916229/1158742764527064837120000 - 
      (9669701*Zeta[3])/85085) + 
    CF^2*(1791909402334713691657914977/11497565961490998445056000 + 
      (1475599*Zeta[3])/15015)), 
 1 + a*((3387540541433*CF)/146659312800 + (638700397*CF*Log[Q^2/\[Mu]^2])/
     58198140) + 
  a^2*(CF*((-538147115455882132621977659*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/24095412666784542258695520000*
         (2478061608422400 - 37637614398384000*\[Lambda] + 
           208422378863899200*\[Lambda]^2 - 282897483303435000*\[Lambda]^3 - 
           2090820565870976940*\[Lambda]^4 + 9771218415318720360*
            \[Lambda]^5 - 4411247943506655570*\[Lambda]^6 - 
           71294569238062680180*\[Lambda]^7 + 167195107461619393626*
            \[Lambda]^8 + 150984243499546100032*\[Lambda]^9 - 
           1206591783851177135027*\[Lambda]^10 + 495939171859287109270*
            \[Lambda]^11 + 825701237599400744447*\[Lambda]^12 - 
           37776863162499410086684*\[Lambda]^13 - 294772021060869375862780*
            \[Lambda]^14 - 3049111299141992912807396*\[Lambda]^15 - 
           37345768476249703373026220*\[Lambda]^16 - 
           564818075551701942305294204*\[Lambda]^17 + 
           1609264543180990694475235351611*\[Lambda]^18 + 
           34990968424701830421509159997006*\[Lambda]^19 + 
           362010272251736558534969137100721*\[Lambda]^20 + 
           2364057639833439313192292521486320*\[Lambda]^21 + 
           10900469725252042189866777866157174*\[Lambda]^22 + 
           37587337419823062667320095124000900*\[Lambda]^23 + 
           100071996171113560915210559978498946*\[Lambda]^24 + 
           209047584653963604256887581979858312*\[Lambda]^25 + 
           343745134959893618064977926741824030*\[Lambda]^26 + 
           439765803546287030145094488201992788*\[Lambda]^27 + 
           422304776752789352358735819039621142*\[Lambda]^28 + 
           277964535340540101674438309664941176*\[Lambda]^29 + 
           96063520324149524218725655457046440*\[Lambda]^30 + 
           13346549553342514804644295930025000*\[Lambda]^31 + 
           96063520324149524218725655457046440*\[Lambda]^32 + 
           277964535340540101674438309664941176*\[Lambda]^33 + 
           422304776752789352358735819039621142*\[Lambda]^34 + 
           439765803546287030145094488201992788*\[Lambda]^35 + 
           343745134959893618064977926741824030*\[Lambda]^36 + 
           209047584653963604256887581979858312*\[Lambda]^37 + 
           100071996171113560915210559978498946*\[Lambda]^38 + 
           37587337419823062667320095124000900*\[Lambda]^39 + 
           10900469725252042189866777866157174*\[Lambda]^40 + 
           2364057639833439313192292521486320*\[Lambda]^41 + 
           362010272251736558534969137100721*\[Lambda]^42 + 
           34990968424701830421509159997006*\[Lambda]^43 + 
           1609264543180990694475235351611*\[Lambda]^44 - 
           564818075551701942305294204*\[Lambda]^45 - 
           37345768476249703373026220*\[Lambda]^46 - 
           3049111299141992912807396*\[Lambda]^47 - 294772021060869375862780*
            \[Lambda]^48 - 37776863162499410086684*\[Lambda]^49 + 
           825701237599400744447*\[Lambda]^50 + 495939171859287109270*
            \[Lambda]^51 - 1206591783851177135027*\[Lambda]^52 + 
           150984243499546100032*\[Lambda]^53 + 167195107461619393626*
            \[Lambda]^54 - 71294569238062680180*\[Lambda]^55 - 
           4411247943506655570*\[Lambda]^56 + 9771218415318720360*
            \[Lambda]^57 - 2090820565870976940*\[Lambda]^58 - 
           282897483303435000*\[Lambda]^59 + 208422378863899200*
            \[Lambda]^60 - 37637614398384000*\[Lambda]^61 + 
           2478061608422400*\[Lambda]^62)/((-1 + \[Lambda])^2*\[Lambda]^18*
           (1 + \[Lambda])^24) + ((251882247423339205727212155 + 
           6546792596234130205972682610*\[Lambda] + 
           86175243378140758535611993410*\[Lambda]^2 + 
           754878471882744768190627035090*\[Lambda]^3 + 
           4885657871371945757625305057295*\[Lambda]^4 + 
           24625139494012362887725028819880*\[Lambda]^5 + 
           99723100660950512180720472774360*\[Lambda]^6 + 
           331242060876471348719305440412680*\[Lambda]^7 + 
           915921172992321543854068554965355*\[Lambda]^8 + 
           2131778130708424897724726555146810*\[Lambda]^9 + 
           4211746672862463651234344418623914*\[Lambda]^10 + 
           7108749904787415249610666535826138*\[Lambda]^11 + 
           10298567053325968652732290794941623*\[Lambda]^12 + 
           12847372535545098554337778983804832*\[Lambda]^13 + 
           13827019580286852980574969810369936*\[Lambda]^14 + 
           12846754299934460863420367808401792*\[Lambda]^15 + 
           10297837502187201226885151208714518*\[Lambda]^16 + 
           7108417908928409071955653329879108*\[Lambda]^17 + 
           4211895812196463482841128609131244*\[Lambda]^18 + 
           2132127395964702914836562560127700*\[Lambda]^19 + 
           916176825780794413436964213869790*\[Lambda]^20 + 
           331316197683500855983648965376960*\[Lambda]^21 + 
           99687395787158079859255021960240*\[Lambda]^22 + 
           24570372057546614941932354802080*\[Lambda]^23 + 
           4851662200908112822894042961390*\[Lambda]^24 + 
           741330496822264850323873440980*\[Lambda]^25 + 
           82458289399973519708421885420*\[Lambda]^26 + 
           5851403022819872200452945220*\[Lambda]^27 + 
           168369507066888450575876710*\[Lambda]^28 - 
           5718862323228449776720800*\[Lambda]^29 - 215467946533069900364320*
            \[Lambda]^30 - 14094898973230294364320*\[Lambda]^31 - 
           1135086745144327146225*\[Lambda]^32 - 109767672895830467030*
            \[Lambda]^33 - 15582710100875379230*\[Lambda]^34 + 
           778559026248825114*\[Lambda]^35 + 400095714833710803*
            \[Lambda]^36 - 593627943542425512*\[Lambda]^37 + 
           56788526538845112*\[Lambda]^38 + 84117633242988056*\[Lambda]^39 - 
           32001783967651993*\[Lambda]^40 - 2837470985459022*\[Lambda]^41 + 
           4451008504503418*\[Lambda]^42 - 869949284158526*\[Lambda]^43 - 
           136983655648125*\[Lambda]^44 + 89109769571680*\[Lambda]^45 - 
           15427240159760*\[Lambda]^46 + 983357781120*\[Lambda]^47)*
          H[{0}, x])/(9561671693168469150276000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) + ((-1 + \[Lambda])^2*(983357781120 - 
           35094395782160*\[Lambda] + 609076495707680*\[Lambda]^2 - 
           6848742442466925*\[Lambda]^3 + 56083907337431974*\[Lambda]^4 - 
           356443237636731817*\[Lambda]^5 + 1829685532601206368*\[Lambda]^6 - 
           7794427285778500763*\[Lambda]^7 + 28098864929113050146*
            \[Lambda]^8 - 86980040673271080759*\[Lambda]^9 + 
           233783118150612965856*\[Lambda]^10 - 550386961259676144849*
            \[Lambda]^11 + 1142450166884185113966*\[Lambda]^12 - 
           2104828524291532866189*\[Lambda]^13 + 3428545019638349499936*
            \[Lambda]^14 - 5277602396468433118239*\[Lambda]^15 + 
           3076810139263861580586*\[Lambda]^16 - 82263941483478520587819*
            \[Lambda]^17 - 3234944843960013040881024*\[Lambda]^18 - 
           82263941483478520587819*\[Lambda]^19 + 3076810139263861580586*
            \[Lambda]^20 - 5277602396468433118239*\[Lambda]^21 + 
           3428545019638349499936*\[Lambda]^22 - 2104828524291532866189*
            \[Lambda]^23 + 1142450166884185113966*\[Lambda]^24 - 
           550386961259676144849*\[Lambda]^25 + 233783118150612965856*
            \[Lambda]^26 - 86980040673271080759*\[Lambda]^27 + 
           28098864929113050146*\[Lambda]^28 - 7794427285778500763*
            \[Lambda]^29 + 1829685532601206368*\[Lambda]^30 - 
           356443237636731817*\[Lambda]^31 + 56083907337431974*\[Lambda]^32 - 
           6848742442466925*\[Lambda]^33 + 609076495707680*\[Lambda]^34 - 
           35094395782160*\[Lambda]^35 + 983357781120*\[Lambda]^36)*
          H[{1}, x])/(9561671693168469150276000*\[Lambda]^19) - 
        ((638700397 - 2554801588*\[Lambda] + 51005783400*\[Lambda]^2 - 
           2554801588*\[Lambda]^3 + 638700397*\[Lambda]^4)*H[{0, 0}, x])/
         (87297210*(-1 + \[Lambda])^4))) + 
    ((149021179435371385393*CA*CF)/1138039895818425600 + 
      (193399865562220690776288211*CF^2)/788473871219358900576000 - 
      (535344311222744053*CF*nl*TF)/10161070498378800)*Log[Q^2/\[Mu]^2] + 
    ((638700397*CA*CF)/31744440 + (407938197127957609*CF^2)/
       6774046998919200 - (638700397*CF*nl*TF)/87297210)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2601307052441037156930063767831/7947816621891137717806080000 - 
      (187828419*Zeta[3])/1616615) + 
    CF^2*(1823622596733740242556727264464183/
       10488620055672278858507000832000 + (488270117*Zeta[3])/4849845)), 
 1 + a*((135228733469*CF)/5640742800 + (216995557*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-559945183157479398339776819*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/11397130191389088488362980960000*
         (277034836776778080 - 4213600146652937040*\[Lambda] + 
           22827105444766502880*\[Lambda]^2 - 23560869737651205960*
            \[Lambda]^3 - 280221531144106736184*\[Lambda]^4 + 
           1157569619543632579284*\[Lambda]^5 - 16579629405681269928*
            \[Lambda]^6 - 10214479963948749311130*\[Lambda]^7 + 
           19648178379878121852240*\[Lambda]^8 + 34000887551858150030184*
            \[Lambda]^9 - 172309116892447493388416*\[Lambda]^10 + 
           29578093322243726899107*\[Lambda]^11 + 516709870620389481102448*
            \[Lambda]^12 - 2993380808894642737447000*\[Lambda]^13 - 
           18839154171837503804422088*\[Lambda]^14 - 
           160509296984802972338914447*\[Lambda]^15 - 
           1745520523890608924947612280*\[Lambda]^16 - 
           20727741953212901297238189772*\[Lambda]^17 - 
           303878479051607429903406558200*\[Lambda]^18 + 
           789322810889652891718520660269647*\[Lambda]^19 + 
           18789175729854921357503094295523800*\[Lambda]^20 + 
           214230381319360849199909195645983740*\[Lambda]^21 + 
           1554571294278488792340066631432225392*\[Lambda]^22 + 
           8046973968019831656107557151785661925*\[Lambda]^23 + 
           31561761464886396297411730923430392768*\[Lambda]^24 + 
           97268114679228378581663902343926051800*\[Lambda]^25 + 
           241055530141329447037120891949307293808*\[Lambda]^26 + 
           487786889860133361746206961231165712642*\[Lambda]^27 + 
           814479130069484436785669716854519184840*\[Lambda]^28 + 
           1132429862730395885882564206546653077064*\[Lambda]^29 + 
           1328527908588559324379580902906605462696*\[Lambda]^30 + 
           1354072251327289017620504461298015297816*\[Lambda]^31 + 
           1277952502559434730048276782608295866544*\[Lambda]^32 + 
           1230695365118800248454252022150394081080*\[Lambda]^33 + 
           1277952502559434730048276782608295866544*\[Lambda]^34 + 
           1354072251327289017620504461298015297816*\[Lambda]^35 + 
           1328527908588559324379580902906605462696*\[Lambda]^36 + 
           1132429862730395885882564206546653077064*\[Lambda]^37 + 
           814479130069484436785669716854519184840*\[Lambda]^38 + 
           487786889860133361746206961231165712642*\[Lambda]^39 + 
           241055530141329447037120891949307293808*\[Lambda]^40 + 
           97268114679228378581663902343926051800*\[Lambda]^41 + 
           31561761464886396297411730923430392768*\[Lambda]^42 + 
           8046973968019831656107557151785661925*\[Lambda]^43 + 
           1554571294278488792340066631432225392*\[Lambda]^44 + 
           214230381319360849199909195645983740*\[Lambda]^45 + 
           18789175729854921357503094295523800*\[Lambda]^46 + 
           789322810889652891718520660269647*\[Lambda]^47 - 
           303878479051607429903406558200*\[Lambda]^48 - 
           20727741953212901297238189772*\[Lambda]^49 - 
           1745520523890608924947612280*\[Lambda]^50 - 
           160509296984802972338914447*\[Lambda]^51 - 
           18839154171837503804422088*\[Lambda]^52 - 
           2993380808894642737447000*\[Lambda]^53 + 516709870620389481102448*
            \[Lambda]^54 + 29578093322243726899107*\[Lambda]^55 - 
           172309116892447493388416*\[Lambda]^56 + 34000887551858150030184*
            \[Lambda]^57 + 19648178379878121852240*\[Lambda]^58 - 
           10214479963948749311130*\[Lambda]^59 - 16579629405681269928*
            \[Lambda]^60 + 1157569619543632579284*\[Lambda]^61 - 
           280221531144106736184*\[Lambda]^62 - 23560869737651205960*
            \[Lambda]^63 + 22827105444766502880*\[Lambda]^64 - 
           4213600146652937040*\[Lambda]^65 + 277034836776778080*
            \[Lambda]^66)/((-1 + \[Lambda])^2*\[Lambda]^19*
           (1 + \[Lambda])^26) + ((11164625194545274237940478195 + 
           314006249850710891727024544680*\[Lambda] + 
           4483087283510168293290079115685*\[Lambda]^2 + 
           42683483762466139609739053113240*\[Lambda]^3 + 
           300878530030295749727086712942745*\[Lambda]^4 + 
           1655592307459392757069356860163384*\[Lambda]^5 + 
           7339894607266027038759277623287871*\[Lambda]^6 + 
           26779044119130492113473874082959904*\[Lambda]^7 + 
           81645329925424799004219828393648699*\[Lambda]^8 + 
           210448102218145509684449347597160312*\[Lambda]^9 + 
           462751001283082565454663848143811709*\[Lambda]^10 + 
           874129319909131281668048107279300728*\[Lambda]^11 + 
           1426129473959290022850923136356022445*\[Lambda]^12 + 
           2017531720288469635990014698776599144*\[Lambda]^13 + 
           2481698590242605188674640943750298771*\[Lambda]^14 + 
           2658536793158113858211794887481313856*\[Lambda]^15 + 
           2481614051280855450046610340021238896*\[Lambda]^16 + 
           2017428118937451190716593937298713024*\[Lambda]^17 + 
           1426075964608005644909503990605479260*\[Lambda]^18 + 
           874142888475768771293276942510215248*\[Lambda]^19 + 
           462798444156297506745835086604222464*\[Lambda]^20 + 
           210488294646837645770154103418331872*\[Lambda]^21 + 
           81661163451167135068535736661948164*\[Lambda]^22 + 
           26776806382808169921318822328160064*\[Lambda]^23 + 
           7332187484360930424669016519120236*\[Lambda]^24 + 
           1649731117158139374739927353770784*\[Lambda]^25 + 
           298091761287151649199718830428520*\[Lambda]^26 + 
           41751361024437223789783487937360*\[Lambda]^27 + 
           4259863734822049805298401481000*\[Lambda]^28 + 
           276676491879839479908659581440*\[Lambda]^29 + 
           7072479739730037588388480764*\[Lambda]^30 - 
           265044507501879887960859264*\[Lambda]^31 - 
           10523027773020601358284491*\[Lambda]^32 - 710313511910550056210376*
            \[Lambda]^33 - 59386739928794518605273*\[Lambda]^34 - 
           5325101748356924172456*\[Lambda]^35 - 645654513074337918397*
            \[Lambda]^36 - 121229671207726151160*\[Lambda]^37 + 
           25435226698448315529*\[Lambda]^38 + 3150564505932047776*
            \[Lambda]^39 - 7765317904379812059*\[Lambda]^40 + 
           1273241148757641096*\[Lambda]^41 + 912254050678998519*
            \[Lambda]^42 - 418092580592805000*\[Lambda]^43 - 
           10872408837845217*\[Lambda]^44 + 48103661312741944*\[Lambda]^45 - 
           10645235148369003*\[Lambda]^46 - 1092450024085056*\[Lambda]^47 + 
           888664662515084*\[Lambda]^48 - 157002798161664*\[Lambda]^49 + 
           9994041730764*\[Lambda]^50)*H[{0}, x])/
         (411151882806244173461868000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) + ((-1 + \[Lambda])^2*(9994041730764 - 
           376871716238472*\[Lambda] + 6921188988608804*\[Lambda]^2 - 
           82477079578576592*\[Lambda]^3 + 716925120896927397*\[Lambda]^4 - 
           4844858440972392934*\[Lambda]^5 + 26491823390122006345*
            \[Lambda]^6 - 120449605219622370912*\[Lambda]^7 + 
           464403022640438167847*\[Lambda]^8 - 1540891127725728139754*
            \[Lambda]^9 + 4449885786090855639315*\[Lambda]^10 - 
           11284518454605414127776*\[Lambda]^11 + 25304758119826568589045*
            \[Lambda]^12 - 50471307134569153103526*\[Lambda]^13 + 
           89823324527466564853953*\[Lambda]^14 - 144327363042238596244512*
            \[Lambda]^15 + 196047911507823309171123*\[Lambda]^16 - 
           418392262892195465092962*\[Lambda]^17 - 2892565843779080134411617*
            \[Lambda]^18 - 139782155978677848040877472*\[Lambda]^19 - 
           2892565843779080134411617*\[Lambda]^20 - 418392262892195465092962*
            \[Lambda]^21 + 196047911507823309171123*\[Lambda]^22 - 
           144327363042238596244512*\[Lambda]^23 + 89823324527466564853953*
            \[Lambda]^24 - 50471307134569153103526*\[Lambda]^25 + 
           25304758119826568589045*\[Lambda]^26 - 11284518454605414127776*
            \[Lambda]^27 + 4449885786090855639315*\[Lambda]^28 - 
           1540891127725728139754*\[Lambda]^29 + 464403022640438167847*
            \[Lambda]^30 - 120449605219622370912*\[Lambda]^31 + 
           26491823390122006345*\[Lambda]^32 - 4844858440972392934*
            \[Lambda]^33 + 716925120896927397*\[Lambda]^34 - 
           82477079578576592*\[Lambda]^35 + 6921188988608804*\[Lambda]^36 - 
           376871716238472*\[Lambda]^37 + 9994041730764*\[Lambda]^38)*
          H[{1}, x])/(411151882806244173461868000*\[Lambda]^20) - 
        ((216995557 - 867982228*\[Lambda] + 18991027692*\[Lambda]^2 - 
           867982228*\[Lambda]^3 + 216995557*\[Lambda]^4)*H[{0, 0}, x])/
         (29099070*(-1 + \[Lambda])^4))) + 
    ((153633735666129399463*CA*CF)/1138039895818425600 + 
      (68300771966849193558344333*CF^2)/262824623739786300192000 - 
      (183945882180983933*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((216995557*CA*CF)/10581480 + (47087071757740249*CF^2)/752671888768800 - 
      (216995557*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2698606774575362565975892160113/7947816621891137717806080000 - 
      (191725312*Zeta[3])/1616615) + 
    CF^2*(2013631950376022944799735309752433/
       10488620055672278858507000832000 + (8760793*Zeta[3])/85085)), 
 1 + a*((1819799927177*CF)/73329656400 + (220885157*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-581083570035177081621602099*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/23830363127449912293849869280000*
         (137150202309120000 - 2088566140201500960*\[Lambda] + 
           11061516974293946160*\[Lambda]^2 - 7638519685406369760*
            \[Lambda]^3 - 161329794032158872120*\[Lambda]^4 + 
           597276345763158749688*\[Lambda]^5 + 274540700081966094348*
            \[Lambda]^6 - 6232365122372631771672*\[Lambda]^7 + 
           9703334684887252190034*\[Lambda]^8 + 27565040296234027407876*
            \[Lambda]^9 - 104939815567027426206618*\[Lambda]^10 - 
           19201207165083772014944*\[Lambda]^11 + 474569912618835995700887*
            \[Lambda]^12 - 1160751034911490294292722*\[Lambda]^13 - 
           6533574636596151135787721*\[Lambda]^14 - 
           40262441353046996476501800*\[Lambda]^15 - 
           421351660833153107687072499*\[Lambda]^16 - 
           4395718566535207264963800246*\[Lambda]^17 - 
           50943308356181366378971237527*\[Lambda]^18 - 
           725632804687904718019260815592*\[Lambda]^19 + 
           1707169172110819651649850315449215*\[Lambda]^20 + 
           44164232300848802535692457356618582*\[Lambda]^21 + 
           550154429696045081032705991350717511*\[Lambda]^22 + 
           4389794119574245230768376553976817216*\[Lambda]^23 + 
           25175747112201686000111212130348332197*\[Lambda]^24 + 
           110397580903816579289918292273445343970*\[Lambda]^25 + 
           384588012446151372817977834785564946513*\[Lambda]^26 + 
           1092104415407572699756384666757865480288*\[Lambda]^27 + 
           2575299157130000901795495769097132674914*\[Lambda]^28 + 
           5116566342209327603609317214362229310316*\[Lambda]^29 + 
           8675440656884136399148020480411778067138*\[Lambda]^30 + 
           12724583973111774928832270086411956104192*\[Lambda]^31 + 
           16420602156826501009138479003111291933616*\[Lambda]^32 + 
           19070629695754725173411468919450347000616*\[Lambda]^33 + 
           20496250949549736677184800628602575408752*\[Lambda]^34 + 
           20918176875600672593060365442249372079504*\[Lambda]^35 + 
           20496250949549736677184800628602575408752*\[Lambda]^36 + 
           19070629695754725173411468919450347000616*\[Lambda]^37 + 
           16420602156826501009138479003111291933616*\[Lambda]^38 + 
           12724583973111774928832270086411956104192*\[Lambda]^39 + 
           8675440656884136399148020480411778067138*\[Lambda]^40 + 
           5116566342209327603609317214362229310316*\[Lambda]^41 + 
           2575299157130000901795495769097132674914*\[Lambda]^42 + 
           1092104415407572699756384666757865480288*\[Lambda]^43 + 
           384588012446151372817977834785564946513*\[Lambda]^44 + 
           110397580903816579289918292273445343970*\[Lambda]^45 + 
           25175747112201686000111212130348332197*\[Lambda]^46 + 
           4389794119574245230768376553976817216*\[Lambda]^47 + 
           550154429696045081032705991350717511*\[Lambda]^48 + 
           44164232300848802535692457356618582*\[Lambda]^49 + 
           1707169172110819651649850315449215*\[Lambda]^50 - 
           725632804687904718019260815592*\[Lambda]^51 - 
           50943308356181366378971237527*\[Lambda]^52 - 
           4395718566535207264963800246*\[Lambda]^53 - 
           421351660833153107687072499*\[Lambda]^54 - 
           40262441353046996476501800*\[Lambda]^55 - 
           6533574636596151135787721*\[Lambda]^56 - 1160751034911490294292722*
            \[Lambda]^57 + 474569912618835995700887*\[Lambda]^58 - 
           19201207165083772014944*\[Lambda]^59 - 104939815567027426206618*
            \[Lambda]^60 + 27565040296234027407876*\[Lambda]^61 + 
           9703334684887252190034*\[Lambda]^62 - 6232365122372631771672*
            \[Lambda]^63 + 274540700081966094348*\[Lambda]^64 + 
           597276345763158749688*\[Lambda]^65 - 161329794032158872120*
            \[Lambda]^66 - 7638519685406369760*\[Lambda]^67 + 
           11061516974293946160*\[Lambda]^68 - 2088566140201500960*
            \[Lambda]^69 + 137150202309120000*\[Lambda]^70)/
          ((-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^28) + 
        ((264151256508918363998375211285 + 7992578150221092674424109206210*
            \[Lambda] + 123006671381778292504980751322520*\[Lambda]^2 + 
           1264692805317301902182153023152870*\[Lambda]^3 + 
           9644177583966514665907065598469730*\[Lambda]^4 + 
           57525528894673036022773398322931502*\[Lambda]^5 + 
           277124730391555532131288174112379192*\[Lambda]^6 + 
           1101758221500637431875048310013788090*\[Lambda]^7 + 
           3672334412607187085942120539896073014*\[Lambda]^8 + 
           10386709670939048344450869363992004802*\[Lambda]^9 + 
           25165048166501213696334979296869281496*\[Lambda]^10 + 
           52618969398454996211907760568726898694*\[Lambda]^11 + 
           95512594639977139543855418677632747350*\[Lambda]^12 + 
           151188811414515221841731406383510427766*\[Lambda]^13 + 
           209403002015767980625063745820087778352*\[Lambda]^14 + 
           254367692559561691134922575405797552706*\[Lambda]^15 + 
           271363957034582376851400346090670174277*\[Lambda]^16 + 
           254361420936253267739350497055688371296*\[Lambda]^17 + 
           209395061242419208985487805344707260052*\[Lambda]^18 + 
           151184279230311258034945894559826780856*\[Lambda]^19 + 
           95513079265050214364514374910271209380*\[Lambda]^20 + 
           52622388273517580587704466872492368464*\[Lambda]^21 + 
           25168352375393763740341159326508429916*\[Lambda]^22 + 
           10388310971047309631113687661857577752*\[Lambda]^23 + 
           3672418384004013484158614747699944464*\[Lambda]^24 + 
           1101217418534124818664749540907809160*\[Lambda]^25 + 
           276613756128493129131318080489769612*\[Lambda]^26 + 
           57241091333303820283066638203570112*\[Lambda]^27 + 
           9532070115789865681506878498995920*\[Lambda]^28 + 
           1232127114152824652956192069452000*\[Lambda]^29 + 
           116061241468354788064365779466492*\[Lambda]^30 + 
           6939659261535918001794405636552*\[Lambda]^31 + 
           157597794874494613275756141735*\[Lambda]^32 - 
           6596513169175225311296652786*\[Lambda]^33 - 
           276029640859648248033161388*\[Lambda]^34 - 
           19169774539732615942712334*\[Lambda]^35 - 
           1644633223090416620883626*\[Lambda]^36 - 156606693833175857805910*
            \[Lambda]^37 - 14096739499720020698684*\[Lambda]^38 - 
           2571978777322631416138*\[Lambda]^39 - 564925075347763101854*
            \[Lambda]^40 + 242423000562675421502*\[Lambda]^41 + 
           2980703152180021236*\[Lambda]^42 - 52406121182620748958*
            \[Lambda]^43 + 11754455048222014986*\[Lambda]^44 + 
           5074050494034198050*\[Lambda]^45 - 2813822796708571076*
            \[Lambda]^46 + 58634592750551246*\[Lambda]^47 + 
           274273959724302967*\[Lambda]^48 - 67636227691980376*\[Lambda]^49 - 
           4303096962146840*\[Lambda]^50 + 4744928832761832*\[Lambda]^51 - 
           856008429109548*\[Lambda]^52 + 54424683456000*\[Lambda]^53)*
          H[{0}, x])/(9456493304543615989622964000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) + ((-1 + \[Lambda])^2*(54424683456000 - 
           2162200832053548*\[Lambda] + 41888659585470984*\[Lambda]^2 - 
           527299098827162948*\[Lambda]^3 + 4848790910658513104*\[Lambda]^4 - 
           34716879936236509869*\[Lambda]^5 + 201453678120753015958*
            \[Lambda]^6 - 973687555752365570545*\[Lambda]^7 + 
           3998114964688347633504*\[Lambda]^8 - 14155499638570230360959*
            \[Lambda]^9 + 43712087433136969105658*\[Lambda]^10 - 
           118795692333769943020875*\[Lambda]^11 + 286180378993829031871392*
            \[Lambda]^12 - 614685181315792393348605*\[Lambda]^13 + 
           1182393300074886283366422*\[Lambda]^14 - 2047147529733272766375081*
            \[Lambda]^15 + 3172628341886435755739424*\[Lambda]^16 - 
           4727873505642852165422571*\[Lambda]^17 + 2244898390742311884068274*
            \[Lambda]^18 - 80315960311620320101598391*\[Lambda]^19 - 
           3200497511113048472492021856*\[Lambda]^20 - 
           80315960311620320101598391*\[Lambda]^21 + 
           2244898390742311884068274*\[Lambda]^22 - 4727873505642852165422571*
            \[Lambda]^23 + 3172628341886435755739424*\[Lambda]^24 - 
           2047147529733272766375081*\[Lambda]^25 + 1182393300074886283366422*
            \[Lambda]^26 - 614685181315792393348605*\[Lambda]^27 + 
           286180378993829031871392*\[Lambda]^28 - 118795692333769943020875*
            \[Lambda]^29 + 43712087433136969105658*\[Lambda]^30 - 
           14155499638570230360959*\[Lambda]^31 + 3998114964688347633504*
            \[Lambda]^32 - 973687555752365570545*\[Lambda]^33 + 
           201453678120753015958*\[Lambda]^34 - 34716879936236509869*
            \[Lambda]^35 + 4848790910658513104*\[Lambda]^36 - 
           527299098827162948*\[Lambda]^37 + 41888659585470984*\[Lambda]^38 - 
           2162200832053548*\[Lambda]^39 + 54424683456000*\[Lambda]^40)*
          H[{1}, x])/(9456493304543615989622964000*\[Lambda]^21) - 
        ((5080358611 - 20321434444*\[Lambda] + 485199001716*\[Lambda]^2 - 
           20321434444*\[Lambda]^3 + 5080358611*\[Lambda]^4)*H[{0, 0}, x])/
         (669278610*(-1 + \[Lambda])^4))) + 
    ((158064373910851453543*CA*CF)/1138039895818425600 + 
      (72067379273037100991985293*CF^2)/262824623739786300192000 - 
      (189221624632803773*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((220885157*CA*CF)/10581480 + (48790252582914649*CF^2)/752671888768800 - 
      (220885157*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2792812696482539555252191472473/7947816621891137717806080000 - 
      (195435018*Zeta[3])/1616615) + 
    CF^2*(15431907987301692995126787784063943/
       73420340389705952009549005824000 + (169984879*Zeta[3])/1616615)), 
 1 + a*((8269507603129*CF)/322650488160 + (44917735*CF*Log[Q^2/\[Mu]^2])/
     3879876) + 
  a^2*(CF*((-601606697352679310949222539*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/535665118995287158953060105120000*
         (731170737260964000 - 11146549968087534000*\[Lambda] + 
           57672656665711607520*\[Lambda]^2 - 19117185452475790680*
            \[Lambda]^3 - 978263396440853402880*\[Lambda]^4 + 
           3269769025132914464160*\[Lambda]^5 + 3215894847208196617464*
            \[Lambda]^6 - 39747519200273045643768*\[Lambda]^7 + 
           48455020154747558231880*\[Lambda]^8 + 216925460362029405710262*
            \[Lambda]^9 - 663774258074113814016192*\[Lambda]^10 - 
           412446006016298008326996*\[Lambda]^11 + 3829870438031306121877280*
            \[Lambda]^12 - 4873376965834713368653729*\[Lambda]^13 - 
           31079202740730036890940508*\[Lambda]^14 - 
           109359099193479902346928972*\[Lambda]^15 - 
           1196744511751214373501048244*\[Lambda]^16 - 
           11741639440074510932221510114*\[Lambda]^17 - 
           118490427464489542437100264164*\[Lambda]^18 - 
           1351347501482670970799838952992*\[Lambda]^19 - 
           18701127731846432829854807021868*\[Lambda]^20 + 
           39606048542884021761777363197068610*\[Lambda]^21 + 
           1106628170816240514592148451513691652*\[Lambda]^22 + 
           14952629874590080976992812168439796624*\[Lambda]^23 + 
           130078520952142938741593348835685104620*\[Lambda]^24 + 
           818080156275015373834601080427123169050*\[Lambda]^25 + 
           3959990643433620588102442232776531273484*\[Lambda]^26 + 
           15343272628557815289014011248177513330732*\[Lambda]^27 + 
           48874765238408792358624216720760851919140*\[Lambda]^28 + 
           130527459922080152593963237638736373791857*\[Lambda]^29 + 
           296759973414018237025910684886232333936088*\[Lambda]^30 + 
           581804657256504132578545551000207144184340*\[Lambda]^31 + 
           995242096279313584060362982397669625580808*\[Lambda]^32 + 
           1503039049768824913817651230857054380764226*\[Lambda]^33 + 
           2029072216572696803245120463310793941199760*\[Lambda]^34 + 
           2480722394234942311839410692851337460905280*\[Lambda]^35 + 
           2781042680213314933039410625649420438286960*\[Lambda]^36 + 
           2885640294124862426018638481371713089105820*\[Lambda]^37 + 
           2781042680213314933039410625649420438286960*\[Lambda]^38 + 
           2480722394234942311839410692851337460905280*\[Lambda]^39 + 
           2029072216572696803245120463310793941199760*\[Lambda]^40 + 
           1503039049768824913817651230857054380764226*\[Lambda]^41 + 
           995242096279313584060362982397669625580808*\[Lambda]^42 + 
           581804657256504132578545551000207144184340*\[Lambda]^43 + 
           296759973414018237025910684886232333936088*\[Lambda]^44 + 
           130527459922080152593963237638736373791857*\[Lambda]^45 + 
           48874765238408792358624216720760851919140*\[Lambda]^46 + 
           15343272628557815289014011248177513330732*\[Lambda]^47 + 
           3959990643433620588102442232776531273484*\[Lambda]^48 + 
           818080156275015373834601080427123169050*\[Lambda]^49 + 
           130078520952142938741593348835685104620*\[Lambda]^50 + 
           14952629874590080976992812168439796624*\[Lambda]^51 + 
           1106628170816240514592148451513691652*\[Lambda]^52 + 
           39606048542884021761777363197068610*\[Lambda]^53 - 
           18701127731846432829854807021868*\[Lambda]^54 - 
           1351347501482670970799838952992*\[Lambda]^55 - 
           118490427464489542437100264164*\[Lambda]^56 - 
           11741639440074510932221510114*\[Lambda]^57 - 
           1196744511751214373501048244*\[Lambda]^58 - 
           109359099193479902346928972*\[Lambda]^59 - 
           31079202740730036890940508*\[Lambda]^60 - 
           4873376965834713368653729*\[Lambda]^61 + 3829870438031306121877280*
            \[Lambda]^62 - 412446006016298008326996*\[Lambda]^63 - 
           663774258074113814016192*\[Lambda]^64 + 216925460362029405710262*
            \[Lambda]^65 + 48455020154747558231880*\[Lambda]^66 - 
           39747519200273045643768*\[Lambda]^67 + 3215894847208196617464*
            \[Lambda]^68 + 3269769025132914464160*\[Lambda]^69 - 
           978263396440853402880*\[Lambda]^70 - 19117185452475790680*
            \[Lambda]^71 + 57672656665711607520*\[Lambda]^72 - 
           11146549968087534000*\[Lambda]^73 + 731170737260964000*
            \[Lambda]^74)/((-1 + \[Lambda])^2*\[Lambda]^21*
           (1 + \[Lambda])^30) + ((554256516366476425890959211675 + 
           17951772197073264266791111986900*\[Lambda] + 
           296244174280301428712646934405575*\[Lambda]^2 + 
           3270946952207563659314884920076200*\[Lambda]^3 + 
           26828587890604726637472861361951050*\[Lambda]^4 + 
           172429041778733435221534392484959816*\[Lambda]^5 + 
           896914367959852705822499201724111498*\[Lambda]^6 + 
           3859646327009152364094029155043194344*\[Lambda]^7 + 
           13963694646698119944053611517496383190*\[Lambda]^8 + 
           43002736146678675196872006987856158232*\[Lambda]^9 + 
           113839317757272983471626854345172667170*\[Lambda]^10 + 
           261089743035196959012335638960922100744*\[Lambda]^11 + 
           522046061700753896345451763178153711526*\[Lambda]^12 + 
           914542807055747979548097020885079033288*\[Lambda]^13 + 
           1409120534574009979877350401772608009462*\[Lambda]^14 + 
           1915090221724306373961136855304611362824*\[Lambda]^15 + 
           2300344094504612754433176224764677264689*\[Lambda]^16 + 
           2444939894354445961517102219323245860124*\[Lambda]^17 + 
           2300302235855107739233721521751531453369*\[Lambda]^18 + 
           1915035690783098496799808653814639926064*\[Lambda]^19 + 
           1409086775257316402735066351668757552892*\[Lambda]^20 + 
           914542512674317021604951031258160095888*\[Lambda]^21 + 
           522067776894326458701333766142245813836*\[Lambda]^22 + 
           261113505812112965120131997947687780464*\[Lambda]^23 + 
           113852785873960113195493141947727091860*\[Lambda]^24 + 
           43005246436976865632970967011470610352*\[Lambda]^25 + 
           13960611837413349174213165521245404000*\[Lambda]^26 + 
           3855871636336246800160505185982616624*\[Lambda]^27 + 
           894478630039643806831851410763008448*\[Lambda]^28 + 
           171323074174207912029209753755790256*\[Lambda]^29 + 
           26452211318554468339498875917279616*\[Lambda]^30 + 
           3173862383621296178118712711860528*\[Lambda]^31 + 
           277530365288317142430053979043689*\[Lambda]^32 + 
           15351196158431700223912004849100*\[Lambda]^33 + 
           308993338666758550852302386397*\[Lambda]^34 - 
           14647192632651598159675080600*\[Lambda]^35 - 
           645834848005361036018927426*\[Lambda]^36 - 
           46173797272991213516229944*\[Lambda]^37 - 
           4017860677996414107052482*\[Lambda]^38 - 398240907728965882306008*
            \[Lambda]^39 - 40058699463928124015886*\[Lambda]^40 - 
           3132054026322650032776*\[Lambda]^41 - 1190948299481666685106*
            \[Lambda]^42 - 239275169336198323576*\[Lambda]^43 + 
           175198886139739727514*\[Lambda]^44 - 10660538425472962168*
            \[Lambda]^45 - 30400477312431925462*\[Lambda]^46 + 
           8564056026784331016*\[Lambda]^47 + 2391342471729531099*
            \[Lambda]^48 - 1635858000430234620*\[Lambda]^49 + 
           95060288407414707*\[Lambda]^50 + 137280892152451840*\[Lambda]^51 - 
           37382781904512356*\[Lambda]^52 - 1282213734920352*\[Lambda]^53 + 
           2253024170913516*\[Lambda]^54 - 415300697572800*\[Lambda]^55 + 
           26377010723700*\[Lambda]^56)*H[{0}, x])/
         (19324138491893476152707796000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^31) + ((-1 + \[Lambda])^2*(26377010723700 - 
           1101102976389000*\[Lambda] + 22441058125443516*\[Lambda]^2 - 
           297547989039510768*\[Lambda]^3 + 2885713246661132992*\[Lambda]^4 - 
           21821149056876777712*\[Lambda]^5 + 133924662386050284879*
            \[Lambda]^6 - 685679668892406149234*\[Lambda]^7 + 
           2987316530692306079423*\[Lambda]^8 - 11241573700651626609672*
            \[Lambda]^9 + 36964045871592529966045*\[Lambda]^10 - 
           107178152607449752796758*\[Lambda]^11 + 276049571317791142562253*
            \[Lambda]^12 - 635334881417193984879456*\[Lambda]^13 + 
           1312888822955519870071179*\[Lambda]^14 - 2446062455666700383385690*
            \[Lambda]^15 + 4116669327923607220935591*\[Lambda]^16 - 
           6329121467618828253621744*\[Lambda]^17 + 8260864611992320496685021*
            \[Lambda]^18 - 18165669926053378006407054*\[Lambda]^19 - 
           137878995543554691269500119*\[Lambda]^20 - 
           6567669294576377723527375584*\[Lambda]^21 - 
           137878995543554691269500119*\[Lambda]^22 - 
           18165669926053378006407054*\[Lambda]^23 + 
           8260864611992320496685021*\[Lambda]^24 - 6329121467618828253621744*
            \[Lambda]^25 + 4116669327923607220935591*\[Lambda]^26 - 
           2446062455666700383385690*\[Lambda]^27 + 1312888822955519870071179*
            \[Lambda]^28 - 635334881417193984879456*\[Lambda]^29 + 
           276049571317791142562253*\[Lambda]^30 - 107178152607449752796758*
            \[Lambda]^31 + 36964045871592529966045*\[Lambda]^32 - 
           11241573700651626609672*\[Lambda]^33 + 2987316530692306079423*
            \[Lambda]^34 - 685679668892406149234*\[Lambda]^35 + 
           133924662386050284879*\[Lambda]^36 - 21821149056876777712*
            \[Lambda]^37 + 2885713246661132992*\[Lambda]^38 - 
           297547989039510768*\[Lambda]^39 + 22441058125443516*\[Lambda]^40 - 
           1101102976389000*\[Lambda]^41 + 26377010723700*\[Lambda]^42)*
          H[{1}, x])/(19324138491893476152707796000*\[Lambda]^22) - 
        (5*(8983547 - 35934188*\[Lambda] + 932631492*\[Lambda]^2 - 
           35934188*\[Lambda]^3 + 8983547*\[Lambda]^4)*H[{0, 0}, x])/
         (5819814*(-1 + \[Lambda])^4))) + 
    ((21007143963661815803*CA*CF)/147275751223560960 + 
      (3030743325802920687441161*CF^2)/10512984949591452007680 - 
      (38858753707429567*CF*nl*TF)/677404699891920)*Log[Q^2/\[Mu]^2] + 
    ((44917735*CA*CF)/2116296 + (2017602917530225*CF^2)/30106875550752 - 
      (44917735*CF*nl*TF)/5819814)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(373251029422559855429373204389/1028540974597676645833728000 - 
      (39794955*Zeta[3])/323323) + 
    CF^2*(16771426709564414826131602858916933/7342034038970595200954900582400\
0 + (34672175*Zeta[3])/323323)), 
 1 + a*((196028189786927*CF)/7420961227680 + (349788811*CF*Log[Q^2/\[Mu]^2])/
     29745716) + 
  a^2*(CF*((-7562453883311575870736296833613*nl*TF)/
       57560169546755638459849152000 + 
      2*nh*TF*(-1/61601488684458023279601912088800000*
         (19974476061551531520 - 304799542680619546560*\[Lambda] + 
           1539564357460554865440*\[Lambda]^2 + 71242389266028140160*
            \[Lambda]^3 - 29887477579149648874416*\[Lambda]^4 + 
           90467484204734642861856*\[Lambda]^5 + 142277299693515635961312*
            \[Lambda]^6 - 1268518204621859650330872*\[Lambda]^7 + 
           1134874719619387654425804*\[Lambda]^8 + 8200095530912434934389176*
            \[Lambda]^9 - 20783636462537401138739130*\[Lambda]^10 - 
           23892552028878679834975380*\[Lambda]^11 + 
           144698554904884056699280530*\[Lambda]^12 - 
           89817239850738329944360240*\[Lambda]^13 - 
           934916177040559578895571835*\[Lambda]^14 - 
           1392709399484069590013494810*\[Lambda]^15 - 
           17885204748646536361702262965*\[Lambda]^16 - 
           179630187289854026138492697700*\[Lambda]^17 - 
           1635758386308177530436312762100*\[Lambda]^18 - 
           16421752182190503281321845003116*\[Lambda]^19 - 
           184047353565849983076692728099684*\[Lambda]^20 - 
           2475164113607207329381958103399108*\[Lambda]^21 + 
           4691505641107611959301705034744040588*\[Lambda]^22 + 
           140828580499887570835055712550590191844*\[Lambda]^23 + 
           2051409343150998400700780732013580385156*\[Lambda]^24 + 
           19319669312184752165785396733867695238060*\[Lambda]^25 + 
           132143210340849456458429575393119686199800*\[Lambda]^26 + 
           699166979878467643586496303611930280136460*\[Lambda]^27 + 
           2977248049863818059785107751712421338363680*\[Lambda]^28 + 
           10484407221813929119956263396066800010146940*\[Lambda]^29 + 
           31146396735412135482012755652232603521348945*\[Lambda]^30 + 
           79263414032338795292637691790668588852436090*\[Lambda]^31 + 
           174965957593530722144117598494107422219828255*\[Lambda]^32 + 
           338583729426341410451302115726969439869547800*\[Lambda]^33 + 
           579881185214791278112935448567066753947706370*\[Lambda]^34 + 
           886728901683917942049944175338370604705563380*\[Lambda]^35 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^36 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^37 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^38 + 
           1812448025543485224997821551928313360464925800*\[Lambda]^39 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^40 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^41 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^42 + 
           886728901683917942049944175338370604705563380*\[Lambda]^43 + 
           579881185214791278112935448567066753947706370*\[Lambda]^44 + 
           338583729426341410451302115726969439869547800*\[Lambda]^45 + 
           174965957593530722144117598494107422219828255*\[Lambda]^46 + 
           79263414032338795292637691790668588852436090*\[Lambda]^47 + 
           31146396735412135482012755652232603521348945*\[Lambda]^48 + 
           10484407221813929119956263396066800010146940*\[Lambda]^49 + 
           2977248049863818059785107751712421338363680*\[Lambda]^50 + 
           699166979878467643586496303611930280136460*\[Lambda]^51 + 
           132143210340849456458429575393119686199800*\[Lambda]^52 + 
           19319669312184752165785396733867695238060*\[Lambda]^53 + 
           2051409343150998400700780732013580385156*\[Lambda]^54 + 
           140828580499887570835055712550590191844*\[Lambda]^55 + 
           4691505641107611959301705034744040588*\[Lambda]^56 - 
           2475164113607207329381958103399108*\[Lambda]^57 - 
           184047353565849983076692728099684*\[Lambda]^58 - 
           16421752182190503281321845003116*\[Lambda]^59 - 
           1635758386308177530436312762100*\[Lambda]^60 - 
           179630187289854026138492697700*\[Lambda]^61 - 
           17885204748646536361702262965*\[Lambda]^62 - 
           1392709399484069590013494810*\[Lambda]^63 - 
           934916177040559578895571835*\[Lambda]^64 - 
           89817239850738329944360240*\[Lambda]^65 + 
           144698554904884056699280530*\[Lambda]^66 - 
           23892552028878679834975380*\[Lambda]^67 - 
           20783636462537401138739130*\[Lambda]^68 + 
           8200095530912434934389176*\[Lambda]^69 + 1134874719619387654425804*
            \[Lambda]^70 - 1268518204621859650330872*\[Lambda]^71 + 
           142277299693515635961312*\[Lambda]^72 + 90467484204734642861856*
            \[Lambda]^73 - 29887477579149648874416*\[Lambda]^74 + 
           71242389266028140160*\[Lambda]^75 + 1539564357460554865440*
            \[Lambda]^76 - 304799542680619546560*\[Lambda]^77 + 
           19974476061551531520*\[Lambda]^78)/((-1 + \[Lambda])^2*
           \[Lambda]^22*(1 + \[Lambda])^32) + 
        ((65341970472231333626923100642625 + 
           2255549341507817203845606581538750*\[Lambda] + 
           39728089860679479900297926601729666*\[Lambda]^2 + 
           468821085070812658869581072651546694*\[Lambda]^3 + 
           4115417377024293122331606745904790267*\[Lambda]^4 + 
           28352429809690853126580000035684780628*\[Lambda]^5 + 
           158376814253780409993746771557064142708*\[Lambda]^6 + 
           733452464796260294534962430125573673364*\[Lambda]^7 + 
           2862575492656194148863581893447538936472*\[Lambda]^8 + 
           9535793023745923997405391373158694968460*\[Lambda]^9 + 
           27387530752883727372642230150101444744116*\[Lambda]^10 + 
           68371306390958224808144692693533943045596*\[Lambda]^11 + 
           149339735481302132685403141257637768297816*\[Lambda]^12 + 
           286918855991639086110792804347688934781316*\[Lambda]^13 + 
           486922518167807159286121755194722539319716*\[Lambda]^14 + 
           732330810330484242327423414290865061484996*\[Lambda]^15 + 
           978525282843772195277009365340587817626341*\[Lambda]^16 + 
           1163583419775029933987246892438055995225666*\[Lambda]^17 + 
           1232600127294529707891642525934304671045726*\[Lambda]^18 + 
           1163567521227405917346564902373043799678586*\[Lambda]^19 + 
           978504044661181178221439844923795590727151*\[Lambda]^20 + 
           732316740775540433193442138996235932030856*\[Lambda]^21 + 
           486921065385919715732067183057610215648456*\[Lambda]^22 + 
           286926549351642036679590000953095311685896*\[Lambda]^23 + 
           149349247000672058358439474104046486709536*\[Lambda]^24 + 
           68377425460525733610272158846347844745496*\[Lambda]^25 + 
           27389302430004073905263137807600697132016*\[Lambda]^26 + 
           9534938571567296581066766576521573953736*\[Lambda]^27 + 
           2861072680872548438385431403983680495656*\[Lambda]^28 + 
           732330969372819379416603047611423279176*\[Lambda]^29 + 
           157799048538274748779284241180154252616*\[Lambda]^30 + 
           28127512198109363208888032350496262216*\[Lambda]^31 + 
           4047652532381901247094169330805332051*\[Lambda]^32 + 
           453053117434146996396570314305310706*\[Lambda]^33 + 
           36949664077822406715460505157577086*\[Lambda]^34 + 
           1898388109557147519203520799264266*\[Lambda]^35 + 
           33693584953293201300143678050321*\[Lambda]^36 - 
           1838268854945296938168153043164*\[Lambda]^37 - 
           85357524910062242850779329404*\[Lambda]^38 - 
           6282388101532332959864924444*\[Lambda]^39 - 
           556189463402434482202275744*\[Lambda]^40 - 
           55095951352472974980354324*\[Lambda]^41 - 
           6118669548659862365760364*\[Lambda]^42 - 584765074728332633059524*
            \[Lambda]^43 - 27538375566922585770384*\[Lambda]^44 - 
           38192833466251949233484*\[Lambda]^45 - 5242776896393024599404*
            \[Lambda]^46 + 6600166589536133593716*\[Lambda]^47 - 
           791201785893381527209*\[Lambda]^48 - 962652094123109673234*
            \[Lambda]^49 + 327437740110879497346*\[Lambda]^50 + 
           59696268326320287766*\[Lambda]^51 - 52356635317128303915*
            \[Lambda]^52 + 4672988376478361472*\[Lambda]^53 + 
           3824775559555996864*\[Lambda]^54 - 1144643669407809792*
            \[Lambda]^55 - 12957623257528872*\[Lambda]^56 + 
           60257038710949392*\[Lambda]^57 - 11355944470108056*\[Lambda]^58 + 
           720579944500416*\[Lambda]^59)*H[{0}, x])/
         (2222275926567749757561396540000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^33) + ((-1 + \[Lambda])^2*(720579944500416 - 
           31532182916119704*\[Lambda] + 674381841063645936*\[Lambda]^2 - 
           9393883651280270064*\[Lambda]^3 + 95825413406665974096*
            \[Lambda]^4 - 763105969988942490248*\[Lambda]^5 + 
           4938746032399984561952*\[Lambda]^6 - 26700951616980630899403*
            \[Lambda]^7 + 123018512379779753222122*\[Lambda]^8 - 
           490310740422880905490183*\[Lambda]^9 + 1710372000789861628252368*
            \[Lambda]^10 - 5270350345329673479345437*\[Lambda]^11 + 
           14452636757238629132667038*\[Lambda]^12 - 
           35484867081678187357967817*\[Lambda]^13 + 
           78392961168729015443090208*\[Lambda]^14 - 
           156472728174141888146649711*\[Lambda]^15 + 
           283063268748330087413360274*\[Lambda]^16 - 
           465967207590951690604484451*\[Lambda]^17 + 
           693270688392174759419772864*\[Lambda]^18 - 
           1007470916958723075869050881*\[Lambda]^19 + 
           369171541923256007088017910*\[Lambda]^20 - 
           18673278594164323296064384965*\[Lambda]^21 - 
           752334005816954992875620816640*\[Lambda]^22 - 
           18673278594164323296064384965*\[Lambda]^23 + 
           369171541923256007088017910*\[Lambda]^24 - 
           1007470916958723075869050881*\[Lambda]^25 + 
           693270688392174759419772864*\[Lambda]^26 - 
           465967207590951690604484451*\[Lambda]^27 + 
           283063268748330087413360274*\[Lambda]^28 - 
           156472728174141888146649711*\[Lambda]^29 + 
           78392961168729015443090208*\[Lambda]^30 - 
           35484867081678187357967817*\[Lambda]^31 + 
           14452636757238629132667038*\[Lambda]^32 - 
           5270350345329673479345437*\[Lambda]^33 + 1710372000789861628252368*
            \[Lambda]^34 - 490310740422880905490183*\[Lambda]^35 + 
           123018512379779753222122*\[Lambda]^36 - 26700951616980630899403*
            \[Lambda]^37 + 4938746032399984561952*\[Lambda]^38 - 
           763105969988942490248*\[Lambda]^39 + 95825413406665974096*
            \[Lambda]^40 - 9393883651280270064*\[Lambda]^41 + 
           674381841063645936*\[Lambda]^42 - 31532182916119704*\[Lambda]^43 + 
           720579944500416*\[Lambda]^44)*H[{1}, x])/
         (2222275926567749757561396540000*\[Lambda]^23) - 
        ((8744720275 - 34978881100*\[Lambda] + 983313657144*\[Lambda]^2 - 
           34978881100*\[Lambda]^3 + 8744720275*\[Lambda]^4)*H[{0, 0}, x])/
         (1115464350*(-1 + \[Lambda])^4))) + 
    ((1146153362158503549379*CA*CF)/7836987164221797120 + 
      (38645576713174586811209827711*CF^2)/127911487881679196577442560 - 
      (21073084982973200143*CF*nl*TF)/358347086242825680)*Log[Q^2/\[Mu]^2] + 
    ((349788811*CA*CF)/16224936 + (122352212300793721*CF^2)/
       1769615240705312 - (349788811*CF*nl*TF)/44618574)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(30606807732981238229069919338454283/
       81823994863388015287539409920000 - (930853857*Zeta[3])/7436429) + 
    CF^2*(25344473031678135467370758827644414940729/
       102730107374978516581521016693969920000 + (812341281*Zeta[3])/
       7436429))}


==> results/F2-SG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{a*fl02*(-(nl*TF) + 2*nh*TF*(-1/2*(1 - 4*\[Lambda] + \[Lambda]^2)/
        (1 + \[Lambda])^2 + (2*(1 - 3*\[Lambda] + \[Lambda]^2 - 
         3*\[Lambda]^3 + \[Lambda]^4)*H[{0}, x])/(3*(-1 + \[Lambda])*
        (1 + \[Lambda])^3)) - (4*nl*TF*Log[Q^2/\[Mu]^2])/3) + 
  a^2*fl02*(((-160*CF*nl*TF)/27 + CA*((-169*nl*TF)/27 + 
        2*nh*TF*((-11*(1 - 4*\[Lambda] + \[Lambda]^2))/
           (6*(1 + \[Lambda])^2) + (22*(1 - 3*\[Lambda] + \[Lambda]^2 - 
             3*\[Lambda]^3 + \[Lambda]^4)*H[{0}, x])/(9*(-1 + \[Lambda])*
            (1 + \[Lambda])^3))))*Log[Q^2/\[Mu]^2] + 
    ((-22*CA*nl*TF)/9 - (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CF*(2*nl*TF*(-4799/810 + (16*Zeta[3])/5) + 
      2*nh*TF*(-1/180*(124 + 683*\[Lambda] + 252*\[Lambda]^2 - 
           2318*\[Lambda]^3 + 252*\[Lambda]^4 + 683*\[Lambda]^5 + 
           124*\[Lambda]^6)/(\[Lambda]^2*(1 + \[Lambda])^2) - 
        ((62 + 295*\[Lambda] - 262*\[Lambda]^2 + 2373*\[Lambda]^3 - 
           4152*\[Lambda]^4 + 2373*\[Lambda]^5 - 262*\[Lambda]^6 + 
           295*\[Lambda]^7 + 62*\[Lambda]^8)*H[{0}, x])/(90*(-1 + \[Lambda])*
          \[Lambda]^2*(1 + \[Lambda])^3) + 
        (2*(31 + 132*\[Lambda] - 12*\[Lambda]^2 - 456*\[Lambda]^3 + 
           514*\[Lambda]^4 - 456*\[Lambda]^5 - 12*\[Lambda]^6 + 
           132*\[Lambda]^7 + 31*\[Lambda]^8)*H[{-1, 0}, x])/
         (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])) - 
        ((80 - 1901*\[Lambda] + 3258*\[Lambda]^2 - 4312*\[Lambda]^3 + 
           4650*\[Lambda]^4 - 3980*\[Lambda]^5 - 1546*\[Lambda]^6 + 
           756*\[Lambda]^7 + 582*\[Lambda]^8 + 93*\[Lambda]^9)*H[{0, 0}, x])/
         (45*(-1 + \[Lambda])^2*(1 + \[Lambda])^4) - 
        ((31 + 132*\[Lambda] - 12*\[Lambda]^2 - 456*\[Lambda]^3 + 
           514*\[Lambda]^4 - 456*\[Lambda]^5 - 12*\[Lambda]^6 + 
           132*\[Lambda]^7 + 31*\[Lambda]^8)*H[{1, 0}, x])/
         (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])) - 
        (32*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (32*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (16*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (16*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(15*(-1 + \[Lambda])^2) + 
        (8*(2 - 3*\[Lambda] + 2*\[Lambda]^2)*Zeta[3])/
         (5*(-1 + \[Lambda])^2))) + CA*(2*nl*TF*(115/324 - 2*Zeta[3]) + 
      2*nh*TF*(-1/180*(116 + 585*\[Lambda] + 275*\[Lambda]^2 + 
           338*\[Lambda]^3 + 275*\[Lambda]^4 + 585*\[Lambda]^5 + 
           116*\[Lambda]^6)/(\[Lambda]^2*(1 + \[Lambda])^2) - 
        ((174 + 747*\[Lambda] - 838*\[Lambda]^2 - 915*\[Lambda]^3 - 
           4192*\[Lambda]^4 + 3045*\[Lambda]^5 - 1828*\[Lambda]^6 + 
           747*\[Lambda]^7 + 174*\[Lambda]^8)*H[{0}, x])/
         (270*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^3) + 
        (11*(1 - 4*\[Lambda] + \[Lambda]^2)*H[{1}, x])/
         (3*(1 + \[Lambda])^2) + (2*(29 + 168*\[Lambda] + 161*\[Lambda]^2 - 
           114*\[Lambda]^3 + 338*\[Lambda]^4 - 312*\[Lambda]^5 + 
           338*\[Lambda]^6 - 114*\[Lambda]^7 + 161*\[Lambda]^8 + 
           168*\[Lambda]^9 + 29*\[Lambda]^10)*H[{-1, 0}, x])/
         (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])^3) - 
        ((-110 + 315*\[Lambda] + 30*\[Lambda]^2 + 892*\[Lambda]^3 - 
           564*\[Lambda]^4 - 474*\[Lambda]^5 - 516*\[Lambda]^6 + 
           396*\[Lambda]^7 + 504*\[Lambda]^8 + 87*\[Lambda]^9)*H[{0, 0}, x])/
         (45*(-1 + \[Lambda])^2*(1 + \[Lambda])^4) - 
        (44*(1 - 3*\[Lambda] + \[Lambda]^2 - 3*\[Lambda]^3 + \[Lambda]^4)*
          H[{0, 1}, x])/(9*(-1 + \[Lambda])*(1 + \[Lambda])^3) - 
        ((29 + 168*\[Lambda] + 161*\[Lambda]^2 + 106*\[Lambda]^3 - 
           322*\[Lambda]^4 - 92*\[Lambda]^5 - 322*\[Lambda]^6 + 
           106*\[Lambda]^7 + 161*\[Lambda]^8 + 168*\[Lambda]^9 + 
           29*\[Lambda]^10)*H[{1, 0}, x])/(45*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^3) + (8*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (8*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (4*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*
          H[{0, 1, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (4*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (15*(-1 + \[Lambda])^2) - (2*(5 - 8*\[Lambda] + 5*\[Lambda]^2)*
          Zeta[3])/(5*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-133*nl*TF)/90 + 
    2*nh*TF*(-1/180*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 228*\[Lambda]^3 + 
         887*\[Lambda]^4 - 66*\[Lambda]^5 + 133*\[Lambda]^6)/
        (1 + \[Lambda])^6 + ((11 - 6*\[Lambda] + 158*\[Lambda]^2 - 
         54*\[Lambda]^3 + 342*\[Lambda]^4 - 54*\[Lambda]^5 + 
         158*\[Lambda]^6 - 6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0}, x])/
       (30*(-1 + \[Lambda])*(1 + \[Lambda])^7)) - (11*nl*TF*Log[Q^2/\[Mu]^2])/
     15) + a^2*fl02*(((-86347*CF*nl*TF)/9000 + 
      CA*((-107779*nl*TF)/13500 + 2*nh*TF*
         ((-59*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 228*\[Lambda]^3 + 
             887*\[Lambda]^4 - 66*\[Lambda]^5 + 133*\[Lambda]^6))/
           (1350*(1 + \[Lambda])^6) + (59*(11 - 6*\[Lambda] + 
             158*\[Lambda]^2 - 54*\[Lambda]^3 + 342*\[Lambda]^4 - 
             54*\[Lambda]^5 + 158*\[Lambda]^6 - 6*\[Lambda]^7 + 
             11*\[Lambda]^8)*H[{0}, x])/(225*(-1 + \[Lambda])*
            (1 + \[Lambda])^7))))*Log[Q^2/\[Mu]^2] + 
    ((-649*CA*nl*TF)/225 - (1727*CF*nl*TF)/900)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-1812647/3240000 - (9*Zeta[3])/5) + 
      2*nh*TF*(-1/567000*(881280 + 4962060*\[Lambda] + 7089975*\[Lambda]^2 - 
           4432950*\[Lambda]^3 - 18361486*\[Lambda]^4 + 190812*\[Lambda]^5 + 
           30908851*\[Lambda]^6 + 46439196*\[Lambda]^7 + 
           30908851*\[Lambda]^8 + 190812*\[Lambda]^9 - 
           18361486*\[Lambda]^10 - 4432950*\[Lambda]^11 + 
           7089975*\[Lambda]^12 + 4962060*\[Lambda]^13 + 881280*\[Lambda]^14)/
          (\[Lambda]^4*(1 + \[Lambda])^6) - 
        ((146880 + 716850*\[Lambda] + 364545*\[Lambda]^2 - 
           2731200*\[Lambda]^3 - 3803868*\[Lambda]^4 + 1533678*\[Lambda]^5 - 
           2053289*\[Lambda]^6 + 366352*\[Lambda]^7 - 29038876*\[Lambda]^8 + 
           1704472*\[Lambda]^9 - 8281329*\[Lambda]^10 + 
           2078838*\[Lambda]^11 - 4902448*\[Lambda]^12 - 
           2731200*\[Lambda]^13 + 364545*\[Lambda]^14 + 716850*\[Lambda]^15 + 
           146880*\[Lambda]^16)*H[{0}, x])/(94500*(-1 + \[Lambda])*
          \[Lambda]^4*(1 + \[Lambda])^7) + 
        (59*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 228*\[Lambda]^3 + 
           887*\[Lambda]^4 - 66*\[Lambda]^5 + 133*\[Lambda]^6)*H[{1}, x])/
         (675*(1 + \[Lambda])^6) + ((4896 + 31239*\[Lambda] + 
           57378*\[Lambda]^2 - 11714*\[Lambda]^3 - 146778*\[Lambda]^4 - 
           131524*\[Lambda]^5 + 95598*\[Lambda]^6 + 13574*\[Lambda]^7 + 
           301506*\[Lambda]^8 - 247550*\[Lambda]^9 + 301506*\[Lambda]^10 + 
           13574*\[Lambda]^11 + 95598*\[Lambda]^12 - 131524*\[Lambda]^13 - 
           146778*\[Lambda]^14 - 11714*\[Lambda]^15 + 57378*\[Lambda]^16 + 
           31239*\[Lambda]^17 + 4896*\[Lambda]^18)*H[{-1, 0}, x])/
         (1575*(-1 + \[Lambda])*\[Lambda]^5*(1 + \[Lambda])^7) - 
        ((-9086 - 154*\[Lambda] - 55112*\[Lambda]^2 + 193348*\[Lambda]^3 - 
           139149*\[Lambda]^4 + 625974*\[Lambda]^5 - 314585*\[Lambda]^6 + 
           652480*\[Lambda]^7 + 865870*\[Lambda]^8 + 707150*\[Lambda]^9 - 
           332172*\[Lambda]^10 - 612468*\[Lambda]^11 - 128859*\[Lambda]^12 + 
           157446*\[Lambda]^13 + 93717*\[Lambda]^14 + 14688*\[Lambda]^15)*
          H[{0, 0}, x])/(3150*(-1 + \[Lambda])^2*(1 + \[Lambda])^8) - 
        (118*(11 - 6*\[Lambda] + 158*\[Lambda]^2 - 54*\[Lambda]^3 + 
           342*\[Lambda]^4 - 54*\[Lambda]^5 + 158*\[Lambda]^6 - 
           6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0, 1}, x])/
         (225*(-1 + \[Lambda])*(1 + \[Lambda])^7) - 
        ((4896 + 31239*\[Lambda] + 57378*\[Lambda]^2 - 11714*\[Lambda]^3 - 
           146778*\[Lambda]^4 - 113352*\[Lambda]^5 + 85686*\[Lambda]^6 + 
           274590*\[Lambda]^7 + 212298*\[Lambda]^8 + 317434*\[Lambda]^9 + 
           212298*\[Lambda]^10 + 274590*\[Lambda]^11 + 85686*\[Lambda]^12 - 
           113352*\[Lambda]^13 - 146778*\[Lambda]^14 - 11714*\[Lambda]^15 + 
           57378*\[Lambda]^16 + 31239*\[Lambda]^17 + 4896*\[Lambda]^18)*
          H[{1, 0}, x])/(3150*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^7) + (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(35*(-1 + \[Lambda])^2) - 
        (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (35*(-1 + \[Lambda])^2) + (6*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{0, 1, 0}, x])/(35*(-1 + \[Lambda])^2) - 
        (6*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (35*(-1 + \[Lambda])^2) - (9*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          Zeta[3])/(35*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-6410867/720000 + (18*Zeta[3])/5) + 
      2*nh*TF*(-1/75600*(237312 + 1368108*\[Lambda] + 1989367*\[Lambda]^2 - 
           1393342*\[Lambda]^3 - 5057313*\[Lambda]^4 - 4060916*\[Lambda]^5 + 
           6261722*\[Lambda]^6 + 2612556*\[Lambda]^7 + 6261722*\[Lambda]^8 - 
           4060916*\[Lambda]^9 - 5057313*\[Lambda]^10 - 
           1393342*\[Lambda]^11 + 1989367*\[Lambda]^12 + 
           1368108*\[Lambda]^13 + 237312*\[Lambda]^14)/(\[Lambda]^4*
           (1 + \[Lambda])^6) - ((39552 + 198354*\[Lambda] + 
           107537*\[Lambda]^2 - 785884*\[Lambda]^3 - 1240410*\[Lambda]^4 + 
           1110968*\[Lambda]^5 + 982431*\[Lambda]^6 + 3443730*\[Lambda]^7 - 
           4157164*\[Lambda]^8 + 3443730*\[Lambda]^9 + 982431*\[Lambda]^10 + 
           1110968*\[Lambda]^11 - 1240410*\[Lambda]^12 - 
           785884*\[Lambda]^13 + 107537*\[Lambda]^14 + 198354*\[Lambda]^15 + 
           39552*\[Lambda]^16)*H[{0}, x])/(12600*(-1 + \[Lambda])*\[Lambda]^4*
          (1 + \[Lambda])^7) + ((19776 + 89289*\[Lambda] + 
           42084*\[Lambda]^2 - 233857*\[Lambda]^3 - 242424*\[Lambda]^4 + 
           148317*\[Lambda]^5 + 205644*\[Lambda]^6 - 302629*\[Lambda]^7 - 
           558320*\[Lambda]^8 - 302629*\[Lambda]^9 + 205644*\[Lambda]^10 + 
           148317*\[Lambda]^11 - 242424*\[Lambda]^12 - 233857*\[Lambda]^13 + 
           42084*\[Lambda]^14 + 89289*\[Lambda]^15 + 19776*\[Lambda]^16)*
          H[{-1, 0}, x])/(3150*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^5) - ((12089 - 170786*\[Lambda] + 
           404843*\[Lambda]^2 - 2676004*\[Lambda]^3 + 939707*\[Lambda]^4 - 
           10230314*\[Lambda]^5 - 4996915*\[Lambda]^6 - 6329368*\[Lambda]^7 + 
           2886935*\[Lambda]^8 + 2612938*\[Lambda]^9 - 1517875*\[Lambda]^10 - 
           2725476*\[Lambda]^11 - 567723*\[Lambda]^12 + 661986*\[Lambda]^13 + 
           386523*\[Lambda]^14 + 59328*\[Lambda]^15)*H[{0, 0}, x])/
         (6300*(-1 + \[Lambda])^2*(1 + \[Lambda])^8) - 
        ((19776 + 89289*\[Lambda] + 42084*\[Lambda]^2 - 233857*\[Lambda]^3 - 
           242424*\[Lambda]^4 + 148317*\[Lambda]^5 + 205644*\[Lambda]^6 - 
           302629*\[Lambda]^7 - 558320*\[Lambda]^8 - 302629*\[Lambda]^9 + 
           205644*\[Lambda]^10 + 148317*\[Lambda]^11 - 242424*\[Lambda]^12 - 
           233857*\[Lambda]^13 + 42084*\[Lambda]^14 + 89289*\[Lambda]^15 + 
           19776*\[Lambda]^16)*H[{1, 0}, x])/(6300*(-1 + \[Lambda])*
          \[Lambda]^5*(1 + \[Lambda])^5) - 
        (24*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (35*(-1 + \[Lambda])^2) + (24*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(35*(-1 + \[Lambda])^2) - 
        (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (35*(-1 + \[Lambda])^2) + (12*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(35*(-1 + \[Lambda])^2) + 
        (18*(7 + 2*\[Lambda] + 7*\[Lambda]^2)*Zeta[3])/
         (35*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-1777*nl*TF)/1260 + 
    2*nh*TF*(-1/2520*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
         56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
         203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
         4384*\[Lambda]^9 + 1777*\[Lambda]^10)/(1 + \[Lambda])^10 + 
      ((11 + 32*\[Lambda] + 556*\[Lambda]^2 + 800*\[Lambda]^3 + 
         4075*\[Lambda]^4 + 3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 
         3200*\[Lambda]^7 + 4075*\[Lambda]^8 + 800*\[Lambda]^9 + 
         556*\[Lambda]^10 + 32*\[Lambda]^11 + 11*\[Lambda]^12)*H[{0}, x])/
       (42*(-1 + \[Lambda])*(1 + \[Lambda])^11)) - 
    (11*nl*TF*Log[Q^2/\[Mu]^2])/21) + 
  a^2*fl02*(((-998803*CF*nl*TF)/92610 + CA*((-72851*nl*TF)/8232 + 
        2*nh*TF*((-403*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
             56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
             203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
             4384*\[Lambda]^9 + 1777*\[Lambda]^10))/
           (105840*(1 + \[Lambda])^10) + (403*(11 + 32*\[Lambda] + 
             556*\[Lambda]^2 + 800*\[Lambda]^3 + 4075*\[Lambda]^4 + 
             3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 3200*\[Lambda]^7 + 
             4075*\[Lambda]^8 + 800*\[Lambda]^9 + 556*\[Lambda]^10 + 
             32*\[Lambda]^11 + 11*\[Lambda]^12)*H[{0}, x])/
           (1764*(-1 + \[Lambda])*(1 + \[Lambda])^11))))*Log[Q^2/\[Mu]^2] + 
    ((-4433*CA*nl*TF)/1764 - (7799*CF*nl*TF)/4410)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-16794343/7779240 - (10*Zeta[3])/7) + 
      2*nh*TF*(-1/44452800*(93366000 + 673375500*\[Lambda] + 
           1522701600*\[Lambda]^2 - 40539989*\[Lambda]^3 - 
           5188387820*\[Lambda]^4 - 6181516894*\[Lambda]^5 + 
           3350024031*\[Lambda]^6 + 11846731812*\[Lambda]^7 + 
           8494294671*\[Lambda]^8 + 2426348474*\[Lambda]^9 + 
           19241498858*\[Lambda]^10 + 19722230354*\[Lambda]^11 + 
           19241498858*\[Lambda]^12 + 2426348474*\[Lambda]^13 + 
           8494294671*\[Lambda]^14 + 11846731812*\[Lambda]^15 + 
           3350024031*\[Lambda]^16 - 6181516894*\[Lambda]^17 - 
           5188387820*\[Lambda]^18 - 40539989*\[Lambda]^19 + 
           1522701600*\[Lambda]^20 + 673375500*\[Lambda]^21 + 
           93366000*\[Lambda]^22)/(\[Lambda]^6*(1 + \[Lambda])^10) - 
        ((7780500 + 50279250*\[Lambda] + 74377800*\[Lambda]^2 - 
           173634797*\[Lambda]^3 - 600218276*\[Lambda]^4 - 
           192981593*\[Lambda]^5 + 1233518450*\[Lambda]^6 + 
           1403111790*\[Lambda]^7 - 1322987298*\[Lambda]^8 - 
           2840195164*\[Lambda]^9 - 6931718018*\[Lambda]^10 - 
           2503507126*\[Lambda]^11 - 12553572036*\[Lambda]^12 - 
           4308947126*\[Lambda]^13 - 11293689268*\[Lambda]^14 - 
           4307115164*\[Lambda]^15 - 2639040218*\[Lambda]^16 + 
           1279439150*\[Lambda]^17 + 1183389280*\[Lambda]^18 - 
           192981593*\[Lambda]^19 - 600218276*\[Lambda]^20 - 
           173634797*\[Lambda]^21 + 74377800*\[Lambda]^22 + 
           50279250*\[Lambda]^23 + 7780500*\[Lambda]^24)*H[{0}, x])/
         (3704400*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^11) + 
        (403*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 56384*\[Lambda]^3 + 
           203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 203054*\[Lambda]^6 + 
           56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 4384*\[Lambda]^9 + 
           1777*\[Lambda]^10)*H[{1}, x])/(52920*(1 + \[Lambda])^10) + 
        ((92625 + 737500*\[Lambda] + 1960825*\[Lambda]^2 + 
           697792*\[Lambda]^3 - 6217776*\[Lambda]^4 - 10487230*\[Lambda]^5 + 
           1409936*\[Lambda]^6 + 18071482*\[Lambda]^7 + 
           11153515*\[Lambda]^8 - 19334892*\[Lambda]^9 - 
           18665501*\[Lambda]^10 - 31451790*\[Lambda]^11 + 
           29132776*\[Lambda]^12 - 26820724*\[Lambda]^13 + 
           29132776*\[Lambda]^14 - 31451790*\[Lambda]^15 - 
           18665501*\[Lambda]^16 - 19334892*\[Lambda]^17 + 
           11153515*\[Lambda]^18 + 18071482*\[Lambda]^19 + 
           1409936*\[Lambda]^20 - 10487230*\[Lambda]^21 - 
           6217776*\[Lambda]^22 + 697792*\[Lambda]^23 + 
           1960825*\[Lambda]^24 + 737500*\[Lambda]^25 + 92625*\[Lambda]^26)*
          H[{-1, 0}, x])/(22050*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^11) - ((-110825 - 417187*\[Lambda] - 
           3625949*\[Lambda]^2 - 1547668*\[Lambda]^3 - 17808507*\[Lambda]^4 + 
           47213903*\[Lambda]^5 + 8248407*\[Lambda]^6 + 
           197339736*\[Lambda]^7 + 164199105*\[Lambda]^8 + 
           287328734*\[Lambda]^9 + 87656499*\[Lambda]^10 - 
           60054316*\[Lambda]^11 - 93881571*\[Lambda]^12 + 
           30103150*\[Lambda]^13 + 86008611*\[Lambda]^14 + 
           22883136*\[Lambda]^15 - 33555066*\[Lambda]^16 - 
           24535803*\[Lambda]^17 - 119124*\[Lambda]^18 + 
           5604600*\[Lambda]^19 + 2212500*\[Lambda]^20 + 277875*\[Lambda]^21)*
          H[{0, 0}, x])/(44100*(-1 + \[Lambda])^2*(1 + \[Lambda])^12) - 
        (403*(11 + 32*\[Lambda] + 556*\[Lambda]^2 + 800*\[Lambda]^3 + 
           4075*\[Lambda]^4 + 3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 
           3200*\[Lambda]^7 + 4075*\[Lambda]^8 + 800*\[Lambda]^9 + 
           556*\[Lambda]^10 + 32*\[Lambda]^11 + 11*\[Lambda]^12)*
          H[{0, 1}, x])/(882*(-1 + \[Lambda])*(1 + \[Lambda])^11) - 
        ((92625 + 737500*\[Lambda] + 1960825*\[Lambda]^2 + 
           697792*\[Lambda]^3 - 6217776*\[Lambda]^4 - 10487230*\[Lambda]^5 + 
           1409936*\[Lambda]^6 + 18293132*\[Lambda]^7 + 
           11798315*\[Lambda]^8 - 8131492*\[Lambda]^9 - 
           2545501*\[Lambda]^10 + 50659460*\[Lambda]^11 + 
           93612776*\[Lambda]^12 + 126319276*\[Lambda]^13 + 
           93612776*\[Lambda]^14 + 50659460*\[Lambda]^15 - 
           2545501*\[Lambda]^16 - 8131492*\[Lambda]^17 + 
           11798315*\[Lambda]^18 + 18293132*\[Lambda]^19 + 
           1409936*\[Lambda]^20 - 10487230*\[Lambda]^21 - 
           6217776*\[Lambda]^22 + 697792*\[Lambda]^23 + 
           1960825*\[Lambda]^24 + 737500*\[Lambda]^25 + 92625*\[Lambda]^26)*
          H[{1, 0}, x])/(44100*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^11) + (40*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{-1, 0, 0}, x])/(21*(-1 + \[Lambda])^2) - 
        (40*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{0, -1, 0}, x])/
         (21*(-1 + \[Lambda])^2) + (20*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{0, 1, 0}, x])/(21*(-1 + \[Lambda])^2) - 
        (20*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{1, 0, 0}, x])/
         (21*(-1 + \[Lambda])^2) - (10*(1 + 3*\[Lambda] + \[Lambda]^2)*
          Zeta[3])/(7*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-12660217/1296540 + (20*Zeta[3])/7) + 
      2*nh*TF*(-1/6350400*(40122000 + 291244500*\[Lambda] + 
           659164800*\[Lambda]^2 - 10154267*\[Lambda]^3 - 
           2202236772*\[Lambda]^4 - 2640838756*\[Lambda]^5 + 
           1368708020*\[Lambda]^6 + 4505127572*\[Lambda]^7 + 
           2546638236*\[Lambda]^8 - 3573584880*\[Lambda]^9 + 
           1352722756*\[Lambda]^10 - 2328544498*\[Lambda]^11 + 
           1352722756*\[Lambda]^12 - 3573584880*\[Lambda]^13 + 
           2546638236*\[Lambda]^14 + 4505127572*\[Lambda]^15 + 
           1368708020*\[Lambda]^16 - 2640838756*\[Lambda]^17 - 
           2202236772*\[Lambda]^18 - 10154267*\[Lambda]^19 + 
           659164800*\[Lambda]^20 + 291244500*\[Lambda]^21 + 
           40122000*\[Lambda]^22)/(\[Lambda]^6*(1 + \[Lambda])^10) - 
        ((3343500 + 21762750*\[Lambda] + 32246400*\[Lambda]^2 - 
           74520791*\[Lambda]^3 - 256640484*\[Lambda]^4 - 
           84174509*\[Lambda]^5 + 509334864*\[Lambda]^6 + 
           609047460*\[Lambda]^7 - 380141140*\[Lambda]^8 - 
           522006298*\[Lambda]^9 - 652863488*\[Lambda]^10 + 
           2537686748*\[Lambda]^11 + 893049336*\[Lambda]^12 + 
           2537686748*\[Lambda]^13 - 652863488*\[Lambda]^14 - 
           522006298*\[Lambda]^15 - 380141140*\[Lambda]^16 + 
           609047460*\[Lambda]^17 + 509334864*\[Lambda]^18 - 
           84174509*\[Lambda]^19 - 256640484*\[Lambda]^20 - 
           74520791*\[Lambda]^21 + 32246400*\[Lambda]^22 + 
           21762750*\[Lambda]^23 + 3343500*\[Lambda]^24)*H[{0}, x])/
         (529200*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^11) + 
        ((278625 + 1674250*\[Lambda] + 2314450*\[Lambda]^2 - 
           4135718*\[Lambda]^3 - 12541198*\[Lambda]^4 - 2116988*\[Lambda]^5 + 
           20134170*\[Lambda]^6 + 14787088*\[Lambda]^7 - 
           16415241*\[Lambda]^8 - 30988946*\[Lambda]^9 - 
           27412268*\[Lambda]^10 - 33391286*\[Lambda]^11 - 
           39413876*\[Lambda]^12 - 33391286*\[Lambda]^13 - 
           27412268*\[Lambda]^14 - 30988946*\[Lambda]^15 - 
           16415241*\[Lambda]^16 + 14787088*\[Lambda]^17 + 
           20134170*\[Lambda]^18 - 2116988*\[Lambda]^19 - 
           12541198*\[Lambda]^20 - 4135718*\[Lambda]^21 + 
           2314450*\[Lambda]^22 + 1674250*\[Lambda]^23 + 278625*\[Lambda]^24)*
          H[{-1, 0}, x])/(22050*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^9) - ((77990 - 681987*\[Lambda] + 
           4087924*\[Lambda]^2 - 41068366*\[Lambda]^3 - 
           28780380*\[Lambda]^4 - 479489127*\[Lambda]^5 - 
           511864768*\[Lambda]^6 - 1217412012*\[Lambda]^7 - 
           591081436*\[Lambda]^8 - 562899072*\[Lambda]^9 - 
           239297664*\[Lambda]^10 - 458363884*\[Lambda]^11 - 
           301824416*\[Lambda]^12 + 89120340*\[Lambda]^13 + 
           252898616*\[Lambda]^14 + 65571540*\[Lambda]^15 - 
           100507602*\[Lambda]^16 - 73319277*\[Lambda]^17 - 
           192204*\[Lambda]^18 + 16988850*\[Lambda]^19 + 
           6694500*\[Lambda]^20 + 835875*\[Lambda]^21)*H[{0, 0}, x])/
         (44100*(-1 + \[Lambda])^2*(1 + \[Lambda])^12) - 
        ((278625 + 1674250*\[Lambda] + 2314450*\[Lambda]^2 - 
           4135718*\[Lambda]^3 - 12541198*\[Lambda]^4 - 2116988*\[Lambda]^5 + 
           20134170*\[Lambda]^6 + 14787088*\[Lambda]^7 - 
           16415241*\[Lambda]^8 - 30988946*\[Lambda]^9 - 
           27412268*\[Lambda]^10 - 33391286*\[Lambda]^11 - 
           39413876*\[Lambda]^12 - 33391286*\[Lambda]^13 - 
           27412268*\[Lambda]^14 - 30988946*\[Lambda]^15 - 
           16415241*\[Lambda]^16 + 14787088*\[Lambda]^17 + 
           20134170*\[Lambda]^18 - 2116988*\[Lambda]^19 - 
           12541198*\[Lambda]^20 - 4135718*\[Lambda]^21 + 
           2314450*\[Lambda]^22 + 1674250*\[Lambda]^23 + 278625*\[Lambda]^24)*
          H[{1, 0}, x])/(44100*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^9) - (80*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{-1, 0, 0}, x])/(21*(-1 + \[Lambda])^2) + 
        (80*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{0, -1, 0}, x])/
         (21*(-1 + \[Lambda])^2) - (40*(1 + 3*\[Lambda] + \[Lambda]^2)*
          H[{0, 1, 0}, x])/(21*(-1 + \[Lambda])^2) + 
        (40*(1 + 3*\[Lambda] + \[Lambda]^2)*H[{1, 0, 0}, x])/
         (21*(-1 + \[Lambda])^2) + (20*(1 + 3*\[Lambda] + \[Lambda]^2)*
          Zeta[3])/(7*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-16231*nl*TF)/12600 + 
    2*nh*TF*(-1/25200*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
         2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 14433558*\[Lambda]^5 + 
         30931617*\[Lambda]^6 + 24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
         14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
         2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 89298*\[Lambda]^13 + 
         16231*\[Lambda]^14)/(1 + \[Lambda])^14 + 
      ((37 + 246*\[Lambda] + 4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 
         65170*\[Lambda]^4 + 108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 
         301350*\[Lambda]^7 + 482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 
         296842*\[Lambda]^10 + 108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 
         12054*\[Lambda]^13 + 4090*\[Lambda]^14 + 246*\[Lambda]^15 + 
         37*\[Lambda]^16)*H[{0}, x])/(180*(-1 + \[Lambda])*
        (1 + \[Lambda])^15)) - (37*nl*TF*Log[Q^2/\[Mu]^2])/90) + 
  a^2*fl02*(((-18037343*CF*nl*TF)/1632960 + 
      CA*((-25985419*nl*TF)/2916000 + 2*nh*TF*
         ((-121*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
             2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
             14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
             24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
             14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
             2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 
             89298*\[Lambda]^13 + 16231*\[Lambda]^14))/
           (283500*(1 + \[Lambda])^14) + (121*(37 + 246*\[Lambda] + 
             4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 65170*\[Lambda]^4 + 
             108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 301350*\[Lambda]^7 + 
             482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 296842*\[Lambda]^10 + 
             108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 12054*\[Lambda]^13 + 
             4090*\[Lambda]^14 + 246*\[Lambda]^15 + 37*\[Lambda]^16)*
            H[{0}, x])/(2025*(-1 + \[Lambda])*(1 + \[Lambda])^15))))*
     Log[Q^2/\[Mu]^2] + ((-4477*CA*nl*TF)/2025 - (365671*CF*nl*TF)/226800)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-89216988167/29393280000 - (7*Zeta[3])/6) + 
      2*nh*TF*(-1/31434480000*(77130547200 + 693897094800*\[Lambda] + 
           2180795514100*\[Lambda]^2 + 1406773317000*\[Lambda]^3 - 
           7659281325187*\[Lambda]^4 - 17619230823642*\[Lambda]^5 - 
           1648276902462*\[Lambda]^6 + 38340119177988*\[Lambda]^7 + 
           38610608651906*\[Lambda]^8 - 32499963179526*\[Lambda]^9 - 
           81623618805119*\[Lambda]^10 - 23208074096856*\[Lambda]^11 + 
           127232953339086*\[Lambda]^12 + 161981426063280*\[Lambda]^13 + 
           242887752794076*\[Lambda]^14 + 139688367482712*\[Lambda]^15 + 
           242887752794076*\[Lambda]^16 + 161981426063280*\[Lambda]^17 + 
           127232953339086*\[Lambda]^18 - 23208074096856*\[Lambda]^19 - 
           81623618805119*\[Lambda]^20 - 32499963179526*\[Lambda]^21 + 
           38610608651906*\[Lambda]^22 + 38340119177988*\[Lambda]^23 - 
           1648276902462*\[Lambda]^24 - 17619230823642*\[Lambda]^25 - 
           7659281325187*\[Lambda]^26 + 1406773317000*\[Lambda]^27 + 
           2180795514100*\[Lambda]^28 + 693897094800*\[Lambda]^29 + 
           77130547200*\[Lambda]^30)/(\[Lambda]^8*(1 + \[Lambda])^14) - 
        ((3856527360 + 31802459220*\[Lambda] + 77849816730*\[Lambda]^2 - 
           57881650500*\[Lambda]^3 - 581910828933*\[Lambda]^4 - 
           691645610358*\[Lambda]^5 + 1075533796635*\[Lambda]^6 + 
           3139818403950*\[Lambda]^7 + 642556301584*\[Lambda]^8 - 
           5533811131578*\[Lambda]^9 - 6069413023607*\[Lambda]^10 + 
           2349943927566*\[Lambda]^11 + 675596978545*\[Lambda]^12 - 
           7816862249916*\[Lambda]^13 - 51196613579678*\[Lambda]^14 - 
           45776360000352*\[Lambda]^15 - 96721866944936*\[Lambda]^16 - 
           59927056868352*\[Lambda]^17 - 78550946042366*\[Lambda]^18 - 
           23778848317020*\[Lambda]^19 - 12085340392175*\[Lambda]^20 - 
           933017745810*\[Lambda]^21 - 7431708986327*\[Lambda]^22 - 
           5653617614682*\[Lambda]^23 + 620780012896*\[Lambda]^24 + 
           3139818403950*\[Lambda]^25 + 1075533796635*\[Lambda]^26 - 
           691645610358*\[Lambda]^27 - 581910828933*\[Lambda]^28 - 
           57881650500*\[Lambda]^29 + 77849816730*\[Lambda]^30 + 
           31802459220*\[Lambda]^31 + 3856527360*\[Lambda]^32)*H[{0}, x])/
         (1571724000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^15) + 
        (121*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
           2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
           14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
           24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
           14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
           2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 89298*\[Lambda]^13 + 
           16231*\[Lambda]^14)*H[{1}, x])/(141750*(1 + \[Lambda])^14) + 
        ((21425152 + 208818057*\[Lambda] + 738584350*\[Lambda]^2 + 
           732774645*\[Lambda]^3 - 2227542242*\[Lambda]^4 - 
           6905159964*\[Lambda]^5 - 3136825700*\[Lambda]^6 + 
           13570200861*\[Lambda]^7 + 20552523292*\[Lambda]^8 - 
           6500639268*\[Lambda]^9 - 40920350072*\[Lambda]^10 - 
           33121803249*\[Lambda]^11 + 11073198136*\[Lambda]^12 + 
           6267096276*\[Lambda]^13 + 1675399678*\[Lambda]^14 - 
           91022445105*\[Lambda]^15 + 9912789742*\[Lambda]^16 - 
           97925223258*\[Lambda]^17 + 9912789742*\[Lambda]^18 - 
           91022445105*\[Lambda]^19 + 1675399678*\[Lambda]^20 + 
           6267096276*\[Lambda]^21 + 11073198136*\[Lambda]^22 - 
           33121803249*\[Lambda]^23 - 40920350072*\[Lambda]^24 - 
           6500639268*\[Lambda]^25 + 20552523292*\[Lambda]^26 + 
           13570200861*\[Lambda]^27 - 3136825700*\[Lambda]^28 - 
           6905159964*\[Lambda]^29 - 2227542242*\[Lambda]^30 + 
           732774645*\[Lambda]^31 + 738584350*\[Lambda]^32 + 
           208818057*\[Lambda]^33 + 21425152*\[Lambda]^34)*H[{-1, 0}, x])/
         (4365900*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) - 
        ((-19304824 - 148954674*\[Lambda] - 1556878251*\[Lambda]^2 - 
           3649153728*\[Lambda]^3 - 18512583783*\[Lambda]^4 + 
           8157117042*\[Lambda]^5 - 16370179197*\[Lambda]^6 + 
           245487917280*\[Lambda]^7 + 291797026398*\[Lambda]^8 + 
           846897750902*\[Lambda]^9 + 658871474403*\[Lambda]^10 + 
           672708798384*\[Lambda]^11 + 175262514036*\[Lambda]^12 + 
           181218077124*\[Lambda]^13 + 227128563432*\[Lambda]^14 + 
           176974881360*\[Lambda]^15 - 72961726770*\[Lambda]^16 - 
           184054170798*\[Lambda]^17 - 60154605915*\[Lambda]^18 + 
           71068046976*\[Lambda]^19 + 61426082475*\[Lambda]^20 - 
           2727850374*\[Lambda]^21 - 22913803827*\[Lambda]^22 - 
           8898379776*\[Lambda]^23 + 1571869764*\[Lambda]^24 + 
           2151477594*\[Lambda]^25 + 626454171*\[Lambda]^26 + 
           64275456*\[Lambda]^27)*H[{0, 0}, x])/(8731800*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^16) - (242*(37 + 246*\[Lambda] + 4090*\[Lambda]^2 + 
           12054*\[Lambda]^3 + 65170*\[Lambda]^4 + 108486*\[Lambda]^5 + 
           296842*\[Lambda]^6 + 301350*\[Lambda]^7 + 482650*\[Lambda]^8 + 
           301350*\[Lambda]^9 + 296842*\[Lambda]^10 + 108486*\[Lambda]^11 + 
           65170*\[Lambda]^12 + 12054*\[Lambda]^13 + 4090*\[Lambda]^14 + 
           246*\[Lambda]^15 + 37*\[Lambda]^16)*H[{0, 1}, x])/
         (2025*(-1 + \[Lambda])*(1 + \[Lambda])^15) - 
        ((21425152 + 208818057*\[Lambda] + 738584350*\[Lambda]^2 + 
           732774645*\[Lambda]^3 - 2227542242*\[Lambda]^4 - 
           6905159964*\[Lambda]^5 - 3136825700*\[Lambda]^6 + 
           13570200861*\[Lambda]^7 + 20552523292*\[Lambda]^8 - 
           6462029620*\[Lambda]^9 - 40663648088*\[Lambda]^10 - 
           28853871889*\[Lambda]^11 + 23651595352*\[Lambda]^12 + 
           74272251956*\[Lambda]^13 + 114880974622*\[Lambda]^14 + 
           218733369263*\[Lambda]^15 + 324372720142*\[Lambda]^16 + 
           405721982342*\[Lambda]^17 + 324372720142*\[Lambda]^18 + 
           218733369263*\[Lambda]^19 + 114880974622*\[Lambda]^20 + 
           74272251956*\[Lambda]^21 + 23651595352*\[Lambda]^22 - 
           28853871889*\[Lambda]^23 - 40663648088*\[Lambda]^24 - 
           6462029620*\[Lambda]^25 + 20552523292*\[Lambda]^26 + 
           13570200861*\[Lambda]^27 - 3136825700*\[Lambda]^28 - 
           6905159964*\[Lambda]^29 - 2227542242*\[Lambda]^30 + 
           732774645*\[Lambda]^31 + 738584350*\[Lambda]^32 + 
           208818057*\[Lambda]^33 + 21425152*\[Lambda]^34)*H[{1, 0}, x])/
         (8731800*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) + 
        (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (495*(-1 + \[Lambda])^2) - (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(495*(-1 + \[Lambda])^2) + 
        (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (495*(-1 + \[Lambda])^2) - (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(495*(-1 + \[Lambda])^2) - 
        (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*Zeta[3])/
         (330*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-23994462871/2351462400 + (7*Zeta[3])/3) + 
      2*nh*TF*(-1/62868960000*(617676595200 + 5569245586800*\[Lambda] + 
           17491219276300*\[Lambda]^2 + 11556301797800*\[Lambda]^3 - 
           58978034750017*\[Lambda]^4 - 135557692104422*\[Lambda]^5 - 
           15210004604839*\[Lambda]^6 + 280977961003636*\[Lambda]^7 + 
           282459641607949*\[Lambda]^8 - 230756689319518*\[Lambda]^9 - 
           589703140600365*\[Lambda]^10 - 259168779104312*\[Lambda]^11 + 
           540945813384946*\[Lambda]^12 + 304498496035284*\[Lambda]^13 + 
           257600435698826*\[Lambda]^14 - 682200811297736*\[Lambda]^15 + 
           257600435698826*\[Lambda]^16 + 304498496035284*\[Lambda]^17 + 
           540945813384946*\[Lambda]^18 - 259168779104312*\[Lambda]^19 - 
           589703140600365*\[Lambda]^20 - 230756689319518*\[Lambda]^21 + 
           282459641607949*\[Lambda]^22 + 280977961003636*\[Lambda]^23 - 
           15210004604839*\[Lambda]^24 - 135557692104422*\[Lambda]^25 - 
           58978034750017*\[Lambda]^26 + 11556301797800*\[Lambda]^27 + 
           17491219276300*\[Lambda]^28 + 5569245586800*\[Lambda]^29 + 
           617676595200*\[Lambda]^30)/(\[Lambda]^8*(1 + \[Lambda])^14) - 
        ((10294609920 + 85099802340*\[Lambda] + 208107114530*\[Lambda]^2 - 
           150279959360*\[Lambda]^3 - 1518267270151*\[Lambda]^4 - 
           1789938264146*\[Lambda]^5 + 2715577490304*\[Lambda]^6 + 
           7848358789914*\[Lambda]^7 + 1612951005554*\[Lambda]^8 - 
           13299952237310*\[Lambda]^9 - 13842376534540*\[Lambda]^10 + 
           8990368298670*\[Lambda]^11 + 19777071797015*\[Lambda]^12 + 
           27260038927300*\[Lambda]^13 - 325367653078*\[Lambda]^14 + 
           56175559296032*\[Lambda]^15 + 20509886586492*\[Lambda]^16 + 
           56175559296032*\[Lambda]^17 - 325367653078*\[Lambda]^18 + 
           27260038927300*\[Lambda]^19 + 19777071797015*\[Lambda]^20 + 
           8990368298670*\[Lambda]^21 - 13842376534540*\[Lambda]^22 - 
           13299952237310*\[Lambda]^23 + 1612951005554*\[Lambda]^24 + 
           7848358789914*\[Lambda]^25 + 2715577490304*\[Lambda]^26 - 
           1789938264146*\[Lambda]^27 - 1518267270151*\[Lambda]^28 - 
           150279959360*\[Lambda]^29 + 208107114530*\[Lambda]^30 + 
           85099802340*\[Lambda]^31 + 10294609920*\[Lambda]^32)*H[{0}, x])/
         (1047816000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^15) + 
        ((171576832 + 1332541623*\[Lambda] + 3088142484*\[Lambda]^2 - 
           1556171209*\[Lambda]^3 - 17103749584*\[Lambda]^4 - 
           17550525483*\[Lambda]^5 + 27295315796*\[Lambda]^6 + 
           62923909549*\[Lambda]^7 - 1735791408*\[Lambda]^8 - 
           103120694329*\[Lambda]^9 - 76656358452*\[Lambda]^10 + 
           46675419951*\[Lambda]^11 + 56516199632*\[Lambda]^12 - 
           101157697147*\[Lambda]^13 - 271575905396*\[Lambda]^14 - 
           341335077355*\[Lambda]^15 - 345116573728*\[Lambda]^16 - 
           341335077355*\[Lambda]^17 - 271575905396*\[Lambda]^18 - 
           101157697147*\[Lambda]^19 + 56516199632*\[Lambda]^20 + 
           46675419951*\[Lambda]^21 - 76656358452*\[Lambda]^22 - 
           103120694329*\[Lambda]^23 - 1735791408*\[Lambda]^24 + 
           62923909549*\[Lambda]^25 + 27295315796*\[Lambda]^26 - 
           17550525483*\[Lambda]^27 - 17103749584*\[Lambda]^28 - 
           1556171209*\[Lambda]^29 + 3088142484*\[Lambda]^30 + 
           1332541623*\[Lambda]^31 + 171576832*\[Lambda]^32)*H[{-1, 0}, x])/
         (8731800*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^13) - 
        ((28156667 - 119476478*\[Lambda] + 2571106875*\[Lambda]^2 - 
           25935587184*\[Lambda]^3 - 44170713350*\[Lambda]^4 - 
           675678818764*\[Lambda]^5 - 1202801876542*\[Lambda]^6 - 
           4015642894736*\[Lambda]^7 - 4361047122321*\[Lambda]^8 - 
           7274862484270*\[Lambda]^9 - 5522823272937*\[Lambda]^10 - 
           6661605496064*\[Lambda]^11 - 4335385998628*\[Lambda]^12 - 
           2147436162184*\[Lambda]^13 + 760753626700*\[Lambda]^14 + 
           1047597071616*\[Lambda]^15 - 495697764183*\[Lambda]^16 - 
           1308242122490*\[Lambda]^17 - 430868993095*\[Lambda]^18 + 
           528950484720*\[Lambda]^19 + 459834634554*\[Lambda]^20 - 
           23344605708*\[Lambda]^21 - 177800553726*\[Lambda]^22 - 
           69158256240*\[Lambda]^23 + 12830880285*\[Lambda]^24 + 
           17259677190*\[Lambda]^25 + 5027085861*\[Lambda]^26 + 
           514730496*\[Lambda]^27)*H[{0, 0}, x])/(17463600*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^16) - ((171576832 + 1332541623*\[Lambda] + 
           3088142484*\[Lambda]^2 - 1556171209*\[Lambda]^3 - 
           17103749584*\[Lambda]^4 - 17550525483*\[Lambda]^5 + 
           27295315796*\[Lambda]^6 + 62923909549*\[Lambda]^7 - 
           1735791408*\[Lambda]^8 - 103120694329*\[Lambda]^9 - 
           76656358452*\[Lambda]^10 + 46675419951*\[Lambda]^11 + 
           56516199632*\[Lambda]^12 - 101157697147*\[Lambda]^13 - 
           271575905396*\[Lambda]^14 - 341335077355*\[Lambda]^15 - 
           345116573728*\[Lambda]^16 - 341335077355*\[Lambda]^17 - 
           271575905396*\[Lambda]^18 - 101157697147*\[Lambda]^19 + 
           56516199632*\[Lambda]^20 + 46675419951*\[Lambda]^21 - 
           76656358452*\[Lambda]^22 - 103120694329*\[Lambda]^23 - 
           1735791408*\[Lambda]^24 + 62923909549*\[Lambda]^25 + 
           27295315796*\[Lambda]^26 - 17550525483*\[Lambda]^27 - 
           17103749584*\[Lambda]^28 - 1556171209*\[Lambda]^29 + 
           3088142484*\[Lambda]^30 + 1332541623*\[Lambda]^31 + 
           171576832*\[Lambda]^32)*H[{1, 0}, x])/(17463600*(-1 + \[Lambda])*
          \[Lambda]^9*(1 + \[Lambda])^13) - 
        (28*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (495*(-1 + \[Lambda])^2) + (28*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(495*(-1 + \[Lambda])^2) - 
        (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (495*(-1 + \[Lambda])^2) + (14*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(495*(-1 + \[Lambda])^2) + 
        (7*(55 + 338*\[Lambda] + 55*\[Lambda]^2)*Zeta[3])/
         (165*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-8704*nl*TF)/7425 + 
    2*nh*TF*(-1/29700*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
         7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 82466202*\[Lambda]^5 + 
         230458621*\[Lambda]^6 + 312731706*\[Lambda]^7 + 
         540665077*\[Lambda]^8 + 480763290*\[Lambda]^9 + 
         540665077*\[Lambda]^10 + 312731706*\[Lambda]^11 + 
         230458621*\[Lambda]^12 + 82466202*\[Lambda]^13 + 
         38547805*\[Lambda]^14 + 7513338*\[Lambda]^15 + 
         2021989*\[Lambda]^16 + 149709*\[Lambda]^17 + 17408*\[Lambda]^18)/
        (1 + \[Lambda])^18 + (14*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 
         1701*\[Lambda]^3 + 10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 
         92304*\[Lambda]^6 + 148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 
         333396*\[Lambda]^9 + 460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 
         310464*\[Lambda]^12 + 148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 
         27216*\[Lambda]^15 + 10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 
         389*\[Lambda]^18 + 21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0}, x])/
       (165*(-1 + \[Lambda])*(1 + \[Lambda])^19)) - 
    (56*nl*TF*Log[Q^2/\[Mu]^2])/165) + 
  a^2*fl02*(((-229483321*CF*nl*TF)/20963250 + 
      CA*((-3280253413*nl*TF)/377338500 + 
        2*nh*TF*((-26891*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
             7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
             82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
             312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
             480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
             312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
             82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
             7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
             149709*\[Lambda]^17 + 17408*\[Lambda]^18))/
           (68607000*(1 + \[Lambda])^18) + 
          (26891*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 1701*\[Lambda]^3 + 
             10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 
             148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 
             460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 
             310464*\[Lambda]^12 + 148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 
             27216*\[Lambda]^15 + 10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 
             389*\[Lambda]^18 + 21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0}, x])/
           (27225*(-1 + \[Lambda])*(1 + \[Lambda])^19))))*Log[Q^2/\[Mu]^2] + 
    ((-53782*CA*nl*TF)/27225 - (4822*CF*nl*TF)/3267)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-651112454591/185952412800 - (54*Zeta[3])/55) + 
      2*nh*TF*(-1/98892874080000*(266878735200000 + 2898787783953600*
            \[Lambda] + 11767692062649600*\[Lambda]^2 + 15603469149668400*
            \[Lambda]^3 - 34097446264543200*\[Lambda]^4 - 145110381646143056*
            \[Lambda]^5 - 112165493019135908*\[Lambda]^6 + 
           298871106036843164*\[Lambda]^7 + 659510254522274089*\[Lambda]^8 + 
           10998277631070400*\[Lambda]^9 - 1380012152216671755*\[Lambda]^10 - 
           1498110837259333768*\[Lambda]^11 + 404320871351320205*
            \[Lambda]^12 + 1747050346144474960*\[Lambda]^13 + 
           873597478688021705*\[Lambda]^14 - 770788461141703564*
            \[Lambda]^15 + 2818737647779594338*\[Lambda]^16 + 
           5678164705128032544*\[Lambda]^17 + 13324753514267557326*
            \[Lambda]^18 + 10793919774739845840*\[Lambda]^19 + 
           13324753514267557326*\[Lambda]^20 + 5678164705128032544*
            \[Lambda]^21 + 2818737647779594338*\[Lambda]^22 - 
           770788461141703564*\[Lambda]^23 + 873597478688021705*
            \[Lambda]^24 + 1747050346144474960*\[Lambda]^25 + 
           404320871351320205*\[Lambda]^26 - 1498110837259333768*
            \[Lambda]^27 - 1380012152216671755*\[Lambda]^28 + 
           10998277631070400*\[Lambda]^29 + 659510254522274089*\[Lambda]^30 + 
           298871106036843164*\[Lambda]^31 - 112165493019135908*
            \[Lambda]^32 - 145110381646143056*\[Lambda]^33 - 
           34097446264543200*\[Lambda]^34 + 15603469149668400*\[Lambda]^35 + 
           11767692062649600*\[Lambda]^36 + 2898787783953600*\[Lambda]^37 + 
           266878735200000*\[Lambda]^38)/(\[Lambda]^10*(1 + \[Lambda])^18) - 
        ((4447978920000 + 44977145542560*\[Lambda] + 153931826442240*
            \[Lambda]^2 + 48278153893200*\[Lambda]^3 - 1026127475622480*
            \[Lambda]^4 - 2345201738206228*\[Lambda]^5 + 679577282808446*
            \[Lambda]^6 + 9571643998568300*\[Lambda]^7 + 9795419866085931*
            \[Lambda]^8 - 14413884678403892*\[Lambda]^9 - 37462289964180386*
            \[Lambda]^10 - 8408115773509536*\[Lambda]^11 + 
           53678544319407266*\[Lambda]^12 + 53542119634273352*\[Lambda]^13 - 
           45782993693761950*\[Lambda]^14 - 115488636411233852*\[Lambda]^15 - 
           224807153086249691*\[Lambda]^16 - 239383489058992412*
            \[Lambda]^17 - 819711332863249662*\[Lambda]^18 - 
           921074228893488372*\[Lambda]^19 - 1648883438356480212*
            \[Lambda]^20 - 1138180910301616884*\[Lambda]^21 - 
           1220516304228255870*\[Lambda]^22 - 536900052470131484*
            \[Lambda]^23 - 472767205573084379*\[Lambda]^24 - 
           212332141529145404*\[Lambda]^25 - 92976494514916638*\[Lambda]^26 + 
           44027878220524280*\[Lambda]^27 + 51088507862191058*\[Lambda]^28 - 
           8601548599608048*\[Lambda]^29 - 37484782123213730*\[Lambda]^30 - 
           14413884678403892*\[Lambda]^31 + 9795419866085931*\[Lambda]^32 + 
           9571643998568300*\[Lambda]^33 + 679577282808446*\[Lambda]^34 - 
           2345201738206228*\[Lambda]^35 - 1026127475622480*\[Lambda]^36 + 
           48278153893200*\[Lambda]^37 + 153931826442240*\[Lambda]^38 + 
           44977145542560*\[Lambda]^39 + 4447978920000*\[Lambda]^40)*
          H[{0}, x])/(1648214568000*(-1 + \[Lambda])*\[Lambda]^10*
          (1 + \[Lambda])^19) + (26891*(17408 + 149709*\[Lambda] + 
           2021989*\[Lambda]^2 + 7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
           82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
           312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
           480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
           312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
           82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
           7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
           149709*\[Lambda]^17 + 17408*\[Lambda]^18)*H[{1}, x])/
         (34303500*(1 + \[Lambda])^18) + 
        ((6739362000 + 78256233216*\[Lambda] + 348367935888*\[Lambda]^2 + 
           574669732280*\[Lambda]^3 - 751512343792*\[Lambda]^4 - 
           4623166673821*\[Lambda]^5 - 5255089283784*\[Lambda]^6 + 
           7647876101692*\[Lambda]^7 + 25014148583116*\[Lambda]^8 + 
           9782140802598*\[Lambda]^9 - 45649710277516*\[Lambda]^10 - 
           69513626046580*\[Lambda]^11 - 1897991527608*\[Lambda]^12 + 
           75538813874416*\[Lambda]^13 + 32788132779304*\[Lambda]^14 - 
           109237675047372*\[Lambda]^15 - 145726508654068*\[Lambda]^16 - 
           149623145204230*\[Lambda]^17 + 32792217904308*\[Lambda]^18 - 
           222011555543540*\[Lambda]^19 + 13365122026792*\[Lambda]^20 - 
           392105629669798*\[Lambda]^21 + 13365122026792*\[Lambda]^22 - 
           222011555543540*\[Lambda]^23 + 32792217904308*\[Lambda]^24 - 
           149623145204230*\[Lambda]^25 - 145726508654068*\[Lambda]^26 - 
           109237675047372*\[Lambda]^27 + 32788132779304*\[Lambda]^28 + 
           75538813874416*\[Lambda]^29 - 1897991527608*\[Lambda]^30 - 
           69513626046580*\[Lambda]^31 - 45649710277516*\[Lambda]^32 + 
           9782140802598*\[Lambda]^33 + 25014148583116*\[Lambda]^34 + 
           7647876101692*\[Lambda]^35 - 5255089283784*\[Lambda]^36 - 
           4623166673821*\[Lambda]^37 - 751512343792*\[Lambda]^38 + 
           574669732280*\[Lambda]^39 + 348367935888*\[Lambda]^40 + 
           78256233216*\[Lambda]^41 + 6739362000*\[Lambda]^42)*H[{-1, 0}, x])/
         (1248647400*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^19) - 
        ((-4933315296 - 57893653220*\[Lambda] - 740141903861*\[Lambda]^2 - 
           2925491554248*\[Lambda]^3 - 16520434537975*\[Lambda]^4 - 
           15317019627296*\[Lambda]^5 - 64972202101798*\[Lambda]^6 + 
           199636050819112*\[Lambda]^7 + 323988162738230*\[Lambda]^8 + 
           1705896427899436*\[Lambda]^9 + 2066348850945845*\[Lambda]^10 + 
           3873523524571000*\[Lambda]^11 + 3035469219531551*\[Lambda]^12 + 
           3475112458517128*\[Lambda]^13 + 2259327061671020*\[Lambda]^14 + 
           1928659866902560*\[Lambda]^15 + 617508449146028*\[Lambda]^16 - 
           299113864372532*\[Lambda]^17 - 467595612158059*\[Lambda]^18 + 
           117708820761048*\[Lambda]^19 + 438235563898231*\[Lambda]^20 + 
           131404461838936*\[Lambda]^21 - 237872500601646*\[Lambda]^22 - 
           211991576581896*\[Lambda]^23 + 6402794102718*\[Lambda]^24 + 
           90807713600700*\[Lambda]^25 + 36813128326539*\[Lambda]^26 - 
           13510730819976*\[Lambda]^27 - 15593509218303*\[Lambda]^28 - 
           3299640839040*\[Lambda]^29 + 1489240497192*\[Lambda]^30 + 
           1024885721664*\[Lambda]^31 + 234768699648*\[Lambda]^32 + 
           20218086000*\[Lambda]^33)*H[{0, 0}, x])/(2497294800*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^20) - 
        (53782*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 1701*\[Lambda]^3 + 
           10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 
           148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 
           460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 310464*\[Lambda]^12 + 
           148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 27216*\[Lambda]^15 + 
           10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 389*\[Lambda]^18 + 
           21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0, 1}, x])/
         (27225*(-1 + \[Lambda])*(1 + \[Lambda])^19) - 
        ((6739362000 + 78256233216*\[Lambda] + 348367935888*\[Lambda]^2 + 
           574669732280*\[Lambda]^3 - 751512343792*\[Lambda]^4 - 
           4623166673821*\[Lambda]^5 - 5255089283784*\[Lambda]^6 + 
           7647876101692*\[Lambda]^7 + 25014148583116*\[Lambda]^8 + 
           9782140802598*\[Lambda]^9 - 45649710277516*\[Lambda]^10 - 
           69503759415988*\[Lambda]^11 - 1794391906392*\[Lambda]^12 + 
           77457873524560*\[Lambda]^13 + 41179702097800*\[Lambda]^14 - 
           55691470824588*\[Lambda]^15 - 11461399558132*\[Lambda]^16 + 
           305741589877754*\[Lambda]^17 + 763791145204404*\[Lambda]^18 + 
           1309605244513804*\[Lambda]^19 + 1658112708452008*\[Lambda]^20 + 
           1879212465869786*\[Lambda]^21 + 1658112708452008*\[Lambda]^22 + 
           1309605244513804*\[Lambda]^23 + 763791145204404*\[Lambda]^24 + 
           305741589877754*\[Lambda]^25 - 11461399558132*\[Lambda]^26 - 
           55691470824588*\[Lambda]^27 + 41179702097800*\[Lambda]^28 + 
           77457873524560*\[Lambda]^29 - 1794391906392*\[Lambda]^30 - 
           69503759415988*\[Lambda]^31 - 45649710277516*\[Lambda]^32 + 
           9782140802598*\[Lambda]^33 + 25014148583116*\[Lambda]^34 + 
           7647876101692*\[Lambda]^35 - 5255089283784*\[Lambda]^36 - 
           4623166673821*\[Lambda]^37 - 751512343792*\[Lambda]^38 + 
           574669732280*\[Lambda]^39 + 348367935888*\[Lambda]^40 + 
           78256233216*\[Lambda]^41 + 6739362000*\[Lambda]^42)*H[{1, 0}, x])/
         (2497294800*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^19) + 
        (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (715*(-1 + \[Lambda])^2) - (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(715*(-1 + \[Lambda])^2) + 
        (36*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (715*(-1 + \[Lambda])^2) - (36*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(715*(-1 + \[Lambda])^2) - 
        (54*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*Zeta[3])/
         (715*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-72533010722807/6973215480000 + (108*Zeta[3])/55) + 
      2*nh*TF*(-1/2247565320000*(30341417400000 + 329858673202800*\[Lambda] + 
           1338076365040800*\[Lambda]^2 + 1791165967926300*\[Lambda]^3 - 
           3677474745264600*\[Lambda]^4 - 15794441128972588*\[Lambda]^5 - 
           12227421169871884*\[Lambda]^6 + 31321341427739046*\[Lambda]^7 + 
           68163199362127545*\[Lambda]^8 - 671412833251434*\[Lambda]^9 - 
           142526874924266133*\[Lambda]^10 - 148096910337228468*
            \[Lambda]^11 + 54676975821836187*\[Lambda]^12 + 
           197070512046893154*\[Lambda]^13 + 75443445464118265*\[Lambda]^14 - 
           188330098741249046*\[Lambda]^15 - 122787067047766998*
            \[Lambda]^16 - 102463055525206908*\[Lambda]^17 + 
           235276030256806818*\[Lambda]^18 + 1790538031590288*\[Lambda]^19 + 
           235276030256806818*\[Lambda]^20 - 102463055525206908*
            \[Lambda]^21 - 122787067047766998*\[Lambda]^22 - 
           188330098741249046*\[Lambda]^23 + 75443445464118265*\[Lambda]^24 + 
           197070512046893154*\[Lambda]^25 + 54676975821836187*\[Lambda]^26 - 
           148096910337228468*\[Lambda]^27 - 142526874924266133*
            \[Lambda]^28 - 671412833251434*\[Lambda]^29 + 68163199362127545*
            \[Lambda]^30 + 31321341427739046*\[Lambda]^31 - 
           12227421169871884*\[Lambda]^32 - 15794441128972588*\[Lambda]^33 - 
           3677474745264600*\[Lambda]^34 + 1791165967926300*\[Lambda]^35 + 
           1338076365040800*\[Lambda]^36 + 329858673202800*\[Lambda]^37 + 
           30341417400000*\[Lambda]^38)/(\[Lambda]^10*(1 + \[Lambda])^18) - 
        ((505690290000 + 5118376835880*\[Lambda] + 17500273877520*
            \[Lambda]^2 + 5766342154860*\[Lambda]^3 - 113562352290660*
            \[Lambda]^4 - 257780064843374*\[Lambda]^5 + 72773471914858*
            \[Lambda]^6 + 1021653594262037*\[Lambda]^7 + 1021201706413937*
            \[Lambda]^8 - 1527875196815685*\[Lambda]^9 - 3846485512650606*
            \[Lambda]^10 - 716254675055758*\[Lambda]^11 + 5737403961839030*
            \[Lambda]^12 + 5883231525243598*\[Lambda]^13 - 
           2696232573841170*\[Lambda]^14 - 5673711135527371*\[Lambda]^15 + 
           56503245688447*\[Lambda]^16 + 21501844544131755*\[Lambda]^17 + 
           17675931333240998*\[Lambda]^18 + 34319267518306858*\[Lambda]^19 + 
           12718024457035292*\[Lambda]^20 + 34319267518306858*\[Lambda]^21 + 
           17675931333240998*\[Lambda]^22 + 21501844544131755*\[Lambda]^23 + 
           56503245688447*\[Lambda]^24 - 5673711135527371*\[Lambda]^25 - 
           2696232573841170*\[Lambda]^26 + 5883231525243598*\[Lambda]^27 + 
           5737403961839030*\[Lambda]^28 - 716254675055758*\[Lambda]^29 - 
           3846485512650606*\[Lambda]^30 - 1527875196815685*\[Lambda]^31 + 
           1021201706413937*\[Lambda]^32 + 1021653594262037*\[Lambda]^33 + 
           72773471914858*\[Lambda]^34 - 257780064843374*\[Lambda]^35 - 
           113562352290660*\[Lambda]^36 + 5766342154860*\[Lambda]^37 + 
           17500273877520*\[Lambda]^38 + 5118376835880*\[Lambda]^39 + 
           505690290000*\[Lambda]^40)*H[{0}, x])/(37459422000*
          (-1 + \[Lambda])*\[Lambda]^10*(1 + \[Lambda])^19) + 
        ((8428171500 + 81092194848*\[Lambda] + 265172086368*\[Lambda]^2 + 
           112017922352*\[Lambda]^3 - 1370218147781*\[Lambda]^4 - 
           2919119932035*\[Lambda]^5 + 896915857164*\[Lambda]^6 + 
           9936326044437*\[Lambda]^7 + 7921679367102*\[Lambda]^8 - 
           15157353184190*\[Lambda]^9 - 29867729916640*\[Lambda]^10 - 
           1877006081814*\[Lambda]^11 + 37532483787016*\[Lambda]^12 + 
           24460189564706*\[Lambda]^13 - 30718387502160*\[Lambda]^14 - 
           56484652449390*\[Lambda]^15 - 43149465254826*\[Lambda]^16 - 
           56114059536633*\[Lambda]^17 - 127881388932028*\[Lambda]^18 - 
           211130305213481*\[Lambda]^19 - 245143286457030*\[Lambda]^20 - 
           211130305213481*\[Lambda]^21 - 127881388932028*\[Lambda]^22 - 
           56114059536633*\[Lambda]^23 - 43149465254826*\[Lambda]^24 - 
           56484652449390*\[Lambda]^25 - 30718387502160*\[Lambda]^26 + 
           24460189564706*\[Lambda]^27 + 37532483787016*\[Lambda]^28 - 
           1877006081814*\[Lambda]^29 - 29867729916640*\[Lambda]^30 - 
           15157353184190*\[Lambda]^31 + 7921679367102*\[Lambda]^32 + 
           9936326044437*\[Lambda]^33 + 896915857164*\[Lambda]^34 - 
           2919119932035*\[Lambda]^35 - 1370218147781*\[Lambda]^36 + 
           112017922352*\[Lambda]^37 + 265172086368*\[Lambda]^38 + 
           81092194848*\[Lambda]^39 + 8428171500*\[Lambda]^40)*H[{-1, 0}, x])/
         (312161850*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^17) - 
        ((921484200 - 99288449*\[Lambda] + 137700451063*\[Lambda]^2 - 
           1254075165362*\[Lambda]^3 - 3334847109761*\[Lambda]^4 - 
           61493533579769*\[Lambda]^5 - 155012892678299*\[Lambda]^6 - 
           673202910433810*\[Lambda]^7 - 1110898881620467*\[Lambda]^8 - 
           2574506297864125*\[Lambda]^9 - 3030779538464003*\[Lambda]^10 - 
           4689065951058830*\[Lambda]^11 - 4199399660644559*\[Lambda]^12 - 
           4110585235531825*\[Lambda]^13 - 2083227381975952*\[Lambda]^14 - 
           962468357246872*\[Lambda]^15 - 471322106498312*\[Lambda]^16 - 
           789208432789871*\[Lambda]^17 - 576663013947545*\[Lambda]^18 + 
           154217125957198*\[Lambda]^19 + 523391610919687*\[Lambda]^20 + 
           168514396585549*\[Lambda]^21 - 262175530597005*\[Lambda]^22 - 
           242856012693174*\[Lambda]^23 + 5433881303163*\[Lambda]^24 + 
           105008368403481*\[Lambda]^25 + 43075728395925*\[Lambda]^26 - 
           16291595813934*\[Lambda]^27 - 18812977785543*\[Lambda]^28 - 
           3950384592819*\[Lambda]^29 + 1876517256264*\[Lambda]^30 + 
           1282069428192*\[Lambda]^31 + 293845613544*\[Lambda]^32 + 
           25284514500*\[Lambda]^33)*H[{0, 0}, x])/(624323700*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^20) - 
        ((8428171500 + 81092194848*\[Lambda] + 265172086368*\[Lambda]^2 + 
           112017922352*\[Lambda]^3 - 1370218147781*\[Lambda]^4 - 
           2919119932035*\[Lambda]^5 + 896915857164*\[Lambda]^6 + 
           9936326044437*\[Lambda]^7 + 7921679367102*\[Lambda]^8 - 
           15157353184190*\[Lambda]^9 - 29867729916640*\[Lambda]^10 - 
           1877006081814*\[Lambda]^11 + 37532483787016*\[Lambda]^12 + 
           24460189564706*\[Lambda]^13 - 30718387502160*\[Lambda]^14 - 
           56484652449390*\[Lambda]^15 - 43149465254826*\[Lambda]^16 - 
           56114059536633*\[Lambda]^17 - 127881388932028*\[Lambda]^18 - 
           211130305213481*\[Lambda]^19 - 245143286457030*\[Lambda]^20 - 
           211130305213481*\[Lambda]^21 - 127881388932028*\[Lambda]^22 - 
           56114059536633*\[Lambda]^23 - 43149465254826*\[Lambda]^24 - 
           56484652449390*\[Lambda]^25 - 30718387502160*\[Lambda]^26 + 
           24460189564706*\[Lambda]^27 + 37532483787016*\[Lambda]^28 - 
           1877006081814*\[Lambda]^29 - 29867729916640*\[Lambda]^30 - 
           15157353184190*\[Lambda]^31 + 7921679367102*\[Lambda]^32 + 
           9936326044437*\[Lambda]^33 + 896915857164*\[Lambda]^34 - 
           2919119932035*\[Lambda]^35 - 1370218147781*\[Lambda]^36 + 
           112017922352*\[Lambda]^37 + 265172086368*\[Lambda]^38 + 
           81092194848*\[Lambda]^39 + 8428171500*\[Lambda]^40)*H[{1, 0}, x])/
         (624323700*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^17) - 
        (144*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (715*(-1 + \[Lambda])^2) + (144*(13 + 124*\[Lambda] + 
           13*\[Lambda]^2)*H[{0, -1, 0}, x])/(715*(-1 + \[Lambda])^2) - 
        (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (715*(-1 + \[Lambda])^2) + (72*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(715*(-1 + \[Lambda])^2) + 
        (108*(13 + 124*\[Lambda] + 13*\[Lambda]^2)*Zeta[3])/
         (715*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-8110049*nl*TF)/7567560 + 
    2*nh*TF*(-1/15135120*(8110049 + 95263118*\[Lambda] + 
         1503685803*\[Lambda]^2 + 7458112876*\[Lambda]^3 + 
         46223547517*\[Lambda]^4 + 134274528426*\[Lambda]^5 + 
         468583854567*\[Lambda]^6 + 893923412376*\[Lambda]^7 + 
         2006293045992*\[Lambda]^8 + 2644285309176*\[Lambda]^9 + 
         4057502257032*\[Lambda]^10 + 3766479945816*\[Lambda]^11 + 
         4057502257032*\[Lambda]^12 + 2644285309176*\[Lambda]^13 + 
         2006293045992*\[Lambda]^14 + 893923412376*\[Lambda]^15 + 
         468583854567*\[Lambda]^16 + 134274528426*\[Lambda]^17 + 
         46223547517*\[Lambda]^18 + 7458112876*\[Lambda]^19 + 
         1503685803*\[Lambda]^20 + 95263118*\[Lambda]^21 + 
         8110049*\[Lambda]^22)/(1 + \[Lambda])^22 + 
      ((79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 137698*\[Lambda]^3 + 
         1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 14150950*\[Lambda]^6 + 
         30982050*\[Lambda]^7 + 81321075*\[Lambda]^8 + 
         123928200*\[Lambda]^9 + 223053336*\[Lambda]^10 + 
         242899272*\[Lambda]^11 + 310347576*\[Lambda]^12 + 
         242899272*\[Lambda]^13 + 223053336*\[Lambda]^14 + 
         123928200*\[Lambda]^15 + 81321075*\[Lambda]^16 + 
         30982050*\[Lambda]^17 + 14150950*\[Lambda]^18 + 
         3442450*\[Lambda]^19 + 1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
         23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*H[{0}, x])/
       (546*(-1 + \[Lambda])*(1 + \[Lambda])^23)) - 
    (79*nl*TF*Log[Q^2/\[Mu]^2])/273) + 
  a^2*fl02*(((-410591452681*CF*nl*TF)/38367529200 + 
      CA*((-270097660919*nl*TF)/32228724528 + 
        2*nh*TF*((-9203*(8110049 + 95263118*\[Lambda] + 1503685803*
              \[Lambda]^2 + 7458112876*\[Lambda]^3 + 46223547517*
              \[Lambda]^4 + 134274528426*\[Lambda]^5 + 468583854567*
              \[Lambda]^6 + 893923412376*\[Lambda]^7 + 2006293045992*
              \[Lambda]^8 + 2644285309176*\[Lambda]^9 + 4057502257032*
              \[Lambda]^10 + 3766479945816*\[Lambda]^11 + 4057502257032*
              \[Lambda]^12 + 2644285309176*\[Lambda]^13 + 2006293045992*
              \[Lambda]^14 + 893923412376*\[Lambda]^15 + 468583854567*
              \[Lambda]^16 + 134274528426*\[Lambda]^17 + 46223547517*
              \[Lambda]^18 + 7458112876*\[Lambda]^19 + 1503685803*
              \[Lambda]^20 + 95263118*\[Lambda]^21 + 8110049*\[Lambda]^22))/
           (11268784800*(1 + \[Lambda])^22) + 
          (101233*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 
             137698*\[Lambda]^3 + 1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
             14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
             81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
             223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
             310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
             223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
             81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
             14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
             1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
             23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*
            H[{0}, x])/(4471740*(-1 + \[Lambda])*(1 + \[Lambda])^23))))*
     Log[Q^2/\[Mu]^2] + ((-7997407*CA*nl*TF)/4471740 - 
      (16725248*CF*nl*TF)/12297285)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-39540735563386331/10558130155372800 - (11*Zeta[3])/13) + 
      2*nh*TF*(-1/223345060979040000*(642724567220736000 + 
           8207037209170800000*\[Lambda] + 41023815238305900000*\[Lambda]^2 + 
           82284585984402984000*\[Lambda]^3 - 65790961889681606760*
            \[Lambda]^4 - 656620648656518211120*\[Lambda]^5 - 
           1006907146613511694200*\[Lambda]^6 + 910258422494544522360*
            \[Lambda]^7 + 4769371015671969008562*\[Lambda]^8 + 
           3516831716893720732026*\[Lambda]^9 - 8492344220325485343720*
            \[Lambda]^10 - 18535936545472728186246*\[Lambda]^11 - 
           4781167013989591544317*\[Lambda]^12 + 22879298313239612481740*
            \[Lambda]^13 + 19624869720727130176923*\[Lambda]^14 - 
           26794975820738689193096*\[Lambda]^15 - 57760597260738898462685*
            \[Lambda]^16 - 28443078188299734240864*\[Lambda]^17 + 
           50580699579082886682423*\[Lambda]^18 + 81371906403646101009558*
            \[Lambda]^19 + 181659454204733090088150*\[Lambda]^20 + 
           205925180403943860187242*\[Lambda]^21 + 430063517469395282490024*
            \[Lambda]^22 + 364896956346369847723200*\[Lambda]^23 + 
           430063517469395282490024*\[Lambda]^24 + 205925180403943860187242*
            \[Lambda]^25 + 181659454204733090088150*\[Lambda]^26 + 
           81371906403646101009558*\[Lambda]^27 + 50580699579082886682423*
            \[Lambda]^28 - 28443078188299734240864*\[Lambda]^29 - 
           57760597260738898462685*\[Lambda]^30 - 26794975820738689193096*
            \[Lambda]^31 + 19624869720727130176923*\[Lambda]^32 + 
           22879298313239612481740*\[Lambda]^33 - 4781167013989591544317*
            \[Lambda]^34 - 18535936545472728186246*\[Lambda]^35 - 
           8492344220325485343720*\[Lambda]^36 + 3516831716893720732026*
            \[Lambda]^37 + 4769371015671969008562*\[Lambda]^38 + 
           910258422494544522360*\[Lambda]^39 - 1006907146613511694200*
            \[Lambda]^40 - 656620648656518211120*\[Lambda]^41 - 
           65790961889681606760*\[Lambda]^42 + 82284585984402984000*
            \[Lambda]^43 + 41023815238305900000*\[Lambda]^44 + 
           8207037209170800000*\[Lambda]^45 + 642724567220736000*
            \[Lambda]^46)/(\[Lambda]^12*(1 + \[Lambda])^22) - 
        ((510098862873600 + 6130947447424800*\[Lambda] + 26989768156150800*
            \[Lambda]^2 + 32164331376340800*\[Lambda]^3 - 144807949814837400*
            \[Lambda]^4 - 569985675513639840*\[Lambda]^5 - 
           342342128164998000*\[Lambda]^6 + 2008792211304204300*\[Lambda]^7 + 
           4311672228410994356*\[Lambda]^8 - 953408252296500962*\[Lambda]^9 - 
           13768433763560499036*\[Lambda]^10 - 13411181381014258816*
            \[Lambda]^11 + 15792017610059489349*\[Lambda]^12 + 
           40141901223011609368*\[Lambda]^13 + 7442546386408904264*
            \[Lambda]^14 - 55911787393092237090*\[Lambda]^15 - 
           56796465963252160610*\[Lambda]^16 + 21009734188419257570*
            \[Lambda]^17 + 17715978021566282784*\[Lambda]^18 - 
           100957424448209855408*\[Lambda]^19 - 525497692222471480089*
            \[Lambda]^20 - 755141906320655025584*\[Lambda]^21 - 
           1607277387854896028484*\[Lambda]^22 - 1693488618036716279858*
            \[Lambda]^23 - 2612351231240362157308*\[Lambda]^24 - 
           2018393568838510843058*\[Lambda]^25 - 2201156565349963263684*
            \[Lambda]^26 - 1261917849991092609584*\[Lambda]^27 - 
           970705067908478771589*\[Lambda]^28 - 320895815889293456408*
            \[Lambda]^29 - 104568472734308696216*\[Lambda]^30 - 
           15706963530347951430*\[Lambda]^31 - 69744045639407175930*
            \[Lambda]^32 - 58043526630009853130*\[Lambda]^33 + 
           7009537752337513744*\[Lambda]^34 + 40114320037309556528*
            \[Lambda]^35 + 15789669536930896729*\[Lambda]^36 - 
           13411181381014258816*\[Lambda]^37 - 13768433763560499036*
            \[Lambda]^38 - 953408252296500962*\[Lambda]^39 + 
           4311672228410994356*\[Lambda]^40 + 2008792211304204300*
            \[Lambda]^41 - 342342128164998000*\[Lambda]^42 - 
           569985675513639840*\[Lambda]^43 - 144807949814837400*
            \[Lambda]^44 + 32164331376340800*\[Lambda]^45 + 
           26989768156150800*\[Lambda]^46 + 6130947447424800*\[Lambda]^47 + 
           510098862873600*\[Lambda]^48)*H[{0}, x])/(177257984904000*
          (-1 + \[Lambda])*\[Lambda]^12*(1 + \[Lambda])^23) + 
        (9203*(8110049 + 95263118*\[Lambda] + 1503685803*\[Lambda]^2 + 
           7458112876*\[Lambda]^3 + 46223547517*\[Lambda]^4 + 
           134274528426*\[Lambda]^5 + 468583854567*\[Lambda]^6 + 
           893923412376*\[Lambda]^7 + 2006293045992*\[Lambda]^8 + 
           2644285309176*\[Lambda]^9 + 4057502257032*\[Lambda]^10 + 
           3766479945816*\[Lambda]^11 + 4057502257032*\[Lambda]^12 + 
           2644285309176*\[Lambda]^13 + 2006293045992*\[Lambda]^14 + 
           893923412376*\[Lambda]^15 + 468583854567*\[Lambda]^16 + 
           134274528426*\[Lambda]^17 + 46223547517*\[Lambda]^18 + 
           7458112876*\[Lambda]^19 + 1503685803*\[Lambda]^20 + 
           95263118*\[Lambda]^21 + 8110049*\[Lambda]^22)*H[{1}, x])/
         (5634392400*(1 + \[Lambda])^22) + 
        ((93424700160 + 1263021198120*\[Lambda] + 6806571211440*\[Lambda]^2 + 
           15749821458720*\[Lambda]^3 - 4237146454032*\[Lambda]^4 - 
           111099604511556*\[Lambda]^5 - 216867832024358*\[Lambda]^6 + 
           76572179014622*\[Lambda]^7 + 901719625928052*\[Lambda]^8 + 
           1010079138284119*\[Lambda]^9 - 1255767151095690*\[Lambda]^10 - 
           4109579761880104*\[Lambda]^11 - 2243842846399472*\[Lambda]^12 + 
           4581156801277038*\[Lambda]^13 + 6555801595689698*\[Lambda]^14 - 
           3291580160351762*\[Lambda]^15 - 14604557542206402*\[Lambda]^16 - 
           12392643867375832*\[Lambda]^17 - 75438001191782*\[Lambda]^18 - 
           588827606668182*\[Lambda]^19 - 7954265598818602*\[Lambda]^20 - 
           32581204012763642*\[Lambda]^21 - 9830188002772722*\[Lambda]^22 - 
           40386644790444622*\[Lambda]^23 + 10465920114671150*\[Lambda]^24 - 
           46099164693281518*\[Lambda]^25 + 10465920114671150*\[Lambda]^26 - 
           40386644790444622*\[Lambda]^27 - 9830188002772722*\[Lambda]^28 - 
           32581204012763642*\[Lambda]^29 - 7954265598818602*\[Lambda]^30 - 
           588827606668182*\[Lambda]^31 - 75438001191782*\[Lambda]^32 - 
           12392643867375832*\[Lambda]^33 - 14604557542206402*\[Lambda]^34 - 
           3291580160351762*\[Lambda]^35 + 6555801595689698*\[Lambda]^36 + 
           4581156801277038*\[Lambda]^37 - 2243842846399472*\[Lambda]^38 - 
           4109579761880104*\[Lambda]^39 - 1255767151095690*\[Lambda]^40 + 
           1010079138284119*\[Lambda]^41 + 901719625928052*\[Lambda]^42 + 
           76572179014622*\[Lambda]^43 - 216867832024358*\[Lambda]^44 - 
           111099604511556*\[Lambda]^45 - 4237146454032*\[Lambda]^46 + 
           15749821458720*\[Lambda]^47 + 6806571211440*\[Lambda]^48 + 
           1263021198120*\[Lambda]^49 + 93424700160*\[Lambda]^50)*
          H[{-1, 0}, x])/(16232416200*(-1 + \[Lambda])*\[Lambda]^13*
          (1 + \[Lambda])^23) - ((-58061174820 - 916322173500*\[Lambda] - 
           13987444215616*\[Lambda]^2 - 76335938407214*\[Lambda]^3 - 
           504433223072261*\[Lambda]^4 - 1016761539328838*\[Lambda]^5 - 
           4172952969363129*\[Lambda]^6 + 2803224561287186*\[Lambda]^7 + 
           4980439404917492*\[Lambda]^8 + 91717794872322110*\[Lambda]^9 + 
           151118599894234838*\[Lambda]^10 + 430615115187009050*
            \[Lambda]^11 + 507560430283729661*\[Lambda]^12 + 
           834574320785072258*\[Lambda]^13 + 747051029026815773*
            \[Lambda]^14 + 841255348902115706*\[Lambda]^15 + 
           544367674196881418*\[Lambda]^16 + 359333706850127750*
            \[Lambda]^17 + 106470468176821112*\[Lambda]^18 + 
           60127831898678726*\[Lambda]^19 + 69803862893443341*\[Lambda]^20 + 
           52285927899347662*\[Lambda]^21 - 24842182913034071*\[Lambda]^22 - 
           63155953401036314*\[Lambda]^23 - 23562186841591216*\[Lambda]^24 + 
           26401362503686170*\[Lambda]^25 + 26072383872995886*\[Lambda]^26 - 
           2964227085911346*\[Lambda]^27 - 15358976700492669*\[Lambda]^28 - 
           6472460331071226*\[Lambda]^29 + 2800520877808491*\[Lambda]^30 + 
           3355762373857230*\[Lambda]^31 + 563015350578534*\[Lambda]^32 - 
           637892056710978*\[Lambda]^33 - 380548277910828*\[Lambda]^34 - 
           33131152996416*\[Lambda]^35 + 43460400781800*\[Lambda]^36 + 
           20139439533840*\[Lambda]^37 + 3789063594360*\[Lambda]^38 + 
           280274100480*\[Lambda]^39)*H[{0, 0}, x])/(32464832400*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^24) - 
        (101233*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 
           137698*\[Lambda]^3 + 1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
           14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
           81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
           223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
           310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
           223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
           81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
           14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
           1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 23894*\[Lambda]^22 + 
           1138*\[Lambda]^23 + 79*\[Lambda]^24)*H[{0, 1}, x])/
         (2235870*(-1 + \[Lambda])*(1 + \[Lambda])^23) - 
        ((93424700160 + 1263021198120*\[Lambda] + 6806571211440*\[Lambda]^2 + 
           15749821458720*\[Lambda]^3 - 4237146454032*\[Lambda]^4 - 
           111099604511556*\[Lambda]^5 - 216867832024358*\[Lambda]^6 + 
           76572179014622*\[Lambda]^7 + 901719625928052*\[Lambda]^8 + 
           1010079138284119*\[Lambda]^9 - 1255767151095690*\[Lambda]^10 - 
           4109579761880104*\[Lambda]^11 - 2243842846399472*\[Lambda]^12 + 
           4581272923626678*\[Lambda]^13 + 6557474345485778*\[Lambda]^14 - 
           3256458294246722*\[Lambda]^15 - 14402154816880722*\[Lambda]^16 - 
           10874801285715592*\[Lambda]^17 + 4984630131950218*\[Lambda]^18 + 
           20211698515333818*\[Lambda]^19 + 37586347599459398*\[Lambda]^20 + 
           86952901104333358*\[Lambda]^21 + 172332264790339278*\[Lambda]^22 + 
           287480158644497138*\[Lambda]^23 + 367504327589170670*
            \[Lambda]^24 + 410081717967458642*\[Lambda]^25 + 
           367504327589170670*\[Lambda]^26 + 287480158644497138*
            \[Lambda]^27 + 172332264790339278*\[Lambda]^28 + 
           86952901104333358*\[Lambda]^29 + 37586347599459398*\[Lambda]^30 + 
           20211698515333818*\[Lambda]^31 + 4984630131950218*\[Lambda]^32 - 
           10874801285715592*\[Lambda]^33 - 14402154816880722*\[Lambda]^34 - 
           3256458294246722*\[Lambda]^35 + 6557474345485778*\[Lambda]^36 + 
           4581272923626678*\[Lambda]^37 - 2243842846399472*\[Lambda]^38 - 
           4109579761880104*\[Lambda]^39 - 1255767151095690*\[Lambda]^40 + 
           1010079138284119*\[Lambda]^41 + 901719625928052*\[Lambda]^42 + 
           76572179014622*\[Lambda]^43 - 216867832024358*\[Lambda]^44 - 
           111099604511556*\[Lambda]^45 - 4237146454032*\[Lambda]^46 + 
           15749821458720*\[Lambda]^47 + 6806571211440*\[Lambda]^48 + 
           1263021198120*\[Lambda]^49 + 93424700160*\[Lambda]^50)*
          H[{1, 0}, x])/(32464832400*(-1 + \[Lambda])*\[Lambda]^13*
          (1 + \[Lambda])^23) + (44*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(1365*(-1 + \[Lambda])^2) - 
        (44*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (1365*(-1 + \[Lambda])^2) + (22*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, 1, 0}, x])/(1365*(-1 + \[Lambda])^2) - 
        (22*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (1365*(-1 + \[Lambda])^2) - (11*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*Zeta[3])/(455*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-6258789011950819/598533455520000 + (22*Zeta[3])/13) + 
      2*nh*TF*(-1/5726796435360000*(98905045510656000 + 1263437651504952000*
            \[Lambda] + 6311638283968710000*\[Lambda]^2 + 
           12720916272159597600*\[Lambda]^3 - 9228965888861549460*
            \[Lambda]^4 - 96843188760435374040*\[Lambda]^5 - 
           148153247989662602340*\[Lambda]^6 + 130260436792276023504*
            \[Lambda]^7 + 677747728684133358215*\[Lambda]^8 + 
           475069457912681830422*\[Lambda]^9 - 1242183264088508889307*
            \[Lambda]^10 - 2613555325446687853740*\[Lambda]^11 - 
           581526257813352354073*\[Lambda]^12 + 3413131958555291974338*
            \[Lambda]^13 + 3172719484630880709297*\[Lambda]^14 - 
           2910120181335012132720*\[Lambda]^15 - 7038021786511176716717*
            \[Lambda]^16 - 3379766514030844246986*\[Lambda]^17 + 
           3923938263517159806685*\[Lambda]^18 + 2639503522168616379660*
            \[Lambda]^19 + 694981266458698570939*\[Lambda]^20 - 
           6789757235010216002550*\[Lambda]^21 + 2989504838176470959961*
            \[Lambda]^22 - 3083128855359203184576*\[Lambda]^23 + 
           2989504838176470959961*\[Lambda]^24 - 6789757235010216002550*
            \[Lambda]^25 + 694981266458698570939*\[Lambda]^26 + 
           2639503522168616379660*\[Lambda]^27 + 3923938263517159806685*
            \[Lambda]^28 - 3379766514030844246986*\[Lambda]^29 - 
           7038021786511176716717*\[Lambda]^30 - 2910120181335012132720*
            \[Lambda]^31 + 3172719484630880709297*\[Lambda]^32 + 
           3413131958555291974338*\[Lambda]^33 - 581526257813352354073*
            \[Lambda]^34 - 2613555325446687853740*\[Lambda]^35 - 
           1242183264088508889307*\[Lambda]^36 + 475069457912681830422*
            \[Lambda]^37 + 677747728684133358215*\[Lambda]^38 + 
           130260436792276023504*\[Lambda]^39 - 148153247989662602340*
            \[Lambda]^40 - 96843188760435374040*\[Lambda]^41 - 
           9228965888861549460*\[Lambda]^42 + 12720916272159597600*
            \[Lambda]^43 + 6311638283968710000*\[Lambda]^44 + 
           1263437651504952000*\[Lambda]^45 + 98905045510656000*\[Lambda]^46)/
          (\[Lambda]^12*(1 + \[Lambda])^22) - 
        ((117744101798400 + 1415784365919000*\[Lambda] + 6227975965157100*
            \[Lambda]^2 + 7494494693570640*\[Lambda]^3 - 32410029187904130*
            \[Lambda]^4 - 127460215199125620*\[Lambda]^5 - 
           76111033279754280*\[Lambda]^6 + 439236820672093428*\[Lambda]^7 + 
           926199592769184995*\[Lambda]^8 - 233608345041141544*\[Lambda]^9 - 
           2953992579287917249*\[Lambda]^10 - 2763215444222558974*
            \[Lambda]^11 + 3520698700234169043*\[Lambda]^12 + 
           8633191274744862922*\[Lambda]^13 + 1769251577058704169*
            \[Lambda]^14 - 11318543902838668692*\[Lambda]^15 - 
           10825881323993351784*\[Lambda]^16 + 7517223006004790120*
            \[Lambda]^17 + 18966310096220165511*\[Lambda]^18 + 
           18716466207258073954*\[Lambda]^19 + 5514281723451087943*
            \[Lambda]^20 + 42578799096868382086*\[Lambda]^21 + 
           48392989901390231821*\[Lambda]^22 + 114476476943097368760*
            \[Lambda]^23 + 78636345838544136282*\[Lambda]^24 + 
           114476476943097368760*\[Lambda]^25 + 48392989901390231821*
            \[Lambda]^26 + 42578799096868382086*\[Lambda]^27 + 
           5514281723451087943*\[Lambda]^28 + 18716466207258073954*
            \[Lambda]^29 + 18966310096220165511*\[Lambda]^30 + 
           7517223006004790120*\[Lambda]^31 - 10825881323993351784*
            \[Lambda]^32 - 11318543902838668692*\[Lambda]^33 + 
           1769251577058704169*\[Lambda]^34 + 8633191274744862922*
            \[Lambda]^35 + 3520698700234169043*\[Lambda]^36 - 
           2763215444222558974*\[Lambda]^37 - 2953992579287917249*
            \[Lambda]^38 - 233608345041141544*\[Lambda]^39 + 
           926199592769184995*\[Lambda]^40 + 439236820672093428*
            \[Lambda]^41 - 76111033279754280*\[Lambda]^42 - 
           127460215199125620*\[Lambda]^43 - 32410029187904130*\[Lambda]^44 + 
           7494494693570640*\[Lambda]^45 + 6227975965157100*\[Lambda]^46 + 
           1415784365919000*\[Lambda]^47 + 117744101798400*\[Lambda]^48)*
          H[{0}, x])/(6817614804000*(-1 + \[Lambda])*\[Lambda]^12*
          (1 + \[Lambda])^23) + ((280343099520 + 2670057408150*\[Lambda] + 
           8059922982540*\[Lambda]^2 - 1957609584828*\[Lambda]^3 - 
           61540609663908*\[Lambda]^4 - 96664151158956*\[Lambda]^5 + 
           131649670593298*\[Lambda]^6 + 510582370291773*\[Lambda]^7 + 
           127276408996012*\[Lambda]^8 - 1270039183568491*\[Lambda]^9 - 
           1489313334397056*\[Lambda]^10 + 1192269595875514*\[Lambda]^11 + 
           3300033509831564*\[Lambda]^12 + 242339628115847*\[Lambda]^13 - 
           4559235091586238*\[Lambda]^14 - 3374109664386884*\[Lambda]^15 + 
           2441597255171854*\[Lambda]^16 + 3590079014482379*\[Lambda]^17 - 
           2331228012644256*\[Lambda]^18 - 8427795457651310*\[Lambda]^19 - 
           11896090254601684*\[Lambda]^20 - 15636036101201553*\[Lambda]^21 - 
           22427009644657486*\[Lambda]^22 - 24797813532305682*\[Lambda]^23 - 
           22427009644657486*\[Lambda]^24 - 15636036101201553*\[Lambda]^25 - 
           11896090254601684*\[Lambda]^26 - 8427795457651310*\[Lambda]^27 - 
           2331228012644256*\[Lambda]^28 + 3590079014482379*\[Lambda]^29 + 
           2441597255171854*\[Lambda]^30 - 3374109664386884*\[Lambda]^31 - 
           4559235091586238*\[Lambda]^32 + 242339628115847*\[Lambda]^33 + 
           3300033509831564*\[Lambda]^34 + 1192269595875514*\[Lambda]^35 - 
           1489313334397056*\[Lambda]^36 - 1270039183568491*\[Lambda]^37 + 
           127276408996012*\[Lambda]^38 + 510582370291773*\[Lambda]^39 + 
           131649670593298*\[Lambda]^40 - 96664151158956*\[Lambda]^41 - 
           61540609663908*\[Lambda]^42 - 1957609584828*\[Lambda]^43 + 
           8059922982540*\[Lambda]^44 + 2670057408150*\[Lambda]^45 + 
           280343099520*\[Lambda]^46)*H[{-1, 0}, x])/
         (8116208100*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^19) - 
        ((22077327360 + 84729703824*\[Lambda] + 5001828370139*\[Lambda]^2 - 
           39765210082750*\[Lambda]^3 - 141789102218214*\[Lambda]^4 - 
           3331879930652250*\[Lambda]^5 - 10897630190899526*\[Lambda]^6 - 
           58793019794129110*\[Lambda]^7 - 129647088966672339*\[Lambda]^8 - 
           384628125377462422*\[Lambda]^9 - 616625946418889289*\[Lambda]^10 - 
           1225788880289943598*\[Lambda]^11 - 1492587603065466390*
            \[Lambda]^12 - 2044947001045664566*\[Lambda]^13 - 
           1778010019143348678*\[Lambda]^14 - 1640480232932672782*
            \[Lambda]^15 - 1051062613296665877*\[Lambda]^16 - 
           833420261094519046*\[Lambda]^17 - 518753235476404137*
            \[Lambda]^18 - 213040193819590210*\[Lambda]^19 + 
           94290879682141732*\[Lambda]^20 + 124959693339690054*\[Lambda]^21 - 
           57496335289855104*\[Lambda]^22 - 160932613585791826*\[Lambda]^23 - 
           57395220216750229*\[Lambda]^24 + 75929298631598430*\[Lambda]^25 + 
           74203010752486281*\[Lambda]^26 - 6563447926176330*\[Lambda]^27 - 
           42294078126684798*\[Lambda]^28 - 18429417487073154*\[Lambda]^29 + 
           7570257323728986*\[Lambda]^30 + 9405983420417718*\[Lambda]^31 + 
           1586215786368045*\[Lambda]^32 - 1841910510020658*\[Lambda]^33 - 
           1101258891532674*\[Lambda]^34 - 91419445764360*\[Lambda]^35 + 
           130897108158246*\[Lambda]^36 + 60425604338220*\[Lambda]^37 + 
           11374289418690*\[Lambda]^38 + 841029298560*\[Lambda]^39)*
          H[{0, 0}, x])/(16232416200*(-1 + \[Lambda])^2*(1 + \[Lambda])^24) - 
        ((280343099520 + 2670057408150*\[Lambda] + 8059922982540*
            \[Lambda]^2 - 1957609584828*\[Lambda]^3 - 61540609663908*
            \[Lambda]^4 - 96664151158956*\[Lambda]^5 + 131649670593298*
            \[Lambda]^6 + 510582370291773*\[Lambda]^7 + 127276408996012*
            \[Lambda]^8 - 1270039183568491*\[Lambda]^9 - 1489313334397056*
            \[Lambda]^10 + 1192269595875514*\[Lambda]^11 + 
           3300033509831564*\[Lambda]^12 + 242339628115847*\[Lambda]^13 - 
           4559235091586238*\[Lambda]^14 - 3374109664386884*\[Lambda]^15 + 
           2441597255171854*\[Lambda]^16 + 3590079014482379*\[Lambda]^17 - 
           2331228012644256*\[Lambda]^18 - 8427795457651310*\[Lambda]^19 - 
           11896090254601684*\[Lambda]^20 - 15636036101201553*\[Lambda]^21 - 
           22427009644657486*\[Lambda]^22 - 24797813532305682*\[Lambda]^23 - 
           22427009644657486*\[Lambda]^24 - 15636036101201553*\[Lambda]^25 - 
           11896090254601684*\[Lambda]^26 - 8427795457651310*\[Lambda]^27 - 
           2331228012644256*\[Lambda]^28 + 3590079014482379*\[Lambda]^29 + 
           2441597255171854*\[Lambda]^30 - 3374109664386884*\[Lambda]^31 - 
           4559235091586238*\[Lambda]^32 + 242339628115847*\[Lambda]^33 + 
           3300033509831564*\[Lambda]^34 + 1192269595875514*\[Lambda]^35 - 
           1489313334397056*\[Lambda]^36 - 1270039183568491*\[Lambda]^37 + 
           127276408996012*\[Lambda]^38 + 510582370291773*\[Lambda]^39 + 
           131649670593298*\[Lambda]^40 - 96664151158956*\[Lambda]^41 - 
           61540609663908*\[Lambda]^42 - 1957609584828*\[Lambda]^43 + 
           8059922982540*\[Lambda]^44 + 2670057408150*\[Lambda]^45 + 
           280343099520*\[Lambda]^46)*H[{1, 0}, x])/(16232416200*
          (-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^19) - 
        (88*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (1365*(-1 + \[Lambda])^2) + (88*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, -1, 0}, x])/(1365*(-1 + \[Lambda])^2) - 
        (44*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (1365*(-1 + \[Lambda])^2) + (44*(35 + 458*\[Lambda] + 
           35*\[Lambda]^2)*H[{1, 0, 0}, x])/(1365*(-1 + \[Lambda])^2) + 
        (22*(35 + 458*\[Lambda] + 35*\[Lambda]^2)*Zeta[3])/
         (455*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-74611489*nl*TF)/75675600 + 
    2*nh*TF*(-1/151351200*(74611489 + 1113905196*\[Lambda] + 
         20264645201*\[Lambda]^2 + 125614757880*\[Lambda]^3 + 
         917240402034*\[Lambda]^4 + 3364537508424*\[Lambda]^5 + 
         14138424195826*\[Lambda]^6 + 34755221237400*\[Lambda]^7 + 
         96263628577475*\[Lambda]^8 + 168273635595300*\[Lambda]^9 + 
         328225997947635*\[Lambda]^10 + 420374024344080*\[Lambda]^11 + 
         597682359398340*\[Lambda]^12 + 567720370279440*\[Lambda]^13 + 
         597682359398340*\[Lambda]^14 + 420374024344080*\[Lambda]^15 + 
         328225997947635*\[Lambda]^16 + 168273635595300*\[Lambda]^17 + 
         96263628577475*\[Lambda]^18 + 34755221237400*\[Lambda]^19 + 
         14138424195826*\[Lambda]^20 + 3364537508424*\[Lambda]^21 + 
         917240402034*\[Lambda]^22 + 125614757880*\[Lambda]^23 + 
         20264645201*\[Lambda]^24 + 1113905196*\[Lambda]^25 + 
         74611489*\[Lambda]^26)/(1 + \[Lambda])^26 + 
      ((53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 164268*\[Lambda]^3 + 
         1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 28705664*\[Lambda]^6 + 
         79505712*\[Lambda]^7 + 251870333*\[Lambda]^8 + 
         496910700*\[Lambda]^9 + 1106863472*\[Lambda]^10 + 
         1609990668*\[Lambda]^11 + 2624608701*\[Lambda]^12 + 
         2862205632*\[Lambda]^13 + 3486472704*\[Lambda]^14 + 
         2862205632*\[Lambda]^15 + 2624608701*\[Lambda]^16 + 
         1609990668*\[Lambda]^17 + 1106863472*\[Lambda]^18 + 
         496910700*\[Lambda]^19 + 251870333*\[Lambda]^20 + 
         79505712*\[Lambda]^21 + 28705664*\[Lambda]^22 + 
         5913648*\[Lambda]^23 + 1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
         23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*H[{0}, x])/
       (420*(-1 + \[Lambda])*(1 + \[Lambda])^27)) - 
    (53*nl*TF*Log[Q^2/\[Mu]^2])/210) + 
  a^2*fl02*(((-13771426637*CF*nl*TF)/1324323000 + 
      CA*((-8438005422949*nl*TF)/1048863816000 + 
        2*nh*TF*((-179731*(74611489 + 1113905196*\[Lambda] + 
             20264645201*\[Lambda]^2 + 125614757880*\[Lambda]^3 + 
             917240402034*\[Lambda]^4 + 3364537508424*\[Lambda]^5 + 
             14138424195826*\[Lambda]^6 + 34755221237400*\[Lambda]^7 + 
             96263628577475*\[Lambda]^8 + 168273635595300*\[Lambda]^9 + 
             328225997947635*\[Lambda]^10 + 420374024344080*\[Lambda]^11 + 
             597682359398340*\[Lambda]^12 + 567720370279440*\[Lambda]^13 + 
             597682359398340*\[Lambda]^14 + 420374024344080*\[Lambda]^15 + 
             328225997947635*\[Lambda]^16 + 168273635595300*\[Lambda]^17 + 
             96263628577475*\[Lambda]^18 + 34755221237400*\[Lambda]^19 + 
             14138424195826*\[Lambda]^20 + 3364537508424*\[Lambda]^21 + 
             917240402034*\[Lambda]^22 + 125614757880*\[Lambda]^23 + 
             20264645201*\[Lambda]^24 + 1113905196*\[Lambda]^25 + 
             74611489*\[Lambda]^26))/(2097727632000*(1 + \[Lambda])^26) + 
          (179731*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 
             164268*\[Lambda]^3 + 1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
             28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
             251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
             1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
             2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
             3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
             2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
             1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
             251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
             28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
             1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
             23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*
            H[{0}, x])/(5821200*(-1 + \[Lambda])*(1 + \[Lambda])^27))))*
     Log[Q^2/\[Mu]^2] + ((-9525743*CA*nl*TF)/5821200 - 
      (9546413*CF*nl*TF)/7567560)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-3209176900132843/830700142272000 - (26*Zeta[3])/35) + 
      2*nh*TF*(-1/12850931200947840000*(38732748636163982400 + 
           569417173216538446800*\[Lambda] + 3389393245660229808000*
            \[Lambda]^2 + 9094315600924077100500*\[Lambda]^3 + 
           1209116657278700389296*\[Lambda]^4 - 62088981910990720680456*
            \[Lambda]^5 - 153375351908917398953616*\[Lambda]^6 - 
           5415810493282834469715*\[Lambda]^7 + 626274195885426863082396*
            \[Lambda]^8 + 979790135121547832915778*\[Lambda]^9 - 
           661540449444429022812036*\[Lambda]^10 - 3758607971666821646576280*
            \[Lambda]^11 - 3223578621655437915228084*\[Lambda]^12 + 
           3921125136341185769396598*\[Lambda]^13 + 8861514052460464713862285*
            \[Lambda]^14 - 986523793033342193079075*\[Lambda]^15 - 
           19010280875177685175239919*\[Lambda]^16 - 
           20926562181514636378357764*\[Lambda]^17 - 
           1334453139522837711817110*\[Lambda]^18 + 
           10312547736279851541346500*\[Lambda]^19 - 
           3226434628562177010753110*\[Lambda]^20 - 
           23490248635033985817142740*\[Lambda]^21 + 
           14883043904362215992218979*\[Lambda]^22 + 
           67991671561308425685861222*\[Lambda]^23 + 
           204928929452688094836550395*\[Lambda]^24 + 
           231950334107204614588456248*\[Lambda]^25 + 
           377550679955702522644894524*\[Lambda]^26 + 
           308277431948135573522950368*\[Lambda]^27 + 
           377550679955702522644894524*\[Lambda]^28 + 
           231950334107204614588456248*\[Lambda]^29 + 
           204928929452688094836550395*\[Lambda]^30 + 
           67991671561308425685861222*\[Lambda]^31 + 
           14883043904362215992218979*\[Lambda]^32 - 
           23490248635033985817142740*\[Lambda]^33 - 
           3226434628562177010753110*\[Lambda]^34 + 
           10312547736279851541346500*\[Lambda]^35 - 
           1334453139522837711817110*\[Lambda]^36 - 
           20926562181514636378357764*\[Lambda]^37 - 
           19010280875177685175239919*\[Lambda]^38 - 986523793033342193079075*
            \[Lambda]^39 + 8861514052460464713862285*\[Lambda]^40 + 
           3921125136341185769396598*\[Lambda]^41 - 3223578621655437915228084*
            \[Lambda]^42 - 3758607971666821646576280*\[Lambda]^43 - 
           661540449444429022812036*\[Lambda]^44 + 979790135121547832915778*
            \[Lambda]^45 + 626274195885426863082396*\[Lambda]^46 - 
           5415810493282834469715*\[Lambda]^47 - 153375351908917398953616*
            \[Lambda]^48 - 62088981910990720680456*\[Lambda]^49 + 
           1209116657278700389296*\[Lambda]^50 + 9094315600924077100500*
            \[Lambda]^51 + 3389393245660229808000*\[Lambda]^52 + 
           569417173216538446800*\[Lambda]^53 + 38732748636163982400*
            \[Lambda]^54)/(\[Lambda]^14*(1 + \[Lambda])^26) - 
        ((1397285304334920 + 19493781087280500*\[Lambda] + 
           104993424367912080*\[Lambda]^2 + 208863588828613950*\[Lambda]^3 - 
           366211754900333496*\[Lambda]^4 - 2713537302409231074*\[Lambda]^5 - 
           3925400958414150768*\[Lambda]^6 + 6904788735850461429*
            \[Lambda]^7 + 30103218234494097348*\[Lambda]^8 + 
           18895381377417267809*\[Lambda]^9 - 79809753799465317640*
            \[Lambda]^10 - 164516059243724444546*\[Lambda]^11 + 
           14871512510328236580*\[Lambda]^12 + 404634795857327381366*
            \[Lambda]^13 + 369483492301612457814*\[Lambda]^14 - 
           448371190319172199343*\[Lambda]^15 - 1066745027889304343110*
            \[Lambda]^16 - 203527958286501854479*\[Lambda]^17 + 
           1360758492808049604132*\[Lambda]^18 + 1299519954724299296610*
            \[Lambda]^19 - 967317069710661387444*\[Lambda]^20 - 
           2709938517277392686294*\[Lambda]^21 - 4927517902291933906556*
            \[Lambda]^22 - 7309293388232308019466*\[Lambda]^23 - 
           23530278318627889083726*\[Lambda]^24 - 36044840655135367340146*
            \[Lambda]^25 - 70601945014452910121166*\[Lambda]^26 - 
           75754999071951339448556*\[Lambda]^27 - 106081177352504457384256*
            \[Lambda]^28 - 87460355168729558615276*\[Lambda]^29 - 
           92007855309007233998076*\[Lambda]^30 - 56071973351966851695706*
            \[Lambda]^31 - 41957624563924445400046*\[Lambda]^32 - 
           17916143362116506425266*\[Lambda]^33 - 11451634640345359043754*
            \[Lambda]^34 - 5203649025240715457846*\[Lambda]^35 - 
           2017622480034038626228*\[Lambda]^36 + 1042216362128212837122*
            \[Lambda]^37 + 1289501750217952054166*\[Lambda]^38 - 
           213418443223658472247*\[Lambda]^39 - 1068348946416802773734*
            \[Lambda]^40 - 448459680175465965335*\[Lambda]^41 + 
           369477565082704436936*\[Lambda]^42 + 404634795857327381366*
            \[Lambda]^43 + 14871512510328236580*\[Lambda]^44 - 
           164516059243724444546*\[Lambda]^45 - 79809753799465317640*
            \[Lambda]^46 + 18895381377417267809*\[Lambda]^47 + 
           30103218234494097348*\[Lambda]^48 + 6904788735850461429*
            \[Lambda]^49 - 3925400958414150768*\[Lambda]^50 - 
           2713537302409231074*\[Lambda]^51 - 366211754900333496*
            \[Lambda]^52 + 208863588828613950*\[Lambda]^53 + 
           104993424367912080*\[Lambda]^54 + 19493781087280500*\[Lambda]^55 + 
           1397285304334920*\[Lambda]^56)*H[{0}, x])/(463597806672000*
          (-1 + \[Lambda])*\[Lambda]^14*(1 + \[Lambda])^27) + 
        (179731*(74611489 + 1113905196*\[Lambda] + 20264645201*\[Lambda]^2 + 
           125614757880*\[Lambda]^3 + 917240402034*\[Lambda]^4 + 
           3364537508424*\[Lambda]^5 + 14138424195826*\[Lambda]^6 + 
           34755221237400*\[Lambda]^7 + 96263628577475*\[Lambda]^8 + 
           168273635595300*\[Lambda]^9 + 328225997947635*\[Lambda]^10 + 
           420374024344080*\[Lambda]^11 + 597682359398340*\[Lambda]^12 + 
           567720370279440*\[Lambda]^13 + 597682359398340*\[Lambda]^14 + 
           420374024344080*\[Lambda]^15 + 328225997947635*\[Lambda]^16 + 
           168273635595300*\[Lambda]^17 + 96263628577475*\[Lambda]^18 + 
           34755221237400*\[Lambda]^19 + 14138424195826*\[Lambda]^20 + 
           3364537508424*\[Lambda]^21 + 917240402034*\[Lambda]^22 + 
           125614757880*\[Lambda]^23 + 20264645201*\[Lambda]^24 + 
           1113905196*\[Lambda]^25 + 74611489*\[Lambda]^26)*H[{1}, x])/
         (1048863816000*(1 + \[Lambda])^26) + 
        ((1663434886113 + 25702034575932*\[Lambda] + 162990745435089*
            \[Lambda]^2 + 485813479016448*\[Lambda]^3 + 257367434119686*
            \[Lambda]^4 - 2888353856042280*\[Lambda]^5 - 8747040963926322*
            \[Lambda]^6 - 3763479915549376*\[Lambda]^7 + 31118961918173717*
            \[Lambda]^8 + 64562874440360386*\[Lambda]^9 - 10922803398923643*
            \[Lambda]^10 - 213537085760482132*\[Lambda]^11 - 
           258368816667338580*\[Lambda]^12 + 157439297672289736*
            \[Lambda]^13 + 630794492819566652*\[Lambda]^14 + 
           203949745705703222*\[Lambda]^15 - 1089911011568784561*
            \[Lambda]^16 - 1605941210179626870*\[Lambda]^17 - 
           330582433642661673*\[Lambda]^18 + 993954677497003002*
            \[Lambda]^19 + 23901037134758610*\[Lambda]^20 - 
           2671721411764843608*\[Lambda]^21 - 3667246638753996006*
            \[Lambda]^22 - 3432936625990027974*\[Lambda]^23 - 
           833064663160885821*\[Lambda]^24 - 4576715453773036552*
            \[Lambda]^25 - 202685166750916117*\[Lambda]^26 - 
           7936337212324324334*\[Lambda]^27 + 3635266742057621976*
            \[Lambda]^28 - 7404482759072050960*\[Lambda]^29 + 
           3635266742057621976*\[Lambda]^30 - 7936337212324324334*
            \[Lambda]^31 - 202685166750916117*\[Lambda]^32 - 
           4576715453773036552*\[Lambda]^33 - 833064663160885821*
            \[Lambda]^34 - 3432936625990027974*\[Lambda]^35 - 
           3667246638753996006*\[Lambda]^36 - 2671721411764843608*
            \[Lambda]^37 + 23901037134758610*\[Lambda]^38 + 
           993954677497003002*\[Lambda]^39 - 330582433642661673*
            \[Lambda]^40 - 1605941210179626870*\[Lambda]^41 - 
           1089911011568784561*\[Lambda]^42 + 203949745705703222*
            \[Lambda]^43 + 630794492819566652*\[Lambda]^44 + 
           157439297672289736*\[Lambda]^45 - 258368816667338580*
            \[Lambda]^46 - 213537085760482132*\[Lambda]^47 - 
           10922803398923643*\[Lambda]^48 + 64562874440360386*\[Lambda]^49 + 
           31118961918173717*\[Lambda]^50 - 3763479915549376*\[Lambda]^51 - 
           8747040963926322*\[Lambda]^52 - 2888353856042280*\[Lambda]^53 + 
           257367434119686*\[Lambda]^54 + 485813479016448*\[Lambda]^55 + 
           162990745435089*\[Lambda]^56 + 25702034575932*\[Lambda]^57 + 
           1663434886113*\[Lambda]^58)*H[{-1, 0}, x])/(275951075400*
          (-1 + \[Lambda])*\[Lambda]^15*(1 + \[Lambda])^27) - 
        ((-903126168087 - 17919162840239*\[Lambda] - 319077717146351*
            \[Lambda]^2 - 2206352192661968*\[Lambda]^3 - 16936946639937793*
            \[Lambda]^4 - 50594607702259315*\[Lambda]^5 - 234378796002709665*
            \[Lambda]^6 - 142145124434152640*\[Lambda]^7 - 
           481559979547699043*\[Lambda]^8 + 4249628989915177139*\[Lambda]^9 + 
           8889204638096697839*\[Lambda]^10 + 38508399330447137288*
            \[Lambda]^11 + 59939981728364065965*\[Lambda]^12 + 
           134008553227720124403*\[Lambda]^13 + 160128326642723316279*
            \[Lambda]^14 + 240770899213224758784*\[Lambda]^15 + 
           220468941658443356949*\[Lambda]^16 + 230873963826486920106*
            \[Lambda]^17 + 153311337796038225783*\[Lambda]^18 + 
           116267586595091429888*\[Lambda]^19 + 63734598521973766829*
            \[Lambda]^20 + 41202693207474901502*\[Lambda]^21 + 
           12445802103540802063*\[Lambda]^22 - 6199518811577151464*
            \[Lambda]^23 - 9371910293890374387*\[Lambda]^24 + 
           1404736221858381614*\[Lambda]^25 + 7878276041119918955*
            \[Lambda]^26 + 2286909712962607432*\[Lambda]^27 - 
           5428426231319768591*\[Lambda]^28 - 5162068180355412326*
            \[Lambda]^29 + 139534053478744719*\[Lambda]^30 + 
           2667489928460715696*\[Lambda]^31 + 1112929150298315604*
            \[Lambda]^32 - 742338039805244811*\[Lambda]^33 - 
           834299880602527554*\[Lambda]^34 - 126125295951292080*
            \[Lambda]^35 + 204979063067729286*\[Lambda]^36 + 
           119598008646300117*\[Lambda]^37 - 2625378178521288*\[Lambda]^38 - 
           27013225194138024*\[Lambda]^39 - 10122502005176184*\[Lambda]^40 + 
           283130066053791*\[Lambda]^41 + 1380334333321548*\[Lambda]^42 + 
           483981931646928*\[Lambda]^43 + 77106103727796*\[Lambda]^44 + 
           4990304658339*\[Lambda]^45)*H[{0, 0}, x])/(551902150800*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^28) - 
        (179731*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 
           164268*\[Lambda]^3 + 1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
           28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
           251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
           1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
           2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
           3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
           2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
           1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
           251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
           28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
           1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 23024*\[Lambda]^26 + 
           972*\[Lambda]^27 + 53*\[Lambda]^28)*H[{0, 1}, x])/
         (2910600*(-1 + \[Lambda])*(1 + \[Lambda])^27) - 
        ((1663434886113 + 25702034575932*\[Lambda] + 162990745435089*
            \[Lambda]^2 + 485813479016448*\[Lambda]^3 + 257367434119686*
            \[Lambda]^4 - 2888353856042280*\[Lambda]^5 - 8747040963926322*
            \[Lambda]^6 - 3763479915549376*\[Lambda]^7 + 31118961918173717*
            \[Lambda]^8 + 64562874440360386*\[Lambda]^9 - 10922803398923643*
            \[Lambda]^10 - 213537085760482132*\[Lambda]^11 - 
           258368816667338580*\[Lambda]^12 + 157439297672289736*
            \[Lambda]^13 + 630794492819566652*\[Lambda]^14 + 
           203951551958039396*\[Lambda]^15 - 1089877885582543785*
            \[Lambda]^16 - 1605156546900606678*\[Lambda]^17 - 
           324984141967970529*\[Lambda]^18 + 1042502003141006760*
            \[Lambda]^19 + 225439537423639794*\[Lambda]^20 - 
           1693425701171902296*\[Lambda]^21 - 957673468203482310*
            \[Lambda]^22 + 5150862947484940440*\[Lambda]^23 + 
           16101767652779824779*\[Lambda]^24 + 33145449303314979224*
            \[Lambda]^25 + 54666171536896986227*\[Lambda]^26 + 
           81510938216427703024*\[Lambda]^27 + 101179900881876115032*
            \[Lambda]^28 + 111415318497661586672*\[Lambda]^29 + 
           101179900881876115032*\[Lambda]^30 + 81510938216427703024*
            \[Lambda]^31 + 54666171536896986227*\[Lambda]^32 + 
           33145449303314979224*\[Lambda]^33 + 16101767652779824779*
            \[Lambda]^34 + 5150862947484940440*\[Lambda]^35 - 
           957673468203482310*\[Lambda]^36 - 1693425701171902296*
            \[Lambda]^37 + 225439537423639794*\[Lambda]^38 + 
           1042502003141006760*\[Lambda]^39 - 324984141967970529*
            \[Lambda]^40 - 1605156546900606678*\[Lambda]^41 - 
           1089877885582543785*\[Lambda]^42 + 203951551958039396*
            \[Lambda]^43 + 630794492819566652*\[Lambda]^44 + 
           157439297672289736*\[Lambda]^45 - 258368816667338580*
            \[Lambda]^46 - 213537085760482132*\[Lambda]^47 - 
           10922803398923643*\[Lambda]^48 + 64562874440360386*\[Lambda]^49 + 
           31118961918173717*\[Lambda]^50 - 3763479915549376*\[Lambda]^51 - 
           8747040963926322*\[Lambda]^52 - 2888353856042280*\[Lambda]^53 + 
           257367434119686*\[Lambda]^54 + 485813479016448*\[Lambda]^55 + 
           162990745435089*\[Lambda]^56 + 25702034575932*\[Lambda]^57 + 
           1663434886113*\[Lambda]^58)*H[{1, 0}, x])/(551902150800*
          (-1 + \[Lambda])*\[Lambda]^15*(1 + \[Lambda])^27) + 
        (52*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (1785*(-1 + \[Lambda])^2) - (52*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*H[{0, -1, 0}, x])/(1785*(-1 + \[Lambda])^2) + 
        (26*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (1785*(-1 + \[Lambda])^2) - (26*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*H[{1, 0, 0}, x])/(1785*(-1 + \[Lambda])^2) - 
        (13*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*Zeta[3])/
         (595*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-4593296479768429/440522802720000 + (52*Zeta[3])/35) + 
      2*nh*TF*(-1/389422157604480000*(8217195674990702400 + 
           120825446166292467600*\[Lambda] + 718866588575661926400*
            \[Lambda]^2 + 1934207596383544736100*\[Lambda]^3 + 
           349951503529374704496*\[Lambda]^4 - 12624954142836547338624*
            \[Lambda]^5 - 31215679256095011172656*\[Lambda]^6 - 
           1277869387888486803519*\[Lambda]^7 + 124372574776716402632140*
            \[Lambda]^8 + 189600742742319981900148*\[Lambda]^9 - 
           143595423222911513502028*\[Lambda]^10 - 752081415609030998108906*
            \[Lambda]^11 - 625716141221295318953804*\[Lambda]^12 + 
           797149519075588252632564*\[Lambda]^13 + 1782646788541520458358148*
            \[Lambda]^14 - 63240689960607178416363*\[Lambda]^15 - 
           3379559158302400280877560*\[Lambda]^16 - 3447809454823968731241200*
            \[Lambda]^17 + 733413790367151399090432*\[Lambda]^18 + 
           3463714577533361281449140*\[Lambda]^19 + 589863849788466832370288*
            \[Lambda]^20 - 4662623518618150608948480*\[Lambda]^21 - 
           4141003209731482024247256*\[Lambda]^22 - 2119823708903137022618838*
            \[Lambda]^23 + 3432423999706917221707376*\[Lambda]^24 - 
           2953649084908131369811336*\[Lambda]^25 + 320420019117669552439224*
            \[Lambda]^26 - 8376367470246709793364572*\[Lambda]^27 + 
           320420019117669552439224*\[Lambda]^28 - 2953649084908131369811336*
            \[Lambda]^29 + 3432423999706917221707376*\[Lambda]^30 - 
           2119823708903137022618838*\[Lambda]^31 - 4141003209731482024247256*
            \[Lambda]^32 - 4662623518618150608948480*\[Lambda]^33 + 
           589863849788466832370288*\[Lambda]^34 + 3463714577533361281449140*
            \[Lambda]^35 + 733413790367151399090432*\[Lambda]^36 - 
           3447809454823968731241200*\[Lambda]^37 - 3379559158302400280877560*
            \[Lambda]^38 - 63240689960607178416363*\[Lambda]^39 + 
           1782646788541520458358148*\[Lambda]^40 + 797149519075588252632564*
            \[Lambda]^41 - 625716141221295318953804*\[Lambda]^42 - 
           752081415609030998108906*\[Lambda]^43 - 143595423222911513502028*
            \[Lambda]^44 + 189600742742319981900148*\[Lambda]^45 + 
           124372574776716402632140*\[Lambda]^46 - 1277869387888486803519*
            \[Lambda]^47 - 31215679256095011172656*\[Lambda]^48 - 
           12624954142836547338624*\[Lambda]^49 + 349951503529374704496*
            \[Lambda]^50 + 1934207596383544736100*\[Lambda]^51 + 
           718866588575661926400*\[Lambda]^52 + 120825446166292467600*
            \[Lambda]^53 + 8217195674990702400*\[Lambda]^54)/
          (\[Lambda]^14*(1 + \[Lambda])^26) - 
        ((9782375803560360 + 136503035011963620*\[Lambda] + 
           734802594276310560*\[Lambda]^2 + 1468150462080301230*\[Lambda]^3 - 
           2456615558408108328*\[Lambda]^4 - 18437052920858199558*
            \[Lambda]^5 - 26544205707196698864*\[Lambda]^6 + 
           46133179611178857585*\[Lambda]^7 + 198639628681880368452*
            \[Lambda]^8 + 118256630367291192815*\[Lambda]^9 - 
           533013528878237811120*\[Lambda]^10 - 1065980496701939788270*
            \[Lambda]^11 + 139184287519194194108*\[Lambda]^12 + 
           2670566784420387065286*\[Lambda]^13 + 2411227831629169120184*
            \[Lambda]^14 - 2828476255414912600237*\[Lambda]^15 - 
           6673803203739954630348*\[Lambda]^16 - 1042622339662202733547*
            \[Lambda]^17 + 9037597436402390899656*\[Lambda]^18 + 
           8998641504076419256002*\[Lambda]^19 - 3070678138294558894056*
            \[Lambda]^20 - 8090527658515198788650*\[Lambda]^21 + 
           2050495391860272891816*\[Lambda]^22 + 28283434304509628561254*
            \[Lambda]^23 + 33754370917454349773344*\[Lambda]^24 + 
           65304524737079407403310*\[Lambda]^25 + 61195507792740565989592*
            \[Lambda]^26 + 122075885856071126792360*\[Lambda]^27 + 
           95136705040344225321768*\[Lambda]^28 + 122075885856071126792360*
            \[Lambda]^29 + 61195507792740565989592*\[Lambda]^30 + 
           65304524737079407403310*\[Lambda]^31 + 33754370917454349773344*
            \[Lambda]^32 + 28283434304509628561254*\[Lambda]^33 + 
           2050495391860272891816*\[Lambda]^34 - 8090527658515198788650*
            \[Lambda]^35 - 3070678138294558894056*\[Lambda]^36 + 
           8998641504076419256002*\[Lambda]^37 + 9037597436402390899656*
            \[Lambda]^38 - 1042622339662202733547*\[Lambda]^39 - 
           6673803203739954630348*\[Lambda]^40 - 2828476255414912600237*
            \[Lambda]^41 + 2411227831629169120184*\[Lambda]^42 + 
           2670566784420387065286*\[Lambda]^43 + 139184287519194194108*
            \[Lambda]^44 - 1065980496701939788270*\[Lambda]^45 - 
           533013528878237811120*\[Lambda]^46 + 118256630367291192815*
            \[Lambda]^47 + 198639628681880368452*\[Lambda]^48 + 
           46133179611178857585*\[Lambda]^49 - 26544205707196698864*
            \[Lambda]^50 - 18437052920858199558*\[Lambda]^51 - 
           2456615558408108328*\[Lambda]^52 + 1468150462080301230*
            \[Lambda]^53 + 734802594276310560*\[Lambda]^54 + 
           136503035011963620*\[Lambda]^55 + 9782375803560360*\[Lambda]^56)*
          H[{0}, x])/(463597806672000*(-1 + \[Lambda])*\[Lambda]^14*
          (1 + \[Lambda])^27) + ((11645685480429 + 156680770369266*
            \[Lambda] + 815834083802166*\[Lambda]^2 + 1619454746534922*
            \[Lambda]^3 - 2115210849319656*\[Lambda]^4 - 16739081645911074*
            \[Lambda]^5 - 23262447651897510*\[Lambda]^6 + 37672878667479662*
            \[Lambda]^7 + 152331075694929527*\[Lambda]^8 + 
           74221009855050242*\[Lambda]^9 - 394787239903166464*\[Lambda]^10 - 
           701101287855798750*\[Lambda]^11 + 129978839321332368*
            \[Lambda]^12 + 1524691143685168790*\[Lambda]^13 + 
           999443939973534464*\[Lambda]^14 - 1993200932111587510*
            \[Lambda]^15 - 3476737801868869011*\[Lambda]^16 - 
           246795719378688590*\[Lambda]^17 + 3765042433665561214*
            \[Lambda]^18 + 2261499216810206982*\[Lambda]^19 - 
           3333169403439816184*\[Lambda]^20 - 5777662911269960206*
            \[Lambda]^21 - 3896690102237146350*\[Lambda]^22 - 
           4822718879030795570*\[Lambda]^23 - 13796746647427079345*
            \[Lambda]^24 - 27709174299500758732*\[Lambda]^25 - 
           40456895006279579168*\[Lambda]^26 - 48539537178901172792*
            \[Lambda]^27 - 51170446726939490080*\[Lambda]^28 - 
           48539537178901172792*\[Lambda]^29 - 40456895006279579168*
            \[Lambda]^30 - 27709174299500758732*\[Lambda]^31 - 
           13796746647427079345*\[Lambda]^32 - 4822718879030795570*
            \[Lambda]^33 - 3896690102237146350*\[Lambda]^34 - 
           5777662911269960206*\[Lambda]^35 - 3333169403439816184*
            \[Lambda]^36 + 2261499216810206982*\[Lambda]^37 + 
           3765042433665561214*\[Lambda]^38 - 246795719378688590*
            \[Lambda]^39 - 3476737801868869011*\[Lambda]^40 - 
           1993200932111587510*\[Lambda]^41 + 999443939973534464*
            \[Lambda]^42 + 1524691143685168790*\[Lambda]^43 + 
           129978839321332368*\[Lambda]^44 - 701101287855798750*
            \[Lambda]^45 - 394787239903166464*\[Lambda]^46 + 
           74221009855050242*\[Lambda]^47 + 152331075694929527*\[Lambda]^48 + 
           37672878667479662*\[Lambda]^49 - 23262447651897510*\[Lambda]^50 - 
           16739081645911074*\[Lambda]^51 - 2115210849319656*\[Lambda]^52 + 
           1619454746534922*\[Lambda]^53 + 815834083802166*\[Lambda]^54 + 
           156680770369266*\[Lambda]^55 + 11645685480429*\[Lambda]^56)*
          H[{-1, 0}, x])/(275951075400*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^25) - ((696219900090 + 5341716550081*\[Lambda] + 
           224616447330120*\[Lambda]^2 - 1528866027881346*\[Lambda]^3 - 
           6739087345360328*\[Lambda]^4 - 206915246900598025*\[Lambda]^5 - 
           832867314614864826*\[Lambda]^6 - 5407094491904962172*\[Lambda]^7 - 
           14904150223018114162*\[Lambda]^8 - 53992820683258309737*
            \[Lambda]^9 - 109650693474800688870*\[Lambda]^10 - 
           268969386022606030102*\[Lambda]^11 - 419154439931040572334*
            \[Lambda]^12 - 734108986325034234399*\[Lambda]^13 - 
           867588953196713640306*\[Lambda]^14 - 1101053690940512904744*
            \[Lambda]^15 - 994361352158874347958*\[Lambda]^16 - 
           971212263839973950964*\[Lambda]^17 - 710265784983766702938*
            \[Lambda]^18 - 515968733257553107528*\[Lambda]^19 - 
           234845566910632682418*\[Lambda]^20 - 79653888221785111404*
            \[Lambda]^21 - 39537928703325102814*\[Lambda]^22 - 
           76627264868094087992*\[Lambda]^23 - 60014739912920944062*
            \[Lambda]^24 + 15273559565519933888*\[Lambda]^25 + 
           56208042772626604498*\[Lambda]^26 + 18773697891445592424*
            \[Lambda]^27 - 32171326423798662870*\[Lambda]^28 - 
           31927497036634591856*\[Lambda]^29 + 1340492367365746386*
            \[Lambda]^30 + 17537448128875908024*\[Lambda]^31 + 
           7500006876837348636*\[Lambda]^32 - 4718990495385885429*
            \[Lambda]^33 - 5499032393158411182*\[Lambda]^34 - 
           895285589628383382*\[Lambda]^35 + 1326441414583846170*
            \[Lambda]^36 + 789810621513091965*\[Lambda]^37 - 
           18723149052632904*\[Lambda]^38 - 182386063561775004*\[Lambda]^39 - 
           68273556847571952*\[Lambda]^40 + 2396074252593681*\[Lambda]^41 + 
           9683494629535188*\[Lambda]^42 + 3387586873622094*\[Lambda]^43 + 
           539916423990372*\[Lambda]^44 + 34937056441287*\[Lambda]^45)*
          H[{0, 0}, x])/(551902150800*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^28) - ((11645685480429 + 156680770369266*
            \[Lambda] + 815834083802166*\[Lambda]^2 + 1619454746534922*
            \[Lambda]^3 - 2115210849319656*\[Lambda]^4 - 16739081645911074*
            \[Lambda]^5 - 23262447651897510*\[Lambda]^6 + 37672878667479662*
            \[Lambda]^7 + 152331075694929527*\[Lambda]^8 + 
           74221009855050242*\[Lambda]^9 - 394787239903166464*\[Lambda]^10 - 
           701101287855798750*\[Lambda]^11 + 129978839321332368*
            \[Lambda]^12 + 1524691143685168790*\[Lambda]^13 + 
           999443939973534464*\[Lambda]^14 - 1993200932111587510*
            \[Lambda]^15 - 3476737801868869011*\[Lambda]^16 - 
           246795719378688590*\[Lambda]^17 + 3765042433665561214*
            \[Lambda]^18 + 2261499216810206982*\[Lambda]^19 - 
           3333169403439816184*\[Lambda]^20 - 5777662911269960206*
            \[Lambda]^21 - 3896690102237146350*\[Lambda]^22 - 
           4822718879030795570*\[Lambda]^23 - 13796746647427079345*
            \[Lambda]^24 - 27709174299500758732*\[Lambda]^25 - 
           40456895006279579168*\[Lambda]^26 - 48539537178901172792*
            \[Lambda]^27 - 51170446726939490080*\[Lambda]^28 - 
           48539537178901172792*\[Lambda]^29 - 40456895006279579168*
            \[Lambda]^30 - 27709174299500758732*\[Lambda]^31 - 
           13796746647427079345*\[Lambda]^32 - 4822718879030795570*
            \[Lambda]^33 - 3896690102237146350*\[Lambda]^34 - 
           5777662911269960206*\[Lambda]^35 - 3333169403439816184*
            \[Lambda]^36 + 2261499216810206982*\[Lambda]^37 + 
           3765042433665561214*\[Lambda]^38 - 246795719378688590*
            \[Lambda]^39 - 3476737801868869011*\[Lambda]^40 - 
           1993200932111587510*\[Lambda]^41 + 999443939973534464*
            \[Lambda]^42 + 1524691143685168790*\[Lambda]^43 + 
           129978839321332368*\[Lambda]^44 - 701101287855798750*
            \[Lambda]^45 - 394787239903166464*\[Lambda]^46 + 
           74221009855050242*\[Lambda]^47 + 152331075694929527*\[Lambda]^48 + 
           37672878667479662*\[Lambda]^49 - 23262447651897510*\[Lambda]^50 - 
           16739081645911074*\[Lambda]^51 - 2115210849319656*\[Lambda]^52 + 
           1619454746534922*\[Lambda]^53 + 815834083802166*\[Lambda]^54 + 
           156680770369266*\[Lambda]^55 + 11645685480429*\[Lambda]^56)*
          H[{1, 0}, x])/(551902150800*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^25) - (104*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(1785*(-1 + \[Lambda])^2) + 
        (104*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (1785*(-1 + \[Lambda])^2) - (52*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*H[{0, 1, 0}, x])/(1785*(-1 + \[Lambda])^2) + 
        (52*(34 + 569*\[Lambda] + 34*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (1785*(-1 + \[Lambda])^2) + (26*(34 + 569*\[Lambda] + 
           34*\[Lambda]^2)*Zeta[3])/(595*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-201296149*nl*TF)/220540320 + 
    2*nh*TF*(-1/441080640*(201296149 + 3651841878*\[Lambda] + 
         75473652383*\[Lambda]^2 + 561186798828*\[Lambda]^3 + 
         4728193153433*\[Lambda]^4 + 20947001217378*\[Lambda]^5 + 
         103132894534083*\[Lambda]^6 + 310274811083928*\[Lambda]^7 + 
         1023978231723133*\[Lambda]^8 + 2230707567184878*\[Lambda]^9 + 
         5286532396013191*\[Lambda]^10 + 8638424048597124*\[Lambda]^11 + 
         15276970438696289*\[Lambda]^12 + 19086025700834874*\[Lambda]^13 + 
         25734162027790539*\[Lambda]^14 + 24782586362376624*\[Lambda]^15 + 
         25734162027790539*\[Lambda]^16 + 19086025700834874*\[Lambda]^17 + 
         15276970438696289*\[Lambda]^18 + 8638424048597124*\[Lambda]^19 + 
         5286532396013191*\[Lambda]^20 + 2230707567184878*\[Lambda]^21 + 
         1023978231723133*\[Lambda]^22 + 310274811083928*\[Lambda]^23 + 
         103132894534083*\[Lambda]^24 + 20947001217378*\[Lambda]^25 + 
         4728193153433*\[Lambda]^26 + 561186798828*\[Lambda]^27 + 
         75473652383*\[Lambda]^28 + 3651841878*\[Lambda]^29 + 
         201296149*\[Lambda]^30)/(1 + \[Lambda])^30 + 
      ((137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 687150*\[Lambda]^3 + 
         6782850*\[Lambda]^4 + 33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
         632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
         5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
         27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
         76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
         126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
         126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
         76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
         27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
         5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
         632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
         33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 687150*\[Lambda]^29 + 
         80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 137*\[Lambda]^32)*
        H[{0}, x])/(1224*(-1 + \[Lambda])*(1 + \[Lambda])^31)) - 
    (137*nl*TF*Log[Q^2/\[Mu]^2])/612) + 
  a^2*fl02*(((-359746510799231*CF*nl*TF)/35692245388800 + 
      CA*((-35437004695328471*nl*TF)/4593591981538560 + 
        2*nh*TF*((-42521*(201296149 + 3651841878*\[Lambda] + 
             75473652383*\[Lambda]^2 + 561186798828*\[Lambda]^3 + 
             4728193153433*\[Lambda]^4 + 20947001217378*\[Lambda]^5 + 
             103132894534083*\[Lambda]^6 + 310274811083928*\[Lambda]^7 + 
             1023978231723133*\[Lambda]^8 + 2230707567184878*\[Lambda]^9 + 
             5286532396013191*\[Lambda]^10 + 8638424048597124*\[Lambda]^11 + 
             15276970438696289*\[Lambda]^12 + 19086025700834874*
              \[Lambda]^13 + 25734162027790539*\[Lambda]^14 + 
             24782586362376624*\[Lambda]^15 + 25734162027790539*
              \[Lambda]^16 + 19086025700834874*\[Lambda]^17 + 
             15276970438696289*\[Lambda]^18 + 8638424048597124*\[Lambda]^19 + 
             5286532396013191*\[Lambda]^20 + 2230707567184878*\[Lambda]^21 + 
             1023978231723133*\[Lambda]^22 + 310274811083928*\[Lambda]^23 + 
             103132894534083*\[Lambda]^24 + 20947001217378*\[Lambda]^25 + 
             4728193153433*\[Lambda]^26 + 561186798828*\[Lambda]^27 + 
             75473652383*\[Lambda]^28 + 3651841878*\[Lambda]^29 + 
             201296149*\[Lambda]^30))/(1389975787200*(1 + \[Lambda])^30) + 
          (127563*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
             687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 
             33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
             632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
             5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
             27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
             76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
             126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
             126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
             76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
             27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
             5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
             632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
             33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 
             687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 
             137*\[Lambda]^32)*H[{0}, x])/(11571560*(-1 + \[Lambda])*
            (1 + \[Lambda])^31))))*Log[Q^2/\[Mu]^2] + 
    ((-17476131*CA*nl*TF)/11571560 - (8825485337*CF*nl*TF)/7498370880)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-4399127383621371445580489/1125635828397720127488000 - 
        (45*Zeta[3])/68) + 2*nh*TF*(-1/5504028131503557976320000*
         (17178439446429688627200000 + 286006026439536143340600000*
            \[Lambda] + 1978075871223963605484390000*\[Lambda]^2 + 
           6643158085468450946085285600*\[Lambda]^3 + 
           5894957068566866944237093500*\[Lambda]^4 - 
           36564081973428740349484265400*\[Lambda]^5 - 
           138664890888742648416197811600*\[Lambda]^6 - 
           109181143496392355602563725376*\[Lambda]^7 + 
           460024440683149842400557720063*\[Lambda]^8 + 
           1275750371038622828098355920314*\[Lambda]^9 + 
           274221003570529649922778561500*\[Lambda]^10 - 
           4012776408939690280991253211632*\[Lambda]^11 - 
           6659314645446614942114994996612*\[Lambda]^12 + 
           1434880155226343101019541642702*\[Lambda]^13 + 
           15805345779034613641363993473147*\[Lambda]^14 + 
           10692584644667536280797983271416*\[Lambda]^15 - 
           26032048847101590468732072398819*\[Lambda]^16 - 
           53887748456600749509006534889086*\[Lambda]^17 - 
           22426061156998189157501870836006*\[Lambda]^18 + 
           35192846153696702860794749862840*\[Lambda]^19 + 
           19345009071563994712246078380098*\[Lambda]^20 - 
           87574453087883279299779297688818*\[Lambda]^21 - 
           163158147754762653900796627869903*\[Lambda]^22 - 
           119846578650586346797216338867456*\[Lambda]^23 + 
           15984798356751264658128621755776*\[Lambda]^24 + 
           80026775603951969606671832467440*\[Lambda]^25 + 
           319152081797053154676760076353414*\[Lambda]^26 + 
           514762467589727993917726747908696*\[Lambda]^27 + 
           1352819287272630900393563981952410*\[Lambda]^28 + 
           1605359844737037271750535654822640*\[Lambda]^29 + 
           2545602795747812931050610896434632*\[Lambda]^30 + 
           2170226977050622494238597301431440*\[Lambda]^31 + 
           2545602795747812931050610896434632*\[Lambda]^32 + 
           1605359844737037271750535654822640*\[Lambda]^33 + 
           1352819287272630900393563981952410*\[Lambda]^34 + 
           514762467589727993917726747908696*\[Lambda]^35 + 
           319152081797053154676760076353414*\[Lambda]^36 + 
           80026775603951969606671832467440*\[Lambda]^37 + 
           15984798356751264658128621755776*\[Lambda]^38 - 
           119846578650586346797216338867456*\[Lambda]^39 - 
           163158147754762653900796627869903*\[Lambda]^40 - 
           87574453087883279299779297688818*\[Lambda]^41 + 
           19345009071563994712246078380098*\[Lambda]^42 + 
           35192846153696702860794749862840*\[Lambda]^43 - 
           22426061156998189157501870836006*\[Lambda]^44 - 
           53887748456600749509006534889086*\[Lambda]^45 - 
           26032048847101590468732072398819*\[Lambda]^46 + 
           10692584644667536280797983271416*\[Lambda]^47 + 
           15805345779034613641363993473147*\[Lambda]^48 + 
           1434880155226343101019541642702*\[Lambda]^49 - 
           6659314645446614942114994996612*\[Lambda]^50 - 
           4012776408939690280991253211632*\[Lambda]^51 + 
           274221003570529649922778561500*\[Lambda]^52 + 
           1275750371038622828098355920314*\[Lambda]^53 + 
           460024440683149842400557720063*\[Lambda]^54 - 
           109181143496392355602563725376*\[Lambda]^55 - 
           138664890888742648416197811600*\[Lambda]^56 - 
           36564081973428740349484265400*\[Lambda]^57 + 
           5894957068566866944237093500*\[Lambda]^58 + 
           6643158085468450946085285600*\[Lambda]^59 + 
           1978075871223963605484390000*\[Lambda]^60 + 
           286006026439536143340600000*\[Lambda]^61 + 
           17178439446429688627200000*\[Lambda]^62)/(\[Lambda]^16*
           (1 + \[Lambda])^30) - ((47670217134059520000 + 
           757914854186685195000*\[Lambda] + 4830024061347987001500*
            \[Lambda]^2 + 13254917509211329911960*\[Lambda]^3 - 
           4819479353288607677670*\[Lambda]^4 - 138478189974491311573860*
            \[Lambda]^5 - 331181966422445985173250*\[Lambda]^6 + 
           118958057758608126829092*\[Lambda]^7 + 2014964485825846745515059*
            \[Lambda]^8 + 2996970018862071048761790*\[Lambda]^9 - 
           3551901119652220192572609*\[Lambda]^10 - 
           16376668941291948628000038*\[Lambda]^11 - 
           11260325690940635961455430*\[Lambda]^12 + 
           32256296112545715854206074*\[Lambda]^13 + 
           65262503930732420407805067*\[Lambda]^14 - 
           7382777589680459009556690*\[Lambda]^15 - 
           150444521304407224335071212*\[Lambda]^16 - 
           134334876419154789610343622*\[Lambda]^17 + 
           141720641281193743904417773*\[Lambda]^18 + 
           338941539094399394602166946*\[Lambda]^19 + 
           68148934358953026834803524*\[Lambda]^20 - 
           401418689710357167308138538*\[Lambda]^21 - 
           382501816805358145652936283*\[Lambda]^22 + 
           178954267465006432788316806*\[Lambda]^23 + 
           199938964707154958278253873*\[Lambda]^24 - 
           767435191361636107903334400*\[Lambda]^25 - 
           3830898041384414298650796298*\[Lambda]^26 - 
           6717760129167773791226162340*\[Lambda]^27 - 
           15136380257360037542429529752*\[Lambda]^28 - 
           21035966878686912646112596956*\[Lambda]^29 - 
           37306776469949881815251218380*\[Lambda]^30 - 
           41036671459484002254555488904*\[Lambda]^31 - 
           54601058795408045374800777384*\[Lambda]^32 - 
           46359996971689243054425098904*\[Lambda]^33 - 
           47078819300645805156725128380*\[Lambda]^34 - 
           30799048099288293921044926956*\[Lambda]^35 - 
           24472250946802875385233391112*\[Lambda]^36 - 
           12705646969513994775889371060*\[Lambda]^37 - 
           7814172279665016069449284858*\[Lambda]^38 - 
           2562042374963535347939888400*\[Lambda]^39 - 
           660573152603821364887992127*\[Lambda]^40 - 
           91416962328275178297229194*\[Lambda]^41 - 
           474459102701928811194494283*\[Lambda]^42 - 
           420468838112003099330324538*\[Lambda]^43 + 
           63801058176700459448717524*\[Lambda]^44 + 
           338420533484766348891692946*\[Lambda]^45 + 
           141650300723423609346512893*\[Lambda]^46 - 
           134338288994599994394714582*\[Lambda]^47 - 
           150444709411756403401473892*\[Lambda]^48 - 
           7382777589680459009556690*\[Lambda]^49 + 
           65262503930732420407805067*\[Lambda]^50 + 
           32256296112545715854206074*\[Lambda]^51 - 
           11260325690940635961455430*\[Lambda]^52 - 
           16376668941291948628000038*\[Lambda]^53 - 
           3551901119652220192572609*\[Lambda]^54 + 2996970018862071048761790*
            \[Lambda]^55 + 2014964485825846745515059*\[Lambda]^56 + 
           118958057758608126829092*\[Lambda]^57 - 331181966422445985173250*
            \[Lambda]^58 - 138478189974491311573860*\[Lambda]^59 - 
           4819479353288607677670*\[Lambda]^60 + 13254917509211329911960*
            \[Lambda]^61 + 4830024061347987001500*\[Lambda]^62 + 
           757914854186685195000*\[Lambda]^63 + 47670217134059520000*
            \[Lambda]^64)*H[{0}, x])/(15273693338615712000*(-1 + \[Lambda])*
          \[Lambda]^16*(1 + \[Lambda])^31) + 
        (42521*(201296149 + 3651841878*\[Lambda] + 75473652383*\[Lambda]^2 + 
           561186798828*\[Lambda]^3 + 4728193153433*\[Lambda]^4 + 
           20947001217378*\[Lambda]^5 + 103132894534083*\[Lambda]^6 + 
           310274811083928*\[Lambda]^7 + 1023978231723133*\[Lambda]^8 + 
           2230707567184878*\[Lambda]^9 + 5286532396013191*\[Lambda]^10 + 
           8638424048597124*\[Lambda]^11 + 15276970438696289*\[Lambda]^12 + 
           19086025700834874*\[Lambda]^13 + 25734162027790539*\[Lambda]^14 + 
           24782586362376624*\[Lambda]^15 + 25734162027790539*\[Lambda]^16 + 
           19086025700834874*\[Lambda]^17 + 15276970438696289*\[Lambda]^18 + 
           8638424048597124*\[Lambda]^19 + 5286532396013191*\[Lambda]^20 + 
           2230707567184878*\[Lambda]^21 + 1023978231723133*\[Lambda]^22 + 
           310274811083928*\[Lambda]^23 + 103132894534083*\[Lambda]^24 + 
           20947001217378*\[Lambda]^25 + 4728193153433*\[Lambda]^26 + 
           561186798828*\[Lambda]^27 + 75473652383*\[Lambda]^28 + 
           3651841878*\[Lambda]^29 + 201296149*\[Lambda]^30)*H[{1}, x])/
         (694987893600*(1 + \[Lambda])^30) + 
        ((1112750166528000 + 19360881883468125*\[Lambda] + 
           141416065798357350*\[Lambda]^2 + 515910204644453619*\[Lambda]^3 + 
           628525211695902378*\[Lambda]^4 - 2358886748985637860*\[Lambda]^5 - 
           11110339095538978878*\[Lambda]^6 - 12665842984666592451*
            \[Lambda]^7 + 30089353146456876486*\[Lambda]^8 + 
           111744058551507892600*\[Lambda]^9 + 66312359736529833384*
            \[Lambda]^10 - 299953351027620645087*\[Lambda]^11 - 
           662643521565126913308*\[Lambda]^12 - 100521721504055437434*
            \[Lambda]^13 + 1402687935758543108796*\[Lambda]^14 + 
           1555125005278521591715*\[Lambda]^15 - 1713727630879083030696*
            \[Lambda]^16 - 5420908125284231444052*\[Lambda]^17 - 
           3413601943078923705348*\[Lambda]^18 + 3518279518553383560081*
            \[Lambda]^19 + 4837540360894239274536*\[Lambda]^20 - 
           5410016903509696424714*\[Lambda]^21 - 16727849993908472624304*
            \[Lambda]^22 - 15668791668841601628813*\[Lambda]^23 - 
           6085881463902927712164*\[Lambda]^24 - 7412400092725831531752*
            \[Lambda]^25 - 17360186190655217296170*\[Lambda]^26 - 
           37684090284673736529713*\[Lambda]^27 - 19035369843903347900118*
            \[Lambda]^28 - 37281097209968840926680*\[Lambda]^29 + 
           23181169845626849952594*\[Lambda]^30 - 36190169199718242605127*
            \[Lambda]^31 + 56083109065783919012262*\[Lambda]^32 - 
           37488283848482961723314*\[Lambda]^33 + 56083109065783919012262*
            \[Lambda]^34 - 36190169199718242605127*\[Lambda]^35 + 
           23181169845626849952594*\[Lambda]^36 - 37281097209968840926680*
            \[Lambda]^37 - 19035369843903347900118*\[Lambda]^38 - 
           37684090284673736529713*\[Lambda]^39 - 17360186190655217296170*
            \[Lambda]^40 - 7412400092725831531752*\[Lambda]^41 - 
           6085881463902927712164*\[Lambda]^42 - 15668791668841601628813*
            \[Lambda]^43 - 16727849993908472624304*\[Lambda]^44 - 
           5410016903509696424714*\[Lambda]^45 + 4837540360894239274536*
            \[Lambda]^46 + 3518279518553383560081*\[Lambda]^47 - 
           3413601943078923705348*\[Lambda]^48 - 5420908125284231444052*
            \[Lambda]^49 - 1713727630879083030696*\[Lambda]^50 + 
           1555125005278521591715*\[Lambda]^51 + 1402687935758543108796*
            \[Lambda]^52 - 100521721504055437434*\[Lambda]^53 - 
           662643521565126913308*\[Lambda]^54 - 299953351027620645087*
            \[Lambda]^55 + 66312359736529833384*\[Lambda]^56 + 
           111744058551507892600*\[Lambda]^57 + 30089353146456876486*
            \[Lambda]^58 - 12665842984666592451*\[Lambda]^59 - 
           11110339095538978878*\[Lambda]^60 - 2358886748985637860*
            \[Lambda]^61 + 628525211695902378*\[Lambda]^62 + 
           515910204644453619*\[Lambda]^63 + 141416065798357350*
            \[Lambda]^64 + 19360881883468125*\[Lambda]^65 + 
           1112750166528000*\[Lambda]^66)*H[{-1, 0}, x])/
         (178264394708400*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) - 
        ((-538453227492180 - 12872546989136170*\[Lambda] - 
           262347969175504877*\[Lambda]^2 - 2189637303514738700*\[Lambda]^3 - 
           19245595799538062231*\[Lambda]^4 - 75060213235771383336*
            \[Lambda]^5 - 396738438813476116887*\[Lambda]^6 - 
           612385641818155680172*\[Lambda]^7 - 2207176433478920699699*
            \[Lambda]^8 + 4743595502688918653998*\[Lambda]^9 + 
           12131493885081230280523*\[Lambda]^10 + 93007139540783469826956*
            \[Lambda]^11 + 179817209799731870600853*\[Lambda]^12 + 
           532975816849548150793976*\[Lambda]^13 + 801998508727796896628965*
            \[Lambda]^14 + 1550220251751321987898060*\[Lambda]^15 + 
           1834154635942672661933944*\[Lambda]^16 + 2546420539844110507911750*
            \[Lambda]^17 + 2346949519871790263747383*\[Lambda]^18 + 
           2434375995709208582085064*\[Lambda]^19 + 1773751112490416807585944*
            \[Lambda]^20 + 1429366363689605823619952*\[Lambda]^21 + 
           802875891276561935451552*\[Lambda]^22 + 431502333206321906779272*
            \[Lambda]^23 + 122264894011736648980720*\[Lambda]^24 + 
           50439372207914186189980*\[Lambda]^25 + 56546553140411018919484*
            \[Lambda]^26 + 40724015910977430096248*\[Lambda]^27 - 
           28310453578062940817184*\[Lambda]^28 - 64252693745000985287856*
            \[Lambda]^29 - 26698771466363980626536*\[Lambda]^30 + 
           24761992127144864430712*\[Lambda]^31 + 26818569996853271144722*
            \[Lambda]^32 - 5099587796412007185886*\[Lambda]^33 - 
           20928097776328576630761*\[Lambda]^34 - 9349246699912878418476*
            \[Lambda]^35 + 4966940180347731087447*\[Lambda]^36 + 
           6195994371971010066312*\[Lambda]^37 + 598294888570695622959*
            \[Lambda]^38 - 2186867643904970240076*\[Lambda]^39 - 
           1235092228737385613061*\[Lambda]^40 + 108669019770218870694*
            \[Lambda]^41 + 373229704608523455153*\[Lambda]^42 + 
           123599076725987566092*\[Lambda]^43 - 30920868707042863773*
            \[Lambda]^44 - 35216592921704643768*\[Lambda]^45 - 
           8624390860890274437*\[Lambda]^46 + 1461327437692635084*
            \[Lambda]^47 + 1489647968282956482*\[Lambda]^48 + 
           420909946895488050*\[Lambda]^49 + 58082645650404375*\[Lambda]^50 + 
           3338250499584000*\[Lambda]^51)*H[{0, 0}, x])/
         (356528789416800*(-1 + \[Lambda])^2*(1 + \[Lambda])^32) - 
        (127563*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
           687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 33670350*\[Lambda]^5 + 
           188868050*\[Lambda]^6 + 632254350*\[Lambda]^7 + 
           2350561850*\[Lambda]^8 + 5690289150*\[Lambda]^9 + 
           15132517218*\[Lambda]^10 + 27540999486*\[Lambda]^11 + 
           54687210578*\[Lambda]^12 + 76502776350*\[Lambda]^13 + 
           116290395650*\[Lambda]^14 + 126463773150*\[Lambda]^15 + 
           149156028450*\[Lambda]^16 + 126463773150*\[Lambda]^17 + 
           116290395650*\[Lambda]^18 + 76502776350*\[Lambda]^19 + 
           54687210578*\[Lambda]^20 + 27540999486*\[Lambda]^21 + 
           15132517218*\[Lambda]^22 + 5690289150*\[Lambda]^23 + 
           2350561850*\[Lambda]^24 + 632254350*\[Lambda]^25 + 
           188868050*\[Lambda]^26 + 33670350*\[Lambda]^27 + 
           6782850*\[Lambda]^28 + 687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 
           3054*\[Lambda]^31 + 137*\[Lambda]^32)*H[{0, 1}, x])/
         (5785780*(-1 + \[Lambda])*(1 + \[Lambda])^31) - 
        ((1112750166528000 + 19360881883468125*\[Lambda] + 
           141416065798357350*\[Lambda]^2 + 515910204644453619*\[Lambda]^3 + 
           628525211695902378*\[Lambda]^4 - 2358886748985637860*\[Lambda]^5 - 
           11110339095538978878*\[Lambda]^6 - 12665842984666592451*
            \[Lambda]^7 + 30089353146456876486*\[Lambda]^8 + 
           111744058551507892600*\[Lambda]^9 + 66312359736529833384*
            \[Lambda]^10 - 299953351027620645087*\[Lambda]^11 - 
           662643521565126913308*\[Lambda]^12 - 100521721504055437434*
            \[Lambda]^13 + 1402687935758543108796*\[Lambda]^14 + 
           1555125005278521591715*\[Lambda]^15 - 1713727630879083030696*
            \[Lambda]^16 - 5420907048377776459692*\[Lambda]^17 - 
           3413577936711671718228*\[Lambda]^18 + 3518915302114639363041*
            \[Lambda]^19 + 4842941793525936376536*\[Lambda]^20 - 
           5356699422136041926714*\[Lambda]^21 - 16463179794955314626304*
            \[Lambda]^22 - 14184169609094821674813*\[Lambda]^23 - 
           1115963283560294194164*\[Lambda]^24 + 11064499389792263086248*
            \[Lambda]^25 + 27369077432428484365830*\[Lambda]^26 + 
           81267044549093924935327*\[Lambda]^27 + 197454266091821768143962*
            \[Lambda]^28 + 392594888750156509559160*\[Lambda]^29 + 
           624541269667085505630594*\[Lambda]^30 + 877925726626341165876873*
            \[Lambda]^31 + 1050168172035950268194262*\[Lambda]^32 + 
           1134972225915282326342686*\[Lambda]^33 + 1050168172035950268194262*
            \[Lambda]^34 + 877925726626341165876873*\[Lambda]^35 + 
           624541269667085505630594*\[Lambda]^36 + 392594888750156509559160*
            \[Lambda]^37 + 197454266091821768143962*\[Lambda]^38 + 
           81267044549093924935327*\[Lambda]^39 + 27369077432428484365830*
            \[Lambda]^40 + 11064499389792263086248*\[Lambda]^41 - 
           1115963283560294194164*\[Lambda]^42 - 14184169609094821674813*
            \[Lambda]^43 - 16463179794955314626304*\[Lambda]^44 - 
           5356699422136041926714*\[Lambda]^45 + 4842941793525936376536*
            \[Lambda]^46 + 3518915302114639363041*\[Lambda]^47 - 
           3413577936711671718228*\[Lambda]^48 - 5420907048377776459692*
            \[Lambda]^49 - 1713727630879083030696*\[Lambda]^50 + 
           1555125005278521591715*\[Lambda]^51 + 1402687935758543108796*
            \[Lambda]^52 - 100521721504055437434*\[Lambda]^53 - 
           662643521565126913308*\[Lambda]^54 - 299953351027620645087*
            \[Lambda]^55 + 66312359736529833384*\[Lambda]^56 + 
           111744058551507892600*\[Lambda]^57 + 30089353146456876486*
            \[Lambda]^58 - 12665842984666592451*\[Lambda]^59 - 
           11110339095538978878*\[Lambda]^60 - 2358886748985637860*
            \[Lambda]^61 + 628525211695902378*\[Lambda]^62 + 
           515910204644453619*\[Lambda]^63 + 141416065798357350*
            \[Lambda]^64 + 19360881883468125*\[Lambda]^65 + 
           1112750166528000*\[Lambda]^66)*H[{1, 0}, x])/
         (356528789416800*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) + 
        (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (323*(-1 + \[Lambda])^2) - (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*
          H[{0, -1, 0}, x])/(323*(-1 + \[Lambda])^2) + 
        (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (646*(-1 + \[Lambda])^2) - (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(646*(-1 + \[Lambda])^2) - 
        (15*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*Zeta[3])/
         (1292*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-6032261251004396699029/583079942189961216000 + 
        (45*Zeta[3])/34) + 2*nh*TF*(-1/1509400282874964480000*
         (37690770750964531200000 + 627576641785017124200000*\[Lambda] + 
           4338901714859923621410000*\[Lambda]^2 + 14597141738732399729282400*
            \[Lambda]^3 + 13445357315496330124800900*\[Lambda]^4 - 
           76627192474351428374341800*\[Lambda]^5 - 
           292775478511355825190074100*\[Lambda]^6 - 
           230303703157218960535640304*\[Lambda]^7 + 
           954324732995411474555046713*\[Lambda]^8 + 
           2604293217286875211133368990*\[Lambda]^9 + 
           414207847635424529556023031*\[Lambda]^10 - 
           8503529712466892118210949820*\[Lambda]^11 - 
           13771618470304702528967010703*\[Lambda]^12 + 
           3130010759324140706352770346*\[Lambda]^13 + 
           32528962116361012130530507111*\[Lambda]^14 + 
           22168320721013652632656888040*\[Lambda]^15 - 
           50856004816006560271154960133*\[Lambda]^16 - 
           102907062651207243083006437470*\[Lambda]^17 - 
           31981004479916169252862671219*\[Lambda]^18 + 
           95583514373668311780139146228*\[Lambda]^19 + 
           81963076382978211196505202275*\[Lambda]^20 - 
           105958540046522435723568583370*\[Lambda]^21 - 
           232130543802057394654273236387*\[Lambda]^22 - 
           128351544683138051044354616944*\[Lambda]^23 + 
           67444320597822549369388258030*\[Lambda]^24 + 
           41063428719982425840934299252*\[Lambda]^25 - 
           70183647622939725211406989742*\[Lambda]^26 - 
           298555953809998839244474543768*\[Lambda]^27 - 
           95532651095062185933916166910*\[Lambda]^28 - 
           313599156284488427703502082220*\[Lambda]^29 - 
           7451715199003720731377722866*\[Lambda]^30 - 
           413645059896555076589577999120*\[Lambda]^31 - 
           7451715199003720731377722866*\[Lambda]^32 - 
           313599156284488427703502082220*\[Lambda]^33 - 
           95532651095062185933916166910*\[Lambda]^34 - 
           298555953809998839244474543768*\[Lambda]^35 - 
           70183647622939725211406989742*\[Lambda]^36 + 
           41063428719982425840934299252*\[Lambda]^37 + 
           67444320597822549369388258030*\[Lambda]^38 - 
           128351544683138051044354616944*\[Lambda]^39 - 
           232130543802057394654273236387*\[Lambda]^40 - 
           105958540046522435723568583370*\[Lambda]^41 + 
           81963076382978211196505202275*\[Lambda]^42 + 
           95583514373668311780139146228*\[Lambda]^43 - 
           31981004479916169252862671219*\[Lambda]^44 - 
           102907062651207243083006437470*\[Lambda]^45 - 
           50856004816006560271154960133*\[Lambda]^46 + 
           22168320721013652632656888040*\[Lambda]^47 + 
           32528962116361012130530507111*\[Lambda]^48 + 
           3130010759324140706352770346*\[Lambda]^49 - 
           13771618470304702528967010703*\[Lambda]^50 - 
           8503529712466892118210949820*\[Lambda]^51 + 
           414207847635424529556023031*\[Lambda]^52 + 
           2604293217286875211133368990*\[Lambda]^53 + 
           954324732995411474555046713*\[Lambda]^54 - 
           230303703157218960535640304*\[Lambda]^55 - 
           292775478511355825190074100*\[Lambda]^56 - 
           76627192474351428374341800*\[Lambda]^57 + 
           13445357315496330124800900*\[Lambda]^58 + 
           14597141738732399729282400*\[Lambda]^59 + 
           4338901714859923621410000*\[Lambda]^60 + 627576641785017124200000*
            \[Lambda]^61 + 37690770750964531200000*\[Lambda]^62)/
          (\[Lambda]^16*(1 + \[Lambda])^30) - 
        ((14956655059906560000 + 237820858619759415000*\[Lambda] + 
           1514961559942986655500*\[Lambda]^2 + 4167629898429991113120*
            \[Lambda]^3 - 1315002140669499852570*\[Lambda]^4 - 
           42184141549799665697820*\[Lambda]^5 - 100701722862315431305680*
            \[Lambda]^6 + 35669509119538373394924*\[Lambda]^7 + 
           601514582286037674450707*\[Lambda]^8 + 874308591181467606000046*
            \[Lambda]^9 - 1102236462144933358707638*\[Lambda]^10 - 
           4860490166895243799111810*\[Lambda]^11 - 3187895965600936820558004*
            \[Lambda]^12 + 9713905945958115199016010*\[Lambda]^13 + 
           19197359543650940811222974*\[Lambda]^14 - 
           2187178012629474995841158*\[Lambda]^15 - 
           43235922696547658627359346*\[Lambda]^16 - 
           37260429621708496835348470*\[Lambda]^17 + 
           43516127916628429375211910*\[Lambda]^18 + 
           100507303302102631628879850*\[Lambda]^19 + 
           22735335090231915860833928*\[Lambda]^20 - 
           111518229228058165755818906*\[Lambda]^21 - 
           100488297534597095242121542*\[Lambda]^22 + 
           81433095672925332187354278*\[Lambda]^23 + 
           199382431026202882860254237*\[Lambda]^24 + 
           171575326772876950131265184*\[Lambda]^25 + 
           80328754211736596472916524*\[Lambda]^26 + 
           430589490549222513344458136*\[Lambda]^27 + 
           734585842105774410694208070*\[Lambda]^28 + 
           1643966495028610526989747148*\[Lambda]^29 + 
           1654081691321318803887203664*\[Lambda]^30 + 
           2568414508716823597264022468*\[Lambda]^31 + 
           2016469214585149490593728132*\[Lambda]^32 + 
           2568414508716823597264022468*\[Lambda]^33 + 
           1654081691321318803887203664*\[Lambda]^34 + 
           1643966495028610526989747148*\[Lambda]^35 + 
           734585842105774410694208070*\[Lambda]^36 + 
           430589490549222513344458136*\[Lambda]^37 + 
           80328754211736596472916524*\[Lambda]^38 + 
           171575326772876950131265184*\[Lambda]^39 + 
           199382431026202882860254237*\[Lambda]^40 + 
           81433095672925332187354278*\[Lambda]^41 - 
           100488297534597095242121542*\[Lambda]^42 - 
           111518229228058165755818906*\[Lambda]^43 + 
           22735335090231915860833928*\[Lambda]^44 + 
           100507303302102631628879850*\[Lambda]^45 + 
           43516127916628429375211910*\[Lambda]^46 - 
           37260429621708496835348470*\[Lambda]^47 - 
           43235922696547658627359346*\[Lambda]^48 - 
           2187178012629474995841158*\[Lambda]^49 + 
           19197359543650940811222974*\[Lambda]^50 + 
           9713905945958115199016010*\[Lambda]^51 - 3187895965600936820558004*
            \[Lambda]^52 - 4860490166895243799111810*\[Lambda]^53 - 
           1102236462144933358707638*\[Lambda]^54 + 874308591181467606000046*
            \[Lambda]^55 + 601514582286037674450707*\[Lambda]^56 + 
           35669509119538373394924*\[Lambda]^57 - 100701722862315431305680*
            \[Lambda]^58 - 42184141549799665697820*\[Lambda]^59 - 
           1315002140669499852570*\[Lambda]^60 + 4167629898429991113120*
            \[Lambda]^61 + 1514961559942986655500*\[Lambda]^62 + 
           237820858619759415000*\[Lambda]^63 + 14956655059906560000*
            \[Lambda]^64)*H[{0}, x])/(598968366220224000*(-1 + \[Lambda])*
          \[Lambda]^16*(1 + \[Lambda])^31) + 
        ((17805541737984000 + 274217298916435875*\[Lambda] + 
           1696092920037215700*\[Lambda]^2 + 4598638644058201743*
            \[Lambda]^3 - 586587113894928432*\[Lambda]^4 - 
           39295832944180654677*\[Lambda]^5 - 92047212294141817020*
            \[Lambda]^6 + 28143211804510442487*\[Lambda]^7 + 
           491013568317271056000*\[Lambda]^8 + 662181667725220839869*
            \[Lambda]^9 - 899444493451350585612*\[Lambda]^10 - 
           3529540264781344213135*\[Lambda]^11 - 2063467340024456734720*
            \[Lambda]^12 + 6293736016500886950533*\[Lambda]^13 + 
           10650884977240344200852*\[Lambda]^14 - 4200178881933412233223*
            \[Lambda]^15 - 26643336005792410919008*\[Lambda]^16 - 
           19175107498091037159861*\[Lambda]^17 + 22565435297651908554604*
            \[Lambda]^18 + 40392683065856844467615*\[Lambda]^19 - 
           7095680617826152659616*\[Lambda]^20 - 63526457434718097392925*
            \[Lambda]^21 - 45887695038374943373652*\[Lambda]^22 + 
           22015357364552095489911*\[Lambda]^23 + 34709128767367489245440*
            \[Lambda]^24 - 43416100461374823945195*\[Lambda]^25 - 
           147732245761028647386212*\[Lambda]^26 - 237821722860481963735615*
            \[Lambda]^27 - 364163795801027899207216*\[Lambda]^28 - 
           572774931872229770094707*\[Lambda]^29 - 823558893491195156550484*
            \[Lambda]^30 - 1021093728238191964454695*\[Lambda]^31 - 
           1093487192486884103837248*\[Lambda]^32 - 1021093728238191964454695*
            \[Lambda]^33 - 823558893491195156550484*\[Lambda]^34 - 
           572774931872229770094707*\[Lambda]^35 - 364163795801027899207216*
            \[Lambda]^36 - 237821722860481963735615*\[Lambda]^37 - 
           147732245761028647386212*\[Lambda]^38 - 43416100461374823945195*
            \[Lambda]^39 + 34709128767367489245440*\[Lambda]^40 + 
           22015357364552095489911*\[Lambda]^41 - 45887695038374943373652*
            \[Lambda]^42 - 63526457434718097392925*\[Lambda]^43 - 
           7095680617826152659616*\[Lambda]^44 + 40392683065856844467615*
            \[Lambda]^45 + 22565435297651908554604*\[Lambda]^46 - 
           19175107498091037159861*\[Lambda]^47 - 26643336005792410919008*
            \[Lambda]^48 - 4200178881933412233223*\[Lambda]^49 + 
           10650884977240344200852*\[Lambda]^50 + 6293736016500886950533*
            \[Lambda]^51 - 2063467340024456734720*\[Lambda]^52 - 
           3529540264781344213135*\[Lambda]^53 - 899444493451350585612*
            \[Lambda]^54 + 662181667725220839869*\[Lambda]^55 + 
           491013568317271056000*\[Lambda]^56 + 28143211804510442487*
            \[Lambda]^57 - 92047212294141817020*\[Lambda]^58 - 
           39295832944180654677*\[Lambda]^59 - 586587113894928432*
            \[Lambda]^60 + 4598638644058201743*\[Lambda]^61 + 
           1696092920037215700*\[Lambda]^62 + 274217298916435875*
            \[Lambda]^63 + 17805541737984000*\[Lambda]^64)*H[{-1, 0}, x])/
         (356528789416800*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^29) - 
        ((839259528122015 + 9598649513383402*\[Lambda] + 367263546871065251*
            \[Lambda]^2 - 2096782215768320936*\[Lambda]^3 - 
           10812293800166283928*\[Lambda]^4 - 444896622536781913624*
            \[Lambda]^5 - 2127790848657652657512*\[Lambda]^6 - 
           16240822274197189555464*\[Lambda]^7 - 53687242257074534728458*
            \[Lambda]^8 - 230131803804080887995596*\[Lambda]^9 - 
           565859692340489827605138*\[Lambda]^10 - 1656953175534727117136616*
            \[Lambda]^11 - 3156853168083097124086904*\[Lambda]^12 - 
           6733537657298104384374456*\[Lambda]^13 - 9998545726239968861251976*
            \[Lambda]^14 - 15971852122099419007590984*\[Lambda]^15 - 
           18642037206091792938680561*\[Lambda]^16 - 
           23056121294544771669528886*\[Lambda]^17 - 
           21606563389163813205481109*\[Lambda]^18 - 
           20849735090352760787641008*\[Lambda]^19 - 
           15104732328514102407468824*\[Lambda]^20 - 
           10770736854559090750021824*\[Lambda]^21 - 
           6043518962555657473461464*\[Lambda]^22 - 4020005683634556121237104*
            \[Lambda]^23 - 2440019180185968825071628*\[Lambda]^24 - 
           928254202927603516643912*\[Lambda]^25 + 490224771497409881329284*
            \[Lambda]^26 + 622424494677004893456720*\[Lambda]^27 - 
           290011854475864643874840*\[Lambda]^28 - 829319130634066988861632*
            \[Lambda]^29 - 311031557596549714268440*\[Lambda]^30 + 
           416047612765370296222096*\[Lambda]^31 + 429031580927583558009437*
            \[Lambda]^32 - 54105911137061543115170*\[Lambda]^33 - 
           300171855602712774928327*\[Lambda]^34 - 136703095387909657655400*
            \[Lambda]^35 + 74274198052132601553168*\[Lambda]^36 + 
           93590646099768471341400*\[Lambda]^37 + 9910525966888361437344*
            \[Lambda]^38 - 32813774320064573690184*\[Lambda]^39 - 
           19015798800369293816538*\[Lambda]^40 + 1382038892052636078516*
            \[Lambda]^41 + 5602797185676681721758*\[Lambda]^42 + 
           1879434734785644536280*\[Lambda]^43 - 478130031600124609296*
            \[Lambda]^44 - 544596745171970236680*\[Lambda]^45 - 
           132406230932884136448*\[Lambda]^46 + 24133350103951857912*
            \[Lambda]^47 + 23865640201969995429*\[Lambda]^48 + 
           6733582553610262350*\[Lambda]^49 + 929485147177211625*
            \[Lambda]^50 + 53416625213952000*\[Lambda]^51)*H[{0, 0}, x])/
         (713057578833600*(-1 + \[Lambda])^2*(1 + \[Lambda])^32) - 
        ((17805541737984000 + 274217298916435875*\[Lambda] + 
           1696092920037215700*\[Lambda]^2 + 4598638644058201743*
            \[Lambda]^3 - 586587113894928432*\[Lambda]^4 - 
           39295832944180654677*\[Lambda]^5 - 92047212294141817020*
            \[Lambda]^6 + 28143211804510442487*\[Lambda]^7 + 
           491013568317271056000*\[Lambda]^8 + 662181667725220839869*
            \[Lambda]^9 - 899444493451350585612*\[Lambda]^10 - 
           3529540264781344213135*\[Lambda]^11 - 2063467340024456734720*
            \[Lambda]^12 + 6293736016500886950533*\[Lambda]^13 + 
           10650884977240344200852*\[Lambda]^14 - 4200178881933412233223*
            \[Lambda]^15 - 26643336005792410919008*\[Lambda]^16 - 
           19175107498091037159861*\[Lambda]^17 + 22565435297651908554604*
            \[Lambda]^18 + 40392683065856844467615*\[Lambda]^19 - 
           7095680617826152659616*\[Lambda]^20 - 63526457434718097392925*
            \[Lambda]^21 - 45887695038374943373652*\[Lambda]^22 + 
           22015357364552095489911*\[Lambda]^23 + 34709128767367489245440*
            \[Lambda]^24 - 43416100461374823945195*\[Lambda]^25 - 
           147732245761028647386212*\[Lambda]^26 - 237821722860481963735615*
            \[Lambda]^27 - 364163795801027899207216*\[Lambda]^28 - 
           572774931872229770094707*\[Lambda]^29 - 823558893491195156550484*
            \[Lambda]^30 - 1021093728238191964454695*\[Lambda]^31 - 
           1093487192486884103837248*\[Lambda]^32 - 1021093728238191964454695*
            \[Lambda]^33 - 823558893491195156550484*\[Lambda]^34 - 
           572774931872229770094707*\[Lambda]^35 - 364163795801027899207216*
            \[Lambda]^36 - 237821722860481963735615*\[Lambda]^37 - 
           147732245761028647386212*\[Lambda]^38 - 43416100461374823945195*
            \[Lambda]^39 + 34709128767367489245440*\[Lambda]^40 + 
           22015357364552095489911*\[Lambda]^41 - 45887695038374943373652*
            \[Lambda]^42 - 63526457434718097392925*\[Lambda]^43 - 
           7095680617826152659616*\[Lambda]^44 + 40392683065856844467615*
            \[Lambda]^45 + 22565435297651908554604*\[Lambda]^46 - 
           19175107498091037159861*\[Lambda]^47 - 26643336005792410919008*
            \[Lambda]^48 - 4200178881933412233223*\[Lambda]^49 + 
           10650884977240344200852*\[Lambda]^50 + 6293736016500886950533*
            \[Lambda]^51 - 2063467340024456734720*\[Lambda]^52 - 
           3529540264781344213135*\[Lambda]^53 - 899444493451350585612*
            \[Lambda]^54 + 662181667725220839869*\[Lambda]^55 + 
           491013568317271056000*\[Lambda]^56 + 28143211804510442487*
            \[Lambda]^57 - 92047212294141817020*\[Lambda]^58 - 
           39295832944180654677*\[Lambda]^59 - 586587113894928432*
            \[Lambda]^60 + 4598638644058201743*\[Lambda]^61 + 
           1696092920037215700*\[Lambda]^62 + 274217298916435875*
            \[Lambda]^63 + 17805541737984000*\[Lambda]^64)*H[{1, 0}, x])/
         (713057578833600*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^29) - 
        (10*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{-1, 0, 0}, x])/
         (323*(-1 + \[Lambda])^2) + (10*(57 + 1166*\[Lambda] + 
           57*\[Lambda]^2)*H[{0, -1, 0}, x])/(323*(-1 + \[Lambda])^2) - 
        (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*H[{0, 1, 0}, x])/
         (323*(-1 + \[Lambda])^2) + (5*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*
          H[{1, 0, 0}, x])/(323*(-1 + \[Lambda])^2) + 
        (15*(57 + 1166*\[Lambda] + 57*\[Lambda]^2)*Zeta[3])/
         (646*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-2225628689*nl*TF)/2618916300 + 
    2*nh*TF*(-1/5237832600*(2225628689 + 47578569767*\[Lambda] + 
         1102993547244*\[Lambda]^2 + 9564954870670*\[Lambda]^3 + 
         91442167618669*\[Lambda]^4 + 474760805828622*\[Lambda]^5 + 
         2682477357987053*\[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 
         36597502526051853*\[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
         266516420889305581*\[Lambda]^10 + 529754382351990606*\[Lambda]^11 + 
         1121234519711223821*\[Lambda]^12 + 1737155103205322702*
          \[Lambda]^13 + 2857275277424332941*\[Lambda]^14 + 
         3495654397774363726*\[Lambda]^15 + 4532629488169956349*
          \[Lambda]^16 + 4403970149101347726*\[Lambda]^17 + 
         4532629488169956349*\[Lambda]^18 + 3495654397774363726*
          \[Lambda]^19 + 2857275277424332941*\[Lambda]^20 + 
         1737155103205322702*\[Lambda]^21 + 1121234519711223821*
          \[Lambda]^22 + 529754382351990606*\[Lambda]^23 + 
         266516420889305581*\[Lambda]^24 + 95485277730327022*\[Lambda]^25 + 
         36597502526051853*\[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
         2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
         91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
         1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
         2225628689*\[Lambda]^34)/(1 + \[Lambda])^34 + 
      (2*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 326281*\[Lambda]^3 + 
         3616835*\[Lambda]^4 + 20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
         522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
         6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
         43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
         172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
         427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
         667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
         667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
         427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
         172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
         43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
         6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
         522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
         20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 326281*\[Lambda]^33 + 
         33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 43*\[Lambda]^36)*H[{0}, x])/
       (855*(-1 + \[Lambda])*(1 + \[Lambda])^35)) - 
    (172*nl*TF*Log[Q^2/\[Mu]^2])/855) + 
  a^2*fl02*(((-111807468249091*CF*nl*TF)/11454233348250 + 
      CA*((-84044752869187147*nl*TF)/11356490557011600 + 
        2*nh*TF*((-9556021*(2225628689 + 47578569767*\[Lambda] + 
             1102993547244*\[Lambda]^2 + 9564954870670*\[Lambda]^3 + 
             91442167618669*\[Lambda]^4 + 474760805828622*\[Lambda]^5 + 
             2682477357987053*\[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 
             36597502526051853*\[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
             266516420889305581*\[Lambda]^10 + 529754382351990606*
              \[Lambda]^11 + 1121234519711223821*\[Lambda]^12 + 
             1737155103205322702*\[Lambda]^13 + 2857275277424332941*
              \[Lambda]^14 + 3495654397774363726*\[Lambda]^15 + 
             4532629488169956349*\[Lambda]^16 + 4403970149101347726*
              \[Lambda]^17 + 4532629488169956349*\[Lambda]^18 + 
             3495654397774363726*\[Lambda]^19 + 2857275277424332941*
              \[Lambda]^20 + 1737155103205322702*\[Lambda]^21 + 
             1121234519711223821*\[Lambda]^22 + 529754382351990606*
              \[Lambda]^23 + 266516420889305581*\[Lambda]^24 + 
             95485277730327022*\[Lambda]^25 + 36597502526051853*
              \[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
             2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
             91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
             1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
             2225628689*\[Lambda]^34))/(3586260175898400*(1 + \[Lambda])^
             34) + (9556021*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 
             326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
             20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
             522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
             6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
             43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
             172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
             427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
             667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
             667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
             427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
             172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
             43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
             6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
             522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
             20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
             326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
             43*\[Lambda]^36)*H[{0}, x])/(292702410*(-1 + \[Lambda])*
            (1 + \[Lambda])^35))))*Log[Q^2/\[Mu]^2] + 
    ((-410908903*CA*nl*TF)/292702410 - (27464117071*CF*nl*TF)/24879704850)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-36474176610357523846019881/9330728856644316401280000 - 
        (34*Zeta[3])/57) + 2*nh*TF*(-1/233759312408562874053120000*
         (749742986278753228797235200 + 13951167661591728119372620800*
            \[Lambda] + 110034884004538686869349273600*\[Lambda]^2 + 
           443651387853874014794083104000*\[Lambda]^3 + 
           689451216926795620505558558208*\[Lambda]^4 - 
           1729254063222474133723160694912*\[Lambda]^5 - 
           10619033204305733290108438965552*\[Lambda]^6 - 
           16071442523010264921185390207472*\[Lambda]^7 + 
           23656176643284470556550643544180*\[Lambda]^8 + 
           126065127873186947358138439021808*\[Lambda]^9 + 
           121449088037647020678768710829860*\[Lambda]^10 - 
           302161112318981898430013323737980*\[Lambda]^11 - 
           920323458873783877093486978442627*\[Lambda]^12 - 
           443700325903077395603556821571284*\[Lambda]^13 + 
           1818176479670609868757694151994017*\[Lambda]^14 + 
           2951618652673526082432294326445800*\[Lambda]^15 - 
           1640083943155577902099480562532619*\[Lambda]^16 - 
           9438955010984574111662125890400868*\[Lambda]^17 - 
           8702984128703109438689508198296295*\[Lambda]^18 + 
           4723960773936958603821513440279160*\[Lambda]^19 + 
           12259696742516263556630081479836681*\[Lambda]^20 - 
           7030925061639247159762552668174084*\[Lambda]^21 - 
           39212796988756412086490380727319195*\[Lambda]^22 - 
           45558278245019298140072223094820120*\[Lambda]^23 - 
           20693605052335830583397302222123335*\[Lambda]^24 - 
           10630310512672495118206642514567892*\[Lambda]^25 - 
           41324396548868697676672943307612747*\[Lambda]^26 - 
           82087363155162328800506423388186980*\[Lambda]^27 - 
           36388897151064788323831583289915926*\[Lambda]^28 + 
           54633186903534261209136453776270584*\[Lambda]^29 + 
           311729874467597376910164032564485874*\[Lambda]^30 + 
           467431559831108481939033892021800032*\[Lambda]^31 + 
           961290438982324490074244930590037718*\[Lambda]^32 + 
           1093028855481122924697730147502229544*\[Lambda]^33 + 
           1663461718030524743260145058293259358*\[Lambda]^34 + 
           1461279565301167425966699016900091728*\[Lambda]^35 + 
           1663461718030524743260145058293259358*\[Lambda]^36 + 
           1093028855481122924697730147502229544*\[Lambda]^37 + 
           961290438982324490074244930590037718*\[Lambda]^38 + 
           467431559831108481939033892021800032*\[Lambda]^39 + 
           311729874467597376910164032564485874*\[Lambda]^40 + 
           54633186903534261209136453776270584*\[Lambda]^41 - 
           36388897151064788323831583289915926*\[Lambda]^42 - 
           82087363155162328800506423388186980*\[Lambda]^43 - 
           41324396548868697676672943307612747*\[Lambda]^44 - 
           10630310512672495118206642514567892*\[Lambda]^45 - 
           20693605052335830583397302222123335*\[Lambda]^46 - 
           45558278245019298140072223094820120*\[Lambda]^47 - 
           39212796988756412086490380727319195*\[Lambda]^48 - 
           7030925061639247159762552668174084*\[Lambda]^49 + 
           12259696742516263556630081479836681*\[Lambda]^50 + 
           4723960773936958603821513440279160*\[Lambda]^51 - 
           8702984128703109438689508198296295*\[Lambda]^52 - 
           9438955010984574111662125890400868*\[Lambda]^53 - 
           1640083943155577902099480562532619*\[Lambda]^54 + 
           2951618652673526082432294326445800*\[Lambda]^55 + 
           1818176479670609868757694151994017*\[Lambda]^56 - 
           443700325903077395603556821571284*\[Lambda]^57 - 
           920323458873783877093486978442627*\[Lambda]^58 - 
           302161112318981898430013323737980*\[Lambda]^59 + 
           121449088037647020678768710829860*\[Lambda]^60 + 
           126065127873186947358138439021808*\[Lambda]^61 + 
           23656176643284470556550643544180*\[Lambda]^62 - 
           16071442523010264921185390207472*\[Lambda]^63 - 
           10619033204305733290108438965552*\[Lambda]^64 - 
           1729254063222474133723160694912*\[Lambda]^65 + 
           689451216926795620505558558208*\[Lambda]^66 + 
           443651387853874014794083104000*\[Lambda]^67 + 
           110034884004538686869349273600*\[Lambda]^68 + 
           13951167661591728119372620800*\[Lambda]^69 + 
           749742986278753228797235200*\[Lambda]^70)/(\[Lambda]^18*
           (1 + \[Lambda])^34) - ((2080538867462407672320 + 
           37154124824849215223040*\[Lambda] + 273522711718255989749760*
            \[Lambda]^2 + 950267786640435251788800*\[Lambda]^3 + 
           580914648551667085559904*\[Lambda]^4 - 7884842345369005663983336*
            \[Lambda]^5 - 28460998042039481930351340*\[Lambda]^6 - 
           16228860596043477735830400*\[Lambda]^7 + 
           138193996742515869404931066*\[Lambda]^8 + 
           360547438454855033288233432*\[Lambda]^9 - 
           9646091897210808101458508*\[Lambda]^10 - 
           1551862791683041106179369004*\[Lambda]^11 - 
           2379123737659098979868926091*\[Lambda]^12 + 
           1762745017823011001535865416*\[Lambda]^13 + 
           9322277831818393820651157328*\[Lambda]^14 + 
           6121241020978753176440743628*\[Lambda]^15 - 
           17107671163553044065242225090*\[Lambda]^16 - 
           33434799919893211178274750452*\[Lambda]^17 + 
           1120732012627699727765356208*\[Lambda]^18 + 
           65102838948158811497529724012*\[Lambda]^19 + 
           56560321585952309367883267914*\[Lambda]^20 - 
           59465455292219167956885980684*\[Lambda]^21 - 
           135748693123989018751339814576*\[Lambda]^22 - 
           19061945714349039691726372268*\[Lambda]^23 + 
           174614045851141265201022887858*\[Lambda]^24 + 
           168482919335097549748851534964*\[Lambda]^25 - 
           85676173340563980324598682736*\[Lambda]^26 - 
           287229345932219389741390227480*\[Lambda]^27 - 
           513153317780703831902204001429*\[Lambda]^28 - 
           904147568646172679269714331268*\[Lambda]^29 - 
           2988131032709420770921533693716*\[Lambda]^30 - 
           5492736158649151424039288273816*\[Lambda]^31 - 
           11699772726438717335909774469418*\[Lambda]^32 - 
           15896046031627406040958173118432*\[Lambda]^33 - 
           25668395496441594627994980745140*\[Lambda]^34 - 
           28039440893872087820751093250392*\[Lambda]^35 - 
           35718707065629879685700769518068*\[Lambda]^36 - 
           31179475872358193259258501890392*\[Lambda]^37 - 
           31460071810993861229356318864820*\[Lambda]^38 - 
           21975153749976506169908516245472*\[Lambda]^39 - 
           17701241593771284910871701944618*\[Lambda]^40 - 
           9666703736542645678400950061976*\[Lambda]^41 - 
           5942879668439961410834460644116*\[Lambda]^42 - 
           2405409851718677647283854475908*\[Lambda]^43 - 
           1307979835785688310342317148309*\[Lambda]^44 - 
           584319733685633782184328979480*\[Lambda]^45 - 
           202919945859513991396849690736*\[Lambda]^46 + 
           137123265314907179900121422964*\[Lambda]^47 + 
           165656873065841543390177335218*\[Lambda]^48 - 
           20670121331385907110758518188*\[Lambda]^49 - 
           136060994398185134738640682576*\[Lambda]^50 - 
           59498356730341968799433715564*\[Lambda]^51 + 
           56556516246495839060156875114*\[Lambda]^52 + 
           65102674469701759022957095692*\[Lambda]^53 + 
           1120724318660131321732330768*\[Lambda]^54 - 
           33434799919893211178274750452*\[Lambda]^55 - 
           17107671163553044065242225090*\[Lambda]^56 + 
           6121241020978753176440743628*\[Lambda]^57 + 
           9322277831818393820651157328*\[Lambda]^58 + 
           1762745017823011001535865416*\[Lambda]^59 - 
           2379123737659098979868926091*\[Lambda]^60 - 
           1551862791683041106179369004*\[Lambda]^61 - 
           9646091897210808101458508*\[Lambda]^62 + 
           360547438454855033288233432*\[Lambda]^63 + 
           138193996742515869404931066*\[Lambda]^64 - 
           16228860596043477735830400*\[Lambda]^65 - 
           28460998042039481930351340*\[Lambda]^66 - 
           7884842345369005663983336*\[Lambda]^67 + 580914648551667085559904*
            \[Lambda]^68 + 950267786640435251788800*\[Lambda]^69 + 
           273522711718255989749760*\[Lambda]^70 + 37154124824849215223040*
            \[Lambda]^71 + 2080538867462407672320*\[Lambda]^72)*H[{0}, x])/
         (648682740616502592000*(-1 + \[Lambda])*\[Lambda]^18*
          (1 + \[Lambda])^35) + (9556021*(2225628689 + 47578569767*
            \[Lambda] + 1102993547244*\[Lambda]^2 + 9564954870670*
            \[Lambda]^3 + 91442167618669*\[Lambda]^4 + 474760805828622*
            \[Lambda]^5 + 2682477357987053*\[Lambda]^6 + 9546146283335822*
            \[Lambda]^7 + 36597502526051853*\[Lambda]^8 + 95485277730327022*
            \[Lambda]^9 + 266516420889305581*\[Lambda]^10 + 
           529754382351990606*\[Lambda]^11 + 1121234519711223821*
            \[Lambda]^12 + 1737155103205322702*\[Lambda]^13 + 
           2857275277424332941*\[Lambda]^14 + 3495654397774363726*
            \[Lambda]^15 + 4532629488169956349*\[Lambda]^16 + 
           4403970149101347726*\[Lambda]^17 + 4532629488169956349*
            \[Lambda]^18 + 3495654397774363726*\[Lambda]^19 + 
           2857275277424332941*\[Lambda]^20 + 1737155103205322702*
            \[Lambda]^21 + 1121234519711223821*\[Lambda]^22 + 
           529754382351990606*\[Lambda]^23 + 266516420889305581*
            \[Lambda]^24 + 95485277730327022*\[Lambda]^25 + 
           36597502526051853*\[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
           2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
           91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
           1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
           2225628689*\[Lambda]^34)*H[{1}, x])/(1793130087949200*
          (1 + \[Lambda])^34) + ((43453192720601664 + 841164016834645504*
            \[Lambda] + 6959933133907673920*\[Lambda]^2 + 
           30038964301578952720*\[Lambda]^3 + 55493371427421483556*
            \[Lambda]^4 - 86378734295272506087*\[Lambda]^5 - 
           720937798914022293032*\[Lambda]^6 - 1352574090005499687964*
            \[Lambda]^7 + 1036161795892592270044*\[Lambda]^8 + 
           9037888618997857875760*\[Lambda]^9 + 12099361440837167939172*
            \[Lambda]^10 - 16556089154088503292708*\[Lambda]^11 - 
           72588639196885680758416*\[Lambda]^12 - 58815271263392987210616*
            \[Lambda]^13 + 119757244051069801549576*\[Lambda]^14 + 
           281058141073552125297252*\[Lambda]^15 - 12321082322706604227732*
            \[Lambda]^16 - 739015516946505652408380*\[Lambda]^17 - 
           918440121998719407949036*\[Lambda]^18 + 208865576430174084847244*
            \[Lambda]^19 + 1354226786274544593295076*\[Lambda]^20 + 
           166071243814148853558640*\[Lambda]^21 - 2986594785641038965215988*
            \[Lambda]^22 - 4319433919703656779655564*\[Lambda]^23 - 
           1914574629105382819850132*\[Lambda]^24 + 355850206771876142982876*
            \[Lambda]^25 - 2254766496583551226394668*\[Lambda]^26 - 
           8393788918409981250850532*\[Lambda]^27 - 
           11376149314976726382719848*\[Lambda]^28 - 
           11191234367070113259847944*\[Lambda]^29 - 
           6981142774897427932686352*\[Lambda]^30 - 
           12927914174814777325267164*\[Lambda]^31 - 
           2901050629404504700388132*\[Lambda]^32 - 
           14615270695049153756164944*\[Lambda]^33 + 
           21360656405012690767049508*\[Lambda]^34 - 
           2604269512115664454993908*\[Lambda]^35 + 
           48033870212507247081669140*\[Lambda]^36 + 
           2997219836961456281545070*\[Lambda]^37 + 
           48033870212507247081669140*\[Lambda]^38 - 
           2604269512115664454993908*\[Lambda]^39 + 
           21360656405012690767049508*\[Lambda]^40 - 
           14615270695049153756164944*\[Lambda]^41 - 
           2901050629404504700388132*\[Lambda]^42 - 
           12927914174814777325267164*\[Lambda]^43 - 
           6981142774897427932686352*\[Lambda]^44 - 
           11191234367070113259847944*\[Lambda]^45 - 
           11376149314976726382719848*\[Lambda]^46 - 
           8393788918409981250850532*\[Lambda]^47 - 2254766496583551226394668*
            \[Lambda]^48 + 355850206771876142982876*\[Lambda]^49 - 
           1914574629105382819850132*\[Lambda]^50 - 4319433919703656779655564*
            \[Lambda]^51 - 2986594785641038965215988*\[Lambda]^52 + 
           166071243814148853558640*\[Lambda]^53 + 1354226786274544593295076*
            \[Lambda]^54 + 208865576430174084847244*\[Lambda]^55 - 
           918440121998719407949036*\[Lambda]^56 - 739015516946505652408380*
            \[Lambda]^57 - 12321082322706604227732*\[Lambda]^58 + 
           281058141073552125297252*\[Lambda]^59 + 119757244051069801549576*
            \[Lambda]^60 - 58815271263392987210616*\[Lambda]^61 - 
           72588639196885680758416*\[Lambda]^62 - 16556089154088503292708*
            \[Lambda]^63 + 12099361440837167939172*\[Lambda]^64 + 
           9037888618997857875760*\[Lambda]^65 + 1036161795892592270044*
            \[Lambda]^66 - 1352574090005499687964*\[Lambda]^67 - 
           720937798914022293032*\[Lambda]^68 - 86378734295272506087*
            \[Lambda]^69 + 55493371427421483556*\[Lambda]^70 + 
           30038964301578952720*\[Lambda]^71 + 6959933133907673920*
            \[Lambda]^72 + 841164016834645504*\[Lambda]^73 + 
           43453192720601664*\[Lambda]^74)*H[{-1, 0}, x])/
         (6774046998919200*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) - ((-19019428102394720 - 532063143111425704*
            \[Lambda] - 12223450986057812891*\[Lambda]^2 - 
           119328048468507718396*\[Lambda]^3 - 1184340015418819232145*
            \[Lambda]^4 - 5660779696758808116544*\[Lambda]^5 - 
           33867864126852647304780*\[Lambda]^6 - 79076193241863643291672*
            \[Lambda]^7 - 322996043910298733698284*\[Lambda]^8 + 
           72471239940869217371756*\[Lambda]^9 + 246239550188956468814564*
            \[Lambda]^10 + 10031347221543857122524440*\[Lambda]^11 + 
           23239044713338224726770948*\[Lambda]^12 + 
           91846026612794454997487172*\[Lambda]^13 + 
           167059068189261097973172680*\[Lambda]^14 + 
           404146739456523415611730248*\[Lambda]^15 + 
           587041567943248681569401264*\[Lambda]^16 + 
           1020951607803946446564271644*\[Lambda]^17 + 
           1188984276020410387006961727*\[Lambda]^18 + 
           1570735716756009317324300644*\[Lambda]^19 + 
           1476051283023231076968663141*\[Lambda]^20 + 
           1525938389171918069591839980*\[Lambda]^21 + 
           1155296848734790825353124292*\[Lambda]^22 + 
           926483876369877961705901088*\[Lambda]^23 + 
           540626277518663968417260140*\[Lambda]^24 + 
           333545144452346610370434312*\[Lambda]^25 + 
           162216914414599841300991368*\[Lambda]^26 + 
           88388108778749341303693088*\[Lambda]^27 + 
           22911529162158720168701048*\[Lambda]^28 - 
           16900774482941527930323784*\[Lambda]^29 - 
           22862210818004573028242988*\[Lambda]^30 - 212961429187013912842720*
            \[Lambda]^31 + 14220969394097293067565420*\[Lambda]^32 + 
           3246767849473249577105504*\[Lambda]^33 - 
           13451359354784200092641157*\[Lambda]^34 - 
           13022008768903465709019268*\[Lambda]^35 - 128336690999481898457583*
            \[Lambda]^36 + 6818002190238911925203272*\[Lambda]^37 + 
           2843643337188323518951032*\[Lambda]^38 - 2718357119028038411163912*
            \[Lambda]^39 - 3060220974060173333116896*\[Lambda]^40 - 
           396234979121329217331924*\[Lambda]^41 + 1019620237010835337523604*
            \[Lambda]^42 + 577037649743866446923976*\[Lambda]^43 - 
           126777546327913451753724*\[Lambda]^44 - 254064001913168546092764*
            \[Lambda]^45 - 76781933319259083505404*\[Lambda]^46 + 
           33189598934833727007384*\[Lambda]^47 + 31171388127010072691172*
            \[Lambda]^48 + 5271298784419843689228*\[Lambda]^49 - 
           3798586067130681545631*\[Lambda]^50 - 2329293511024331329764*
            \[Lambda]^51 - 349253095790554376421*\[Lambda]^52 + 
           145600314880541428908*\[Lambda]^53 + 87593400854232921648*
            \[Lambda]^54 + 20749439823561216768*\[Lambda]^55 + 
           2523492050503936512*\[Lambda]^56 + 130359578161804992*
            \[Lambda]^57)*H[{0, 0}, x])/(13548093997838400*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^36) - (9556021*(43 + 1129*\[Lambda] + 
           33125*\[Lambda]^2 + 326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
           20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
           522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
           6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
           43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
           172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
           427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
           667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
           667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
           427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
           172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
           43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
           6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
           522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
           20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
           326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
           43*\[Lambda]^36)*H[{0, 1}, x])/(146351205*(-1 + \[Lambda])*
          (1 + \[Lambda])^35) - ((43453192720601664 + 841164016834645504*
            \[Lambda] + 6959933133907673920*\[Lambda]^2 + 
           30038964301578952720*\[Lambda]^3 + 55493371427421483556*
            \[Lambda]^4 - 86378734295272506087*\[Lambda]^5 - 
           720937798914022293032*\[Lambda]^6 - 1352574090005499687964*
            \[Lambda]^7 + 1036161795892592270044*\[Lambda]^8 + 
           9037888618997857875760*\[Lambda]^9 + 12099361440837167939172*
            \[Lambda]^10 - 16556089154088503292708*\[Lambda]^11 - 
           72588639196885680758416*\[Lambda]^12 - 58815271263392987210616*
            \[Lambda]^13 + 119757244051069801549576*\[Lambda]^14 + 
           281058141073552125297252*\[Lambda]^15 - 12321082322706604227732*
            \[Lambda]^16 - 739015516946505652408380*\[Lambda]^17 - 
           918440121998719407949036*\[Lambda]^18 + 208865614469030289636684*
            \[Lambda]^19 + 1354227785015676109743396*\[Lambda]^20 + 
           166100547002794984958640*\[Lambda]^21 - 2986306149454030711651508*
            \[Lambda]^22 - 4316234378622692835138764*\[Lambda]^23 - 
           1896101913136854591723412*\[Lambda]^24 + 473542187251613560977116*
            \[Lambda]^25 - 1792948597370345523226668*\[Lambda]^26 - 
           6421245637204594889378532*\[Lambda]^27 - 5718880049614956518911848*
            \[Lambda]^28 + 6310121893110352965063416*\[Lambda]^29 + 
           31261997458948136346655728*\[Lambda]^30 + 
           76667396647613493284883236*\[Lambda]^31 + 
           150071510305977752416980188*\[Lambda]^32 + 
           264294679572432116722375856*\[Lambda]^33 + 
           399109225245446427730346788*\[Lambda]^34 + 
           542416819376736443963651852*\[Lambda]^35 + 
           638266009025684961086821140*\[Lambda]^36 + 
           683149578203608228576233070*\[Lambda]^37 + 
           638266009025684961086821140*\[Lambda]^38 + 
           542416819376736443963651852*\[Lambda]^39 + 
           399109225245446427730346788*\[Lambda]^40 + 
           264294679572432116722375856*\[Lambda]^41 + 
           150071510305977752416980188*\[Lambda]^42 + 
           76667396647613493284883236*\[Lambda]^43 + 
           31261997458948136346655728*\[Lambda]^44 + 
           6310121893110352965063416*\[Lambda]^45 - 5718880049614956518911848*
            \[Lambda]^46 - 6421245637204594889378532*\[Lambda]^47 - 
           1792948597370345523226668*\[Lambda]^48 + 473542187251613560977116*
            \[Lambda]^49 - 1896101913136854591723412*\[Lambda]^50 - 
           4316234378622692835138764*\[Lambda]^51 - 2986306149454030711651508*
            \[Lambda]^52 + 166100547002794984958640*\[Lambda]^53 + 
           1354227785015676109743396*\[Lambda]^54 + 208865614469030289636684*
            \[Lambda]^55 - 918440121998719407949036*\[Lambda]^56 - 
           739015516946505652408380*\[Lambda]^57 - 12321082322706604227732*
            \[Lambda]^58 + 281058141073552125297252*\[Lambda]^59 + 
           119757244051069801549576*\[Lambda]^60 - 58815271263392987210616*
            \[Lambda]^61 - 72588639196885680758416*\[Lambda]^62 - 
           16556089154088503292708*\[Lambda]^63 + 12099361440837167939172*
            \[Lambda]^64 + 9037888618997857875760*\[Lambda]^65 + 
           1036161795892592270044*\[Lambda]^66 - 1352574090005499687964*
            \[Lambda]^67 - 720937798914022293032*\[Lambda]^68 - 
           86378734295272506087*\[Lambda]^69 + 55493371427421483556*
            \[Lambda]^70 + 30038964301578952720*\[Lambda]^71 + 
           6959933133907673920*\[Lambda]^72 + 841164016834645504*
            \[Lambda]^73 + 43453192720601664*\[Lambda]^74)*H[{1, 0}, x])/
         (13548093997838400*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) + (136*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(5985*(-1 + \[Lambda])^2) - 
        (136*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (5985*(-1 + \[Lambda])^2) + (68*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, 1, 0}, x])/(5985*(-1 + \[Lambda])^2) - 
        (68*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (5985*(-1 + \[Lambda])^2) - (34*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*Zeta[3])/(1995*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-111284319831453734938501/10874975357394308160000 + 
        (68*Zeta[3])/57) + 2*nh*TF*(-1/21508954030968243840000*
         (620911326424425247411200 + 11554393897821547297324800*\[Lambda] + 
           91106020078156194932620800*\[Lambda]^2 + 
           367758283687606943175844800*\[Lambda]^3 + 
           580711941014010580940413248*\[Lambda]^4 - 
           1352087714925799578230776272*\[Lambda]^5 - 
           8478838577193436620138114144*\[Lambda]^6 - 
           12821246653288441157710121124*\[Lambda]^7 + 
           18646970404481822219085012744*\[Lambda]^8 + 
           98384473644543779612131289896*\[Lambda]^9 + 
           90244186198303869105434654944*\[Lambda]^10 - 
           248634230077085404645316941669*\[Lambda]^11 - 
           731266865710472699584475154646*\[Lambda]^12 - 
           346554935245464365069827845082*\[Lambda]^13 + 
           1416489292805646851498017787052*\[Lambda]^14 + 
           2269575364230768417403572254566*\[Lambda]^15 - 
           1284147402073293775065638845364*\[Lambda]^16 - 
           7153364506683592508334696485266*\[Lambda]^17 - 
           6219588398438872345098000643070*\[Lambda]^18 + 
           4660881780483894572630526373762*\[Lambda]^19 + 
           11314519976679795545969905047534*\[Lambda]^20 - 
           1886102231705493471271031756650*\[Lambda]^21 - 
           23806756853824578949380222896512*\[Lambda]^22 - 
           24536215170616924742209381114570*\[Lambda]^23 + 
           128599749741442463232334986664*\[Lambda]^24 + 
           15262947961371763255507427193694*\[Lambda]^25 - 
           3559961732022561048953119908642*\[Lambda]^26 - 
           35407648573828178382497912424347*\[Lambda]^27 - 
           36094929893312236969895241798488*\[Lambda]^28 - 
           22924382536761396630212608785484*\[Lambda]^29 + 
           234371552957372489486409650132*\[Lambda]^30 - 
           43108050977188561332991542690040*\[Lambda]^31 - 
           33200978969675856800087454750108*\[Lambda]^32 - 
           99099060458371915678045328539796*\[Lambda]^33 - 
           31953508993564162125587274225344*\[Lambda]^34 - 
           101356794103195214107416977672836*\[Lambda]^35 - 
           31953508993564162125587274225344*\[Lambda]^36 - 
           99099060458371915678045328539796*\[Lambda]^37 - 
           33200978969675856800087454750108*\[Lambda]^38 - 
           43108050977188561332991542690040*\[Lambda]^39 + 
           234371552957372489486409650132*\[Lambda]^40 - 
           22924382536761396630212608785484*\[Lambda]^41 - 
           36094929893312236969895241798488*\[Lambda]^42 - 
           35407648573828178382497912424347*\[Lambda]^43 - 
           3559961732022561048953119908642*\[Lambda]^44 + 
           15262947961371763255507427193694*\[Lambda]^45 + 
           128599749741442463232334986664*\[Lambda]^46 - 
           24536215170616924742209381114570*\[Lambda]^47 - 
           23806756853824578949380222896512*\[Lambda]^48 - 
           1886102231705493471271031756650*\[Lambda]^49 + 
           11314519976679795545969905047534*\[Lambda]^50 + 
           4660881780483894572630526373762*\[Lambda]^51 - 
           6219588398438872345098000643070*\[Lambda]^52 - 
           7153364506683592508334696485266*\[Lambda]^53 - 
           1284147402073293775065638845364*\[Lambda]^54 + 
           2269575364230768417403572254566*\[Lambda]^55 + 
           1416489292805646851498017787052*\[Lambda]^56 - 
           346554935245464365069827845082*\[Lambda]^57 - 
           731266865710472699584475154646*\[Lambda]^58 - 
           248634230077085404645316941669*\[Lambda]^59 + 
           90244186198303869105434654944*\[Lambda]^60 + 
           98384473644543779612131289896*\[Lambda]^61 + 
           18646970404481822219085012744*\[Lambda]^62 - 
           12821246653288441157710121124*\[Lambda]^63 - 
           8478838577193436620138114144*\[Lambda]^64 - 
           1352087714925799578230776272*\[Lambda]^65 + 
           580711941014010580940413248*\[Lambda]^66 + 
           367758283687606943175844800*\[Lambda]^67 + 
           91106020078156194932620800*\[Lambda]^68 + 
           11554393897821547297324800*\[Lambda]^69 + 620911326424425247411200*
            \[Lambda]^70)/(\[Lambda]^18*(1 + \[Lambda])^34) - 
        ((246393383501756050560 + 4400281905953662048320*\[Lambda] + 
           32384139286513037063040*\[Lambda]^2 + 112679513091874523514720*
            \[Lambda]^3 + 72567933929073121971432*\[Lambda]^4 - 
           905107471058408881731468*\[Lambda]^5 - 3274368231400425078928008*
            \[Lambda]^6 - 1864482432178225410150138*\[Lambda]^7 + 
           15677994451149208118078292*\[Lambda]^8 + 
           40328812833318878079275806*\[Lambda]^9 - 2967064729698029414534444*
            \[Lambda]^10 - 176907934339001101718457899*\[Lambda]^11 - 
           264457382608246581343369394*\[Lambda]^12 + 
           207286440639435571996361469*\[Lambda]^13 + 
           1046601486501131693194406050*\[Lambda]^14 + 
           671259856048309080006568790*\[Lambda]^15 - 
           1898539596259850330747039576*\[Lambda]^16 - 
           3627119908486303203986337770*\[Lambda]^17 + 
           291462310243127895440042146*\[Lambda]^18 + 
           7370744326599391685647373790*\[Lambda]^19 + 
           6413023381144212151916814666*\[Lambda]^20 - 
           6252972521885854657663742278*\[Lambda]^21 - 
           14469696487166121691211030314*\[Lambda]^22 - 
           1677802130735777825465296826*\[Lambda]^23 + 
           19496706407045874341842842784*\[Lambda]^24 + 
           19304053567454820721824309438*\[Lambda]^25 - 
           4349748882546998108648407386*\[Lambda]^26 - 
           14765739239403150257199652177*\[Lambda]^27 + 
           7037353820740535357538980402*\[Lambda]^28 + 
           56144387311219758947576791775*\[Lambda]^29 + 
           79454390221664700957623687044*\[Lambda]^30 + 
           150018072715360838976491238878*\[Lambda]^31 + 
           187681309655448179981283586404*\[Lambda]^32 + 
           378286661789176972963857140078*\[Lambda]^33 + 
           409310137189615089714377640176*\[Lambda]^34 + 
           611411259742421198992491386132*\[Lambda]^35 + 
           513247144604568140800535716252*\[Lambda]^36 + 
           611411259742421198992491386132*\[Lambda]^37 + 
           409310137189615089714377640176*\[Lambda]^38 + 
           378286661789176972963857140078*\[Lambda]^39 + 
           187681309655448179981283586404*\[Lambda]^40 + 
           150018072715360838976491238878*\[Lambda]^41 + 
           79454390221664700957623687044*\[Lambda]^42 + 
           56144387311219758947576791775*\[Lambda]^43 + 
           7037353820740535357538980402*\[Lambda]^44 - 
           14765739239403150257199652177*\[Lambda]^45 - 
           4349748882546998108648407386*\[Lambda]^46 + 
           19304053567454820721824309438*\[Lambda]^47 + 
           19496706407045874341842842784*\[Lambda]^48 - 
           1677802130735777825465296826*\[Lambda]^49 - 
           14469696487166121691211030314*\[Lambda]^50 - 
           6252972521885854657663742278*\[Lambda]^51 + 
           6413023381144212151916814666*\[Lambda]^52 + 
           7370744326599391685647373790*\[Lambda]^53 + 
           291462310243127895440042146*\[Lambda]^54 - 
           3627119908486303203986337770*\[Lambda]^55 - 
           1898539596259850330747039576*\[Lambda]^56 + 
           671259856048309080006568790*\[Lambda]^57 + 
           1046601486501131693194406050*\[Lambda]^58 + 
           207286440639435571996361469*\[Lambda]^59 - 
           264457382608246581343369394*\[Lambda]^60 - 
           176907934339001101718457899*\[Lambda]^61 - 
           2967064729698029414534444*\[Lambda]^62 + 
           40328812833318878079275806*\[Lambda]^63 + 
           15677994451149208118078292*\[Lambda]^64 - 
           1864482432178225410150138*\[Lambda]^65 - 3274368231400425078928008*
            \[Lambda]^66 - 905107471058408881731468*\[Lambda]^67 + 
           72567933929073121971432*\[Lambda]^68 + 112679513091874523514720*
            \[Lambda]^69 + 32384139286513037063040*\[Lambda]^70 + 
           4400281905953662048320*\[Lambda]^71 + 246393383501756050560*
            \[Lambda]^72)*H[{0}, x])/(8535299218638192000*(-1 + \[Lambda])*
          \[Lambda]^18*(1 + \[Lambda])^35) + 
        ((97775152183236528 + 1697256037382057152*\[Lambda] + 
           12165179491500491456*\[Lambda]^2 + 41615073470952245264*
            \[Lambda]^3 + 31046399634860368759*\[Lambda]^4 - 
           284349051494526734716*\[Lambda]^5 - 1026276821260486262896*
            \[Lambda]^6 - 599752592690080007266*\[Lambda]^7 + 
           4435049226770028068884*\[Lambda]^8 + 10948367255851711932306*
            \[Lambda]^9 - 1391447319194681590048*\[Lambda]^10 - 
           45830194443438276620452*\[Lambda]^11 - 64037280133906962161374*
            \[Lambda]^12 + 48937347970743265047798*\[Lambda]^13 + 
           221472643744828266082220*\[Lambda]^14 + 99283627811324855228564*
            \[Lambda]^15 - 450303948604992369777996*\[Lambda]^16 - 
           729353078543926651979054*\[Lambda]^17 + 79032472834537668435156*
            \[Lambda]^18 + 1217511265802741464605616*\[Lambda]^19 + 
           688387715762120430504492*\[Lambda]^20 - 1582224273566784878859884*
            \[Lambda]^21 - 2563302986832551906921836*\[Lambda]^22 - 
           302021285895715662508518*\[Lambda]^23 + 2312457445725167463049756*
            \[Lambda]^24 + 1232949116296098781132608*\[Lambda]^25 - 
           2457396656923739749420532*\[Lambda]^26 - 4024612289822797387913946*
            \[Lambda]^27 - 2574558354503941827865426*\[Lambda]^28 - 
           2795822040004096507723000*\[Lambda]^29 - 8818776590138363410299320*
            \[Lambda]^30 - 19896421431600671960454374*\[Lambda]^31 - 
           33482429064981624576505364*\[Lambda]^32 - 
           48430058452025360721757322*\[Lambda]^33 - 
           63906676949203224304401560*\[Lambda]^34 - 
           76519722900117892874145816*\[Lambda]^35 - 
           81448992541585188781685478*\[Lambda]^36 - 
           76519722900117892874145816*\[Lambda]^37 - 
           63906676949203224304401560*\[Lambda]^38 - 
           48430058452025360721757322*\[Lambda]^39 - 
           33482429064981624576505364*\[Lambda]^40 - 
           19896421431600671960454374*\[Lambda]^41 - 
           8818776590138363410299320*\[Lambda]^42 - 2795822040004096507723000*
            \[Lambda]^43 - 2574558354503941827865426*\[Lambda]^44 - 
           4024612289822797387913946*\[Lambda]^45 - 2457396656923739749420532*
            \[Lambda]^46 + 1232949116296098781132608*\[Lambda]^47 + 
           2312457445725167463049756*\[Lambda]^48 - 302021285895715662508518*
            \[Lambda]^49 - 2563302986832551906921836*\[Lambda]^50 - 
           1582224273566784878859884*\[Lambda]^51 + 688387715762120430504492*
            \[Lambda]^52 + 1217511265802741464605616*\[Lambda]^53 + 
           79032472834537668435156*\[Lambda]^54 - 729353078543926651979054*
            \[Lambda]^55 - 450303948604992369777996*\[Lambda]^56 + 
           99283627811324855228564*\[Lambda]^57 + 221472643744828266082220*
            \[Lambda]^58 + 48937347970743265047798*\[Lambda]^59 - 
           64037280133906962161374*\[Lambda]^60 - 45830194443438276620452*
            \[Lambda]^61 - 1391447319194681590048*\[Lambda]^62 + 
           10948367255851711932306*\[Lambda]^63 + 4435049226770028068884*
            \[Lambda]^64 - 599752592690080007266*\[Lambda]^65 - 
           1026276821260486262896*\[Lambda]^66 - 284349051494526734716*
            \[Lambda]^67 + 31046399634860368759*\[Lambda]^68 + 
           41615073470952245264*\[Lambda]^69 + 12165179491500491456*
            \[Lambda]^70 + 1697256037382057152*\[Lambda]^71 + 
           97775152183236528*\[Lambda]^72)*H[{-1, 0}, x])/
         (1693511749729800*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^33) - ((3738855041577656 + 56662675316888625*
            \[Lambda] + 2136774718171751932*\[Lambda]^2 - 9948034909814155928*
            \[Lambda]^3 - 57253254404854992170*\[Lambda]^4 - 
           3282095488488439630889*\[Lambda]^5 - 18191701933751305875782*
            \[Lambda]^6 - 160383893088984160686128*\[Lambda]^7 - 
           618080770242539968013342*\[Lambda]^8 - 3064724452840251292420390*
            \[Lambda]^9 - 8847192565129990686417992*\[Lambda]^10 - 
           30164042785255804994089728*\[Lambda]^11 - 
           68005246196374580060231684*\[Lambda]^12 - 
           171109350574610694968152490*\[Lambda]^13 - 
           305534494526390120378234120*\[Lambda]^14 - 
           586969798760280536723926916*\[Lambda]^15 - 
           839424478786633843416277640*\[Lambda]^16 - 
           1266222868137919052257392095*\[Lambda]^17 - 
           1470796917454266230970321616*\[Lambda]^18 - 
           1767826246021466613747669520*\[Lambda]^19 - 
           1660319804352835614291190606*\[Lambda]^20 - 
           1578660545256284937787263401*\[Lambda]^21 - 
           1191839870497515104524729142*\[Lambda]^22 - 
           923435321960023251974051324*\[Lambda]^23 - 
           590419118611513480017573350*\[Lambda]^24 - 
           366436559055623195930460548*\[Lambda]^25 - 
           153085983035514733272456332*\[Lambda]^26 - 
           41875441085987470695580416*\[Lambda]^27 - 
           21636476219511789023654180*\[Lambda]^28 - 
           49271140290240956179445260*\[Lambda]^29 - 
           40404978397917228419051354*\[Lambda]^30 + 
           9367157509788338973664540*\[Lambda]^31 + 
           37681891063001215893931246*\[Lambda]^32 + 
           12550145020427067956113099*\[Lambda]^33 - 
           24068799123917810260892540*\[Lambda]^34 - 
           24725429563253336601019904*\[Lambda]^35 + 
           1097520009271640063525458*\[Lambda]^36 + 
           15097261115844022417244109*\[Lambda]^37 + 
           6530701446350285098987724*\[Lambda]^38 - 5399140750862380836186900*
            \[Lambda]^39 - 6365530833642933566241852*\[Lambda]^40 - 
           856722326369766681765270*\[Lambda]^41 + 2148401010036700765008612*
            \[Lambda]^42 + 1237197527677158093026304*\[Lambda]^43 - 
           261908054743599024081480*\[Lambda]^44 - 546088358277770902007322*
            \[Lambda]^45 - 170650304828032847793150*\[Lambda]^46 + 
           68193207597448165655976*\[Lambda]^47 + 66466105210221801991746*
            \[Lambda]^48 + 11319587234232183465075*\[Lambda]^49 - 
           8268042323855176547520*\[Lambda]^50 - 5071110752048834142936*
            \[Lambda]^51 - 744851601735567111786*\[Lambda]^52 + 
           332352778049452525365*\[Lambda]^53 + 197249646448760265360*
            \[Lambda]^54 + 46679074698793817280*\[Lambda]^55 + 
           5678419025245590624*\[Lambda]^56 + 293325456549709584*
            \[Lambda]^57)*H[{0, 0}, x])/(3387023499459600*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^36) - ((97775152183236528 + 1697256037382057152*
            \[Lambda] + 12165179491500491456*\[Lambda]^2 + 
           41615073470952245264*\[Lambda]^3 + 31046399634860368759*
            \[Lambda]^4 - 284349051494526734716*\[Lambda]^5 - 
           1026276821260486262896*\[Lambda]^6 - 599752592690080007266*
            \[Lambda]^7 + 4435049226770028068884*\[Lambda]^8 + 
           10948367255851711932306*\[Lambda]^9 - 1391447319194681590048*
            \[Lambda]^10 - 45830194443438276620452*\[Lambda]^11 - 
           64037280133906962161374*\[Lambda]^12 + 48937347970743265047798*
            \[Lambda]^13 + 221472643744828266082220*\[Lambda]^14 + 
           99283627811324855228564*\[Lambda]^15 - 450303948604992369777996*
            \[Lambda]^16 - 729353078543926651979054*\[Lambda]^17 + 
           79032472834537668435156*\[Lambda]^18 + 1217511265802741464605616*
            \[Lambda]^19 + 688387715762120430504492*\[Lambda]^20 - 
           1582224273566784878859884*\[Lambda]^21 - 2563302986832551906921836*
            \[Lambda]^22 - 302021285895715662508518*\[Lambda]^23 + 
           2312457445725167463049756*\[Lambda]^24 + 1232949116296098781132608*
            \[Lambda]^25 - 2457396656923739749420532*\[Lambda]^26 - 
           4024612289822797387913946*\[Lambda]^27 - 2574558354503941827865426*
            \[Lambda]^28 - 2795822040004096507723000*\[Lambda]^29 - 
           8818776590138363410299320*\[Lambda]^30 - 
           19896421431600671960454374*\[Lambda]^31 - 
           33482429064981624576505364*\[Lambda]^32 - 
           48430058452025360721757322*\[Lambda]^33 - 
           63906676949203224304401560*\[Lambda]^34 - 
           76519722900117892874145816*\[Lambda]^35 - 
           81448992541585188781685478*\[Lambda]^36 - 
           76519722900117892874145816*\[Lambda]^37 - 
           63906676949203224304401560*\[Lambda]^38 - 
           48430058452025360721757322*\[Lambda]^39 - 
           33482429064981624576505364*\[Lambda]^40 - 
           19896421431600671960454374*\[Lambda]^41 - 
           8818776590138363410299320*\[Lambda]^42 - 2795822040004096507723000*
            \[Lambda]^43 - 2574558354503941827865426*\[Lambda]^44 - 
           4024612289822797387913946*\[Lambda]^45 - 2457396656923739749420532*
            \[Lambda]^46 + 1232949116296098781132608*\[Lambda]^47 + 
           2312457445725167463049756*\[Lambda]^48 - 302021285895715662508518*
            \[Lambda]^49 - 2563302986832551906921836*\[Lambda]^50 - 
           1582224273566784878859884*\[Lambda]^51 + 688387715762120430504492*
            \[Lambda]^52 + 1217511265802741464605616*\[Lambda]^53 + 
           79032472834537668435156*\[Lambda]^54 - 729353078543926651979054*
            \[Lambda]^55 - 450303948604992369777996*\[Lambda]^56 + 
           99283627811324855228564*\[Lambda]^57 + 221472643744828266082220*
            \[Lambda]^58 + 48937347970743265047798*\[Lambda]^59 - 
           64037280133906962161374*\[Lambda]^60 - 45830194443438276620452*
            \[Lambda]^61 - 1391447319194681590048*\[Lambda]^62 + 
           10948367255851711932306*\[Lambda]^63 + 4435049226770028068884*
            \[Lambda]^64 - 599752592690080007266*\[Lambda]^65 - 
           1026276821260486262896*\[Lambda]^66 - 284349051494526734716*
            \[Lambda]^67 + 31046399634860368759*\[Lambda]^68 + 
           41615073470952245264*\[Lambda]^69 + 12165179491500491456*
            \[Lambda]^70 + 1697256037382057152*\[Lambda]^71 + 
           97775152183236528*\[Lambda]^72)*H[{1, 0}, x])/
         (3387023499459600*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^33) - (272*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(5985*(-1 + \[Lambda])^2) + 
        (272*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (5985*(-1 + \[Lambda])^2) - (136*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*H[{0, 1, 0}, x])/(5985*(-1 + \[Lambda])^2) + 
        (136*(35 + 848*\[Lambda] + 35*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (5985*(-1 + \[Lambda])^2) + (68*(35 + 848*\[Lambda] + 
           35*\[Lambda]^2)*Zeta[3])/(1995*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-71278991989*nl*TF)/89625135600 + 
    2*nh*TF*(-1/179250271200*(71278991989 + 1755836606022*\[Lambda] + 
         45168739428407*\[Lambda]^2 + 447544398007164*\[Lambda]^3 + 
         4789847895685185*\[Lambda]^4 + 28516491489812466*\[Lambda]^5 + 
         181945217506234563*\[Lambda]^6 + 747603239008428408*\[Lambda]^7 + 
         3266493525653814456*\[Lambda]^8 + 9929452474998682680*\[Lambda]^9 + 
         31910911401759378168*\[Lambda]^10 + 74721318196228596984*
          \[Lambda]^11 + 184220362585838860344*\[Lambda]^12 + 
         340731585859885478328*\[Lambda]^13 + 661669251103443602040*
          \[Lambda]^14 + 982026396161733353592*\[Lambda]^15 + 
         1527393150319665926136*\[Lambda]^16 + 1835922652728914270136*
          \[Lambda]^17 + 2310176684321865686712*\[Lambda]^18 + 
         2258269704936613192440*\[Lambda]^19 + 2310176684321865686712*
          \[Lambda]^20 + 1835922652728914270136*\[Lambda]^21 + 
         1527393150319665926136*\[Lambda]^22 + 982026396161733353592*
          \[Lambda]^23 + 661669251103443602040*\[Lambda]^24 + 
         340731585859885478328*\[Lambda]^25 + 184220362585838860344*
          \[Lambda]^26 + 74721318196228596984*\[Lambda]^27 + 
         31910911401759378168*\[Lambda]^28 + 9929452474998682680*
          \[Lambda]^29 + 3266493525653814456*\[Lambda]^30 + 
         747603239008428408*\[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
         28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
         447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
         1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38)/
        (1 + \[Lambda])^38 + ((211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
         2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 186499098*\[Lambda]^5 + 
         1331043822*\[Lambda]^6 + 5988693258*\[Lambda]^7 + 
         28907792307*\[Lambda]^8 + 95819092128*\[Lambda]^9 + 
         338176193760*\[Lambda]^10 + 862371829152*\[Lambda]^11 + 
         2329194168288*\[Lambda]^12 + 4695135514272*\[Lambda]^13 + 
         9987510318048*\[Lambda]^14 + 16193426569632*\[Lambda]^15 + 
         27638380884348*\[Lambda]^16 + 36435209781672*\[Lambda]^17 + 
         50484351564088*\[Lambda]^18 + 54427905970152*\[Lambda]^19 + 
         61630344452248*\[Lambda]^20 + 54427905970152*\[Lambda]^21 + 
         50484351564088*\[Lambda]^22 + 36435209781672*\[Lambda]^23 + 
         27638380884348*\[Lambda]^24 + 16193426569632*\[Lambda]^25 + 
         9987510318048*\[Lambda]^26 + 4695135514272*\[Lambda]^27 + 
         2329194168288*\[Lambda]^28 + 862371829152*\[Lambda]^29 + 
         338176193760*\[Lambda]^30 + 95819092128*\[Lambda]^31 + 
         28907792307*\[Lambda]^32 + 5988693258*\[Lambda]^33 + 
         1331043822*\[Lambda]^34 + 186499098*\[Lambda]^35 + 
         28339222*\[Lambda]^36 + 2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 
         6378*\[Lambda]^39 + 211*\[Lambda]^40)*H[{0}, x])/
       (2310*(-1 + \[Lambda])*(1 + \[Lambda])^39)) - 
    (211*nl*TF*Log[Q^2/\[Mu]^2])/1155) + 
  a^2*fl02*(((-1601428300770653*CF*nl*TF)/169391506284000 + 
      CA*((-5853385251336711593*nl*TF)/823581503552808000 + 
        2*nh*TF*((-2096267*(71278991989 + 1755836606022*\[Lambda] + 
             45168739428407*\[Lambda]^2 + 447544398007164*\[Lambda]^3 + 
             4789847895685185*\[Lambda]^4 + 28516491489812466*\[Lambda]^5 + 
             181945217506234563*\[Lambda]^6 + 747603239008428408*
              \[Lambda]^7 + 3266493525653814456*\[Lambda]^8 + 
             9929452474998682680*\[Lambda]^9 + 31910911401759378168*
              \[Lambda]^10 + 74721318196228596984*\[Lambda]^11 + 
             184220362585838860344*\[Lambda]^12 + 340731585859885478328*
              \[Lambda]^13 + 661669251103443602040*\[Lambda]^14 + 
             982026396161733353592*\[Lambda]^15 + 1527393150319665926136*
              \[Lambda]^16 + 1835922652728914270136*\[Lambda]^17 + 
             2310176684321865686712*\[Lambda]^18 + 2258269704936613192440*
              \[Lambda]^19 + 2310176684321865686712*\[Lambda]^20 + 
             1835922652728914270136*\[Lambda]^21 + 1527393150319665926136*
              \[Lambda]^22 + 982026396161733353592*\[Lambda]^23 + 
             661669251103443602040*\[Lambda]^24 + 340731585859885478328*
              \[Lambda]^25 + 184220362585838860344*\[Lambda]^26 + 
             74721318196228596984*\[Lambda]^27 + 31910911401759378168*
              \[Lambda]^28 + 9929452474998682680*\[Lambda]^29 + 
             3266493525653814456*\[Lambda]^30 + 747603239008428408*
              \[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
             28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
             447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
             1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38))/
           (26145444557232000*(1 + \[Lambda])^38) + 
          (2096267*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
             2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
             186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
             5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
             95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
             862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
             4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
             16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
             36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
             54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
             54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
             36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
             16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
             4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
             862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
             95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
             5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
             186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
             2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
             211*\[Lambda]^40)*H[{0}, x])/(336936600*(-1 + \[Lambda])*
            (1 + \[Lambda])^39))))*Log[Q^2/\[Mu]^2] + 
    ((-442312337*CA*nl*TF)/336936600 - (46606768127*CF*nl*TF)/44812567800)*
     Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-78366511332992888530701019/20181436482179712579840000 - 
        (19*Zeta[3])/35) + 2*nh*TF*(-1/52915726456275206384340480000*
         (173472443604583315102310400000 + 3569108905629607957570143590400*
            \[Lambda] + 31634144368641331759868968742400*\[Lambda]^2 + 
           148811359043941074138729136665600*\[Lambda]^3 + 
           323103331722357952483421547043200*\[Lambda]^4 - 
           291649923131678565883378066301184*\[Lambda]^5 - 
           3822441910471424753679939025473792*\[Lambda]^6 - 
           8805757705709251014732881631927744*\[Lambda]^7 + 
           2337300232758714461713039565896896*\[Lambda]^8 + 
           54257805519817180766419032458096880*\[Lambda]^9 + 
           96135423377189059269910649017269072*\[Lambda]^10 - 
           69534673497020831710833308196349512*\[Lambda]^11 - 
           517736921574241120527915775862392660*\[Lambda]^12 - 
           606341408213838428962176417612802924*\[Lambda]^13 + 
           694811004058772843135200593019229756*\[Lambda]^14 + 
           2500811770164254607709601318470217438*\[Lambda]^15 + 
           805290490426203166569294062809306853*\[Lambda]^16 - 
           6189985745273444708546248460693306284*\[Lambda]^17 - 
           10486352479025268585583083299114566199*\[Lambda]^18 - 
           992585494208727423141518618753894092*\[Lambda]^19 + 
           14484333075728231841233344672099399757*\[Lambda]^20 + 
           7128434548137369711810939941306971964*\[Lambda]^21 - 
           32047050784750101884466125245178996131*\[Lambda]^22 - 
           61535215162417140094768660255436488876*\[Lambda]^23 - 
           38698223149506504204181110397659828371*\[Lambda]^24 + 
           1957747971539114924840336107221990140*\[Lambda]^25 - 
           23869500020112749107106097145135099171*\[Lambda]^26 - 
           127059003735046643111324134934629080988*\[Lambda]^27 - 
           209053176321611831515726180672578115735*\[Lambda]^28 - 
           201820237316149288392643807522414424164*\[Lambda]^29 - 
           130903027611497818162377197986383343691*\[Lambda]^30 - 
           110379703296558989430055671452001680638*\[Lambda]^31 + 
           59535553381308311337174767313584332778*\[Lambda]^32 + 
           286749436804279248627463839617165492732*\[Lambda]^33 + 
           1224244809605365419144492048013099897250*\[Lambda]^34 + 
           1888999890936038189985440649057012942704*\[Lambda]^35 + 
           3638838458932129827718535790405321421318*\[Lambda]^36 + 
           4064006103316051201064952698530457379032*\[Lambda]^37 + 
           5812326618950080619411307953687848361270*\[Lambda]^38 + 
           5151231653223987021724907917656233633432*\[Lambda]^39 + 
           5812326618950080619411307953687848361270*\[Lambda]^40 + 
           4064006103316051201064952698530457379032*\[Lambda]^41 + 
           3638838458932129827718535790405321421318*\[Lambda]^42 + 
           1888999890936038189985440649057012942704*\[Lambda]^43 + 
           1224244809605365419144492048013099897250*\[Lambda]^44 + 
           286749436804279248627463839617165492732*\[Lambda]^45 + 
           59535553381308311337174767313584332778*\[Lambda]^46 - 
           110379703296558989430055671452001680638*\[Lambda]^47 - 
           130903027611497818162377197986383343691*\[Lambda]^48 - 
           201820237316149288392643807522414424164*\[Lambda]^49 - 
           209053176321611831515726180672578115735*\[Lambda]^50 - 
           127059003735046643111324134934629080988*\[Lambda]^51 - 
           23869500020112749107106097145135099171*\[Lambda]^52 + 
           1957747971539114924840336107221990140*\[Lambda]^53 - 
           38698223149506504204181110397659828371*\[Lambda]^54 - 
           61535215162417140094768660255436488876*\[Lambda]^55 - 
           32047050784750101884466125245178996131*\[Lambda]^56 + 
           7128434548137369711810939941306971964*\[Lambda]^57 + 
           14484333075728231841233344672099399757*\[Lambda]^58 - 
           992585494208727423141518618753894092*\[Lambda]^59 - 
           10486352479025268585583083299114566199*\[Lambda]^60 - 
           6189985745273444708546248460693306284*\[Lambda]^61 + 
           805290490426203166569294062809306853*\[Lambda]^62 + 
           2500811770164254607709601318470217438*\[Lambda]^63 + 
           694811004058772843135200593019229756*\[Lambda]^64 - 
           606341408213838428962176417612802924*\[Lambda]^65 - 
           517736921574241120527915775862392660*\[Lambda]^66 - 
           69534673497020831710833308196349512*\[Lambda]^67 + 
           96135423377189059269910649017269072*\[Lambda]^68 + 
           54257805519817180766419032458096880*\[Lambda]^69 + 
           2337300232758714461713039565896896*\[Lambda]^70 - 
           8805757705709251014732881631927744*\[Lambda]^71 - 
           3822441910471424753679939025473792*\[Lambda]^72 - 
           291649923131678565883378066301184*\[Lambda]^73 + 
           323103331722357952483421547043200*\[Lambda]^74 + 
           148811359043941074138729136665600*\[Lambda]^75 + 
           31634144368641331759868968742400*\[Lambda]^76 + 
           3569108905629607957570143590400*\[Lambda]^77 + 
           173472443604583315102310400000*\[Lambda]^78)/
          (\[Lambda]^20*(1 + \[Lambda])^38) - 
        ((28316853669954769920000 + 561367484301020951473920*\[Lambda] + 
           4688907730863759441118080*\[Lambda]^2 + 19638019484062876600704000*
            \[Lambda]^3 + 27607268921298085958178240*\[Lambda]^4 - 
           119729898468146063296495296*\[Lambda]^5 - 
           659358051436002093999403008*\[Lambda]^6 - 
           908601358925619245749914480*\[Lambda]^7 + 
           2286555963405570880882702272*\[Lambda]^8 + 
           10492728315551466517724093496*\[Lambda]^9 + 
           8608129485916541080788594036*\[Lambda]^10 - 
           34759391732699590729164101532*\[Lambda]^11 - 
           96904623118761616097185701118*\[Lambda]^12 - 
           21388064097878772578482958512*\[Lambda]^13 + 
           298302504904250213454636779412*\[Lambda]^14 + 
           455601851354205845716043277186*\[Lambda]^15 - 
           316402663767212679374569720803*\[Lambda]^16 - 
           1638426436902571829285550188682*\[Lambda]^17 - 
           1135369877918867198255636698504*\[Lambda]^18 + 
           2422558543888208980461252110484*\[Lambda]^19 + 
           4737993824772948603430052995762*\[Lambda]^20 - 
           289481363710714526331160332708*\[Lambda]^21 - 
           9021882860486004877530910160272*\[Lambda]^22 - 
           7555693995488074663735242831492*\[Lambda]^23 + 
           7998463632809300423655249705690*\[Lambda]^24 + 
           18288693542761466230621595283876*\[Lambda]^25 + 
           4749684293040926216081295562648*\[Lambda]^26 - 
           17306116962115698763613608196532*\[Lambda]^27 - 
           14794441842017690032806955948610*\[Lambda]^28 + 
           13138069870266706054338760115916*\[Lambda]^29 + 
           17112311116780826845050909311216*\[Lambda]^30 - 
           29169038875403326890018936168086*\[Lambda]^31 - 
           171819399138513845739407019656125*\[Lambda]^32 - 
           347327024897595552667045032498690*\[Lambda]^33 - 
           834715845601129809387613860079324*\[Lambda]^34 - 
           1375669313827928216698771975055952*\[Lambda]^35 - 
           2680733167866513412160342610446538*\[Lambda]^36 - 
           3600424284061706929401815641437564*\[Lambda]^37 - 
           5497537930431250790164333312691596*\[Lambda]^38 - 
           5980767229052881238928210327627672*\[Lambda]^39 - 
           7362417699284580041696222112185380*\[Lambda]^40 - 
           6565758375220402826429950689248664*\[Lambda]^41 - 
           6581768149071007027424971882536844*\[Lambda]^42 - 
           4783152439085599184824192285406076*\[Lambda]^43 - 
           3879843741551919098905400685292746*\[Lambda]^44 - 
           2263924089488755510719070450515024*\[Lambda]^45 - 
           1496028316163772560669635360730332*\[Lambda]^46 - 
           715776740740208406977356463257602*\[Lambda]^47 - 
           382782586769580837466181236298173*\[Lambda]^48 - 
           118911982723286341305862644605078*\[Lambda]^49 - 
           22562952998485043389222781478160*\[Lambda]^50 + 
           420328665675889804747138323660*\[Lambda]^51 - 
           19066836880079824968643692625274*\[Lambda]^52 - 
           18302121026607005734864784490948*\[Lambda]^53 + 
           4504307127090584433770173289704*\[Lambda]^54 + 
           18249815360837100036832351164180*\[Lambda]^55 + 
           7991891797435270540069878237546*\[Lambda]^56 - 
           7556311455371171418201282335508*\[Lambda]^57 - 
           9021945324790969342762446915136*\[Lambda]^58 - 
           289483795712697896577641558964*\[Lambda]^59 + 
           4737993726044713131326056448890*\[Lambda]^60 + 
           2422558543888208980461252110484*\[Lambda]^61 - 
           1135369877918867198255636698504*\[Lambda]^62 - 
           1638426436902571829285550188682*\[Lambda]^63 - 
           316402663767212679374569720803*\[Lambda]^64 + 
           455601851354205845716043277186*\[Lambda]^65 + 
           298302504904250213454636779412*\[Lambda]^66 - 
           21388064097878772578482958512*\[Lambda]^67 - 
           96904623118761616097185701118*\[Lambda]^68 - 
           34759391732699590729164101532*\[Lambda]^69 + 
           8608129485916541080788594036*\[Lambda]^70 + 
           10492728315551466517724093496*\[Lambda]^71 + 
           2286555963405570880882702272*\[Lambda]^72 - 
           908601358925619245749914480*\[Lambda]^73 - 
           659358051436002093999403008*\[Lambda]^74 - 
           119729898468146063296495296*\[Lambda]^75 + 
           27607268921298085958178240*\[Lambda]^76 + 
           19638019484062876600704000*\[Lambda]^77 + 
           4688907730863759441118080*\[Lambda]^78 + 561367484301020951473920*
            \[Lambda]^79 + 28316853669954769920000*\[Lambda]^80)*H[{0}, x])/
         (8637722809261850304000*(-1 + \[Lambda])*\[Lambda]^20*
          (1 + \[Lambda])^39) + (2096267*(71278991989 + 1755836606022*
            \[Lambda] + 45168739428407*\[Lambda]^2 + 447544398007164*
            \[Lambda]^3 + 4789847895685185*\[Lambda]^4 + 28516491489812466*
            \[Lambda]^5 + 181945217506234563*\[Lambda]^6 + 
           747603239008428408*\[Lambda]^7 + 3266493525653814456*\[Lambda]^8 + 
           9929452474998682680*\[Lambda]^9 + 31910911401759378168*
            \[Lambda]^10 + 74721318196228596984*\[Lambda]^11 + 
           184220362585838860344*\[Lambda]^12 + 340731585859885478328*
            \[Lambda]^13 + 661669251103443602040*\[Lambda]^14 + 
           982026396161733353592*\[Lambda]^15 + 1527393150319665926136*
            \[Lambda]^16 + 1835922652728914270136*\[Lambda]^17 + 
           2310176684321865686712*\[Lambda]^18 + 2258269704936613192440*
            \[Lambda]^19 + 2310176684321865686712*\[Lambda]^20 + 
           1835922652728914270136*\[Lambda]^21 + 1527393150319665926136*
            \[Lambda]^22 + 982026396161733353592*\[Lambda]^23 + 
           661669251103443602040*\[Lambda]^24 + 340731585859885478328*
            \[Lambda]^25 + 184220362585838860344*\[Lambda]^26 + 
           74721318196228596984*\[Lambda]^27 + 31910911401759378168*
            \[Lambda]^28 + 9929452474998682680*\[Lambda]^29 + 
           3266493525653814456*\[Lambda]^30 + 747603239008428408*
            \[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
           28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
           447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
           1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38)*H[{1}, x])/
         (13072722278616000*(1 + \[Lambda])^38) + 
        ((1021531517675136000 + 21783649524024282336*\[Lambda] + 
           201487479323570376768*\[Lambda]^2 + 1004178412445433426240*
            \[Lambda]^3 + 2451171778668827251648*\[Lambda]^4 - 
           829959230630635502696*\[Lambda]^5 - 25124779392264076920252*
            \[Lambda]^6 - 68452784797026308589456*\[Lambda]^7 - 
           12448004997038733344742*\[Lambda]^8 + 365149122936896345444409*
            \[Lambda]^9 + 815692443051113487433414*\[Lambda]^10 - 
           159346955986465226242716*\[Lambda]^11 - 3761336668159520424363832*
            \[Lambda]^12 - 5826806656579496546046216*\[Lambda]^13 + 
           3153436844185837370951224*\[Lambda]^14 + 
           20670879670203820569869024*\[Lambda]^15 + 
           14846769751910439886922424*\[Lambda]^16 - 
           41791818189743515451889888*\[Lambda]^17 - 
           96153809975518550305348260*\[Lambda]^18 - 
           34680226797319325519264732*\[Lambda]^19 + 
           124715985918444844297437540*\[Lambda]^20 + 
           129793895990391090141962108*\[Lambda]^21 - 
           196182139204654799238195504*\[Lambda]^22 - 
           547777887432405184696768744*\[Lambda]^23 - 
           411514494575572201299626816*\[Lambda]^24 + 
           91127034705578519622460304*\[Lambda]^25 + 
           110218920959624977314280752*\[Lambda]^26 - 
           769439517502337491098457064*\[Lambda]^27 - 
           1737752475977027208899918848*\[Lambda]^28 - 
           1827287086966038784900336380*\[Lambda]^29 - 
           1352730823944810747658561028*\[Lambda]^30 - 
           1674653969699104669865732740*\[Lambda]^31 - 
           2736219300987799107306658300*\[Lambda]^32 - 
           4307647712450058689262858880*\[Lambda]^33 - 
           3132096949223618824421214072*\[Lambda]^34 - 
           3706577235210850932044033568*\[Lambda]^35 + 
           2073792690485193832494990216*\[Lambda]^36 - 
           616854444574032762337114736*\[Lambda]^37 + 
           11704442699931421372983982596*\[Lambda]^38 + 
           5123473262059401871468827548*\[Lambda]^39 + 
           21982278301218679857005427472*\[Lambda]^40 + 
           8770272879629662344987102894*\[Lambda]^41 + 
           21982278301218679857005427472*\[Lambda]^42 + 
           5123473262059401871468827548*\[Lambda]^43 + 
           11704442699931421372983982596*\[Lambda]^44 - 
           616854444574032762337114736*\[Lambda]^45 + 
           2073792690485193832494990216*\[Lambda]^46 - 
           3706577235210850932044033568*\[Lambda]^47 - 
           3132096949223618824421214072*\[Lambda]^48 - 
           4307647712450058689262858880*\[Lambda]^49 - 
           2736219300987799107306658300*\[Lambda]^50 - 
           1674653969699104669865732740*\[Lambda]^51 - 
           1352730823944810747658561028*\[Lambda]^52 - 
           1827287086966038784900336380*\[Lambda]^53 - 
           1737752475977027208899918848*\[Lambda]^54 - 
           769439517502337491098457064*\[Lambda]^55 + 
           110218920959624977314280752*\[Lambda]^56 + 
           91127034705578519622460304*\[Lambda]^57 - 
           411514494575572201299626816*\[Lambda]^58 - 
           547777887432405184696768744*\[Lambda]^59 - 
           196182139204654799238195504*\[Lambda]^60 + 
           129793895990391090141962108*\[Lambda]^61 + 
           124715985918444844297437540*\[Lambda]^62 - 
           34680226797319325519264732*\[Lambda]^63 - 
           96153809975518550305348260*\[Lambda]^64 - 
           41791818189743515451889888*\[Lambda]^65 + 
           14846769751910439886922424*\[Lambda]^66 + 
           20670879670203820569869024*\[Lambda]^67 + 
           3153436844185837370951224*\[Lambda]^68 - 5826806656579496546046216*
            \[Lambda]^69 - 3761336668159520424363832*\[Lambda]^70 - 
           159346955986465226242716*\[Lambda]^71 + 815692443051113487433414*
            \[Lambda]^72 + 365149122936896345444409*\[Lambda]^73 - 
           12448004997038733344742*\[Lambda]^74 - 68452784797026308589456*
            \[Lambda]^75 - 25124779392264076920252*\[Lambda]^76 - 
           829959230630635502696*\[Lambda]^77 + 2451171778668827251648*
            \[Lambda]^78 + 1004178412445433426240*\[Lambda]^79 + 
           201487479323570376768*\[Lambda]^80 + 21783649524024282336*
            \[Lambda]^81 + 1021531517675136000*\[Lambda]^82)*H[{-1, 0}, x])/
         (155803080975141600*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) - ((-409059893510619624 - 13108015605483548892*
            \[Lambda] - 335299366969763447104*\[Lambda]^2 - 
           3744595986877266846250*\[Lambda]^3 - 41467363896232308943795*
            \[Lambda]^4 - 233818644216796869823892*\[Lambda]^5 - 
           1566736981535803300620729*\[Lambda]^6 - 4780305458852558197282190*
            \[Lambda]^7 - 22013488438480454139775772*\[Lambda]^8 - 
           19297165484509749397226936*\[Lambda]^9 - 
           62836430624205994436734280*\[Lambda]^10 + 
           502017355661233624387014528*\[Lambda]^11 + 
           1364945429295699905607955888*\[Lambda]^12 + 
           7563196935863400581015096964*\[Lambda]^13 + 
           16163295899813706600215936436*\[Lambda]^14 + 
           48287532170036378720224950824*\[Lambda]^15 + 
           83235928446602453072036984208*\[Lambda]^16 + 
           175889043274127036123290681904*\[Lambda]^17 + 
           247061491048134333375781889276*\[Lambda]^18 + 
           398677351115358315888454833794*\[Lambda]^19 + 
           459735104778413935509617179779*\[Lambda]^20 + 
           586577692382816254066840525268*\[Lambda]^21 + 
           557109222378060323840862683577*\[Lambda]^22 + 
           569038637764311283665597665702*\[Lambda]^23 + 
           441445892810711085167699492768*\[Lambda]^24 + 
           361749745628193310110470968484*\[Lambda]^25 + 
           229382124955392685737305097504*\[Lambda]^26 + 
           153070882883658963265579940648*\[Lambda]^27 + 
           77354374415730080365589547732*\[Lambda]^28 + 
           36097457922654656954540221968*\[Lambda]^29 + 
           8905691227358539364662623676*\[Lambda]^30 + 
           2295930710832011650416481176*\[Lambda]^31 + 
           2793343477850790462401899648*\[Lambda]^32 + 
           1832374679631640779440958844*\[Lambda]^33 - 
           2981707063206015784880896760*\[Lambda]^34 - 
           5503700279677007428112787230*\[Lambda]^35 - 
           2573164323369230862325267233*\[Lambda]^36 + 
           1566394815789685903693393852*\[Lambda]^37 + 
           1916891466704698787922270389*\[Lambda]^38 - 
           645983005320297531536329306*\[Lambda]^39 - 
           2032714092979331336090771404*\[Lambda]^40 - 
           962694339017902198446240216*\[Lambda]^41 + 
           493422369590310927515539392*\[Lambda]^42 + 
           662609387681890183808357400*\[Lambda]^43 + 
           21334774177272569797875468*\[Lambda]^44 - 
           333001739182286970576812052*\[Lambda]^45 - 
           187388093579842008065276736*\[Lambda]^46 + 
           35079998723173807547913600*\[Lambda]^47 + 
           79493058980349951347745720*\[Lambda]^48 + 
           20744320537036073385945168*\[Lambda]^49 - 
           17002379101779093959410500*\[Lambda]^50 - 
           13731087333631901735391738*\[Lambda]^51 - 
           1573488236770084715061375*\[Lambda]^52 + 2484421344144456662334468*
            \[Lambda]^53 + 1300805723201767962101595*\[Lambda]^54 + 
           38030323185676030726530*\[Lambda]^55 - 202868476699187019260280*
            \[Lambda]^56 - 82727853512798712515700*\[Lambda]^57 - 
           5502412929228206786808*\[Lambda]^58 + 6749052898035770624640*
            \[Lambda]^59 + 2947184288764227431712*\[Lambda]^60 + 
           601397843417685722304*\[Lambda]^61 + 65350948572072847008*
            \[Lambda]^62 + 3064594553025408000*\[Lambda]^63)*H[{0, 0}, x])/
         (311606161950283200*(-1 + \[Lambda])^2*(1 + \[Lambda])^40) - 
        (2096267*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
           2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
           186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
           5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
           95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
           862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
           4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
           16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
           36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
           54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
           54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
           36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
           16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
           4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
           862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
           95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
           5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
           186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
           2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
           211*\[Lambda]^40)*H[{0, 1}, x])/(168468300*(-1 + \[Lambda])*
          (1 + \[Lambda])^39) - ((1021531517675136000 + 21783649524024282336*
            \[Lambda] + 201487479323570376768*\[Lambda]^2 + 
           1004178412445433426240*\[Lambda]^3 + 2451171778668827251648*
            \[Lambda]^4 - 829959230630635502696*\[Lambda]^5 - 
           25124779392264076920252*\[Lambda]^6 - 68452784797026308589456*
            \[Lambda]^7 - 12448004997038733344742*\[Lambda]^8 + 
           365149122936896345444409*\[Lambda]^9 + 815692443051113487433414*
            \[Lambda]^10 - 159346955986465226242716*\[Lambda]^11 - 
           3761336668159520424363832*\[Lambda]^12 - 5826806656579496546046216*
            \[Lambda]^13 + 3153436844185837370951224*\[Lambda]^14 + 
           20670879670203820569869024*\[Lambda]^15 + 
           14846769751910439886922424*\[Lambda]^16 - 
           41791818189743515451889888*\[Lambda]^17 - 
           96153809975518550305348260*\[Lambda]^18 - 
           34680226797319325519264732*\[Lambda]^19 + 
           124715985918444844297437540*\[Lambda]^20 + 
           129793896808510877163201356*\[Lambda]^21 - 
           196182114474948630416091600*\[Lambda]^22 - 
           547777090320073168581095368*\[Lambda]^23 - 
           411505567151645256520117472*\[Lambda]^24 + 
           91236915645232489374897200*\[Lambda]^25 + 
           110942042297707504454537616*\[Lambda]^26 - 
           764278601444657034776967368*\[Lambda]^27 - 
           1714532246343043837396115104*\[Lambda]^28 - 
           1715201604096574053246588204*\[Lambda]^29 - 
           981207149801076803597701124*\[Lambda]^30 - 
           363428208492542882344573060*\[Lambda]^31 + 
           607493766305806389241080836*\[Lambda]^32 + 
           4723441561914353856881323904*\[Lambda]^33 + 
           15072563083819344434560921224*\[Lambda]^34 + 
           35018445581252936860958716896*\[Lambda]^35 + 
           64861293620776230378780313992*\[Lambda]^36 + 
           106546682440329644108739314128*\[Lambda]^37 + 
           152976319793086253602125961092*\[Lambda]^38 + 
           200868719468301302687795144732*\[Lambda]^39 + 
           233018045316919108248686654608*\[Lambda]^40 + 
           247732378459339366616658758958*\[Lambda]^41 + 
           233018045316919108248686654608*\[Lambda]^42 + 
           200868719468301302687795144732*\[Lambda]^43 + 
           152976319793086253602125961092*\[Lambda]^44 + 
           106546682440329644108739314128*\[Lambda]^45 + 
           64861293620776230378780313992*\[Lambda]^46 + 
           35018445581252936860958716896*\[Lambda]^47 + 
           15072563083819344434560921224*\[Lambda]^48 + 
           4723441561914353856881323904*\[Lambda]^49 + 
           607493766305806389241080836*\[Lambda]^50 - 
           363428208492542882344573060*\[Lambda]^51 - 
           981207149801076803597701124*\[Lambda]^52 - 
           1715201604096574053246588204*\[Lambda]^53 - 
           1714532246343043837396115104*\[Lambda]^54 - 
           764278601444657034776967368*\[Lambda]^55 + 
           110942042297707504454537616*\[Lambda]^56 + 
           91236915645232489374897200*\[Lambda]^57 - 
           411505567151645256520117472*\[Lambda]^58 - 
           547777090320073168581095368*\[Lambda]^59 - 
           196182114474948630416091600*\[Lambda]^60 + 
           129793896808510877163201356*\[Lambda]^61 + 
           124715985918444844297437540*\[Lambda]^62 - 
           34680226797319325519264732*\[Lambda]^63 - 
           96153809975518550305348260*\[Lambda]^64 - 
           41791818189743515451889888*\[Lambda]^65 + 
           14846769751910439886922424*\[Lambda]^66 + 
           20670879670203820569869024*\[Lambda]^67 + 
           3153436844185837370951224*\[Lambda]^68 - 5826806656579496546046216*
            \[Lambda]^69 - 3761336668159520424363832*\[Lambda]^70 - 
           159346955986465226242716*\[Lambda]^71 + 815692443051113487433414*
            \[Lambda]^72 + 365149122936896345444409*\[Lambda]^73 - 
           12448004997038733344742*\[Lambda]^74 - 68452784797026308589456*
            \[Lambda]^75 - 25124779392264076920252*\[Lambda]^76 - 
           829959230630635502696*\[Lambda]^77 + 2451171778668827251648*
            \[Lambda]^78 + 1004178412445433426240*\[Lambda]^79 + 
           201487479323570376768*\[Lambda]^80 + 21783649524024282336*
            \[Lambda]^81 + 1021531517675136000*\[Lambda]^82)*H[{1, 0}, x])/
         (311606161950283200*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) + (76*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(26565*(-1 + \[Lambda])^2) - 
        (76*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (26565*(-1 + \[Lambda])^2) + (38*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*H[{0, 1, 0}, x])/(26565*(-1 + \[Lambda])^2) - 
        (38*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (26565*(-1 + \[Lambda])^2) - (19*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*Zeta[3])/(8855*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-448480555750263868861/44394125966910720000 + 
        (38*Zeta[3])/35) + 2*nh*TF*(-1/119718838136369245213440000*
         (3924864188996443454361600000 + 80753739425878882025997734400*
            \[Lambda] + 715590755930125847565960566400*\[Lambda]^2 + 
           3368965304690807114433690950400*\[Lambda]^3 + 
           7379818510050950668320687271200*\[Lambda]^4 - 
           5943775081269362199904093276224*\[Lambda]^5 - 
           83412858656694537496012662201312*\[Lambda]^6 - 
           192434076793902459818942887021632*\[Lambda]^7 + 
           50183722593771014784038806943640*\[Lambda]^8 + 
           1167131046029327807953128454551888*\[Lambda]^9 + 
           2018576939671923793294231243491876*\[Lambda]^10 - 
           1676543642548887443161777834774968*\[Lambda]^11 - 
           11405546365562677101790461698531728*\[Lambda]^12 - 
           13186828813296769816613801200316352*\[Lambda]^13 + 
           14792817857942384614395280758231947*\[Lambda]^14 + 
           52788986175025010887248162999688802*\[Lambda]^15 + 
           15491597233838571589893245720418642*\[Lambda]^16 - 
           132565322421314744297407631544287732*\[Lambda]^17 - 
           218149812536887814938371381092441759*\[Lambda]^18 - 
           6701078411204107196753590144745332*\[Lambda]^19 + 
           334571470434888848120820690612159649*\[Lambda]^20 + 
           203836511914125396442095469417122872*\[Lambda]^21 - 
           570162883319226397149729512107909763*\[Lambda]^22 - 
           1095449988792084075216121330204174228*\[Lambda]^23 - 
           462489441925374342301712326340810183*\[Lambda]^24 + 
           626657449666300485019214860382737120*\[Lambda]^25 + 
           438493994085514203876740692946334549*\[Lambda]^26 - 
           1223965800691013734276936989555671716*\[Lambda]^27 - 
           2350467522791022877701932209735284451*\[Lambda]^28 - 
           1555079516122884427975030834132187148*\[Lambda]^29 - 
           60032958788173615574664357030543320*\[Lambda]^30 - 
           344409852682868366677551031401471906*\[Lambda]^31 - 
           1687837715915958079530054642430988773*\[Lambda]^32 - 
           3759863162064147798183817731126655936*\[Lambda]^33 - 
           2708715167865938606405450029354286094*\[Lambda]^34 - 
           4921372470015952419504698901658721072*\[Lambda]^35 - 
           2923263773535264501697832224720631450*\[Lambda]^36 - 
           8814515853599523877233503589881482408*\[Lambda]^37 - 
           5115131935686871792459498025503779470*\[Lambda]^38 - 
           11167742589806773605346361623840656856*\[Lambda]^39 - 
           5115131935686871792459498025503779470*\[Lambda]^40 - 
           8814515853599523877233503589881482408*\[Lambda]^41 - 
           2923263773535264501697832224720631450*\[Lambda]^42 - 
           4921372470015952419504698901658721072*\[Lambda]^43 - 
           2708715167865938606405450029354286094*\[Lambda]^44 - 
           3759863162064147798183817731126655936*\[Lambda]^45 - 
           1687837715915958079530054642430988773*\[Lambda]^46 - 
           344409852682868366677551031401471906*\[Lambda]^47 - 
           60032958788173615574664357030543320*\[Lambda]^48 - 
           1555079516122884427975030834132187148*\[Lambda]^49 - 
           2350467522791022877701932209735284451*\[Lambda]^50 - 
           1223965800691013734276936989555671716*\[Lambda]^51 + 
           438493994085514203876740692946334549*\[Lambda]^52 + 
           626657449666300485019214860382737120*\[Lambda]^53 - 
           462489441925374342301712326340810183*\[Lambda]^54 - 
           1095449988792084075216121330204174228*\[Lambda]^55 - 
           570162883319226397149729512107909763*\[Lambda]^56 + 
           203836511914125396442095469417122872*\[Lambda]^57 + 
           334571470434888848120820690612159649*\[Lambda]^58 - 
           6701078411204107196753590144745332*\[Lambda]^59 - 
           218149812536887814938371381092441759*\[Lambda]^60 - 
           132565322421314744297407631544287732*\[Lambda]^61 + 
           15491597233838571589893245720418642*\[Lambda]^62 + 
           52788986175025010887248162999688802*\[Lambda]^63 + 
           14792817857942384614395280758231947*\[Lambda]^64 - 
           13186828813296769816613801200316352*\[Lambda]^65 - 
           11405546365562677101790461698531728*\[Lambda]^66 - 
           1676543642548887443161777834774968*\[Lambda]^67 + 
           2018576939671923793294231243491876*\[Lambda]^68 + 
           1167131046029327807953128454551888*\[Lambda]^69 + 
           50183722593771014784038806943640*\[Lambda]^70 - 
           192434076793902459818942887021632*\[Lambda]^71 - 
           83412858656694537496012662201312*\[Lambda]^72 - 
           5943775081269362199904093276224*\[Lambda]^73 + 
           7379818510050950668320687271200*\[Lambda]^74 + 
           3368965304690807114433690950400*\[Lambda]^75 + 
           715590755930125847565960566400*\[Lambda]^76 + 
           80753739425878882025997734400*\[Lambda]^77 + 
           3924864188996443454361600000*\[Lambda]^78)/(\[Lambda]^20*
           (1 + \[Lambda])^38) - ((141589617207663905280000 + 
           2807001850076895722771520*\[Lambda] + 23440297370397148369608480*
            \[Lambda]^2 + 98272046223708626620391040*\[Lambda]^3 + 
           140500150109806144982884560*\[Lambda]^4 - 
           577027661112580417096252896*\[Lambda]^5 - 
           3207206425331951639159754048*\[Lambda]^6 - 
           4412639883802971780949089672*\[Lambda]^7 + 
           11003419723442298826479016068*\[Lambda]^8 + 
           50026633622662041782651054280*\[Lambda]^9 + 
           39149048915590838003430640386*\[Lambda]^10 - 
           170413102589342508100664534508*\[Lambda]^11 - 
           463081610480982895592694896942*\[Lambda]^12 - 
           90880545403509021796717353252*\[Lambda]^13 + 
           1429627689763003915154215954425*\[Lambda]^14 + 
           2141570774705976004761441402394*\[Lambda]^15 - 
           1534020889504102814052403153639*\[Lambda]^16 - 
           7668369423573946324609273671002*\[Lambda]^17 - 
           5055984118138681499930350047055*\[Lambda]^18 + 
           11821235257374441369664109303000*\[Lambda]^19 + 
           22610075110935469898985663209382*\[Lambda]^20 - 
           880841493393991892018864709324*\[Lambda]^21 - 
           41094881291262966582237762905612*\[Lambda]^22 - 
           33420384382136987189358746476620*\[Lambda]^23 + 
           39325573597785379510620849331178*\[Lambda]^24 + 
           86798321110858977080366150887660*\[Lambda]^25 + 
           23200076702060469660739192589512*\[Lambda]^26 - 
           80542715112300006145084253489884*\[Lambda]^27 - 
           67987732400854205771167419139518*\[Lambda]^28 + 
           72890159967497754716417796181496*\[Lambda]^29 + 
           166193486598392619479747364385831*\[Lambda]^30 + 
           138968612916478610276756077750890*\[Lambda]^31 + 
           85867264357724382585137018892319*\[Lambda]^32 + 
           345683824139694232714562600333958*\[Lambda]^33 + 
           691689444600454074565104386252719*\[Lambda]^34 + 
           1534481363970763264432610976225444*\[Lambda]^35 + 
           1928607557516104752596818969283094*\[Lambda]^36 + 
           3287204053958509042996758410781156*\[Lambda]^37 + 
           3511762184599514174793160475151586*\[Lambda]^38 + 
           5029552337578622802381670054733040*\[Lambda]^39 + 
           4413367206708486253173045352885108*\[Lambda]^40 + 
           5029552337578622802381670054733040*\[Lambda]^41 + 
           3511762184599514174793160475151586*\[Lambda]^42 + 
           3287204053958509042996758410781156*\[Lambda]^43 + 
           1928607557516104752596818969283094*\[Lambda]^44 + 
           1534481363970763264432610976225444*\[Lambda]^45 + 
           691689444600454074565104386252719*\[Lambda]^46 + 
           345683824139694232714562600333958*\[Lambda]^47 + 
           85867264357724382585137018892319*\[Lambda]^48 + 
           138968612916478610276756077750890*\[Lambda]^49 + 
           166193486598392619479747364385831*\[Lambda]^50 + 
           72890159967497754716417796181496*\[Lambda]^51 - 
           67987732400854205771167419139518*\[Lambda]^52 - 
           80542715112300006145084253489884*\[Lambda]^53 + 
           23200076702060469660739192589512*\[Lambda]^54 + 
           86798321110858977080366150887660*\[Lambda]^55 + 
           39325573597785379510620849331178*\[Lambda]^56 - 
           33420384382136987189358746476620*\[Lambda]^57 - 
           41094881291262966582237762905612*\[Lambda]^58 - 
           880841493393991892018864709324*\[Lambda]^59 + 
           22610075110935469898985663209382*\[Lambda]^60 + 
           11821235257374441369664109303000*\[Lambda]^61 - 
           5055984118138681499930350047055*\[Lambda]^62 - 
           7668369423573946324609273671002*\[Lambda]^63 - 
           1534020889504102814052403153639*\[Lambda]^64 + 
           2141570774705976004761441402394*\[Lambda]^65 + 
           1429627689763003915154215954425*\[Lambda]^66 - 
           90880545403509021796717353252*\[Lambda]^67 - 
           463081610480982895592694896942*\[Lambda]^68 - 
           170413102589342508100664534508*\[Lambda]^69 + 
           39149048915590838003430640386*\[Lambda]^70 + 
           50026633622662041782651054280*\[Lambda]^71 + 
           11003419723442298826479016068*\[Lambda]^72 - 
           4412639883802971780949089672*\[Lambda]^73 - 
           3207206425331951639159754048*\[Lambda]^74 - 
           577027661112580417096252896*\[Lambda]^75 + 
           140500150109806144982884560*\[Lambda]^76 + 
           98272046223708626620391040*\[Lambda]^77 + 
           23440297370397148369608480*\[Lambda]^78 + 
           2807001850076895722771520*\[Lambda]^79 + 141589617207663905280000*
            \[Lambda]^80)*H[{0}, x])/(4318861404630925152000*(-1 + \[Lambda])*
          \[Lambda]^20*(1 + \[Lambda])^39) + 
        ((5107850548617024000 + 98708767729908505416*\[Lambda] + 
           804768273629391161376*\[Lambda]^2 + 3315385518791696942904*
            \[Lambda]^3 + 4913362151515062160448*\[Lambda]^4 - 
           16373355653682960287680*\[Lambda]^5 - 93209910638568668162400*
            \[Lambda]^6 - 128133822245529907252485*\[Lambda]^7 + 
           287898553894929215108260*\[Lambda]^8 + 1290677583242227243205070*
            \[Lambda]^9 + 945525072394470486072390*\[Lambda]^10 - 
           4222357973461622940520619*\[Lambda]^11 - 
           10872274843868348448521324*\[Lambda]^12 - 
           2033571095301319534706205*\[Lambda]^13 + 
           29859391329123696189278630*\[Lambda]^14 + 
           39354636149227352594617845*\[Lambda]^15 - 
           41143707692969334133528064*\[Lambda]^16 - 
           155938615308272005174318973*\[Lambda]^17 - 
           92096837763541351052425266*\[Lambda]^18 + 
           202017633047817967369427797*\[Lambda]^19 + 
           319929468957151932280129060*\[Lambda]^20 - 
           149929701103814112764730881*\[Lambda]^21 - 
           771131886079290237672514290*\[Lambda]^22 - 
           545612832714339663884600911*\[Lambda]^23 + 
           501700572694305937344064864*\[Lambda]^24 + 
           881321822724650703194379055*\[Lambda]^25 - 
           288881958214180306917281662*\[Lambda]^26 - 
           1605769503882553406890557311*\[Lambda]^27 - 
           1202118527321263923090497924*\[Lambda]^28 + 
           339232220421373293982513643*\[Lambda]^29 + 
           647338304483892849203102770*\[Lambda]^30 - 
           1092969896159057642139013731*\[Lambda]^31 - 
           3423016353925061068973295136*\[Lambda]^32 - 
           5466859163541078338391155613*\[Lambda]^33 - 
           8789512451743827523768750502*\[Lambda]^34 - 
           15458144790044097319178924795*\[Lambda]^35 - 
           25647423528081964232053360884*\[Lambda]^36 - 
           37408755813061370059982970101*\[Lambda]^37 - 
           48266415099793804970108255126*\[Lambda]^38 - 
           55963016592628356545636136425*\[Lambda]^39 - 
           58743940980390959758248458440*\[Lambda]^40 - 
           55963016592628356545636136425*\[Lambda]^41 - 
           48266415099793804970108255126*\[Lambda]^42 - 
           37408755813061370059982970101*\[Lambda]^43 - 
           25647423528081964232053360884*\[Lambda]^44 - 
           15458144790044097319178924795*\[Lambda]^45 - 
           8789512451743827523768750502*\[Lambda]^46 - 
           5466859163541078338391155613*\[Lambda]^47 - 
           3423016353925061068973295136*\[Lambda]^48 - 
           1092969896159057642139013731*\[Lambda]^49 + 
           647338304483892849203102770*\[Lambda]^50 + 
           339232220421373293982513643*\[Lambda]^51 - 
           1202118527321263923090497924*\[Lambda]^52 - 
           1605769503882553406890557311*\[Lambda]^53 - 
           288881958214180306917281662*\[Lambda]^54 + 
           881321822724650703194379055*\[Lambda]^55 + 
           501700572694305937344064864*\[Lambda]^56 - 
           545612832714339663884600911*\[Lambda]^57 - 
           771131886079290237672514290*\[Lambda]^58 - 
           149929701103814112764730881*\[Lambda]^59 + 
           319929468957151932280129060*\[Lambda]^60 + 
           202017633047817967369427797*\[Lambda]^61 - 
           92096837763541351052425266*\[Lambda]^62 - 
           155938615308272005174318973*\[Lambda]^63 - 
           41143707692969334133528064*\[Lambda]^64 + 
           39354636149227352594617845*\[Lambda]^65 + 
           29859391329123696189278630*\[Lambda]^66 - 
           2033571095301319534706205*\[Lambda]^67 - 
           10872274843868348448521324*\[Lambda]^68 - 
           4222357973461622940520619*\[Lambda]^69 + 945525072394470486072390*
            \[Lambda]^70 + 1290677583242227243205070*\[Lambda]^71 + 
           287898553894929215108260*\[Lambda]^72 - 128133822245529907252485*
            \[Lambda]^73 - 93209910638568668162400*\[Lambda]^74 - 
           16373355653682960287680*\[Lambda]^75 + 4913362151515062160448*
            \[Lambda]^76 + 3315385518791696942904*\[Lambda]^77 + 
           804768273629391161376*\[Lambda]^78 + 98708767729908505416*
            \[Lambda]^79 + 5107850548617024000*\[Lambda]^80)*H[{-1, 0}, x])/
         (77901540487570800*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^37) - ((162041106434446044 + 3053009694099772752*
            \[Lambda] + 117372093139752834239*\[Lambda]^2 - 
           426905103054823141670*\[Lambda]^3 - 2597889903560511710710*
            \[Lambda]^4 - 222314895461156920216644*\[Lambda]^5 - 
           1401724196725552531182654*\[Lambda]^6 - 14077818020169505236344562*
            \[Lambda]^7 - 61956083896710007285092851*\[Lambda]^8 - 
           349329724953418321549078972*\[Lambda]^9 - 
           1157847533245700388533357912*\[Lambda]^10 - 
           4509893119064672558307210000*\[Lambda]^11 - 
           11747814657720835653691292092*\[Lambda]^12 - 
           34078786208482792924652629788*\[Lambda]^13 - 
           71074293266895643975804008644*\[Lambda]^14 - 
           159459301885484332937797842488*\[Lambda]^15 - 
           269840703619612956975854624216*\[Lambda]^16 - 
           481084787554257247940091240660*\[Lambda]^17 - 
           668984050841596733673598243775*\[Lambda]^18 - 
           963955967537655843287184719202*\[Lambda]^19 - 
           1105857305665085004679225808882*\[Lambda]^20 - 
           1294239365897904694814621218988*\[Lambda]^21 - 
           1224385243287368892865026527738*\[Lambda]^22 - 
           1174571084571984748779689009814*\[Lambda]^23 - 
           926212615679620555781299244117*\[Lambda]^24 - 
           731219161636510816723934026368*\[Lambda]^25 - 
           466813860026202652390337729972*\[Lambda]^26 - 
           286080237166973156311764654824*\[Lambda]^27 - 
           146368794535463361735696474032*\[Lambda]^28 - 
           88632674081458078221081040896*\[Lambda]^29 - 
           53588216760061914059870687296*\[Lambda]^30 - 
           19765799298358649612684765880*\[Lambda]^31 + 
           11477292280755727539482876992*\[Lambda]^32 + 
           14129341408964361352050500048*\[Lambda]^33 - 
           7167644305449043931959986659*\[Lambda]^34 - 
           20048083077710103747049651122*\[Lambda]^35 - 
           7925366923152284247117131010*\[Lambda]^36 + 
           10008135401333810837819361036*\[Lambda]^37 + 
           10730746726237067937465094022*\[Lambda]^38 - 
           1828785905356794346350554438*\[Lambda]^39 - 
           8789259410133032773725111985*\[Lambda]^40 - 
           4148789146804029446565446388*\[Lambda]^41 + 
           2490184583099574483658536276*\[Lambda]^42 + 
           3230957020086903634503451992*\[Lambda]^43 + 
           182270210272339742811046644*\[Lambda]^44 - 
           1537628196022991288338732596*\[Lambda]^45 - 
           887733726771470238855678468*\[Lambda]^46 + 
           157514944919869075720924080*\[Lambda]^47 + 
           375120979406019194432215116*\[Lambda]^48 + 
           99874320039149497544505204*\[Lambda]^49 - 
           80879545533207553941296109*\[Lambda]^50 - 
           66558733533512934093242886*\[Lambda]^51 - 
           8336913342651031474019622*\[Lambda]^52 + 
           11629073382025660365449700*\[Lambda]^53 + 
           6207803603888717910102210*\[Lambda]^54 + 178392775679160777054606*
            \[Lambda]^55 - 983087260033467194523255*\[Lambda]^56 - 
           400176483771442121354832*\[Lambda]^57 - 24764629996924580384856*
            \[Lambda]^58 + 34024823409270066034272*\[Lambda]^59 + 
           14744119094859735652968*\[Lambda]^60 + 3006557427267624516624*
            \[Lambda]^61 + 326773406481427660248*\[Lambda]^62 + 
           15323551645851072000*\[Lambda]^63)*H[{0, 0}, x])/
         (155803080975141600*(-1 + \[Lambda])^2*(1 + \[Lambda])^40) - 
        ((5107850548617024000 + 98708767729908505416*\[Lambda] + 
           804768273629391161376*\[Lambda]^2 + 3315385518791696942904*
            \[Lambda]^3 + 4913362151515062160448*\[Lambda]^4 - 
           16373355653682960287680*\[Lambda]^5 - 93209910638568668162400*
            \[Lambda]^6 - 128133822245529907252485*\[Lambda]^7 + 
           287898553894929215108260*\[Lambda]^8 + 1290677583242227243205070*
            \[Lambda]^9 + 945525072394470486072390*\[Lambda]^10 - 
           4222357973461622940520619*\[Lambda]^11 - 
           10872274843868348448521324*\[Lambda]^12 - 
           2033571095301319534706205*\[Lambda]^13 + 
           29859391329123696189278630*\[Lambda]^14 + 
           39354636149227352594617845*\[Lambda]^15 - 
           41143707692969334133528064*\[Lambda]^16 - 
           155938615308272005174318973*\[Lambda]^17 - 
           92096837763541351052425266*\[Lambda]^18 + 
           202017633047817967369427797*\[Lambda]^19 + 
           319929468957151932280129060*\[Lambda]^20 - 
           149929701103814112764730881*\[Lambda]^21 - 
           771131886079290237672514290*\[Lambda]^22 - 
           545612832714339663884600911*\[Lambda]^23 + 
           501700572694305937344064864*\[Lambda]^24 + 
           881321822724650703194379055*\[Lambda]^25 - 
           288881958214180306917281662*\[Lambda]^26 - 
           1605769503882553406890557311*\[Lambda]^27 - 
           1202118527321263923090497924*\[Lambda]^28 + 
           339232220421373293982513643*\[Lambda]^29 + 
           647338304483892849203102770*\[Lambda]^30 - 
           1092969896159057642139013731*\[Lambda]^31 - 
           3423016353925061068973295136*\[Lambda]^32 - 
           5466859163541078338391155613*\[Lambda]^33 - 
           8789512451743827523768750502*\[Lambda]^34 - 
           15458144790044097319178924795*\[Lambda]^35 - 
           25647423528081964232053360884*\[Lambda]^36 - 
           37408755813061370059982970101*\[Lambda]^37 - 
           48266415099793804970108255126*\[Lambda]^38 - 
           55963016592628356545636136425*\[Lambda]^39 - 
           58743940980390959758248458440*\[Lambda]^40 - 
           55963016592628356545636136425*\[Lambda]^41 - 
           48266415099793804970108255126*\[Lambda]^42 - 
           37408755813061370059982970101*\[Lambda]^43 - 
           25647423528081964232053360884*\[Lambda]^44 - 
           15458144790044097319178924795*\[Lambda]^45 - 
           8789512451743827523768750502*\[Lambda]^46 - 
           5466859163541078338391155613*\[Lambda]^47 - 
           3423016353925061068973295136*\[Lambda]^48 - 
           1092969896159057642139013731*\[Lambda]^49 + 
           647338304483892849203102770*\[Lambda]^50 + 
           339232220421373293982513643*\[Lambda]^51 - 
           1202118527321263923090497924*\[Lambda]^52 - 
           1605769503882553406890557311*\[Lambda]^53 - 
           288881958214180306917281662*\[Lambda]^54 + 
           881321822724650703194379055*\[Lambda]^55 + 
           501700572694305937344064864*\[Lambda]^56 - 
           545612832714339663884600911*\[Lambda]^57 - 
           771131886079290237672514290*\[Lambda]^58 - 
           149929701103814112764730881*\[Lambda]^59 + 
           319929468957151932280129060*\[Lambda]^60 + 
           202017633047817967369427797*\[Lambda]^61 - 
           92096837763541351052425266*\[Lambda]^62 - 
           155938615308272005174318973*\[Lambda]^63 - 
           41143707692969334133528064*\[Lambda]^64 + 
           39354636149227352594617845*\[Lambda]^65 + 
           29859391329123696189278630*\[Lambda]^66 - 
           2033571095301319534706205*\[Lambda]^67 - 
           10872274843868348448521324*\[Lambda]^68 - 
           4222357973461622940520619*\[Lambda]^69 + 945525072394470486072390*
            \[Lambda]^70 + 1290677583242227243205070*\[Lambda]^71 + 
           287898553894929215108260*\[Lambda]^72 - 128133822245529907252485*
            \[Lambda]^73 - 93209910638568668162400*\[Lambda]^74 - 
           16373355653682960287680*\[Lambda]^75 + 4913362151515062160448*
            \[Lambda]^76 + 3315385518791696942904*\[Lambda]^77 + 
           804768273629391161376*\[Lambda]^78 + 98708767729908505416*
            \[Lambda]^79 + 5107850548617024000*\[Lambda]^80)*H[{1, 0}, x])/
         (155803080975141600*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^37) - (152*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(26565*(-1 + \[Lambda])^2) + 
        (152*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (26565*(-1 + \[Lambda])^2) - (76*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*H[{0, 1, 0}, x])/(26565*(-1 + \[Lambda])^2) + 
        (76*(253 + 7094*\[Lambda] + 253*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (26565*(-1 + \[Lambda])^2) + (38*(253 + 7094*\[Lambda] + 
           253*\[Lambda]^2)*Zeta[3])/(8855*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((-978522929*nl*TF)/1308811504 + 
    2*nh*TF*(-1/23558607072*(8806706361 + 245758146696*\[Lambda] + 
         6951691341381*\[Lambda]^2 + 77478573715920*\[Lambda]^3 + 
         918146424267390*\[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 
         43856049082198510*\[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
         1002538405143241655*\[Lambda]^8 + 3479447608296302040*\[Lambda]^9 + 
         12655720794871473539*\[Lambda]^10 + 34114387715552981472*
          \[Lambda]^11 + 96031534410487428812*\[Lambda]^12 + 
         206470046304432879072*\[Lambda]^13 + 462383644318437678284*
          \[Lambda]^14 + 806908891631443065312*\[Lambda]^15 + 
         1464041862939708709724*\[Lambda]^16 + 2097402088171516575072*
          \[Lambda]^17 + 3120234558377492644764*\[Lambda]^18 + 
         3694715441788334706912*\[Lambda]^19 + 4539924954091976819500*
          \[Lambda]^20 + 4457189882409843472608*\[Lambda]^21 + 
         4539924954091976819500*\[Lambda]^22 + 3694715441788334706912*
          \[Lambda]^23 + 3120234558377492644764*\[Lambda]^24 + 
         2097402088171516575072*\[Lambda]^25 + 1464041862939708709724*
          \[Lambda]^26 + 806908891631443065312*\[Lambda]^27 + 
         462383644318437678284*\[Lambda]^28 + 206470046304432879072*
          \[Lambda]^29 + 96031534410487428812*\[Lambda]^30 + 
         34114387715552981472*\[Lambda]^31 + 12655720794871473539*
          \[Lambda]^32 + 3479447608296302040*\[Lambda]^33 + 
         1002538405143241655*\[Lambda]^34 + 204337931455695120*\[Lambda]^35 + 
         43856049082198510*\[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
         918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
         6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
         8806706361*\[Lambda]^42)/(1 + \[Lambda])^42 + 
      ((127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 1915704*\[Lambda]^3 + 
         25933887*\[Lambda]^4 + 191570400*\[Lambda]^5 + 
         1514472400*\[Lambda]^6 + 7684101600*\[Lambda]^7 + 
         41374128775*\[Lambda]^8 + 155603057400*\[Lambda]^9 + 
         617122298772*\[Lambda]^10 + 1798771343544*\[Lambda]^11 + 
         5503745253447*\[Lambda]^12 + 12791262887424*\[Lambda]^13 + 
         31103676548352*\[Lambda]^14 + 58735390809600*\[Lambda]^15 + 
         115773046235100*\[Lambda]^16 + 179877134354400*\[Lambda]^17 + 
         291245712763600*\[Lambda]^18 + 375299206245600*\[Lambda]^19 + 
         503464230757852*\[Lambda]^20 + 540430856993664*\[Lambda]^21 + 
         603630413934912*\[Lambda]^22 + 540430856993664*\[Lambda]^23 + 
         503464230757852*\[Lambda]^24 + 375299206245600*\[Lambda]^25 + 
         291245712763600*\[Lambda]^26 + 179877134354400*\[Lambda]^27 + 
         115773046235100*\[Lambda]^28 + 58735390809600*\[Lambda]^29 + 
         31103676548352*\[Lambda]^30 + 12791262887424*\[Lambda]^31 + 
         5503745253447*\[Lambda]^32 + 1798771343544*\[Lambda]^33 + 
         617122298772*\[Lambda]^34 + 155603057400*\[Lambda]^35 + 
         41374128775*\[Lambda]^36 + 7684101600*\[Lambda]^37 + 
         1514472400*\[Lambda]^38 + 191570400*\[Lambda]^39 + 
         25933887*\[Lambda]^40 + 1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 
         4344*\[Lambda]^43 + 127*\[Lambda]^44)*H[{0}, x])/
       (1518*(-1 + \[Lambda])*(1 + \[Lambda])^43)) - 
    (127*nl*TF*Log[Q^2/\[Mu]^2])/759) + 
  a^2*fl02*(((-593413939891857457*CF*nl*TF)/64773860075804880 + 
      CA*((-1487207801196069693971*nl*TF)/217588350766643752896 + 
        2*nh*TF*((-1316011331*(8806706361 + 245758146696*\[Lambda] + 
             6951691341381*\[Lambda]^2 + 77478573715920*\[Lambda]^3 + 
             918146424267390*\[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 
             43856049082198510*\[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
             1002538405143241655*\[Lambda]^8 + 3479447608296302040*
              \[Lambda]^9 + 12655720794871473539*\[Lambda]^10 + 
             34114387715552981472*\[Lambda]^11 + 96031534410487428812*
              \[Lambda]^12 + 206470046304432879072*\[Lambda]^13 + 
             462383644318437678284*\[Lambda]^14 + 806908891631443065312*
              \[Lambda]^15 + 1464041862939708709724*\[Lambda]^16 + 
             2097402088171516575072*\[Lambda]^17 + 3120234558377492644764*
              \[Lambda]^18 + 3694715441788334706912*\[Lambda]^19 + 
             4539924954091976819500*\[Lambda]^20 + 4457189882409843472608*
              \[Lambda]^21 + 4539924954091976819500*\[Lambda]^22 + 
             3694715441788334706912*\[Lambda]^23 + 3120234558377492644764*
              \[Lambda]^24 + 2097402088171516575072*\[Lambda]^25 + 
             1464041862939708709724*\[Lambda]^26 + 806908891631443065312*
              \[Lambda]^27 + 462383644318437678284*\[Lambda]^28 + 
             206470046304432879072*\[Lambda]^29 + 96031534410487428812*
              \[Lambda]^30 + 34114387715552981472*\[Lambda]^31 + 
             12655720794871473539*\[Lambda]^32 + 3479447608296302040*
              \[Lambda]^33 + 1002538405143241655*\[Lambda]^34 + 
             204337931455695120*\[Lambda]^35 + 43856049082198510*
              \[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
             918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
             6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
             8806706361*\[Lambda]^42))/(2102302905957910656*
            (1 + \[Lambda])^42) + (1316011331*(127 + 4344*\[Lambda] + 
             152692*\[Lambda]^2 + 1915704*\[Lambda]^3 + 
             25933887*\[Lambda]^4 + 191570400*\[Lambda]^5 + 
             1514472400*\[Lambda]^6 + 7684101600*\[Lambda]^7 + 
             41374128775*\[Lambda]^8 + 155603057400*\[Lambda]^9 + 
             617122298772*\[Lambda]^10 + 1798771343544*\[Lambda]^11 + 
             5503745253447*\[Lambda]^12 + 12791262887424*\[Lambda]^13 + 
             31103676548352*\[Lambda]^14 + 58735390809600*\[Lambda]^15 + 
             115773046235100*\[Lambda]^16 + 179877134354400*\[Lambda]^17 + 
             291245712763600*\[Lambda]^18 + 375299206245600*\[Lambda]^19 + 
             503464230757852*\[Lambda]^20 + 540430856993664*\[Lambda]^21 + 
             603630413934912*\[Lambda]^22 + 540430856993664*\[Lambda]^23 + 
             503464230757852*\[Lambda]^24 + 375299206245600*\[Lambda]^25 + 
             291245712763600*\[Lambda]^26 + 179877134354400*\[Lambda]^27 + 
             115773046235100*\[Lambda]^28 + 58735390809600*\[Lambda]^29 + 
             31103676548352*\[Lambda]^30 + 12791262887424*\[Lambda]^31 + 
             5503745253447*\[Lambda]^32 + 1798771343544*\[Lambda]^33 + 
             617122298772*\[Lambda]^34 + 155603057400*\[Lambda]^35 + 
             41374128775*\[Lambda]^36 + 7684101600*\[Lambda]^37 + 
             1514472400*\[Lambda]^38 + 191570400*\[Lambda]^39 + 
             25933887*\[Lambda]^40 + 1915704*\[Lambda]^41 + 
             152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 127*\[Lambda]^44)*
            H[{0}, x])/(135461990664*(-1 + \[Lambda])*(1 + \[Lambda])^43))))*
     Log[Q^2/\[Mu]^2] + ((-167133439037*CA*nl*TF)/135461990664 - 
      (44423178997*CF*nl*TF)/45153996888)*Log[Q^2/\[Mu]^2]^2 + 
    CA*(2*nl*TF*(-111862454396789561476903551928393/
         29125445790658353060683670912000 - (126*Zeta[3])/253) + 
      2*nh*TF*(-1/2659279833060110496845030822400000*
         (8875710899904086378704262514816000 + 
           200118990324619213152109727963040000*\[Lambda] + 
           1969858136771103178574508036222720000*\[Lambda]^2 + 
           10588707838026355963508769224414376000*\[Lambda]^3 + 
           29202427954050506667342343251917418240*\[Lambda]^4 + 
           3540645104497565190637468081942097280*\[Lambda]^5 - 
           272611519346626872686113719110354323200*\[Lambda]^6 - 
           889401285510875984841825434211507659760*\[Lambda]^7 - 
           508493141653859604799049647250530289856*\[Lambda]^8 + 
           4302572015122610208051653472705729623136*\[Lambda]^9 + 
           12225828472385265264362739958870968561552*\[Lambda]^10 + 
           2752393009046112248907334656662248722048*\[Lambda]^11 - 
           51407040096413436832649936281044415915596*\[Lambda]^12 - 
           104398520967614290840543617425256162434184*\[Lambda]^13 + 
           10349491702647816164972649972894075674540*\[Lambda]^14 + 
           337845644013752246608267917574394313708620*\[Lambda]^15 + 
           376401670629402395655708943434864936141925*\[Lambda]^16 - 
           594990698208655104921746305799460190093650*\[Lambda]^17 - 
           1970346796686183364632634478486727058665901*\[Lambda]^18 - 
           1309771779526243659297742086928484873621594*\[Lambda]^19 + 
           2186772780856255639924528234485437563041247*\[Lambda]^20 + 
           3623949107395127843673137041328826120096758*\[Lambda]^21 - 
           3139815565763657231140364562112193346121231*\[Lambda]^22 - 
           13837592689262290157459915701000782306355312*\[Lambda]^23 - 
           14076084861334311116218454229326240286594962*\[Lambda]^24 - 
           717706333436519908671940671994944166285484*\[Lambda]^25 + 
           4425400998957838800238460858752829315680354*\[Lambda]^26 - 
           19847810587157134945956506683100183586693508*\[Lambda]^27 - 
           57773608895027628339442814468586089989375942*\[Lambda]^28 - 
           71571015796185751105805969749548391739792860*\[Lambda]^29 - 
           58290438983398030148416073618713279355476610*\[Lambda]^30 - 
           63100360733894411770914253590261366900257960*\[Lambda]^31 - 
           111395368034082373087041163899590247574220465*\[Lambda]^32 - 
           172824956598724242561692534678016980126574118*\[Lambda]^33 - 
           158005804101018901253097525679880198101645207*\[Lambda]^34 - 
           87102723510429995141046548614427008111988134*\[Lambda]^35 + 
           168931001766893528707902023895761282963872069*\[Lambda]^36 + 
           405830779407112997931471157532313036533047042*\[Lambda]^37 + 
           1136659305186167351224732470642880952759694139*\[Lambda]^38 + 
           1630844902666956633267235806982032284137268924*\[Lambda]^39 + 
           2949302583398483740496197792890531276123144968*\[Lambda]^40 + 
           3290807063647376667945944541636934743375461552*\[Lambda]^41 + 
           4542639137080960801811982890005687808348513536*\[Lambda]^42 + 
           4080370869995134837080101372463851581882889608*\[Lambda]^43 + 
           4542639137080960801811982890005687808348513536*\[Lambda]^44 + 
           3290807063647376667945944541636934743375461552*\[Lambda]^45 + 
           2949302583398483740496197792890531276123144968*\[Lambda]^46 + 
           1630844902666956633267235806982032284137268924*\[Lambda]^47 + 
           1136659305186167351224732470642880952759694139*\[Lambda]^48 + 
           405830779407112997931471157532313036533047042*\[Lambda]^49 + 
           168931001766893528707902023895761282963872069*\[Lambda]^50 - 
           87102723510429995141046548614427008111988134*\[Lambda]^51 - 
           158005804101018901253097525679880198101645207*\[Lambda]^52 - 
           172824956598724242561692534678016980126574118*\[Lambda]^53 - 
           111395368034082373087041163899590247574220465*\[Lambda]^54 - 
           63100360733894411770914253590261366900257960*\[Lambda]^55 - 
           58290438983398030148416073618713279355476610*\[Lambda]^56 - 
           71571015796185751105805969749548391739792860*\[Lambda]^57 - 
           57773608895027628339442814468586089989375942*\[Lambda]^58 - 
           19847810587157134945956506683100183586693508*\[Lambda]^59 + 
           4425400998957838800238460858752829315680354*\[Lambda]^60 - 
           717706333436519908671940671994944166285484*\[Lambda]^61 - 
           14076084861334311116218454229326240286594962*\[Lambda]^62 - 
           13837592689262290157459915701000782306355312*\[Lambda]^63 - 
           3139815565763657231140364562112193346121231*\[Lambda]^64 + 
           3623949107395127843673137041328826120096758*\[Lambda]^65 + 
           2186772780856255639924528234485437563041247*\[Lambda]^66 - 
           1309771779526243659297742086928484873621594*\[Lambda]^67 - 
           1970346796686183364632634478486727058665901*\[Lambda]^68 - 
           594990698208655104921746305799460190093650*\[Lambda]^69 + 
           376401670629402395655708943434864936141925*\[Lambda]^70 + 
           337845644013752246608267917574394313708620*\[Lambda]^71 + 
           10349491702647816164972649972894075674540*\[Lambda]^72 - 
           104398520967614290840543617425256162434184*\[Lambda]^73 - 
           51407040096413436832649936281044415915596*\[Lambda]^74 + 
           2752393009046112248907334656662248722048*\[Lambda]^75 + 
           12225828472385265264362739958870968561552*\[Lambda]^76 + 
           4302572015122610208051653472705729623136*\[Lambda]^77 - 
           508493141653859604799049647250530289856*\[Lambda]^78 - 
           889401285510875984841825434211507659760*\[Lambda]^79 - 
           272611519346626872686113719110354323200*\[Lambda]^80 + 
           3540645104497565190637468081942097280*\[Lambda]^81 + 
           29202427954050506667342343251917418240*\[Lambda]^82 + 
           10588707838026355963508769224414376000*\[Lambda]^83 + 
           1969858136771103178574508036222720000*\[Lambda]^84 + 
           200118990324619213152109727963040000*\[Lambda]^85 + 
           8875710899904086378704262514816000*\[Lambda]^86)/
          (\[Lambda]^22*(1 + \[Lambda])^42) - 
        ((76254248846304077576227200 + 1662099571822150573610097600*
            \[Lambda] + 15532051161313036117697529600*\[Lambda]^2 + 
           75975262119952856998236900000*\[Lambda]^3 + 
           159992278328628886461389228160*\[Lambda]^4 - 
           279673289533540510974783537120*\[Lambda]^5 - 
           2702358691716271706498845745280*\[Lambda]^6 - 
           5935572617264587872029447712720*\[Lambda]^7 + 
           4461670578535422171395504892864*\[Lambda]^8 + 
           50433622117759907624164603378056*\[Lambda]^9 + 
           83388530222120656223685035017548*\[Lambda]^10 - 
           103566901479109643133465873014688*\[Lambda]^11 - 
           598732665741993267836732123488698*\[Lambda]^12 - 
           600837404915337983189536560695700*\[Lambda]^13 + 
           1338081680560774546551725103384824*\[Lambda]^14 + 
           4024733821197094835615681275832168*\[Lambda]^15 + 
           984018625478196036720294896999231*\[Lambda]^16 - 
           11289924002157996703519734269036414*\[Lambda]^17 - 
           17365971046883533319048171132505746*\[Lambda]^18 + 
           7962462745077860055235569181820068*\[Lambda]^19 + 
           49340043233582076376016891967722552*\[Lambda]^20 + 
           32464410953993225810799987857916460*\[Lambda]^21 - 
           73294742155385828951566876940610890*\[Lambda]^22 - 
           138039751607414816823263187179488314*\[Lambda]^23 + 
           3115909579320044956685918425465609*\[Lambda]^24 + 
           239606239661627186452804962979563192*\[Lambda]^25 + 
           206239528703125667875119042164820248*\[Lambda]^26 - 
           176004106519569733077129065468538732*\[Lambda]^27 - 
           399604537408113609212539618899329288*\[Lambda]^28 - 
           6957541093387388359072822827381156*\[Lambda]^29 + 
           610524634832248634003957675647545976*\[Lambda]^30 + 
           627441871767790215497756718016921240*\[Lambda]^31 - 
           58985211043769212261990291345827605*\[Lambda]^32 - 
           586736780659853944119824834441752830*\[Lambda]^33 - 
           1110351311123547130804115188850326110*\[Lambda]^34 - 
           2381037823403673291788314563632864380*\[Lambda]^35 - 
           8862756192871084413486405889699471800*\[Lambda]^36 - 
           18735488879008699592495906966094198420*\[Lambda]^37 - 
           42898672901057313268586068589984933198*\[Lambda]^38 - 
           67819977296693589736512051497900688122*\[Lambda]^39 - 
           121183118224349412253563536018441654291*\[Lambda]^40 - 
           158685010278254325510830663485043650944*\[Lambda]^41 - 
           231658624795152284240918872120818973724*\[Lambda]^42 - 
           251961322518223432270762316059802081724*\[Lambda]^43 - 
           302636728459248244676429972881167187324*\[Lambda]^44 - 
           273770764968335076128378521863209441724*\[Lambda]^45 - 
           272266747943612138787004809277962733724*\[Lambda]^46 - 
           204373772818418764610697946475978050944*\[Lambda]^47 - 
           168556036388010014611525272556088054291*\[Lambda]^48 - 
           104732607547302154009067700231222288122*\[Lambda]^49 - 
           71549610047088266531647977245705333198*\[Lambda]^50 - 
           35910145161646470333826904270132598420*\[Lambda]^51 - 
           19341711069052447837602140145486991800*\[Lambda]^52 - 
           7311013986121001085064622364848864380*\[Lambda]^53 - 
           3495191919418313906788404395270131110*\[Lambda]^54 - 
           1463003482383290265648295141607872830*\[Lambda]^55 - 
           392307086702014075040624837068767605*\[Lambda]^56 + 
           533762251560932848321466294364721240*\[Lambda]^57 + 
           583102958040816848227182870896220976*\[Lambda]^58 - 
           12625965551415015761738051276181156*\[Lambda]^59 - 
           400832711976409070094866631748529288*\[Lambda]^60 - 
           176178247208161395596682597891738732*\[Lambda]^61 + 
           206213465338860767358146247741255248*\[Lambda]^62 + 
           239604030532302085293809368254723192*\[Lambda]^63 + 
           3115710988475790810770506864765609*\[Lambda]^64 - 
           138039758636959509027743363171848314*\[Lambda]^65 - 
           73294742407288509648249528972495890*\[Lambda]^66 + 
           32464410953993225810799987857916460*\[Lambda]^67 + 
           49340043233582076376016891967722552*\[Lambda]^68 + 
           7962462745077860055235569181820068*\[Lambda]^69 - 
           17365971046883533319048171132505746*\[Lambda]^70 - 
           11289924002157996703519734269036414*\[Lambda]^71 + 
           984018625478196036720294896999231*\[Lambda]^72 + 
           4024733821197094835615681275832168*\[Lambda]^73 + 
           1338081680560774546551725103384824*\[Lambda]^74 - 
           600837404915337983189536560695700*\[Lambda]^75 - 
           598732665741993267836732123488698*\[Lambda]^76 - 
           103566901479109643133465873014688*\[Lambda]^77 + 
           83388530222120656223685035017548*\[Lambda]^78 + 
           50433622117759907624164603378056*\[Lambda]^79 + 
           4461670578535422171395504892864*\[Lambda]^80 - 
           5935572617264587872029447712720*\[Lambda]^81 - 
           2702358691716271706498845745280*\[Lambda]^82 - 
           279673289533540510974783537120*\[Lambda]^83 + 
           159992278328628886461389228160*\[Lambda]^84 + 
           75975262119952856998236900000*\[Lambda]^85 + 
           15532051161313036117697529600*\[Lambda]^86 + 
           1662099571822150573610097600*\[Lambda]^87 + 
           76254248846304077576227200*\[Lambda]^88)*H[{0}, x])/
         (22846776830497594054080000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^43) + (1316011331*(8806706361 + 
           245758146696*\[Lambda] + 6951691341381*\[Lambda]^2 + 
           77478573715920*\[Lambda]^3 + 918146424267390*\[Lambda]^4 + 
           6165567456643440*\[Lambda]^5 + 43856049082198510*\[Lambda]^6 + 
           204337931455695120*\[Lambda]^7 + 1002538405143241655*\[Lambda]^8 + 
           3479447608296302040*\[Lambda]^9 + 12655720794871473539*
            \[Lambda]^10 + 34114387715552981472*\[Lambda]^11 + 
           96031534410487428812*\[Lambda]^12 + 206470046304432879072*
            \[Lambda]^13 + 462383644318437678284*\[Lambda]^14 + 
           806908891631443065312*\[Lambda]^15 + 1464041862939708709724*
            \[Lambda]^16 + 2097402088171516575072*\[Lambda]^17 + 
           3120234558377492644764*\[Lambda]^18 + 3694715441788334706912*
            \[Lambda]^19 + 4539924954091976819500*\[Lambda]^20 + 
           4457189882409843472608*\[Lambda]^21 + 4539924954091976819500*
            \[Lambda]^22 + 3694715441788334706912*\[Lambda]^23 + 
           3120234558377492644764*\[Lambda]^24 + 2097402088171516575072*
            \[Lambda]^25 + 1464041862939708709724*\[Lambda]^26 + 
           806908891631443065312*\[Lambda]^27 + 462383644318437678284*
            \[Lambda]^28 + 206470046304432879072*\[Lambda]^29 + 
           96031534410487428812*\[Lambda]^30 + 34114387715552981472*
            \[Lambda]^31 + 12655720794871473539*\[Lambda]^32 + 
           3479447608296302040*\[Lambda]^33 + 1002538405143241655*
            \[Lambda]^34 + 204337931455695120*\[Lambda]^35 + 
           43856049082198510*\[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
           918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
           6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
           8806706361*\[Lambda]^42)*H[{1}, x])/(1051151452978955328*
          (1 + \[Lambda])^42) + ((119603251217617287120 + 
           2786374529599734440640*\[Lambda] + 28501402998936065824080*
            \[Lambda]^2 + 161078681591629911982080*\[Lambda]^3 + 
           485128076378197797821952*\[Lambda]^4 + 256215886231159532272608*
            \[Lambda]^5 - 3899495797389994593840256*\[Lambda]^6 - 
           14898947097133709986156144*\[Lambda]^7 - 
           13877912793210618305359024*\[Lambda]^8 + 
           60507667604567559991215133*\[Lambda]^9 + 
           215903255481619775284353814*\[Lambda]^10 + 
           132000421798027475900110030*\[Lambda]^11 - 
           771714700178412932196028048*\[Lambda]^12 - 
           2000311116293636045435077148*\[Lambda]^13 - 
           561500656316839746339101480*\[Lambda]^14 + 
           5626727686041502224380007094*\[Lambda]^15 + 
           8880115321525317708484413698*\[Lambda]^16 - 
           6618663250371775815020413789*\[Lambda]^17 - 
           36642221719296322702139254184*\[Lambda]^18 - 
           34976279362545997049225336924*\[Lambda]^19 + 
           32660984186858135639245333096*\[Lambda]^20 + 
           88863166308823571195823162856*\[Lambda]^21 - 
           14365020860031396414416892184*\[Lambda]^22 - 
           251010672486879326895968957164*\[Lambda]^23 - 
           321125314870251597117896754832*\[Lambda]^24 - 
           40398443617674160193601538706*\[Lambda]^25 + 
           213565740815225283864688210900*\[Lambda]^26 - 
           145328285485967357061693559768*\[Lambda]^27 - 
           984018139801446377320319298568*\[Lambda]^28 - 
           1402898498748221008942480336576*\[Lambda]^29 - 
           1007262404239482827020580402680*\[Lambda]^30 - 
           707505509797657218725464801544*\[Lambda]^31 - 
           1557716713845760197749840245412*\[Lambda]^32 - 
           3239050645984356716901009582142*\[Lambda]^33 - 
           4311287470529270077584045699040*\[Lambda]^34 - 
           4639373746783444662204004240564*\[Lambda]^35 - 
           4195675160997006462823918636168*\[Lambda]^36 - 
           5514671361337470448117189632776*\[Lambda]^37 - 
           3173606569898481451646033179976*\[Lambda]^38 - 
           4250136031171670374107172604020*\[Lambda]^39 + 
           7636320078409418903656604449208*\[Lambda]^40 + 
           6059117315203716328083702930896*\[Lambda]^41 + 
           28924591882730527670119624171432*\[Lambda]^42 + 
           20243875274070629892576382228092*\[Lambda]^43 + 
           47688857886225492668284526897592*\[Lambda]^44 + 
           27447918430991834837877579037752*\[Lambda]^45 + 
           47688857886225492668284526897592*\[Lambda]^46 + 
           20243875274070629892576382228092*\[Lambda]^47 + 
           28924591882730527670119624171432*\[Lambda]^48 + 
           6059117315203716328083702930896*\[Lambda]^49 + 
           7636320078409418903656604449208*\[Lambda]^50 - 
           4250136031171670374107172604020*\[Lambda]^51 - 
           3173606569898481451646033179976*\[Lambda]^52 - 
           5514671361337470448117189632776*\[Lambda]^53 - 
           4195675160997006462823918636168*\[Lambda]^54 - 
           4639373746783444662204004240564*\[Lambda]^55 - 
           4311287470529270077584045699040*\[Lambda]^56 - 
           3239050645984356716901009582142*\[Lambda]^57 - 
           1557716713845760197749840245412*\[Lambda]^58 - 
           707505509797657218725464801544*\[Lambda]^59 - 
           1007262404239482827020580402680*\[Lambda]^60 - 
           1402898498748221008942480336576*\[Lambda]^61 - 
           984018139801446377320319298568*\[Lambda]^62 - 
           145328285485967357061693559768*\[Lambda]^63 + 
           213565740815225283864688210900*\[Lambda]^64 - 
           40398443617674160193601538706*\[Lambda]^65 - 
           321125314870251597117896754832*\[Lambda]^66 - 
           251010672486879326895968957164*\[Lambda]^67 - 
           14365020860031396414416892184*\[Lambda]^68 + 
           88863166308823571195823162856*\[Lambda]^69 + 
           32660984186858135639245333096*\[Lambda]^70 - 
           34976279362545997049225336924*\[Lambda]^71 - 
           36642221719296322702139254184*\[Lambda]^72 - 
           6618663250371775815020413789*\[Lambda]^73 + 
           8880115321525317708484413698*\[Lambda]^74 + 
           5626727686041502224380007094*\[Lambda]^75 - 
           561500656316839746339101480*\[Lambda]^76 - 
           2000311116293636045435077148*\[Lambda]^77 - 
           771714700178412932196028048*\[Lambda]^78 + 
           132000421798027475900110030*\[Lambda]^79 + 
           215903255481619775284353814*\[Lambda]^80 + 
           60507667604567559991215133*\[Lambda]^81 - 
           13877912793210618305359024*\[Lambda]^82 - 
           14898947097133709986156144*\[Lambda]^83 - 
           3899495797389994593840256*\[Lambda]^84 + 256215886231159532272608*
            \[Lambda]^85 + 485128076378197797821952*\[Lambda]^86 + 
           161078681591629911982080*\[Lambda]^87 + 28501402998936065824080*
            \[Lambda]^88 + 2786374529599734440640*\[Lambda]^89 + 
           119603251217617287120*\[Lambda]^90)*H[{-1, 0}, x])/
         (17917354312141284000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^43) - ((-44212978562530869000 - 
           1596718622208208154900*\[Lambda] - 45019133589392923620775*
            \[Lambda]^2 - 565734379542817711233690*\[Lambda]^3 - 
           6919554662100411004430795*\[Lambda]^4 - 44865797157300590197612970*
            \[Lambda]^5 - 333328835150241879083522658*\[Lambda]^6 - 
           1241296845746808137302790152*\[Lambda]^7 - 
           6379208001820899282898101958*\[Lambda]^8 - 
           10769811349315673972973381242*\[Lambda]^9 - 
           40336253425122433149012157503*\[Lambda]^10 + 
           87868781592316588927382648534*\[Lambda]^11 + 
           280315946570742506479676427341*\[Lambda]^12 + 
           2557757834070284865348440825884*\[Lambda]^13 + 
           6295025937453457225207154543356*\[Lambda]^14 + 
           23219230185486779993250545267424*\[Lambda]^15 + 
           46365728806658326168360678444524*\[Lambda]^16 + 
           116881467220278582931546821772496*\[Lambda]^17 + 
           192195635087811965994808256159369*\[Lambda]^18 + 
           368839597459376611707857526128246*\[Lambda]^19 + 
           504123814676343823967846317500949*\[Lambda]^20 + 
           769431441388300018893013833159002*\[Lambda]^21 + 
           879022953223215967495886209050298*\[Lambda]^22 + 
           1089023601420827690292409160332712*\[Lambda]^23 + 
           1040119974331708525691939174759278*\[Lambda]^24 + 
           1055675802690737297172703564569482*\[Lambda]^25 + 
           842199751124659057500842924368537*\[Lambda]^26 + 
           704836440436780628285583890894918*\[Lambda]^27 + 
           467475182324881384716320040764117*\[Lambda]^28 + 
           318005335680914242511832197060048*\[Lambda]^29 + 
           168064375013319201134094988554792*\[Lambda]^30 + 
           90264231010667186700385135524000*\[Lambda]^31 + 
           39317927221158242064418934506720*\[Lambda]^32 + 
           18212021313166864537785295454500*\[Lambda]^33 + 
           2884138957188188255410861352075*\[Lambda]^34 - 
           5884674536964819011210667440350*\[Lambda]^35 - 
           6833222323481481102177311463297*\[Lambda]^36 - 
           1456150452868073734263222509438*\[Lambda]^37 + 
           2135305715789011318255397003138*\[Lambda]^38 - 
           60540480039393363948460502488*\[Lambda]^39 - 
           3770971127004123147844031009082*\[Lambda]^40 - 
           3592532406890998069690076493374*\[Lambda]^41 - 
           314760543949404638164029833981*\[Lambda]^42 + 
           1604075262957285912067107343506*\[Lambda]^43 + 
           631836854040547245911722854599*\[Lambda]^44 - 
           920280877578208236109699870844*\[Lambda]^45 - 
           1019621516254469758587783753060*\[Lambda]^46 - 
           141078015140668596160986675840*\[Lambda]^47 + 
           371518337014108704735145499340*\[Lambda]^48 + 
           207909617718463375024153761840*\[Lambda]^49 - 
           85072848336522663702614769405*\[Lambda]^50 - 
           136567011122464921231871003646*\[Lambda]^51 - 
           36736172809239834118201262649*\[Lambda]^52 + 
           28324847933526472364470545534*\[Lambda]^53 + 
           22881116407005414809445252726*\[Lambda]^54 + 
           630642131584719557570779704*\[Lambda]^55 - 
           6396934614274990564005561534*\[Lambda]^56 - 
           2962853866980098122441145586*\[Lambda]^57 + 
           214478262580379747726684691*\[Lambda]^58 + 
           689343504824491180769138514*\[Lambda]^59 + 
           226219844105103809932113831*\[Lambda]^60 - 
           29935250987461871134556304*\[Lambda]^61 - 
           45465488950094608555286256*\[Lambda]^62 - 
           13153871621304577174986624*\[Lambda]^63 + 285411613918588860871584*
            \[Lambda]^64 + 1369880020137785195993616*\[Lambda]^65 + 
           474876921186090532624320*\[Lambda]^66 + 85145399243155345610880*
            \[Lambda]^67 + 8359123588799203321920*\[Lambda]^68 + 
           358809753652851861360*\[Lambda]^69)*H[{0, 0}, x])/
         (35834708624282568000*(-1 + \[Lambda])^2*(1 + \[Lambda])^44) - 
        (1316011331*(127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 
           1915704*\[Lambda]^3 + 25933887*\[Lambda]^4 + 
           191570400*\[Lambda]^5 + 1514472400*\[Lambda]^6 + 
           7684101600*\[Lambda]^7 + 41374128775*\[Lambda]^8 + 
           155603057400*\[Lambda]^9 + 617122298772*\[Lambda]^10 + 
           1798771343544*\[Lambda]^11 + 5503745253447*\[Lambda]^12 + 
           12791262887424*\[Lambda]^13 + 31103676548352*\[Lambda]^14 + 
           58735390809600*\[Lambda]^15 + 115773046235100*\[Lambda]^16 + 
           179877134354400*\[Lambda]^17 + 291245712763600*\[Lambda]^18 + 
           375299206245600*\[Lambda]^19 + 503464230757852*\[Lambda]^20 + 
           540430856993664*\[Lambda]^21 + 603630413934912*\[Lambda]^22 + 
           540430856993664*\[Lambda]^23 + 503464230757852*\[Lambda]^24 + 
           375299206245600*\[Lambda]^25 + 291245712763600*\[Lambda]^26 + 
           179877134354400*\[Lambda]^27 + 115773046235100*\[Lambda]^28 + 
           58735390809600*\[Lambda]^29 + 31103676548352*\[Lambda]^30 + 
           12791262887424*\[Lambda]^31 + 5503745253447*\[Lambda]^32 + 
           1798771343544*\[Lambda]^33 + 617122298772*\[Lambda]^34 + 
           155603057400*\[Lambda]^35 + 41374128775*\[Lambda]^36 + 
           7684101600*\[Lambda]^37 + 1514472400*\[Lambda]^38 + 
           191570400*\[Lambda]^39 + 25933887*\[Lambda]^40 + 
           1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 
           127*\[Lambda]^44)*H[{0, 1}, x])/(67730995332*(-1 + \[Lambda])*
          (1 + \[Lambda])^43) - ((119603251217617287120 + 
           2786374529599734440640*\[Lambda] + 28501402998936065824080*
            \[Lambda]^2 + 161078681591629911982080*\[Lambda]^3 + 
           485128076378197797821952*\[Lambda]^4 + 256215886231159532272608*
            \[Lambda]^5 - 3899495797389994593840256*\[Lambda]^6 - 
           14898947097133709986156144*\[Lambda]^7 - 
           13877912793210618305359024*\[Lambda]^8 + 
           60507667604567559991215133*\[Lambda]^9 + 
           215903255481619775284353814*\[Lambda]^10 + 
           132000421798027475900110030*\[Lambda]^11 - 
           771714700178412932196028048*\[Lambda]^12 - 
           2000311116293636045435077148*\[Lambda]^13 - 
           561500656316839746339101480*\[Lambda]^14 + 
           5626727686041502224380007094*\[Lambda]^15 + 
           8880115321525317708484413698*\[Lambda]^16 - 
           6618663250371775815020413789*\[Lambda]^17 - 
           36642221719296322702139254184*\[Lambda]^18 - 
           34976279362545997049225336924*\[Lambda]^19 + 
           32660984186858135639245333096*\[Lambda]^20 + 
           88863166308823571195823162856*\[Lambda]^21 - 
           14365020860031396414416892184*\[Lambda]^22 - 
           251010672398453369770907219164*\[Lambda]^23 - 
           321125311845666103013422818832*\[Lambda]^24 - 
           40398337303215535469767690706*\[Lambda]^25 + 
           213567074657428183937693986900*\[Lambda]^26 - 
           145310228566440205912234381768*\[Lambda]^27 - 
           983884755581156370019741698568*\[Lambda]^28 - 
           1401844021019799832954314736576*\[Lambda]^29 - 
           1001912214958961423075190002680*\[Lambda]^30 - 
           678698053599665619293674951544*\[Lambda]^31 - 
           1449375380915201767855684645412*\[Lambda]^32 - 
           2809368520534495204720052214142*\[Lambda]^33 - 
           3058861661852014628007606963040*\[Lambda]^34 - 
           807295464826228357602962422564*\[Lambda]^35 + 
           4710463922930143400830756819832*\[Lambda]^36 + 
           16141803984303176954959520255224*\[Lambda]^37 + 
           37721930039971084248809109220024*\[Lambda]^38 + 
           76358859422550714400821666795980*\[Lambda]^39 + 
           132878900946134963861300478049208*\[Lambda]^40 + 
           208844006367897730410482121330896*\[Lambda]^41 + 
           290233186532676417766932150571432*\[Lambda]^42 + 
           370789595612621890394734085116092*\[Lambda]^43 + 
           423973234182147574407694564913592*\[Lambda]^44 + 
           447736084588407567020109969565752*\[Lambda]^45 + 
           423973234182147574407694564913592*\[Lambda]^46 + 
           370789595612621890394734085116092*\[Lambda]^47 + 
           290233186532676417766932150571432*\[Lambda]^48 + 
           208844006367897730410482121330896*\[Lambda]^49 + 
           132878900946134963861300478049208*\[Lambda]^50 + 
           76358859422550714400821666795980*\[Lambda]^51 + 
           37721930039971084248809109220024*\[Lambda]^52 + 
           16141803984303176954959520255224*\[Lambda]^53 + 
           4710463922930143400830756819832*\[Lambda]^54 - 
           807295464826228357602962422564*\[Lambda]^55 - 
           3058861661852014628007606963040*\[Lambda]^56 - 
           2809368520534495204720052214142*\[Lambda]^57 - 
           1449375380915201767855684645412*\[Lambda]^58 - 
           678698053599665619293674951544*\[Lambda]^59 - 
           1001912214958961423075190002680*\[Lambda]^60 - 
           1401844021019799832954314736576*\[Lambda]^61 - 
           983884755581156370019741698568*\[Lambda]^62 - 
           145310228566440205912234381768*\[Lambda]^63 + 
           213567074657428183937693986900*\[Lambda]^64 - 
           40398337303215535469767690706*\[Lambda]^65 - 
           321125311845666103013422818832*\[Lambda]^66 - 
           251010672398453369770907219164*\[Lambda]^67 - 
           14365020860031396414416892184*\[Lambda]^68 + 
           88863166308823571195823162856*\[Lambda]^69 + 
           32660984186858135639245333096*\[Lambda]^70 - 
           34976279362545997049225336924*\[Lambda]^71 - 
           36642221719296322702139254184*\[Lambda]^72 - 
           6618663250371775815020413789*\[Lambda]^73 + 
           8880115321525317708484413698*\[Lambda]^74 + 
           5626727686041502224380007094*\[Lambda]^75 - 
           561500656316839746339101480*\[Lambda]^76 - 
           2000311116293636045435077148*\[Lambda]^77 - 
           771714700178412932196028048*\[Lambda]^78 + 
           132000421798027475900110030*\[Lambda]^79 + 
           215903255481619775284353814*\[Lambda]^80 + 
           60507667604567559991215133*\[Lambda]^81 - 
           13877912793210618305359024*\[Lambda]^82 - 
           14898947097133709986156144*\[Lambda]^83 - 
           3899495797389994593840256*\[Lambda]^84 + 256215886231159532272608*
            \[Lambda]^85 + 485128076378197797821952*\[Lambda]^86 + 
           161078681591629911982080*\[Lambda]^87 + 28501402998936065824080*
            \[Lambda]^88 + 2786374529599734440640*\[Lambda]^89 + 
           119603251217617287120*\[Lambda]^90)*H[{1, 0}, x])/
         (35834708624282568000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^43) + (168*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(6325*(-1 + \[Lambda])^2) - 
        (168*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (6325*(-1 + \[Lambda])^2) + (84*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*H[{0, 1, 0}, x])/(6325*(-1 + \[Lambda])^2) - 
        (84*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (6325*(-1 + \[Lambda])^2) - (126*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*Zeta[3])/(6325*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-690930574920734293003920613949/
         69362814457390695548186880000 + (252*Zeta[3])/253) + 
      2*nh*TF*(-1/6883833192841231599772800000*
         (252739783857798616268137248000 + 5698516190312054925051051816000*
            \[Lambda] + 56083275744825883983053264640000*\[Lambda]^2 + 
           301645120169710603217643520208400*\[Lambda]^3 + 
           836529277795059971103921174755520*\[Lambda]^4 + 
           153727844472205833277621757263680*\[Lambda]^5 - 
           7475371235758930664343971705037120*\[Lambda]^6 - 
           24510939152925120541662818215778364*\[Lambda]^7 - 
           14020022077537374986518255950229104*\[Lambda]^8 + 
           117226118521668792998354920170143472*\[Lambda]^9 + 
           328159632051929263184500563719415072*\[Lambda]^10 + 
           51683411239176171880487780377593948*\[Lambda]^11 - 
           1447410210582515195844105202899577224*\[Lambda]^12 - 
           2888906793731612320935063338881338360*\[Lambda]^13 + 
           241652140042924324659552772305889232*\[Lambda]^14 + 
           9021090757862406761052840488266958180*\[Lambda]^15 + 
           9750176907203253493173807666382969840*\[Lambda]^16 - 
           16699160611792672277847901395999494882*\[Lambda]^17 - 
           53162336457667071565667792926190809745*\[Lambda]^18 - 
           33685704443937718580472649936407433061*\[Lambda]^19 + 
           62417680922408751967223022371222250882*\[Lambda]^20 + 
           104054900254150152120360340710853312728*\[Lambda]^21 - 
           69129954244002271370368347659182707079*\[Lambda]^22 - 
           336466261508308974014350913032921877028*\[Lambda]^23 - 
           309109585889981519445931259645552673165*\[Lambda]^24 + 
           100343195863089854849353670508540293506*\[Lambda]^25 + 
           321877937090373722405808460127980766679*\[Lambda]^26 - 
           188074146851432509885778228377422174906*\[Lambda]^27 - 
           987911476788918963401226324514309691293*\[Lambda]^28 - 
           1050787000915263891628681026686839522518*\[Lambda]^29 - 
           276831740720874244297205409507154881105*\[Lambda]^30 + 
           159632278514048004188682099894187767700*\[Lambda]^31 - 
           540847594582655658872332435165284849867*\[Lambda]^32 - 
           1661276490274939602080258371448210293452*\[Lambda]^33 - 
           1818737923573464175297021500001270470784*\[Lambda]^34 - 
           1433151128742388577189698695222779805579*\[Lambda]^35 - 
           949644074568139773397780632845390270001*\[Lambda]^36 - 
           2579755457202679077583128248984626675754*\[Lambda]^37 - 
           2882236337375256230215169901211699562718*\[Lambda]^38 - 
           5971114417640834887654628852112556526232*\[Lambda]^39 - 
           4376580498672156267597526841476313623042*\[Lambda]^40 - 
           8945110763566127012579025635804103900708*\[Lambda]^41 - 
           5938548842669277808175378951947588935378*\[Lambda]^42 - 
           10899620144506291145354352665203000318340*\[Lambda]^43 - 
           5938548842669277808175378951947588935378*\[Lambda]^44 - 
           8945110763566127012579025635804103900708*\[Lambda]^45 - 
           4376580498672156267597526841476313623042*\[Lambda]^46 - 
           5971114417640834887654628852112556526232*\[Lambda]^47 - 
           2882236337375256230215169901211699562718*\[Lambda]^48 - 
           2579755457202679077583128248984626675754*\[Lambda]^49 - 
           949644074568139773397780632845390270001*\[Lambda]^50 - 
           1433151128742388577189698695222779805579*\[Lambda]^51 - 
           1818737923573464175297021500001270470784*\[Lambda]^52 - 
           1661276490274939602080258371448210293452*\[Lambda]^53 - 
           540847594582655658872332435165284849867*\[Lambda]^54 + 
           159632278514048004188682099894187767700*\[Lambda]^55 - 
           276831740720874244297205409507154881105*\[Lambda]^56 - 
           1050787000915263891628681026686839522518*\[Lambda]^57 - 
           987911476788918963401226324514309691293*\[Lambda]^58 - 
           188074146851432509885778228377422174906*\[Lambda]^59 + 
           321877937090373722405808460127980766679*\[Lambda]^60 + 
           100343195863089854849353670508540293506*\[Lambda]^61 - 
           309109585889981519445931259645552673165*\[Lambda]^62 - 
           336466261508308974014350913032921877028*\[Lambda]^63 - 
           69129954244002271370368347659182707079*\[Lambda]^64 + 
           104054900254150152120360340710853312728*\[Lambda]^65 + 
           62417680922408751967223022371222250882*\[Lambda]^66 - 
           33685704443937718580472649936407433061*\[Lambda]^67 - 
           53162336457667071565667792926190809745*\[Lambda]^68 - 
           16699160611792672277847901395999494882*\[Lambda]^69 + 
           9750176907203253493173807666382969840*\[Lambda]^70 + 
           9021090757862406761052840488266958180*\[Lambda]^71 + 
           241652140042924324659552772305889232*\[Lambda]^72 - 
           2888906793731612320935063338881338360*\[Lambda]^73 - 
           1447410210582515195844105202899577224*\[Lambda]^74 + 
           51683411239176171880487780377593948*\[Lambda]^75 + 
           328159632051929263184500563719415072*\[Lambda]^76 + 
           117226118521668792998354920170143472*\[Lambda]^77 - 
           14020022077537374986518255950229104*\[Lambda]^78 - 
           24510939152925120541662818215778364*\[Lambda]^79 - 
           7475371235758930664343971705037120*\[Lambda]^80 + 
           153727844472205833277621757263680*\[Lambda]^81 + 
           836529277795059971103921174755520*\[Lambda]^82 + 
           301645120169710603217643520208400*\[Lambda]^83 + 
           56083275744825883983053264640000*\[Lambda]^84 + 
           5698516190312054925051051816000*\[Lambda]^85 + 
           252739783857798616268137248000*\[Lambda]^86)/
          (\[Lambda]^22*(1 + \[Lambda])^42) - 
        ((9117596820266905348778400 + 198735979524484342094154000*\[Lambda] + 
           1856805450441085014007737600*\[Lambda]^2 + 
           9089069906350354948172865720*\[Lambda]^3 + 
           19306585814455964813123855520*\[Lambda]^4 - 
           31672292428214631336257314200*\[Lambda]^5 - 
           314422028774896436789011737120*\[Lambda]^6 - 
           690630945041106284339154666636*\[Lambda]^7 + 
           514105916157305552844674254344*\[Lambda]^8 + 
           5787396099807493021595738262984*\[Lambda]^9 + 
           9369786204517832221605825989784*\[Lambda]^10 - 
           12554351099661203941695643509846*\[Lambda]^11 - 
           69315208493601098681590383525492*\[Lambda]^12 - 
           67953088360991706287673560659170*\[Lambda]^13 + 
           155108905635713332217149554940726*\[Lambda]^14 + 
           457165917084766480559487193887667*\[Lambda]^15 + 
           101524922926392479153699887660234*\[Lambda]^16 - 
           1286389567256029973039502307142669*\[Lambda]^17 - 
           1930056858163311822622259153373855*\[Lambda]^18 + 
           993493986893791205703987974168937*\[Lambda]^19 + 
           5670529670115673377121263082857979*\[Lambda]^20 + 
           3736105796789776556425556285555473*\[Lambda]^21 - 
           8074345861996702931043112989836081*\[Lambda]^22 - 
           15038746234660427655235228678579173*\[Lambda]^23 + 
           1136377703271186013673205485271846*\[Lambda]^24 + 
           27739098920595704583510667848812035*\[Lambda]^25 + 
           23939923037410591764988586146907758*\[Lambda]^26 - 
           18850747365958556815337775291430414*\[Lambda]^27 - 
           44177233679547218527285910856464654*\[Lambda]^28 - 
           1626731609520786320611820702158854*\[Lambda]^29 + 
           65300905567832613946692262655157966*\[Lambda]^30 + 
           65694610747045739896794570409244841*\[Lambda]^31 - 
           3529085905733670273640340428757230*\[Lambda]^32 - 
           33643034876482643387762688894447775*\[Lambda]^33 + 
           36355481136839485048568389151413265*\[Lambda]^34 + 
           180767284211231909453608031849689415*\[Lambda]^35 + 
           271771316107221372754815796731850605*\[Lambda]^36 + 
           497448823490813890612051432397937711*\[Lambda]^37 + 
           727457075894921569332544007345030015*\[Lambda]^38 + 
           1511989714993839286024572836404762157*\[Lambda]^39 + 
           1992083427213986859522156908100326294*\[Lambda]^40 + 
           3257339278758108793958302828664764473*\[Lambda]^41 + 
           3478287259691308201388095237359061334*\[Lambda]^42 + 
           4684942064332994615118751621287798204*\[Lambda]^43 + 
           4178582450845477410879414082421255284*\[Lambda]^44 + 
           4684942064332994615118751621287798204*\[Lambda]^45 + 
           3478287259691308201388095237359061334*\[Lambda]^46 + 
           3257339278758108793958302828664764473*\[Lambda]^47 + 
           1992083427213986859522156908100326294*\[Lambda]^48 + 
           1511989714993839286024572836404762157*\[Lambda]^49 + 
           727457075894921569332544007345030015*\[Lambda]^50 + 
           497448823490813890612051432397937711*\[Lambda]^51 + 
           271771316107221372754815796731850605*\[Lambda]^52 + 
           180767284211231909453608031849689415*\[Lambda]^53 + 
           36355481136839485048568389151413265*\[Lambda]^54 - 
           33643034876482643387762688894447775*\[Lambda]^55 - 
           3529085905733670273640340428757230*\[Lambda]^56 + 
           65694610747045739896794570409244841*\[Lambda]^57 + 
           65300905567832613946692262655157966*\[Lambda]^58 - 
           1626731609520786320611820702158854*\[Lambda]^59 - 
           44177233679547218527285910856464654*\[Lambda]^60 - 
           18850747365958556815337775291430414*\[Lambda]^61 + 
           23939923037410591764988586146907758*\[Lambda]^62 + 
           27739098920595704583510667848812035*\[Lambda]^63 + 
           1136377703271186013673205485271846*\[Lambda]^64 - 
           15038746234660427655235228678579173*\[Lambda]^65 - 
           8074345861996702931043112989836081*\[Lambda]^66 + 
           3736105796789776556425556285555473*\[Lambda]^67 + 
           5670529670115673377121263082857979*\[Lambda]^68 + 
           993493986893791205703987974168937*\[Lambda]^69 - 
           1930056858163311822622259153373855*\[Lambda]^70 - 
           1286389567256029973039502307142669*\[Lambda]^71 + 
           101524922926392479153699887660234*\[Lambda]^72 + 
           457165917084766480559487193887667*\[Lambda]^73 + 
           155108905635713332217149554940726*\[Lambda]^74 - 
           67953088360991706287673560659170*\[Lambda]^75 - 
           69315208493601098681590383525492*\[Lambda]^76 - 
           12554351099661203941695643509846*\[Lambda]^77 + 
           9369786204517832221605825989784*\[Lambda]^78 + 
           5787396099807493021595738262984*\[Lambda]^79 + 
           514105916157305552844674254344*\[Lambda]^80 - 
           690630945041106284339154666636*\[Lambda]^81 - 
           314422028774896436789011737120*\[Lambda]^82 - 
           31672292428214631336257314200*\[Lambda]^83 + 
           19306585814455964813123855520*\[Lambda]^84 + 
           9089069906350354948172865720*\[Lambda]^85 + 
           1856805450441085014007737600*\[Lambda]^86 + 
           198735979524484342094154000*\[Lambda]^87 + 
           9117596820266905348778400*\[Lambda]^88)*H[{0}, x])/
         (248334530766278196240000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^43) + ((328917634208762819220 + 
           7004948813649021984840*\[Lambda] + 64030045259175844572360*
            \[Lambda]^2 + 308069203074104803688136*\[Lambda]^3 + 
           660577042971865434223224*\[Lambda]^4 - 850987006120059539800368*
            \[Lambda]^5 - 9260488488510568097464312*\[Lambda]^6 - 
           20299667191484370239698772*\[Lambda]^7 + 
           12861464081189390442632467*\[Lambda]^8 + 
           153837243065993234772050702*\[Lambda]^9 + 
           241366940853706427171908132*\[Lambda]^10 - 
           324302415176339113807611439*\[Lambda]^11 - 
           1703457151518734997248826489*\[Lambda]^12 - 
           1617150929006631218478848742*\[Lambda]^13 + 
           3407554357035819527760572102*\[Lambda]^14 + 
           9382216028668760824898377281*\[Lambda]^15 + 
           410634805247005454068523033*\[Lambda]^16 - 
           28590937389311990093252178042*\[Lambda]^17 - 
           38998993099022247389664963414*\[Lambda]^18 + 
           18242603477934008451872989498*\[Lambda]^19 + 
           93990321066356977607040973910*\[Lambda]^20 + 
           35758741134190553237955198608*\[Lambda]^21 - 
           179545140675807224234026086262*\[Lambda]^22 - 
           273462570516780291225173660380*\[Lambda]^23 + 
           3642093201607559550654257942*\[Lambda]^24 + 
           352216022343462887678187035029*\[Lambda]^25 + 
           161442211755870500842214435946*\[Lambda]^26 - 
           522639961784369180574624161529*\[Lambda]^27 - 
           799588663440397757460250530840*\[Lambda]^28 - 
           171259288294541481642146374095*\[Lambda]^29 + 
           523550603136601559123051969990*\[Lambda]^30 + 
           201259414242744227929606727459*\[Lambda]^31 - 
           818583141427397965618071623226*\[Lambda]^32 - 
           1250047112634150693774974333700*\[Lambda]^33 - 
           823426436746346585474786695842*\[Lambda]^34 - 
           801720573031244103799084483584*\[Lambda]^35 - 
           2412107311735288676414648921438*\[Lambda]^36 - 
           5694902373459613644729043746418*\[Lambda]^37 - 
           10336933132705689551550568901698*\[Lambda]^38 - 
           16622357392074620881147842321706*\[Lambda]^39 - 
           25032864546841212751006655610844*\[Lambda]^40 - 
           34916056657476454237010895727159*\[Lambda]^41 - 
           44372045379343608518147710944314*\[Lambda]^42 - 
           51129634802194560139207356684499*\[Lambda]^43 - 
           53556787996235906705449170197054*\[Lambda]^44 - 
           51129634802194560139207356684499*\[Lambda]^45 - 
           44372045379343608518147710944314*\[Lambda]^46 - 
           34916056657476454237010895727159*\[Lambda]^47 - 
           25032864546841212751006655610844*\[Lambda]^48 - 
           16622357392074620881147842321706*\[Lambda]^49 - 
           10336933132705689551550568901698*\[Lambda]^50 - 
           5694902373459613644729043746418*\[Lambda]^51 - 
           2412107311735288676414648921438*\[Lambda]^52 - 
           801720573031244103799084483584*\[Lambda]^53 - 
           823426436746346585474786695842*\[Lambda]^54 - 
           1250047112634150693774974333700*\[Lambda]^55 - 
           818583141427397965618071623226*\[Lambda]^56 + 
           201259414242744227929606727459*\[Lambda]^57 + 
           523550603136601559123051969990*\[Lambda]^58 - 
           171259288294541481642146374095*\[Lambda]^59 - 
           799588663440397757460250530840*\[Lambda]^60 - 
           522639961784369180574624161529*\[Lambda]^61 + 
           161442211755870500842214435946*\[Lambda]^62 + 
           352216022343462887678187035029*\[Lambda]^63 + 
           3642093201607559550654257942*\[Lambda]^64 - 
           273462570516780291225173660380*\[Lambda]^65 - 
           179545140675807224234026086262*\[Lambda]^66 + 
           35758741134190553237955198608*\[Lambda]^67 + 
           93990321066356977607040973910*\[Lambda]^68 + 
           18242603477934008451872989498*\[Lambda]^69 - 
           38998993099022247389664963414*\[Lambda]^70 - 
           28590937389311990093252178042*\[Lambda]^71 + 
           410634805247005454068523033*\[Lambda]^72 + 
           9382216028668760824898377281*\[Lambda]^73 + 
           3407554357035819527760572102*\[Lambda]^74 - 
           1617150929006631218478848742*\[Lambda]^75 - 
           1703457151518734997248826489*\[Lambda]^76 - 
           324302415176339113807611439*\[Lambda]^77 + 
           241366940853706427171908132*\[Lambda]^78 + 
           153837243065993234772050702*\[Lambda]^79 + 
           12861464081189390442632467*\[Lambda]^80 - 
           20299667191484370239698772*\[Lambda]^81 - 
           9260488488510568097464312*\[Lambda]^82 - 850987006120059539800368*
            \[Lambda]^83 + 660577042971865434223224*\[Lambda]^84 + 
           308069203074104803688136*\[Lambda]^85 + 64030045259175844572360*
            \[Lambda]^86 + 7004948813649021984840*\[Lambda]^87 + 
           328917634208762819220*\[Lambda]^88)*H[{-1, 0}, x])/
         (4479338578035321000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^41) - ((8813680876747041750 + 198342553457705425825*
            \[Lambda] + 7898012546922739529420*\[Lambda]^2 - 
           20895454219768188476880*\[Lambda]^3 - 122365891269338835606685*
            \[Lambda]^4 - 18043213455827608085452896*\[Lambda]^5 - 
           127563549538215291623688968*\[Lambda]^6 - 
           1443265105037814083279593788*\[Lambda]^7 - 
           7140644334895742096070032132*\[Lambda]^8 - 
           45171961751651133098112775678*\[Lambda]^9 - 
           169029066887127394616118574462*\[Lambda]^10 - 
           741070836164889493199030966946*\[Lambda]^11 - 
           2190438228483115140028341661529*\[Lambda]^12 - 
           7200209445343209052945688265641*\[Lambda]^13 - 
           17174349199455011449775871071324*\[Lambda]^14 - 
           44065869214478237446038769762692*\[Lambda]^15 - 
           86098828814148096877064103000470*\[Lambda]^16 - 
           177208184866053980064051538594511*\[Lambda]^17 - 
           287245817825567955151539944518539*\[Lambda]^18 - 
           482894197805588946755792265857246*\[Lambda]^19 - 
           654011079033736893857351929138204*\[Lambda]^20 - 
           906600040740191863137830994151124*\[Lambda]^21 - 
           1029097907636927876309172333516886*\[Lambda]^22 - 
           1185144980782224263650792340068724*\[Lambda]^23 - 
           1132847097772435983139570471905346*\[Lambda]^24 - 
           1089453279956684580414337303653794*\[Lambda]^25 - 
           873567996259111086234376804227403*\[Lambda]^26 - 
           694761730137913703790762012417812*\[Lambda]^27 - 
           463084869162431616125122020715638*\[Lambda]^28 - 
           310635186683061795706340350114457*\[Lambda]^29 - 
           181109694197100632459925896396396*\[Lambda]^30 - 
           101965480104926483589845871957264*\[Lambda]^31 - 
           40041000231865052848277252663054*\[Lambda]^32 - 
           9290822718649441645480081059581*\[Lambda]^33 - 
           5228437962218771854354705730354*\[Lambda]^34 - 
           13489841117075103457220033331396*\[Lambda]^35 - 
           11458195007289952179461344012573*\[Lambda]^36 + 
           2132956819511062499858942556488*\[Lambda]^37 + 
           10103393083208440382916437639812*\[Lambda]^38 + 
           3193165949976121554354099732948*\[Lambda]^39 - 
           7336738746641160873067413717056*\[Lambda]^40 - 
           7658846217906464188157666998590*\[Lambda]^41 + 
           199268415156919710362173957892*\[Lambda]^42 + 
           4777033593561038028880697262198*\[Lambda]^43 + 
           2048495254790318252951517103907*\[Lambda]^44 - 
           2126372553301730767490227876007*\[Lambda]^45 - 
           2516328292428314429200795268916*\[Lambda]^46 - 
           316541616792815661816590113884*\[Lambda]^47 + 
           990984920562782979973857753894*\[Lambda]^48 + 
           561740303986805907729668357871*\[Lambda]^49 - 
           209876605077819774181477082031*\[Lambda]^50 - 
           355058562876058706261179938486*\[Lambda]^51 - 
           98902876691648961066472282314*\[Lambda]^52 + 
           72338477616349573614215404704*\[Lambda]^53 + 
           59785624382862626966174357706*\[Lambda]^54 + 
           1741471165564586673738568092*\[Lambda]^55 - 
           16981909070452521906277106058*\[Lambda]^56 - 
           8017793796253767254552349714*\[Lambda]^57 + 
           459024616680537989671915989*\[Lambda]^58 + 
           1796703749571516615878614176*\[Lambda]^59 + 
           596796405634539634176133884*\[Lambda]^60 - 
           80089419997533289174162695*\[Lambda]^61 - 
           121349602372570026320285940*\[Lambda]^62 - 
           34927892856474217887041040*\[Lambda]^63 + 
           1005306121475011852549560*\[Lambda]^64 + 3787129901575704704431788*
            \[Lambda]^65 + 1306414374972116901583248*\[Lambda]^66 + 
           234119828659421665626120*\[Lambda]^67 + 22988352246199642869840*
            \[Lambda]^68 + 986752902626288457660*\[Lambda]^69)*H[{0, 0}, x])/
         (8958677156070642000*(-1 + \[Lambda])^2*(1 + \[Lambda])^44) - 
        ((328917634208762819220 + 7004948813649021984840*\[Lambda] + 
           64030045259175844572360*\[Lambda]^2 + 308069203074104803688136*
            \[Lambda]^3 + 660577042971865434223224*\[Lambda]^4 - 
           850987006120059539800368*\[Lambda]^5 - 9260488488510568097464312*
            \[Lambda]^6 - 20299667191484370239698772*\[Lambda]^7 + 
           12861464081189390442632467*\[Lambda]^8 + 
           153837243065993234772050702*\[Lambda]^9 + 
           241366940853706427171908132*\[Lambda]^10 - 
           324302415176339113807611439*\[Lambda]^11 - 
           1703457151518734997248826489*\[Lambda]^12 - 
           1617150929006631218478848742*\[Lambda]^13 + 
           3407554357035819527760572102*\[Lambda]^14 + 
           9382216028668760824898377281*\[Lambda]^15 + 
           410634805247005454068523033*\[Lambda]^16 - 
           28590937389311990093252178042*\[Lambda]^17 - 
           38998993099022247389664963414*\[Lambda]^18 + 
           18242603477934008451872989498*\[Lambda]^19 + 
           93990321066356977607040973910*\[Lambda]^20 + 
           35758741134190553237955198608*\[Lambda]^21 - 
           179545140675807224234026086262*\[Lambda]^22 - 
           273462570516780291225173660380*\[Lambda]^23 + 
           3642093201607559550654257942*\[Lambda]^24 + 
           352216022343462887678187035029*\[Lambda]^25 + 
           161442211755870500842214435946*\[Lambda]^26 - 
           522639961784369180574624161529*\[Lambda]^27 - 
           799588663440397757460250530840*\[Lambda]^28 - 
           171259288294541481642146374095*\[Lambda]^29 + 
           523550603136601559123051969990*\[Lambda]^30 + 
           201259414242744227929606727459*\[Lambda]^31 - 
           818583141427397965618071623226*\[Lambda]^32 - 
           1250047112634150693774974333700*\[Lambda]^33 - 
           823426436746346585474786695842*\[Lambda]^34 - 
           801720573031244103799084483584*\[Lambda]^35 - 
           2412107311735288676414648921438*\[Lambda]^36 - 
           5694902373459613644729043746418*\[Lambda]^37 - 
           10336933132705689551550568901698*\[Lambda]^38 - 
           16622357392074620881147842321706*\[Lambda]^39 - 
           25032864546841212751006655610844*\[Lambda]^40 - 
           34916056657476454237010895727159*\[Lambda]^41 - 
           44372045379343608518147710944314*\[Lambda]^42 - 
           51129634802194560139207356684499*\[Lambda]^43 - 
           53556787996235906705449170197054*\[Lambda]^44 - 
           51129634802194560139207356684499*\[Lambda]^45 - 
           44372045379343608518147710944314*\[Lambda]^46 - 
           34916056657476454237010895727159*\[Lambda]^47 - 
           25032864546841212751006655610844*\[Lambda]^48 - 
           16622357392074620881147842321706*\[Lambda]^49 - 
           10336933132705689551550568901698*\[Lambda]^50 - 
           5694902373459613644729043746418*\[Lambda]^51 - 
           2412107311735288676414648921438*\[Lambda]^52 - 
           801720573031244103799084483584*\[Lambda]^53 - 
           823426436746346585474786695842*\[Lambda]^54 - 
           1250047112634150693774974333700*\[Lambda]^55 - 
           818583141427397965618071623226*\[Lambda]^56 + 
           201259414242744227929606727459*\[Lambda]^57 + 
           523550603136601559123051969990*\[Lambda]^58 - 
           171259288294541481642146374095*\[Lambda]^59 - 
           799588663440397757460250530840*\[Lambda]^60 - 
           522639961784369180574624161529*\[Lambda]^61 + 
           161442211755870500842214435946*\[Lambda]^62 + 
           352216022343462887678187035029*\[Lambda]^63 + 
           3642093201607559550654257942*\[Lambda]^64 - 
           273462570516780291225173660380*\[Lambda]^65 - 
           179545140675807224234026086262*\[Lambda]^66 + 
           35758741134190553237955198608*\[Lambda]^67 + 
           93990321066356977607040973910*\[Lambda]^68 + 
           18242603477934008451872989498*\[Lambda]^69 - 
           38998993099022247389664963414*\[Lambda]^70 - 
           28590937389311990093252178042*\[Lambda]^71 + 
           410634805247005454068523033*\[Lambda]^72 + 
           9382216028668760824898377281*\[Lambda]^73 + 
           3407554357035819527760572102*\[Lambda]^74 - 
           1617150929006631218478848742*\[Lambda]^75 - 
           1703457151518734997248826489*\[Lambda]^76 - 
           324302415176339113807611439*\[Lambda]^77 + 
           241366940853706427171908132*\[Lambda]^78 + 
           153837243065993234772050702*\[Lambda]^79 + 
           12861464081189390442632467*\[Lambda]^80 - 
           20299667191484370239698772*\[Lambda]^81 - 
           9260488488510568097464312*\[Lambda]^82 - 850987006120059539800368*
            \[Lambda]^83 + 660577042971865434223224*\[Lambda]^84 + 
           308069203074104803688136*\[Lambda]^85 + 64030045259175844572360*
            \[Lambda]^86 + 7004948813649021984840*\[Lambda]^87 + 
           328917634208762819220*\[Lambda]^88)*H[{1, 0}, x])/
         (8958677156070642000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^41) - (336*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*
          H[{-1, 0, 0}, x])/(6325*(-1 + \[Lambda])^2) + 
        (336*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{0, -1, 0}, x])/
         (6325*(-1 + \[Lambda])^2) - (168*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*H[{0, 1, 0}, x])/(6325*(-1 + \[Lambda])^2) + 
        (168*(25 + 797*\[Lambda] + 25*\[Lambda]^2)*H[{1, 0, 0}, x])/
         (6325*(-1 + \[Lambda])^2) + (252*(25 + 797*\[Lambda] + 
           25*\[Lambda]^2)*Zeta[3])/(6325*(-1 + \[Lambda])^2))))}


==> results/F2-SQ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1 + a*(CF/3 + (8*CF*Log[Q^2/\[Mu]^2])/3) + 
  a^2*(CF*(-8*nl*TF + 2*nh*TF*(-1/85050*(48 + 450*\[Lambda] + 
           508273*\[Lambda]^2 - 1114802*\[Lambda]^3 + 508273*\[Lambda]^4 + 
           450*\[Lambda]^5 + 48*\[Lambda]^6)/((-1 + \[Lambda])^2*
           \[Lambda]^2) + ((36750 - 22050*\[Lambda] - 76167*\[Lambda]^2 + 
           64113*\[Lambda]^3 - 5697*\[Lambda]^4 + 63*\[Lambda]^5 + 
           8*\[Lambda]^6)*H[{0}, x])/(14175*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(8 + 103*\[Lambda] - 5262*\[Lambda]^2 + 
           103*\[Lambda]^3 + 8*\[Lambda]^4)*H[{1}, x])/(14175*\[Lambda]^3) - 
        (4*(20 - 80*\[Lambda] + 141*\[Lambda]^2 - 80*\[Lambda]^3 + 
           20*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((409*CA*CF)/27 - (88*CF^2)/27 - (140*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    ((44*CA*CF)/9 + (32*CF^2)/9 - (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((-266*nl*TF)/81 + 2*nh*TF*
         (-1/45*(28 + 75*\[Lambda] + 199*\[Lambda]^2 - 1016*\[Lambda]^3 + 
             199*\[Lambda]^4 + 75*\[Lambda]^5 + 28*\[Lambda]^6)/
            (\[Lambda]^2*(1 + \[Lambda])^2) - 
          (2*(42 + 81*\[Lambda] - 188*\[Lambda]^2 + 312*\[Lambda]^3 + 
             538*\[Lambda]^4 - 408*\[Lambda]^5 - 8*\[Lambda]^6 + 
             81*\[Lambda]^7 + 42*\[Lambda]^8)*H[{0}, x])/
           (135*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^3) - 
          (8*(1 - 4*\[Lambda] + \[Lambda]^2)*H[{1}, x])/
           (3*(1 + \[Lambda])^2) + (8*(7 + 24*\[Lambda] + 19*\[Lambda]^2 + 
             24*\[Lambda]^3 - 146*\[Lambda]^4 + 24*\[Lambda]^5 - 
             146*\[Lambda]^6 + 24*\[Lambda]^7 + 19*\[Lambda]^8 + 
             24*\[Lambda]^9 + 7*\[Lambda]^10)*H[{-1, 0}, x])/
           (45*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])^3) - 
          (4*(20 - 80*\[Lambda] + 68*\[Lambda]^2 + 258*\[Lambda]^3 - 
             270*\[Lambda]^4 - 45*\[Lambda]^5 - 15*\[Lambda]^6 + 
             51*\[Lambda]^7 + 21*\[Lambda]^8)*H[{0, 0}, x])/
           (45*(-1 + \[Lambda])^2*(1 + \[Lambda])^3) + 
          (32*(1 - 3*\[Lambda] + \[Lambda]^2 - 3*\[Lambda]^3 + \[Lambda]^4)*
            H[{0, 1}, x])/(9*(-1 + \[Lambda])*(1 + \[Lambda])^3) - 
          (4*(-1 + \[Lambda])*(1 + \[Lambda])^3*(7 - 4*\[Lambda] + 
             7*\[Lambda]^2)*H[{1, 0}, x])/(45*\[Lambda]^3))) + 
      CF*((-8*nl*TF)/27 + 2*nh*TF*((4*(1 - 4*\[Lambda] + \[Lambda]^2))/
           (3*(1 + \[Lambda])^2) - (16*(1 - 3*\[Lambda] + \[Lambda]^2 - 
             3*\[Lambda]^3 + \[Lambda]^4)*H[{0}, x])/(9*(-1 + \[Lambda])*
            (1 + \[Lambda])^3)))*Log[Q^2/\[Mu]^2] + 
      (16*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/9) + 
    CA*CF*(3677/135 - (128*Zeta[3])/5) + CF^2*(-4189/810 + (96*Zeta[3])/5)), 
 1 + a*((29*CF)/12 + (25*CF*Log[Q^2/\[Mu]^2])/6) + 
  a^2*(CF*((-267*nl*TF)/16 + 2*nh*TF*
       (-1/748440*(162 - 483*\[Lambda] - 8514*\[Lambda]^2 + 
           8865991*\[Lambda]^3 - 20460344*\[Lambda]^4 + 8865991*\[Lambda]^5 - 
           8514*\[Lambda]^6 - 483*\[Lambda]^7 + 162*\[Lambda]^8)/
          ((-1 + \[Lambda])^2*\[Lambda]^3) + 
        ((680295 - 582813*\[Lambda] - 975051*\[Lambda]^2 + 
           871233*\[Lambda]^3 - 34155*\[Lambda]^4 - 1287*\[Lambda]^5 - 
           121*\[Lambda]^6 + 27*\[Lambda]^7)*H[{0}, x])/
         (124740*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (27 + 14*\[Lambda] - 1487*\[Lambda]^2 - 41460*\[Lambda]^3 - 
           1487*\[Lambda]^4 + 14*\[Lambda]^5 + 27*\[Lambda]^6)*H[{1}, x])/
         (124740*\[Lambda]^4) - (5*(5 - 20*\[Lambda] + 42*\[Lambda]^2 - 
           20*\[Lambda]^3 + 5*\[Lambda]^4)*H[{0, 0}, x])/
         (9*(-1 + \[Lambda])^4))) + ((3097*CA*CF)/108 + (2315*CF^2)/432 - 
      (589*CF*nl*TF)/54)*Log[Q^2/\[Mu]^2] + 
    ((275*CA*CF)/36 + (625*CF^2)/72 - (25*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(25855/432 - 43*Zeta[3]) + CF^2*(-217235/10368 + 36*Zeta[3])), 
 1 + a*((91*CF)/20 + (157*CF*Log[Q^2/\[Mu]^2])/30) + 
  a^2*(CF*((-1376021*nl*TF)/54000 + 
      2*nh*TF*(-1/340540200*(20736 - 164754*\[Lambda] + 358635*\[Lambda]^2 - 
           2784222*\[Lambda]^3 + 5874138097*\[Lambda]^4 - 
           14126957864*\[Lambda]^5 + 5874138097*\[Lambda]^6 - 
           2784222*\[Lambda]^7 + 358635*\[Lambda]^8 - 164754*\[Lambda]^9 + 
           20736*\[Lambda]^10)/((-1 + \[Lambda])^2*\[Lambda]^4) + 
        ((451131681 - 382224843*\[Lambda] - 568888749*\[Lambda]^2 + 
           542978007*\[Lambda]^3 - 17105517*\[Lambda]^4 - 
           564993*\[Lambda]^5 + 102401*\[Lambda]^6 - 32643*\[Lambda]^7 + 
           3456*\[Lambda]^8)*H[{0}, x])/(56756700*(-1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(3456 - 15363*\[Lambda] - 8974*\[Lambda]^2 - 
           421673*\[Lambda]^3 - 19295052*\[Lambda]^4 - 421673*\[Lambda]^5 - 
           8974*\[Lambda]^6 - 15363*\[Lambda]^7 + 3456*\[Lambda]^8)*
          H[{1}, x])/(56756700*\[Lambda]^5) - 
        ((1099 - 4396*\[Lambda] + 11286*\[Lambda]^2 - 4396*\[Lambda]^3 + 
           1099*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((109673*CA*CF)/2700 + (998527*CF^2)/54000 - (21461*CF*nl*TF)/1350)*
     Log[Q^2/\[Mu]^2] + ((1727*CA*CF)/180 + (24649*CF^2)/1800 - 
      (157*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((393523*nl*TF)/540000 + 2*nh*TF*
         (-1/189000*(276480 + 1144260*\[Lambda] + 1165125*\[Lambda]^2 - 
             1364250*\[Lambda]^3 - 3505976*\[Lambda]^4 - 
             2601358*\[Lambda]^5 + 686591*\[Lambda]^6 + 3091536*\[Lambda]^7 + 
             686591*\[Lambda]^8 - 2601358*\[Lambda]^9 - 
             3505976*\[Lambda]^10 - 1364250*\[Lambda]^11 + 
             1165125*\[Lambda]^12 + 1144260*\[Lambda]^13 + 
             276480*\[Lambda]^14)/(\[Lambda]^4*(1 + \[Lambda])^6) - 
          ((138240 + 468450*\[Lambda] - 31815*\[Lambda]^2 - 
             1883700*\[Lambda]^3 - 2033464*\[Lambda]^4 + 
             1524444*\[Lambda]^5 + 4572503*\[Lambda]^6 - 16154*\[Lambda]^7 + 
             1633002*\[Lambda]^8 - 140894*\[Lambda]^9 + 
             5153083*\[Lambda]^10 + 1473624*\[Lambda]^11 - 
             1931054*\[Lambda]^12 - 1883700*\[Lambda]^13 - 
             31815*\[Lambda]^14 + 468450*\[Lambda]^15 + 138240*\[Lambda]^16)*
            H[{0}, x])/(94500*(-1 + \[Lambda])*\[Lambda]^4*
            (1 + \[Lambda])^7) - (11*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 
             228*\[Lambda]^3 + 887*\[Lambda]^4 - 66*\[Lambda]^5 + 
             133*\[Lambda]^6)*H[{1}, x])/(1350*(1 + \[Lambda])^6) + 
          ((4608 + 22527*\[Lambda] + 31194*\[Lambda]^2 - 20052*\[Lambda]^3 - 
             92034*\[Lambda]^4 - 62422*\[Lambda]^5 + 41934*\[Lambda]^6 + 
             100832*\[Lambda]^7 + 5058*\[Lambda]^8 + 22950*\[Lambda]^9 + 
             5058*\[Lambda]^10 + 100832*\[Lambda]^11 + 41934*\[Lambda]^12 - 
             62422*\[Lambda]^13 - 92034*\[Lambda]^14 - 20052*\[Lambda]^15 + 
             31194*\[Lambda]^16 + 22527*\[Lambda]^17 + 4608*\[Lambda]^18)*
            H[{-1, 0}, x])/(1575*(-1 + \[Lambda])*\[Lambda]^5*
            (1 + \[Lambda])^7) - ((847 - 1309*\[Lambda] + 9658*\[Lambda]^2 + 
             71786*\[Lambda]^3 - 53523*\[Lambda]^4 - 121815*\[Lambda]^5 - 
             150240*\[Lambda]^6 + 135840*\[Lambda]^7 + 316995*\[Lambda]^8 + 
             86295*\[Lambda]^9 - 215946*\[Lambda]^10 - 153738*\[Lambda]^11 + 
             26001*\[Lambda]^12 + 53757*\[Lambda]^13 + 13824*\[Lambda]^14)*
            H[{0, 0}, x])/(3150*(-1 + \[Lambda])^2*(1 + \[Lambda])^7) + 
          (11*(11 - 6*\[Lambda] + 158*\[Lambda]^2 - 54*\[Lambda]^3 + 
             342*\[Lambda]^4 - 54*\[Lambda]^5 + 158*\[Lambda]^6 - 
             6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0, 1}, x])/
           (225*(-1 + \[Lambda])*(1 + \[Lambda])^7) - 
          ((-1 + \[Lambda])^3*(1 + \[Lambda])*(512 + 455*\[Lambda] + 
             622*\[Lambda]^2 + 518*\[Lambda]^3 + 622*\[Lambda]^4 + 
             455*\[Lambda]^5 + 512*\[Lambda]^6)*H[{1, 0}, x])/
           (350*\[Lambda]^5))) + CF*((1387*nl*TF)/1500 + 
        2*nh*TF*((11*(133 - 66*\[Lambda] + 887*\[Lambda]^2 - 
             228*\[Lambda]^3 + 887*\[Lambda]^4 - 66*\[Lambda]^5 + 
             133*\[Lambda]^6))/(2700*(1 + \[Lambda])^6) - 
          (11*(11 - 6*\[Lambda] + 158*\[Lambda]^2 - 54*\[Lambda]^3 + 
             342*\[Lambda]^4 - 54*\[Lambda]^5 + 158*\[Lambda]^6 - 
             6*\[Lambda]^7 + 11*\[Lambda]^8)*H[{0}, x])/(450*(-1 + \[Lambda])*
            (1 + \[Lambda])^7)))*Log[Q^2/\[Mu]^2] + 
      (121*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/450) + 
    CA*CF*(4649639/54000 - (269*Zeta[3])/5) + 
    CF^2*(-142624259/6480000 + (224*Zeta[3])/5)), 
 1 + a*((589*CF)/90 + (91*CF*Log[Q^2/\[Mu]^2])/15) + 
  a^2*(CF*((-2750819*nl*TF)/81000 + 
      2*nh*TF*(-1/97297200*(1500 - 16794*\[Lambda] + 82076*\[Lambda]^2 - 
           286315*\[Lambda]^3 - 93742*\[Lambda]^4 + 2168986297*\[Lambda]^5 - 
           5370679724*\[Lambda]^6 + 2168986297*\[Lambda]^7 - 
           93742*\[Lambda]^8 - 286315*\[Lambda]^9 + 82076*\[Lambda]^10 - 
           16794*\[Lambda]^11 + 1500*\[Lambda]^12)/((-1 + \[Lambda])^2*
           \[Lambda]^5) + ((82120038 - 62782434*\[Lambda] - 
           89615097*\[Lambda]^2 + 95423471*\[Lambda]^3 - 
           2612181*\[Lambda]^4 + 30771*\[Lambda]^5 - 34697*\[Lambda]^6 + 
           8991*\[Lambda]^7 - 1587*\[Lambda]^8 + 125*\[Lambda]^9)*H[{0}, x])/
         (8108100*(-1 + \[Lambda])^3) + ((-1 + \[Lambda])^2*
          (125 - 962*\[Lambda] + 2931*\[Lambda]^2 - 9172*\[Lambda]^3 - 
           54644*\[Lambda]^4 - 2759436*\[Lambda]^5 - 54644*\[Lambda]^6 - 
           9172*\[Lambda]^7 + 2931*\[Lambda]^8 - 962*\[Lambda]^9 + 
           125*\[Lambda]^10)*H[{1}, x])/(8108100*\[Lambda]^6) - 
        (2*(91 - 364*\[Lambda] + 1149*\[Lambda]^2 - 364*\[Lambda]^3 + 
           91*\[Lambda]^4)*H[{0, 0}, x])/(45*(-1 + \[Lambda])^4))) + 
    ((138013*CA*CF)/2700 + (457933*CF^2)/13500 - (13673*CF*nl*TF)/675)*
     Log[Q^2/\[Mu]^2] + ((1001*CA*CF)/90 + (8281*CF^2)/450 - 
      (182*CF*nl*TF)/45)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(35848409/324000 - (312*Zeta[3])/5) + 
    CF^2*(-30297101/1620000 + 52*Zeta[3])), 
 1 + a*((5281*CF)/630 + (709*CF*Log[Q^2/\[Mu]^2])/105) + 
  a^2*(CF*((-1167429869*nl*TF)/27783000 + 
      2*nh*TF*(-1/5789183400*(21600 - 299100*\[Lambda] + 
           1915074*\[Lambda]^2 - 7839736*\[Lambda]^3 + 20123549*\[Lambda]^4 - 
           84197278*\[Lambda]^5 + 156401066017*\[Lambda]^6 - 
           394548656012*\[Lambda]^7 + 156401066017*\[Lambda]^8 - 
           84197278*\[Lambda]^9 + 20123549*\[Lambda]^10 - 
           7839736*\[Lambda]^11 + 1915074*\[Lambda]^12 - 
           299100*\[Lambda]^13 + 21600*\[Lambda]^14)/((-1 + \[Lambda])^2*
           \[Lambda]^6) + ((5818275177 + 2024697246*\[Lambda] - 
           8501588667*\[Lambda]^2 + 1226439500*\[Lambda]^3 + 
           6443943194*\[Lambda]^4 - 143547456*\[Lambda]^5 - 
           7075400*\[Lambda]^6 + 1819408*\[Lambda]^7 - 705279*\[Lambda]^8 + 
           170102*\[Lambda]^9 - 25825*\[Lambda]^10 + 1800*\[Lambda]^11)*
          H[{0}, x])/(482431950*(-1 + \[Lambda])^3*(1 + \[Lambda])) + 
        ((-1 + \[Lambda])^2*(1800 - 18625*\[Lambda] + 86602*\[Lambda]^2 - 
           265746*\[Lambda]^3 + 332414*\[Lambda]^4 - 4517339*\[Lambda]^5 - 
           162769572*\[Lambda]^6 - 4517339*\[Lambda]^7 + 332414*\[Lambda]^8 - 
           265746*\[Lambda]^9 + 86602*\[Lambda]^10 - 18625*\[Lambda]^11 + 
           1800*\[Lambda]^12)*H[{1}, x])/(482431950*\[Lambda]^7) - 
        (2*(709 - 2836*\[Lambda] + 10950*\[Lambda]^2 - 2836*\[Lambda]^3 + 
           709*\[Lambda]^4)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^4))) + 
    ((1600349*CA*CF)/26460 + (233536231*CF^2)/4630500 - 
      (797789*CF*nl*TF)/33075)*Log[Q^2/\[Mu]^2] + 
    ((7799*CA*CF)/630 + (502681*CF^2)/22050 - (1418*CF*nl*TF)/315)*
     Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((47344331*nl*TF)/64827000 + 
        2*nh*TF*(-1/27783000*(54810000 + 335632500*\[Lambda] + 
             623175000*\[Lambda]^2 - 276486875*\[Lambda]^3 - 
             2453521350*\[Lambda]^4 - 2420090400*\[Lambda]^5 + 
             1936330581*\[Lambda]^6 + 5128324272*\[Lambda]^7 + 
             1735991577*\[Lambda]^8 - 3232812328*\[Lambda]^9 - 
             5033902308*\[Lambda]^10 - 3518068338*\[Lambda]^11 - 
             5033902308*\[Lambda]^12 - 3232812328*\[Lambda]^13 + 
             1735991577*\[Lambda]^14 + 5128324272*\[Lambda]^15 + 
             1936330581*\[Lambda]^16 - 2420090400*\[Lambda]^17 - 
             2453521350*\[Lambda]^18 - 276486875*\[Lambda]^19 + 
             623175000*\[Lambda]^20 + 335632500*\[Lambda]^21 + 
             54810000*\[Lambda]^22)/(\[Lambda]^6*(1 + \[Lambda])^10) - 
          ((913500 + 4908750*\[Lambda] + 4966500*\[Lambda]^2 - 
             19880875*\[Lambda]^3 - 51409050*\[Lambda]^4 - 
             4189325*\[Lambda]^5 + 115684875*\[Lambda]^6 + 
             117012495*\[Lambda]^7 - 65809560*\[Lambda]^8 - 
             196294925*\[Lambda]^9 - 10587175*\[Lambda]^10 + 
             177516692*\[Lambda]^11 + 381733164*\[Lambda]^12 + 
             187372692*\[Lambda]^13 + 13225075*\[Lambda]^14 - 
             188286925*\[Lambda]^15 - 58625152*\[Lambda]^16 + 
             117687631*\[Lambda]^17 + 115958533*\[Lambda]^18 - 
             4189325*\[Lambda]^19 - 51409050*\[Lambda]^20 - 
             19880875*\[Lambda]^21 + 4966500*\[Lambda]^22 + 
             4908750*\[Lambda]^23 + 913500*\[Lambda]^24)*H[{0}, x])/
           (463050*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^11) - 
          (11*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
             56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
             203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
             4384*\[Lambda]^9 + 1777*\[Lambda]^10)*H[{1}, x])/
           (33075*(1 + \[Lambda])^10) + (4*(2175 + 14950*\[Lambda] + 
             33525*\[Lambda]^2 - 400*\[Lambda]^3 - 123400*\[Lambda]^4 - 
             171700*\[Lambda]^5 + 59200*\[Lambda]^6 + 347042*\[Lambda]^7 + 
             230079*\[Lambda]^8 - 184318*\[Lambda]^9 - 340275*\[Lambda]^10 - 
             26350*\[Lambda]^11 + 227400*\[Lambda]^12 + 413000*\[Lambda]^13 + 
             227400*\[Lambda]^14 - 26350*\[Lambda]^15 - 340275*\[Lambda]^16 - 
             184318*\[Lambda]^17 + 230079*\[Lambda]^18 + 
             347042*\[Lambda]^19 + 59200*\[Lambda]^20 - 171700*\[Lambda]^21 - 
             123400*\[Lambda]^22 - 400*\[Lambda]^23 + 33525*\[Lambda]^24 + 
             14950*\[Lambda]^25 + 2175*\[Lambda]^26)*H[{-1, 0}, x])/
           (2205*(-1 + \[Lambda])*\[Lambda]^7*(1 + \[Lambda])^11) - 
          (2*(121 + 231*\[Lambda] + 4714*\[Lambda]^2 + 32014*\[Lambda]^3 - 
             22495*\[Lambda]^4 - 119595*\[Lambda]^5 - 321690*\[Lambda]^6 + 
             41510*\[Lambda]^7 + 680155*\[Lambda]^8 + 775180*\[Lambda]^9 - 
             446593*\[Lambda]^10 - 1261533*\[Lambda]^11 - 
             351582*\[Lambda]^12 + 863163*\[Lambda]^13 + 
             692700*\[Lambda]^14 - 144900*\[Lambda]^15 - 
             369000*\[Lambda]^16 - 101775*\[Lambda]^17 + 55725*\[Lambda]^18 + 
             38325*\[Lambda]^19 + 6525*\[Lambda]^20)*H[{0, 0}, x])/
           (2205*(-1 + \[Lambda])^2*(1 + \[Lambda])^11) + 
          (44*(11 + 32*\[Lambda] + 556*\[Lambda]^2 + 800*\[Lambda]^3 + 
             4075*\[Lambda]^4 + 3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 
             3200*\[Lambda]^7 + 4075*\[Lambda]^8 + 800*\[Lambda]^9 + 
             556*\[Lambda]^10 + 32*\[Lambda]^11 + 11*\[Lambda]^12)*
            H[{0, 1}, x])/(2205*(-1 + \[Lambda])*(1 + \[Lambda])^11) - 
          (10*(-1 + \[Lambda])^5*(1 + \[Lambda])*(87 + 76*\[Lambda] + 
             102*\[Lambda]^2 + 80*\[Lambda]^3 + 102*\[Lambda]^4 + 
             80*\[Lambda]^5 + 102*\[Lambda]^6 + 76*\[Lambda]^7 + 
             87*\[Lambda]^8)*H[{1, 0}, x])/(441*\[Lambda]^7))) + 
      CF*((129604*nl*TF)/231525 + 2*nh*TF*
         ((11*(1777 + 4384*\[Lambda] + 48429*\[Lambda]^2 + 
             56384*\[Lambda]^3 + 203054*\[Lambda]^4 + 120384*\[Lambda]^5 + 
             203054*\[Lambda]^6 + 56384*\[Lambda]^7 + 48429*\[Lambda]^8 + 
             4384*\[Lambda]^9 + 1777*\[Lambda]^10))/
           (66150*(1 + \[Lambda])^10) - (22*(11 + 32*\[Lambda] + 
             556*\[Lambda]^2 + 800*\[Lambda]^3 + 4075*\[Lambda]^4 + 
             3200*\[Lambda]^5 + 7600*\[Lambda]^6 + 3200*\[Lambda]^7 + 
             4075*\[Lambda]^8 + 800*\[Lambda]^9 + 556*\[Lambda]^10 + 
             32*\[Lambda]^11 + 11*\[Lambda]^12)*H[{0}, x])/
           (2205*(-1 + \[Lambda])*(1 + \[Lambda])^11)))*Log[Q^2/\[Mu]^2] + 
      (242*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/2205) + 
    CA*CF*(2962167319/22226400 - (348*Zeta[3])/5) + 
    CF^2*(-44524614749/3889620000 + (2036*Zeta[3])/35)), 
 1 + a*((50791*CF)/5040 + (1027*CF*Log[Q^2/\[Mu]^2])/140) + 
  a^2*(CF*((-22072232029*nl*TF)/444528000 + 
      2*nh*TF*(-1/4399779384000*(3889620 - 55364310*\[Lambda] + 
           359956740*\[Lambda]^2 - 1429652775*\[Lambda]^3 + 
           3645705424*\[Lambda]^4 - 8158362894*\[Lambda]^5 - 
           23974288448*\[Lambda]^6 + 138066898122183*\[Lambda]^7 - 
           76354652754536*\[Lambda]^8 - 427690469964408*\[Lambda]^9 - 
           76354652754536*\[Lambda]^10 + 138066898122183*\[Lambda]^11 - 
           23974288448*\[Lambda]^12 - 8158362894*\[Lambda]^13 + 
           3645705424*\[Lambda]^14 - 1429652775*\[Lambda]^15 + 
           359956740*\[Lambda]^16 - 55364310*\[Lambda]^17 + 
           3889620*\[Lambda]^18)/((-1 + \[Lambda])^2*\[Lambda]^7*
           (1 + \[Lambda])^2) + ((1011691107999 + 2503683982800*\[Lambda] + 
           1066174543863*\[Lambda]^2 - 1013389683280*\[Lambda]^3 + 
           917980185837*\[Lambda]^4 + 2551529698896*\[Lambda]^5 + 
           1061596401941*\[Lambda]^6 - 23662111776*\[Lambda]^7 - 
           408010047*\[Lambda]^8 - 137841808*\[Lambda]^9 + 
           65757081*\[Lambda]^10 - 25797840*\[Lambda]^11 + 
           6390419*\[Lambda]^12 - 955152*\[Lambda]^13 + 64827*\[Lambda]^14)*
          H[{0}, x])/(73329656400*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) + 
        ((-1 + \[Lambda])^2*(64827 - 825498*\[Lambda] + 4869077*\[Lambda]^2 - 
           18099644*\[Lambda]^3 + 44248935*\[Lambda]^4 - 
           114368726*\[Lambda]^5 - 444734407*\[Lambda]^6 - 
           25015075848*\[Lambda]^7 - 444734407*\[Lambda]^8 - 
           114368726*\[Lambda]^9 + 44248935*\[Lambda]^10 - 
           18099644*\[Lambda]^11 + 4869077*\[Lambda]^12 - 
           825498*\[Lambda]^13 + 64827*\[Lambda]^14)*H[{1}, x])/
         (73329656400*\[Lambda]^8) - ((1027 - 4108*\[Lambda] + 
           19206*\[Lambda]^2 - 4108*\[Lambda]^3 + 1027*\[Lambda]^4)*
          H[{0, 0}, x])/(210*(-1 + \[Lambda])^4))) + 
    ((48642799*CA*CF)/705600 + (3330959179*CF^2)/49392000 - 
      (270411*CF*nl*TF)/9800)*Log[Q^2/\[Mu]^2] + 
    ((11297*CA*CF)/840 + (1054729*CF^2)/39200 - (1027*CF*nl*TF)/210)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(549422934719/3556224000 - 
      (5307*Zeta[3])/70) + CF^2*(-430403824451/248935680000 + 
      (318*Zeta[3])/5)), 
 1 + a*((58703*CF)/5040 + (9883*CF*Log[Q^2/\[Mu]^2])/1260) + 
  a^2*(CF*((-682775147983*nl*TF)/12002256000 + 
      2*nh*TF*(-1/29038543934400*(6021120 - 87215100*\[Lambda] + 
           567364810*\[Lambda]^2 - 2167058500*\[Lambda]^3 + 
           5064572543*\[Lambda]^4 - 7625664242*\[Lambda]^5 - 
           9306397281*\[Lambda]^6 - 214971378204*\[Lambda]^7 + 
           1030437493584245*\[Lambda]^8 + 1476468068345134*\[Lambda]^9 - 
           3334561380696797*\[Lambda]^10 - 7568485156876736*\[Lambda]^11 - 
           3334561380696797*\[Lambda]^12 + 1476468068345134*\[Lambda]^13 + 
           1030437493584245*\[Lambda]^14 - 214971378204*\[Lambda]^15 - 
           9306397281*\[Lambda]^16 - 7625664242*\[Lambda]^17 + 
           5064572543*\[Lambda]^18 - 2167058500*\[Lambda]^19 + 
           567364810*\[Lambda]^20 - 87215100*\[Lambda]^21 + 
           6021120*\[Lambda]^22)/((-1 + \[Lambda])^2*\[Lambda]^8*
           (1 + \[Lambda])^4) + ((37203999925807 + 171466900270094*
            \[Lambda] + 308431488471574*\[Lambda]^2 + 275330320700526*
            \[Lambda]^3 + 198743239828548*\[Lambda]^4 + 267142225688538*
            \[Lambda]^5 + 308330799781058*\[Lambda]^6 + 175563399213658*
            \[Lambda]^7 + 37281097220438*\[Lambda]^8 - 819823203502*
            \[Lambda]^9 - 16653932774*\[Lambda]^10 - 995253166*\[Lambda]^11 - 
           629590836*\[Lambda]^12 + 457818822*\[Lambda]^13 - 
           196124850*\[Lambda]^14 + 50370790*\[Lambda]^15 - 
           7518805*\[Lambda]^16 + 501760*\[Lambda]^17)*H[{0}, x])/
         (2419878661200*(-1 + \[Lambda])^3*(1 + \[Lambda])^5) + 
        ((-1 + \[Lambda])^2*(501760 - 7518805*\[Lambda] + 
           52879590*\[Lambda]^2 - 233718875*\[Lambda]^3 + 
           717199172*\[Lambda]^4 - 1722997161*\[Lambda]^5 + 
           2066964394*\[Lambda]^6 - 23006917879*\[Lambda]^7 - 
           816134086152*\[Lambda]^8 - 23006917879*\[Lambda]^9 + 
           2066964394*\[Lambda]^10 - 1722997161*\[Lambda]^11 + 
           717199172*\[Lambda]^12 - 233718875*\[Lambda]^13 + 
           52879590*\[Lambda]^14 - 7518805*\[Lambda]^15 + 
           501760*\[Lambda]^16)*H[{1}, x])/(2419878661200*\[Lambda]^9) - 
        ((108713 - 434852*\[Lambda] + 2432850*\[Lambda]^2 - 
           434852*\[Lambda]^3 + 108713*\[Lambda]^4)*H[{0, 0}, x])/
         (20790*(-1 + \[Lambda])^4))) + 
    ((292074961*CA*CF)/3810240 + (338461323659*CF^2)/4000752000 - 
      (73224833*CF*nl*TF)/2381400)*Log[Q^2/\[Mu]^2] + 
    ((108713*CA*CF)/7560 + (97673689*CF^2)/3175200 - (9883*CF*nl*TF)/1890)*
     Log[Q^2/\[Mu]^2]^2 + fl02*(CF*((83382717493*nl*TF)/144027072000 + 
        2*nh*TF*(-1/44008272000*(101787033600 + 828566852400*\[Lambda] + 
             2310539683900*\[Lambda]^2 + 767809547400*\[Lambda]^3 - 
             9427384795381*\[Lambda]^4 - 18298765420446*\[Lambda]^5 + 
             1607034843393*\[Lambda]^6 + 43908095063868*\[Lambda]^7 + 
             42664872610844*\[Lambda]^8 - 29199335683836*\[Lambda]^9 - 
             81027812244776*\[Lambda]^10 - 30613713078252*\[Lambda]^11 + 
             43671125572209*\[Lambda]^12 + 34554552485394*\[Lambda]^13 - 
             66521077517949*\[Lambda]^14 - 106100056995936*\[Lambda]^15 - 
             66521077517949*\[Lambda]^16 + 34554552485394*\[Lambda]^17 + 
             43671125572209*\[Lambda]^18 - 30613713078252*\[Lambda]^19 - 
             81027812244776*\[Lambda]^20 - 29199335683836*\[Lambda]^21 + 
             42664872610844*\[Lambda]^22 + 43908095063868*\[Lambda]^23 + 
             1607034843393*\[Lambda]^24 - 18298765420446*\[Lambda]^25 - 
             9427384795381*\[Lambda]^26 + 767809547400*\[Lambda]^27 + 
             2310539683900*\[Lambda]^28 + 828566852400*\[Lambda]^29 + 
             101787033600*\[Lambda]^30)/(\[Lambda]^8*(1 + \[Lambda])^14) - 
          ((727050240 + 5373046980*\[Lambda] + 11090654610*\[Lambda]^2 - 
             14814389520*\[Lambda]^3 - 93590475447*\[Lambda]^4 - 
             88205116482*\[Lambda]^5 + 197236815468*\[Lambda]^6 + 
             477812747538*\[Lambda]^7 + 61247860870*\[Lambda]^8 - 
             836550556926*\[Lambda]^9 - 816106656512*\[Lambda]^10 + 
             456915393942*\[Lambda]^11 + 1348666003363*\[Lambda]^12 + 
             633546651108*\[Lambda]^13 + 173529410362*\[Lambda]^14 + 
             326192682768*\[Lambda]^15 + 1315037379646*\[Lambda]^16 + 
             403461836268*\[Lambda]^17 + 322896337918*\[Lambda]^18 + 
             720706256256*\[Lambda]^19 + 1418346446503*\[Lambda]^20 + 
             474841837554*\[Lambda]^21 - 808667909372*\[Lambda]^22 - 
             835896359778*\[Lambda]^23 + 61366769176*\[Lambda]^24 + 
             477812747538*\[Lambda]^25 + 197236815468*\[Lambda]^26 - 
             88205116482*\[Lambda]^27 - 93590475447*\[Lambda]^28 - 
             14814389520*\[Lambda]^29 + 11090654610*\[Lambda]^30 + 
             5373046980*\[Lambda]^31 + 727050240*\[Lambda]^32)*H[{0}, x])/
           (314344800*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^15) - 
          (37*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
             2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
             14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
             24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
             14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
             2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 
             89298*\[Lambda]^13 + 16231*\[Lambda]^14)*H[{1}, x])/
           (1587600*(1 + \[Lambda])^14) + ((577024 + 5129859*\[Lambda] + 
             16304554*\[Lambda]^2 + 11422194*\[Lambda]^3 - 
             58847726*\[Lambda]^4 - 150592092*\[Lambda]^5 - 
             41946842*\[Lambda]^6 + 327709158*\[Lambda]^7 + 
             458223598*\[Lambda]^8 - 112590894*\[Lambda]^9 - 
             780185810*\[Lambda]^10 - 504599154*\[Lambda]^11 + 
             450319702*\[Lambda]^12 + 817368216*\[Lambda]^13 + 
             254569210*\[Lambda]^14 - 101770158*\[Lambda]^15 + 
             44604994*\[Lambda]^16 + 404797134*\[Lambda]^17 + 
             44604994*\[Lambda]^18 - 101770158*\[Lambda]^19 + 
             254569210*\[Lambda]^20 + 817368216*\[Lambda]^21 + 
             450319702*\[Lambda]^22 - 504599154*\[Lambda]^23 - 
             780185810*\[Lambda]^24 - 112590894*\[Lambda]^25 + 
             458223598*\[Lambda]^26 + 327709158*\[Lambda]^27 - 
             41946842*\[Lambda]^28 - 150592092*\[Lambda]^29 - 
             58847726*\[Lambda]^30 + 11422194*\[Lambda]^31 + 
             16304554*\[Lambda]^32 + 5129859*\[Lambda]^33 + 
             577024*\[Lambda]^34)*H[{-1, 0}, x])/(124740*(-1 + \[Lambda])*
            \[Lambda]^9*(1 + \[Lambda])^15) - 
          ((15059 + 85063*\[Lambda] + 1308728*\[Lambda]^2 + 
             9498928*\[Lambda]^3 - 5878558*\[Lambda]^4 - 
             63673358*\[Lambda]^5 - 270981760*\[Lambda]^6 - 
             173852504*\[Lambda]^7 + 340540025*\[Lambda]^8 + 
             1125960045*\[Lambda]^9 + 257933928*\[Lambda]^10 - 
             1646643432*\[Lambda]^11 - 1822588824*\[Lambda]^12 + 
             1008794136*\[Lambda]^13 + 2861290104*\[Lambda]^14 + 
             821810664*\[Lambda]^15 - 2003039937*\[Lambda]^16 - 
             1712488653*\[Lambda]^17 + 391543320*\[Lambda]^18 + 
             1108968000*\[Lambda]^19 + 325935750*\[Lambda]^20 - 
             275233098*\[Lambda]^21 - 210809760*\[Lambda]^22 - 
             14647080*\[Lambda]^23 + 33524085*\[Lambda]^24 + 
             13658505*\[Lambda]^25 + 1731072*\[Lambda]^26)*H[{0, 0}, x])/
           (249480*(-1 + \[Lambda])^2*(1 + \[Lambda])^15) + 
          (37*(37 + 246*\[Lambda] + 4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 
             65170*\[Lambda]^4 + 108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 
             301350*\[Lambda]^7 + 482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 
             296842*\[Lambda]^10 + 108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 
             12054*\[Lambda]^13 + 4090*\[Lambda]^14 + 246*\[Lambda]^15 + 
             37*\[Lambda]^16)*H[{0, 1}, x])/(11340*(-1 + \[Lambda])*
            (1 + \[Lambda])^15) - (7*(-1 + \[Lambda])^7*(1 + \[Lambda])*
            (11776 + 10483*\[Lambda] + 13362*\[Lambda]^2 + 
             10758*\[Lambda]^3 + 13362*\[Lambda]^4 + 10758*\[Lambda]^5 + 
             13362*\[Lambda]^6 + 10758*\[Lambda]^7 + 13362*\[Lambda]^8 + 
             10483*\[Lambda]^9 + 11776*\[Lambda]^10)*H[{1, 0}, x])/
           (35640*\[Lambda]^9))) + CF*((2105503*nl*TF)/5715360 + 
        2*nh*TF*((37*(16231 + 89298*\[Lambda] + 1031621*\[Lambda]^2 + 
             2536260*\[Lambda]^3 + 10543011*\[Lambda]^4 + 
             14433558*\[Lambda]^5 + 30931617*\[Lambda]^6 + 
             24980808*\[Lambda]^7 + 30931617*\[Lambda]^8 + 
             14433558*\[Lambda]^9 + 10543011*\[Lambda]^10 + 
             2536260*\[Lambda]^11 + 1031621*\[Lambda]^12 + 
             89298*\[Lambda]^13 + 16231*\[Lambda]^14))/
           (3175200*(1 + \[Lambda])^14) - (37*(37 + 246*\[Lambda] + 
             4090*\[Lambda]^2 + 12054*\[Lambda]^3 + 65170*\[Lambda]^4 + 
             108486*\[Lambda]^5 + 296842*\[Lambda]^6 + 301350*\[Lambda]^7 + 
             482650*\[Lambda]^8 + 301350*\[Lambda]^9 + 296842*\[Lambda]^10 + 
             108486*\[Lambda]^11 + 65170*\[Lambda]^12 + 12054*\[Lambda]^13 + 
             4090*\[Lambda]^14 + 246*\[Lambda]^15 + 37*\[Lambda]^16)*
            H[{0}, x])/(22680*(-1 + \[Lambda])*(1 + \[Lambda])^15)))*
       Log[Q^2/\[Mu]^2] + (1369*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/22680) + 
    CA*CF*(3348220230689/19203609600 - (17071*Zeta[3])/210) + 
    CF^2*(203744735078509/20163790080000 + (2396*Zeta[3])/35)), 
 1 + a*((165169*CF)/12600 + (1045*CF*Log[Q^2/\[Mu]^2])/126) + 
  a^2*(CF*((-382605001967*nl*TF)/6001128000 + 
      2*nh*TF*(-1/151792388748000*(7348320 - 107716560*\[Lambda] + 
           696083220*\[Lambda]^2 - 2535421790*\[Lambda]^3 + 
           5171012764*\[Lambda]^4 - 4106479799*\[Lambda]^5 - 
           14395022192*\[Lambda]^6 - 31199510900*\[Lambda]^7 - 
           1352167166480*\[Lambda]^8 + 5973194689725920*\[Lambda]^9 + 
           20494157969894732*\[Lambda]^10 + 3983806081040114*\[Lambda]^11 - 
           73139071130878364*\[Lambda]^12 - 125148647668825970*\[Lambda]^13 - 
           73139071130878364*\[Lambda]^14 + 3983806081040114*\[Lambda]^15 + 
           20494157969894732*\[Lambda]^16 + 5973194689725920*\[Lambda]^17 - 
           1352167166480*\[Lambda]^18 - 31199510900*\[Lambda]^19 - 
           14395022192*\[Lambda]^20 - 4106479799*\[Lambda]^21 + 
           5171012764*\[Lambda]^22 - 2535421790*\[Lambda]^23 + 
           696083220*\[Lambda]^24 - 107716560*\[Lambda]^25 + 
           7348320*\[Lambda]^26)/((-1 + \[Lambda])^2*\[Lambda]^9*
           (1 + \[Lambda])^6) + ((42556814498627 + 287117375666108*
            \[Lambda] + 862985062793295*\[Lambda]^2 + 1539820707069176*
            \[Lambda]^3 + 1925264273294588*\[Lambda]^4 + 1997236520772096*
            \[Lambda]^5 + 1908028088620684*\[Lambda]^6 + 1535342354988808*
            \[Lambda]^7 + 871525222194678*\[Lambda]^8 + 290697966997832*
            \[Lambda]^9 + 40911149607806*\[Lambda]^10 - 893694789048*
            \[Lambda]^11 - 22043515100*\[Lambda]^12 - 
           288549056*\[Lambda]^13 - 317808708*\[Lambda]^14 - 
           60536776*\[Lambda]^15 + 93928031*\[Lambda]^16 - 
           46056708*\[Lambda]^17 + 12366347*\[Lambda]^18 - 
           1856512*\[Lambda]^19 + 122472*\[Lambda]^20)*H[{0}, x])/
         (2529873145800*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) + 
        ((-1 + \[Lambda])^2*(122472 - 2101456*\[Lambda] + 
           17059147*\[Lambda]^2 - 87356106*\[Lambda]^3 + 
           315249911*\[Lambda]^4 - 861811712*\[Lambda]^5 + 
           1749986685*\[Lambda]^6 - 3985223134*\[Lambda]^7 - 
           15561783407*\[Lambda]^8 - 862678736640*\[Lambda]^9 - 
           15561783407*\[Lambda]^10 - 3985223134*\[Lambda]^11 + 
           1749986685*\[Lambda]^12 - 861811712*\[Lambda]^13 + 
           315249911*\[Lambda]^14 - 87356106*\[Lambda]^15 + 
           17059147*\[Lambda]^16 - 2101456*\[Lambda]^17 + 
           122472*\[Lambda]^18)*H[{1}, x])/(2529873145800*\[Lambda]^10) - 
        ((5225 - 20900*\[Lambda] + 138264*\[Lambda]^2 - 20900*\[Lambda]^3 + 
           5225*\[Lambda]^4)*H[{0, 0}, x])/(945*(-1 + \[Lambda])^4))) + 
    ((569889749*CA*CF)/6804000 + (101745500879*CF^2)/1000188000 - 
      (40059241*CF*nl*TF)/1190700)*Log[Q^2/\[Mu]^2] + 
    ((11495*CA*CF)/756 + (1092025*CF^2)/31752 - (1045*CF*nl*TF)/189)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(946052961283/4898880000 - 
      (1810*Zeta[3])/21) + CF^2*(4711040116777/201637900800 + 
      (510*Zeta[3])/7)), 
 1 + a*((2006299*CF)/138600 + (12055*CF*Log[Q^2/\[Mu]^2])/1386) + 
  a^2*(CF*((-561457267429757*nl*TF)/7987501368000 + 
      2*nh*TF*(-1/21706311590964000*(244944000 - 3621497040*\[Lambda] + 
           23151316440*\[Lambda]^2 - 79774387140*\[Lambda]^3 + 
           133754215570*\[Lambda]^4 + 27852723012*\[Lambda]^5 - 
           737744418743*\[Lambda]^6 + 627959052322*\[Lambda]^7 - 
           11025797703479*\[Lambda]^8 - 209784199785116*\[Lambda]^9 + 
           933467318081397230*\[Lambda]^10 + 5077508848924056076*
            \[Lambda]^11 + 8096653037667875624*\[Lambda]^12 - 
           6383550407211091112*\[Lambda]^13 - 40453123870239010642*
            \[Lambda]^14 - 60247999576014886004*\[Lambda]^15 - 
           40453123870239010642*\[Lambda]^16 - 6383550407211091112*
            \[Lambda]^17 + 8096653037667875624*\[Lambda]^18 + 
           5077508848924056076*\[Lambda]^19 + 933467318081397230*
            \[Lambda]^20 - 209784199785116*\[Lambda]^21 - 
           11025797703479*\[Lambda]^22 + 627959052322*\[Lambda]^23 - 
           737744418743*\[Lambda]^24 + 27852723012*\[Lambda]^25 + 
           133754215570*\[Lambda]^26 - 79774387140*\[Lambda]^27 + 
           23151316440*\[Lambda]^28 - 3621497040*\[Lambda]^29 + 
           244944000*\[Lambda]^30)/((-1 + \[Lambda])^2*\[Lambda]^10*
           (1 + \[Lambda])^8) + ((6569692626541421 + 58380569613392286*
            \[Lambda] + 243273325639433034*\[Lambda]^2 + 631881428763998422*
            \[Lambda]^3 + 1158145874129001165*\[Lambda]^4 + 
           1611899064452975064*\[Lambda]^5 + 1786363033671000732*
            \[Lambda]^6 + 1606330225832826336*\[Lambda]^7 + 
           1155620604249393054*\[Lambda]^8 + 634195378107348228*\[Lambda]^9 + 
           245284070172044424*\[Lambda]^10 + 58293673365560748*\[Lambda]^11 + 
           6075487999696230*\[Lambda]^12 - 133831019505432*\[Lambda]^13 - 
           3421431406200*\[Lambda]^14 - 175362413784*\[Lambda]^15 + 
           17065120893*\[Lambda]^16 - 15531602106*\[Lambda]^17 + 
           963471286*\[Lambda]^18 + 2448581862*\[Lambda]^19 - 
           1455241515*\[Lambda]^20 + 411611816*\[Lambda]^21 - 
           62399484*\[Lambda]^22 + 4082400*\[Lambda]^23)*H[{0}, x])/
         (361771859849400*(-1 + \[Lambda])^3*(1 + \[Lambda])^9) + 
        ((-1 + \[Lambda])^2*(4082400 - 78729084*\[Lambda] + 
           722445752*\[Lambda]^2 - 4200977039*\[Lambda]^3 + 
           17347944522*\[Lambda]^4 - 54245698327*\[Lambda]^5 + 
           132004957024*\[Lambda]^6 - 269866566525*\[Lambda]^7 + 
           285471857918*\[Lambda]^8 - 3373417311641*\[Lambda]^9 - 
           122097478623120*\[Lambda]^10 - 3373417311641*\[Lambda]^11 + 
           285471857918*\[Lambda]^12 - 269866566525*\[Lambda]^13 + 
           132004957024*\[Lambda]^14 - 54245698327*\[Lambda]^15 + 
           17347944522*\[Lambda]^16 - 4200977039*\[Lambda]^17 + 
           722445752*\[Lambda]^18 - 78729084*\[Lambda]^19 + 
           4082400*\[Lambda]^20)*H[{1}, x])/(361771859849400*\[Lambda]^11) - 
        ((783575 - 3134300*\[Lambda] + 24242652*\[Lambda]^2 - 
           3134300*\[Lambda]^3 + 783575*\[Lambda]^4)*H[{0, 0}, x])/
         (135135*(-1 + \[Lambda])^4))) + 
    ((47331551873*CA*CF)/523908000 + (158029474667149*CF^2)/1331250228000 - 
      (5232725921*CF*nl*TF)/144074700)*Log[Q^2/\[Mu]^2] + 
    ((12055*CA*CF)/756 + (145323025*CF^2)/3841992 - (12055*CF*nl*TF)/2079)*
     Log[Q^2/\[Mu]^2]^2 + fl02*(CF*((3584203788491*nl*TF)/7844867415000 + 
        2*nh*TF*(-1/18542413890000*(47387478600000 + 481291280038800*
              \[Lambda] + 1805703722776800*\[Lambda]^2 + 1944614065155300*
              \[Lambda]^3 - 6370379613397800*\[Lambda]^4 - 22393216750860648*
              \[Lambda]^5 - 13671453479234364*\[Lambda]^6 + 50701633270283061*
              \[Lambda]^7 + 101199234523350942*\[Lambda]^8 + 
             2432382268568670*\[Lambda]^9 - 191009641441825016*\[Lambda]^10 - 
             183648847936215558*\[Lambda]^11 + 113645633699569412*
              \[Lambda]^12 + 318155338938958074*\[Lambda]^13 + 
             103938124949848370*\[Lambda]^14 - 253732287013437741*
              \[Lambda]^15 - 359276968331265508*\[Lambda]^16 - 
             186206112717539568*\[Lambda]^17 - 128485716069540436*
              \[Lambda]^18 - 72246230848721580*\[Lambda]^19 - 
             128485716069540436*\[Lambda]^20 - 186206112717539568*
              \[Lambda]^21 - 359276968331265508*\[Lambda]^22 - 
             253732287013437741*\[Lambda]^23 + 103938124949848370*
              \[Lambda]^24 + 318155338938958074*\[Lambda]^25 + 
             113645633699569412*\[Lambda]^26 - 183648847936215558*
              \[Lambda]^27 - 191009641441825016*\[Lambda]^28 + 
             2432382268568670*\[Lambda]^29 + 101199234523350942*
              \[Lambda]^30 + 50701633270283061*\[Lambda]^31 - 
             13671453479234364*\[Lambda]^32 - 22393216750860648*
              \[Lambda]^33 - 6370379613397800*\[Lambda]^34 + 
             1944614065155300*\[Lambda]^35 + 1805703722776800*\[Lambda]^36 + 
             481291280038800*\[Lambda]^37 + 47387478600000*\[Lambda]^38)/
            (\[Lambda]^10*(1 + \[Lambda])^18) - 
          ((18804555000 + 176885186940*\[Lambda] + 548104316760*\[Lambda]^2 - 
             21423533670*\[Lambda]^3 - 4066956348840*\[Lambda]^4 - 
             8042680518642*\[Lambda]^5 + 4527577486674*\[Lambda]^6 + 
             35923899179421*\[Lambda]^7 + 32532951821634*\[Lambda]^8 - 
             54896365070019*\[Lambda]^9 - 129014815074861*\[Lambda]^10 - 
             19135758923649*\[Lambda]^11 + 195822965089464*\[Lambda]^12 + 
             187692780726981*\[Lambda]^13 - 98464646884311*\[Lambda]^14 - 
             266837660166375*\[Lambda]^15 - 20591733904254*\[Lambda]^16 + 
             300545613980829*\[Lambda]^17 + 416444972091786*\[Lambda]^18 + 
             164062055494784*\[Lambda]^19 + 138580469829192*\[Lambda]^20 + 
             182900412440192*\[Lambda]^21 + 451222838286858*\[Lambda]^22 + 
             326361140165277*\[Lambda]^23 + 923771499138*\[Lambda]^24 - 
             258434544677607*\[Lambda]^25 - 94369664600919*\[Lambda]^26 + 
             188518331901429*\[Lambda]^27 + 196047702674536*\[Lambda]^28 - 
             19118974748241*\[Lambda]^29 - 129012863429165*\[Lambda]^30 - 
             54896365070019*\[Lambda]^31 + 32532951821634*\[Lambda]^32 + 
             35923899179421*\[Lambda]^33 + 4527577486674*\[Lambda]^34 - 
             8042680518642*\[Lambda]^35 - 4066956348840*\[Lambda]^36 - 
             21423533670*\[Lambda]^37 + 548104316760*\[Lambda]^38 + 
             176885186940*\[Lambda]^39 + 18804555000*\[Lambda]^40)*H[{0}, x])/
           (7358100750*(-1 + \[Lambda])*\[Lambda]^10*(1 + \[Lambda])^19) - 
          (56*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
             7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
             82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
             312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
             480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
             312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
             82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
             7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
             149709*\[Lambda]^17 + 17408*\[Lambda]^18)*H[{1}, x])/
           (3675375*(1 + \[Lambda])^18) + (8*(678375 + 7398702*\[Lambda] + 
             30644811*\[Lambda]^2 + 43236909*\[Lambda]^3 - 
             86661819*\[Lambda]^4 - 412701966*\[Lambda]^5 - 
             396931995*\[Lambda]^6 + 779001381*\[Lambda]^7 + 
             2202185799*\[Lambda]^8 + 809430246*\[Lambda]^9 - 
             3689496621*\[Lambda]^10 - 5166719164*\[Lambda]^11 + 
             1021670364*\[Lambda]^12 + 7966531016*\[Lambda]^13 + 
             5103023004*\[Lambda]^14 - 4559824044*\[Lambda]^15 - 
             7729685658*\[Lambda]^16 - 409344660*\[Lambda]^17 + 
             6716883150*\[Lambda]^18 + 7226446230*\[Lambda]^19 + 
             2030808510*\[Lambda]^20 + 564769260*\[Lambda]^21 + 
             2030808510*\[Lambda]^22 + 7226446230*\[Lambda]^23 + 
             6716883150*\[Lambda]^24 - 409344660*\[Lambda]^25 - 
             7729685658*\[Lambda]^26 - 4559824044*\[Lambda]^27 + 
             5103023004*\[Lambda]^28 + 7966531016*\[Lambda]^29 + 
             1021670364*\[Lambda]^30 - 5166719164*\[Lambda]^31 - 
             3689496621*\[Lambda]^32 + 809430246*\[Lambda]^33 + 
             2202185799*\[Lambda]^34 + 779001381*\[Lambda]^35 - 
             396931995*\[Lambda]^36 - 412701966*\[Lambda]^37 - 
             86661819*\[Lambda]^38 + 43236909*\[Lambda]^39 + 
             30644811*\[Lambda]^40 + 7398702*\[Lambda]^41 + 
             678375*\[Lambda]^42)*H[{-1, 0}, x])/(1061775*(-1 + \[Lambda])*
            \[Lambda]^11*(1 + \[Lambda])^19) - 
          (4*(10192 + 96824*\[Lambda] + 1581298*\[Lambda]^2 + 
             12881372*\[Lambda]^3 - 6156972*\[Lambda]^4 - 
             134698329*\[Lambda]^5 - 797325999*\[Lambda]^6 - 
             1133849037*\[Lambda]^7 - 437277408*\[Lambda]^8 + 
             3562126548*\[Lambda]^9 + 3308736789*\[Lambda]^10 - 
             3678312033*\[Lambda]^11 - 12492232500*\[Lambda]^12 - 
             2216666760*\[Lambda]^13 + 19105939545*\[Lambda]^14 + 
             19836943203*\[Lambda]^15 - 9977806179*\[Lambda]^16 - 
             29181272868*\[Lambda]^17 - 8604386472*\[Lambda]^18 + 
             20828661942*\[Lambda]^19 + 18564878112*\[Lambda]^20 - 
             4431698205*\[Lambda]^21 - 13496780601*\[Lambda]^22 - 
             4178266659*\[Lambda]^23 + 4269553254*\[Lambda]^24 + 
             3527800128*\[Lambda]^25 + 47309913*\[Lambda]^26 - 
             978120441*\[Lambda]^27 - 389696184*\[Lambda]^28 + 
             37776294*\[Lambda]^29 + 69738327*\[Lambda]^30 + 
             20160981*\[Lambda]^31 + 2035125*\[Lambda]^32)*H[{0, 0}, x])/
           (1061775*(-1 + \[Lambda])^2*(1 + \[Lambda])^19) + 
          (3136*(2 + 21*\[Lambda] + 389*\[Lambda]^2 + 1701*\[Lambda]^3 + 
             10854*\[Lambda]^4 + 27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 
             148176*\[Lambda]^7 + 310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 
             460404*\[Lambda]^10 + 333396*\[Lambda]^11 + 
             310464*\[Lambda]^12 + 148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 
             27216*\[Lambda]^15 + 10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 
             389*\[Lambda]^18 + 21*\[Lambda]^19 + 2*\[Lambda]^20)*
            H[{0, 1}, x])/(81675*(-1 + \[Lambda])*(1 + \[Lambda])^19) - 
          (12*(-1 + \[Lambda])^9*(1 + \[Lambda])*(8375 + 7592*\[Lambda] + 
             9286*\[Lambda]^2 + 7709*\[Lambda]^3 + 9286*\[Lambda]^4 + 
             7709*\[Lambda]^5 + 9286*\[Lambda]^6 + 7709*\[Lambda]^7 + 
             9286*\[Lambda]^8 + 7709*\[Lambda]^9 + 9286*\[Lambda]^10 + 
             7592*\[Lambda]^11 + 8375*\[Lambda]^12)*H[{1, 0}, x])/
           (39325*\[Lambda]^11))) + CF*((10559624*nl*TF)/40429125 + 
        2*nh*TF*((28*(17408 + 149709*\[Lambda] + 2021989*\[Lambda]^2 + 
             7513338*\[Lambda]^3 + 38547805*\[Lambda]^4 + 
             82466202*\[Lambda]^5 + 230458621*\[Lambda]^6 + 
             312731706*\[Lambda]^7 + 540665077*\[Lambda]^8 + 
             480763290*\[Lambda]^9 + 540665077*\[Lambda]^10 + 
             312731706*\[Lambda]^11 + 230458621*\[Lambda]^12 + 
             82466202*\[Lambda]^13 + 38547805*\[Lambda]^14 + 
             7513338*\[Lambda]^15 + 2021989*\[Lambda]^16 + 
             149709*\[Lambda]^17 + 17408*\[Lambda]^18))/
           (3675375*(1 + \[Lambda])^18) - (1568*(2 + 21*\[Lambda] + 
             389*\[Lambda]^2 + 1701*\[Lambda]^3 + 10854*\[Lambda]^4 + 
             27216*\[Lambda]^5 + 92304*\[Lambda]^6 + 148176*\[Lambda]^7 + 
             310464*\[Lambda]^8 + 333396*\[Lambda]^9 + 460404*\[Lambda]^10 + 
             333396*\[Lambda]^11 + 310464*\[Lambda]^12 + 
             148176*\[Lambda]^13 + 92304*\[Lambda]^14 + 27216*\[Lambda]^15 + 
             10854*\[Lambda]^16 + 1701*\[Lambda]^17 + 389*\[Lambda]^18 + 
             21*\[Lambda]^19 + 2*\[Lambda]^20)*H[{0}, x])/
           (81675*(-1 + \[Lambda])*(1 + \[Lambda])^19)))*Log[Q^2/\[Mu]^2] + 
      (3136*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/81675) + 
    CA*CF*(6124093193824187/29045459520000 - (104674*Zeta[3])/1155) + 
    CF^2*(558708799987324013/14760902528064000 + (88798*Zeta[3])/1155)), 
 1 + a*((13105783*CF)/831600 + (31408*CF*Log[Q^2/\[Mu]^2])/3465) + 
  a^2*(CF*((-122253517912789*nl*TF)/1597500273600 + 
      2*nh*TF*(-1/70128083601576000*(184476600 - 2745080100*\[Lambda] + 
           17314001880*\[Lambda]^2 - 55974180570*\[Lambda]^3 + 
           69699617400*\[Lambda]^4 + 139320483960*\[Lambda]^5 - 
           735812955384*\[Lambda]^6 + 726691878723*\[Lambda]^7 - 
           2005006607920*\[Lambda]^8 - 43127753373842*\[Lambda]^9 - 
           734802570623408*\[Lambda]^10 + 3258780017758659811*\[Lambda]^11 + 
           24298873770100715080*\[Lambda]^12 + 67892694410759610904*
            \[Lambda]^13 + 57013864677185975128*\[Lambda]^14 - 
           142481711925184792748*\[Lambda]^15 - 487241361336367548176*
            \[Lambda]^16 - 669104656944823541876*\[Lambda]^17 - 
           487241361336367548176*\[Lambda]^18 - 142481711925184792748*
            \[Lambda]^19 + 57013864677185975128*\[Lambda]^20 + 
           67892694410759610904*\[Lambda]^21 + 24298873770100715080*
            \[Lambda]^22 + 3258780017758659811*\[Lambda]^23 - 
           734802570623408*\[Lambda]^24 - 43127753373842*\[Lambda]^25 - 
           2005006607920*\[Lambda]^26 + 726691878723*\[Lambda]^27 - 
           735812955384*\[Lambda]^28 + 139320483960*\[Lambda]^29 + 
           69699617400*\[Lambda]^30 - 55974180570*\[Lambda]^31 + 
           17314001880*\[Lambda]^32 - 2745080100*\[Lambda]^33 + 
           184476600*\[Lambda]^34)/((-1 + \[Lambda])^2*\[Lambda]^11*
           (1 + \[Lambda])^10) + ((540008342519906 + 5954490410792848*
            \[Lambda] + 31615243380068384*\[Lambda]^2 + 107053775383028680*
            \[Lambda]^3 + 258735251383064867*\[Lambda]^4 + 
           472062904885044928*\[Lambda]^5 + 670116003412373973*\[Lambda]^6 + 
           751368029770163568*\[Lambda]^7 + 669064940564250168*\[Lambda]^8 + 
           471424075808617848*\[Lambda]^9 + 259051683676191696*\[Lambda]^10 + 
           107534382564091872*\[Lambda]^11 + 31718551619298075*\[Lambda]^12 + 
           5861497257212568*\[Lambda]^13 + 481118898822819*\[Lambda]^14 - 
           10830655146208*\[Lambda]^15 - 282052276403*\[Lambda]^16 - 
           17159039608*\[Lambda]^17 - 597019793*\[Lambda]^18 + 
           386028152*\[Lambda]^19 - 359409002*\[Lambda]^20 + 
           68608280*\[Lambda]^21 + 30826276*\[Lambda]^22 - 
           24433648*\[Lambda]^23 + 7335989*\[Lambda]^24 - 
           1125920*\[Lambda]^25 + 73205*\[Lambda]^26)*H[{0}, x])/
         (27828604603800*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) + 
        ((-1 + \[Lambda])^2*(73205 - 1565150*\[Lambda] + 
           15994839*\[Lambda]^2 - 104019132*\[Lambda]^3 + 
           483001428*\[Lambda]^4 - 1705029108*\[Lambda]^5 + 
           4742255366*\[Lambda]^6 - 10749083408*\[Lambda]^7 + 
           19154563953*\[Lambda]^8 - 40888559462*\[Lambda]^9 - 
           177218939311*\[Lambda]^10 - 9482072356680*\[Lambda]^11 - 
           177218939311*\[Lambda]^12 - 40888559462*\[Lambda]^13 + 
           19154563953*\[Lambda]^14 - 10749083408*\[Lambda]^15 + 
           4742255366*\[Lambda]^16 - 1705029108*\[Lambda]^17 + 
           483001428*\[Lambda]^18 - 104019132*\[Lambda]^19 + 
           15994839*\[Lambda]^20 - 1565150*\[Lambda]^21 + 73205*\[Lambda]^22)*
          H[{1}, x])/(27828604603800*\[Lambda]^12) - 
        (2*(31408 - 125632*\[Lambda] + 1124325*\[Lambda]^2 - 
           125632*\[Lambda]^3 + 31408*\[Lambda]^4)*H[{0, 0}, x])/
         (10395*(-1 + \[Lambda])^4))) + 
    ((1805344897*CA*CF)/18711000 + (45088632231799*CF^2)/332812557000 - 
      (2795739889*CF*nl*TF)/72037350)*Log[Q^2/\[Mu]^2] + 
    ((15704*CA*CF)/945 + (493231232*CF^2)/12006225 - (62816*CF*nl*TF)/10395)*
     Log[Q^2/\[Mu]^2]^2 + CA*CF*(236212260301543/1037337840000 - 
      (109357*Zeta[3])/1155) + CF^2*(98146880716389133/1845112816008000 + 
      (8462*Zeta[3])/105)), 
 1 + a*((183473419*CF)/10810800 + (423424*CF*Log[Q^2/\[Mu]^2])/45045) + 
  a^2*(CF*((-57904356630607013*nl*TF)/701941620219840 + 
      2*nh*TF*(-1/18884491084138680000*(11591838720 - 173350983960*
            \[Lambda] + 1076746732740*\[Lambda]^2 - 3236185260840*
            \[Lambda]^3 + 2365792692774*\[Lambda]^4 + 15756987070356*
            \[Lambda]^5 - 54541487758758*\[Lambda]^6 + 34079417549328*
            \[Lambda]^7 + 68218545167769*\[Lambda]^8 - 1255469296638694*
            \[Lambda]^9 - 11859583677862885*\[Lambda]^10 - 
           219951036233640460*\[Lambda]^11 + 939789885552855343675*
            \[Lambda]^12 + 8909950466917190419450*\[Lambda]^13 + 
           34947777706308375687961*\[Lambda]^14 + 65351841111846394085104*
            \[Lambda]^15 + 21607929073419366203188*\[Lambda]^16 - 
           181671032485770965635088*\[Lambda]^17 - 474312853004633710256384*
            \[Lambda]^18 - 618871206736619258480792*\[Lambda]^19 - 
           474312853004633710256384*\[Lambda]^20 - 181671032485770965635088*
            \[Lambda]^21 + 21607929073419366203188*\[Lambda]^22 + 
           65351841111846394085104*\[Lambda]^23 + 34947777706308375687961*
            \[Lambda]^24 + 8909950466917190419450*\[Lambda]^25 + 
           939789885552855343675*\[Lambda]^26 - 219951036233640460*
            \[Lambda]^27 - 11859583677862885*\[Lambda]^28 - 
           1255469296638694*\[Lambda]^29 + 68218545167769*\[Lambda]^30 + 
           34079417549328*\[Lambda]^31 - 54541487758758*\[Lambda]^32 + 
           15756987070356*\[Lambda]^33 + 2365792692774*\[Lambda]^34 - 
           3236185260840*\[Lambda]^35 + 1076746732740*\[Lambda]^36 - 
           173350983960*\[Lambda]^37 + 11591838720*\[Lambda]^38)/
          ((-1 + \[Lambda])^2*\[Lambda]^12*(1 + \[Lambda])^12) + 
        ((1079022012591756410 + 14207405987034592100*\[Lambda] + 
           91527044859492674490*\[Lambda]^2 + 381118190458379701080*
            \[Lambda]^3 + 1143075777038348570295*\[Lambda]^4 + 
           2601404310618532463910*\[Lambda]^5 + 4616601873833426162200*
            \[Lambda]^6 + 6480855996839714202370*\[Lambda]^7 + 
           7248930950614523595225*\[Lambda]^8 + 6475689398354743389480*
            \[Lambda]^9 + 4612808640882737128920*\[Lambda]^10 + 
           2602298972515000512840*\[Lambda]^11 + 1145678953813798325007*
            \[Lambda]^12 + 382238296265783269398*\[Lambda]^13 + 
           91260152735736020694*\[Lambda]^14 + 13789716254758089446*
            \[Lambda]^15 + 926654578655644496*\[Lambda]^16 - 
           21527191620751302*\[Lambda]^17 - 590636109007716*\[Lambda]^18 - 
           31369077664410*\[Lambda]^19 - 3751601985903*\[Lambda]^20 + 
           326554954812*\[Lambda]^21 + 125563308450*\[Lambda]^22 - 
           184468589856*\[Lambda]^23 + 51566281333*\[Lambda]^24 + 
           7607270146*\[Lambda]^25 - 9948468894*\[Lambda]^26 + 
           3196845554*\[Lambda]^27 - 497630287*\[Lambda]^28 + 
           32199552*\[Lambda]^29)*H[{0}, x])/(52456919678163000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^13) + 
        ((-1 + \[Lambda])^2*(32199552 - 755226703*\[Lambda] + 
           8498069482*\[Lambda]^2 - 61078003413*\[Lambda]^3 + 
           314791299732*\[Lambda]^4 - 1238616016428*\[Lambda]^5 + 
           3864313602732*\[Lambda]^6 - 9824365426018*\[Lambda]^7 + 
           20542144950832*\[Lambda]^8 - 37672048054803*\[Lambda]^9 + 
           34878063015442*\[Lambda]^10 - 477504205404403*\[Lambda]^11 - 
           17717962768914408*\[Lambda]^12 - 477504205404403*\[Lambda]^13 + 
           34878063015442*\[Lambda]^14 - 37672048054803*\[Lambda]^15 + 
           20542144950832*\[Lambda]^16 - 9824365426018*\[Lambda]^17 + 
           3864313602732*\[Lambda]^18 - 1238616016428*\[Lambda]^19 + 
           314791299732*\[Lambda]^20 - 61078003413*\[Lambda]^21 + 
           8498069482*\[Lambda]^22 - 755226703*\[Lambda]^23 + 
           32199552*\[Lambda]^24)*H[{1}, x])/(52456919678163000*
          \[Lambda]^13) - (2*(423424 - 1693696*\[Lambda] + 
           17372817*\[Lambda]^2 - 1693696*\[Lambda]^3 + 423424*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((24895328820701*CA*CF)/243486243000 + (111139235721885523*CF^2)/
       731189187729000 - (500843392201*CF*nl*TF)/12174312150)*
     Log[Q^2/\[Mu]^2] + ((211712*CA*CF)/12285 + (89643941888*CF^2)/
       2029052025 - (846848*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((103555928663269*nl*TF)/281643242680800 + 
        2*nh*TF*(-1/11699027003664000*(32025468342067200 + 389736267344424000*
              \[Lambda] + 1842968343051435600*\[Lambda]^2 + 
             3314541359783253600*\[Lambda]^3 - 4234535148882850812*
              \[Lambda]^4 - 30322414239228735624*\[Lambda]^5 - 
             41219690256963179676*\[Lambda]^6 + 49840048384340509152*
              \[Lambda]^7 + 216187146613813367421*\[Lambda]^8 + 
             149827001668099866110*\[Lambda]^9 - 359702053151541947275*
              \[Lambda]^10 - 731000956094037451680*\[Lambda]^11 - 
             55923639164812407535*\[Lambda]^12 + 1192771573998267224678*
              \[Lambda]^13 + 1136095741345555337265*\[Lambda]^14 - 
             667446204814269695120*\[Lambda]^15 - 1890165156652705031225*
              \[Lambda]^16 - 709356892382271859350*\[Lambda]^17 + 
             1101576217906222313239*\[Lambda]^18 + 925015002119082276448*
              \[Lambda]^19 - 1203514573698672097329*\[Lambda]^20 - 
             2275674680522613956166*\[Lambda]^21 - 2165260907569946210073*
              \[Lambda]^22 - 1359555001659816153696*\[Lambda]^23 - 
             2165260907569946210073*\[Lambda]^24 - 2275674680522613956166*
              \[Lambda]^25 - 1203514573698672097329*\[Lambda]^26 + 
             925015002119082276448*\[Lambda]^27 + 1101576217906222313239*
              \[Lambda]^28 - 709356892382271859350*\[Lambda]^29 - 
             1890165156652705031225*\[Lambda]^30 - 667446204814269695120*
              \[Lambda]^31 + 1136095741345555337265*\[Lambda]^32 + 
             1192771573998267224678*\[Lambda]^33 - 55923639164812407535*
              \[Lambda]^34 - 731000956094037451680*\[Lambda]^35 - 
             359702053151541947275*\[Lambda]^36 + 149827001668099866110*
              \[Lambda]^37 + 216187146613813367421*\[Lambda]^38 + 
             49840048384340509152*\[Lambda]^39 - 41219690256963179676*
              \[Lambda]^40 - 30322414239228735624*\[Lambda]^41 - 
             4234535148882850812*\[Lambda]^42 + 3314541359783253600*
              \[Lambda]^43 + 1842968343051435600*\[Lambda]^44 + 
             389736267344424000*\[Lambda]^45 + 32025468342067200*
              \[Lambda]^46)/(\[Lambda]^12*(1 + \[Lambda])^22) - 
          ((1155319925760 + 13193259959880*\[Lambda] + 54391887409860*
              \[Lambda]^2 + 50882418546960*\[Lambda]^3 - 331506175838838*
              \[Lambda]^4 - 1140693624626556*\[Lambda]^5 - 470320038141096*
              \[Lambda]^6 + 4357316192141484*\[Lambda]^7 + 8444451976374843*
              \[Lambda]^8 - 2718157996104122*\[Lambda]^9 - 27214487471071472*
              \[Lambda]^10 - 23958057993736438*\[Lambda]^11 + 
             34147113529501907*\[Lambda]^12 + 78745356995024544*
              \[Lambda]^13 + 12496790777685786*\[Lambda]^14 - 
             108852575352469652*\[Lambda]^15 - 102562772786567390*
              \[Lambda]^16 + 56586931123911320*\[Lambda]^17 + 
             160745317007973170*\[Lambda]^18 + 71814427979306628*
              \[Lambda]^19 - 36644395080019419*\[Lambda]^20 - 
             18034755290141414*\[Lambda]^21 + 156792319536102316*
              \[Lambda]^22 + 225457751607858206*\[Lambda]^23 + 
             305258017627814986*\[Lambda]^24 + 236982690526151006*
              \[Lambda]^25 + 177858238133483116*\[Lambda]^26 - 
             58538610005414*\[Lambda]^27 - 20852121684084669*\[Lambda]^28 + 
             79616022017473128*\[Lambda]^29 + 165082957361376670*
              \[Lambda]^30 + 57889335711609820*\[Lambda]^31 - 
             102103499806764610*\[Lambda]^32 - 108776958885454992*
              \[Lambda]^33 + 12512150340679366*\[Lambda]^34 + 
             78746335347246404*\[Lambda]^35 + 34147196819705137*
              \[Lambda]^36 - 23958057993736438*\[Lambda]^37 - 
             27214487471071472*\[Lambda]^38 - 2718157996104122*\[Lambda]^39 + 
             8444451976374843*\[Lambda]^40 + 4357316192141484*\[Lambda]^41 - 
             470320038141096*\[Lambda]^42 - 1140693624626556*\[Lambda]^43 - 
             331506175838838*\[Lambda]^44 + 50882418546960*\[Lambda]^45 + 
             54391887409860*\[Lambda]^46 + 13193259959880*\[Lambda]^47 + 
             1155319925760*\[Lambda]^48)*H[{0}, x])/(422042821200*
            (-1 + \[Lambda])*\[Lambda]^12*(1 + \[Lambda])^23) - 
          (79*(8110049 + 95263118*\[Lambda] + 1503685803*\[Lambda]^2 + 
             7458112876*\[Lambda]^3 + 46223547517*\[Lambda]^4 + 
             134274528426*\[Lambda]^5 + 468583854567*\[Lambda]^6 + 
             893923412376*\[Lambda]^7 + 2006293045992*\[Lambda]^8 + 
             2644285309176*\[Lambda]^9 + 4057502257032*\[Lambda]^10 + 
             3766479945816*\[Lambda]^11 + 4057502257032*\[Lambda]^12 + 
             2644285309176*\[Lambda]^13 + 2006293045992*\[Lambda]^14 + 
             893923412376*\[Lambda]^15 + 468583854567*\[Lambda]^16 + 
             134274528426*\[Lambda]^17 + 46223547517*\[Lambda]^18 + 
             7458112876*\[Lambda]^19 + 1503685803*\[Lambda]^20 + 
             95263118*\[Lambda]^21 + 8110049*\[Lambda]^22)*H[{1}, x])/
           (3246483240*(1 + \[Lambda])^22) + 
          ((3206016 + 41420357*\[Lambda] + 211999502*\[Lambda]^2 + 
             447795832*\[Lambda]^3 - 288479246*\[Lambda]^4 - 
             3595093557*\[Lambda]^5 - 6287920848*\[Lambda]^6 + 
             3653413984*\[Lambda]^7 + 28579636624*\[Lambda]^8 + 
             29979481268*\[Lambda]^9 - 37679790104*\[Lambda]^10 - 
             115020152896*\[Lambda]^11 - 46909230632*\[Lambda]^12 + 
             163971492153*\[Lambda]^13 + 229561841774*\[Lambda]^14 - 
             38970337124*\[Lambda]^15 - 331400000822*\[Lambda]^16 - 
             209324250201*\[Lambda]^17 + 197302423824*\[Lambda]^18 + 
             344407707732*\[Lambda]^19 + 82158362088*\[Lambda]^20 - 
             148823637336*\[Lambda]^21 - 75126190568*\[Lambda]^22 + 
             184159961392*\[Lambda]^23 + 276972880712*\[Lambda]^24 + 
             328258459672*\[Lambda]^25 + 276972880712*\[Lambda]^26 + 
             184159961392*\[Lambda]^27 - 75126190568*\[Lambda]^28 - 
             148823637336*\[Lambda]^29 + 82158362088*\[Lambda]^30 + 
             344407707732*\[Lambda]^31 + 197302423824*\[Lambda]^32 - 
             209324250201*\[Lambda]^33 - 331400000822*\[Lambda]^34 - 
             38970337124*\[Lambda]^35 + 229561841774*\[Lambda]^36 + 
             163971492153*\[Lambda]^37 - 46909230632*\[Lambda]^38 - 
             115020152896*\[Lambda]^39 - 37679790104*\[Lambda]^40 + 
             29979481268*\[Lambda]^41 + 28579636624*\[Lambda]^42 + 
             3653413984*\[Lambda]^43 - 6287920848*\[Lambda]^44 - 
             3595093557*\[Lambda]^45 - 288479246*\[Lambda]^46 + 
             447795832*\[Lambda]^47 + 211999502*\[Lambda]^48 + 
             41420357*\[Lambda]^49 + 3206016*\[Lambda]^50)*H[{-1, 0}, x])/
           (585585*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^23) - 
          ((31205 + 418305*\[Lambda] + 7601234*\[Lambda]^2 + 
             70031634*\[Lambda]^3 - 20997295*\[Lambda]^4 - 
             1042442115*\[Lambda]^5 - 7989085236*\[Lambda]^6 - 
             17607891444*\[Lambda]^7 - 26647356054*\[Lambda]^8 + 
             15218389274*\[Lambda]^9 + 34165347480*\[Lambda]^10 - 
             5164766200*\[Lambda]^11 - 213841867624*\[Lambda]^12 - 
             166553451064*\[Lambda]^13 + 241917412880*\[Lambda]^14 + 
             655406088480*\[Lambda]^15 + 168991472078*\[Lambda]^16 - 
             799129013826*\[Lambda]^17 - 830949066376*\[Lambda]^18 + 
             416407336488*\[Lambda]^19 + 1215030039080*\[Lambda]^20 + 
             364792287288*\[Lambda]^21 - 877398769780*\[Lambda]^22 - 
             805624889940*\[Lambda]^23 + 196769793948*\[Lambda]^24 + 
             632642074740*\[Lambda]^25 + 204332766792*\[Lambda]^26 - 
             232021088376*\[Lambda]^27 - 202977814116*\[Lambda]^28 + 
             4199533932*\[Lambda]^29 + 74778667920*\[Lambda]^30 + 
             29824004496*\[Lambda]^31 - 8078481873*\[Lambda]^32 - 
             9919842933*\[Lambda]^33 - 2208825234*\[Lambda]^34 + 
             707388990*\[Lambda]^35 + 511737435*\[Lambda]^36 + 
             114643023*\[Lambda]^37 + 9618048*\[Lambda]^38)*H[{0, 0}, x])/
           (1171170*(-1 + \[Lambda])^2*(1 + \[Lambda])^23) + 
          (79*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 137698*\[Lambda]^3 + 
             1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
             14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
             81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
             223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
             310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
             223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
             81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
             14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
             1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
             23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*
            H[{0, 1}, x])/(117117*(-1 + \[Lambda])*(1 + \[Lambda])^23) - 
          (11*(-1 + \[Lambda])^11*(1 + \[Lambda])*(26496 + 24365*\[Lambda] + 
             28898*\[Lambda]^2 + 24610*\[Lambda]^3 + 28898*\[Lambda]^4 + 
             24610*\[Lambda]^5 + 28898*\[Lambda]^6 + 24610*\[Lambda]^7 + 
             28898*\[Lambda]^8 + 24610*\[Lambda]^9 + 28898*\[Lambda]^10 + 
             24610*\[Lambda]^11 + 28898*\[Lambda]^12 + 24365*\[Lambda]^13 + 
             26496*\[Lambda]^14)*H[{1, 0}, x])/(106470*\[Lambda]^13))) + 
      CF*((1178084939*nl*TF)/6029183160 + 
        2*nh*TF*((79*(8110049 + 95263118*\[Lambda] + 1503685803*\[Lambda]^2 + 
             7458112876*\[Lambda]^3 + 46223547517*\[Lambda]^4 + 
             134274528426*\[Lambda]^5 + 468583854567*\[Lambda]^6 + 
             893923412376*\[Lambda]^7 + 2006293045992*\[Lambda]^8 + 
             2644285309176*\[Lambda]^9 + 4057502257032*\[Lambda]^10 + 
             3766479945816*\[Lambda]^11 + 4057502257032*\[Lambda]^12 + 
             2644285309176*\[Lambda]^13 + 2006293045992*\[Lambda]^14 + 
             893923412376*\[Lambda]^15 + 468583854567*\[Lambda]^16 + 
             134274528426*\[Lambda]^17 + 46223547517*\[Lambda]^18 + 
             7458112876*\[Lambda]^19 + 1503685803*\[Lambda]^20 + 
             95263118*\[Lambda]^21 + 8110049*\[Lambda]^22))/
           (6492966480*(1 + \[Lambda])^22) - 
          (79*(79 + 1138*\[Lambda] + 23894*\[Lambda]^2 + 137698*\[Lambda]^3 + 
             1032614*\[Lambda]^4 + 3442450*\[Lambda]^5 + 
             14150950*\[Lambda]^6 + 30982050*\[Lambda]^7 + 
             81321075*\[Lambda]^8 + 123928200*\[Lambda]^9 + 
             223053336*\[Lambda]^10 + 242899272*\[Lambda]^11 + 
             310347576*\[Lambda]^12 + 242899272*\[Lambda]^13 + 
             223053336*\[Lambda]^14 + 123928200*\[Lambda]^15 + 
             81321075*\[Lambda]^16 + 30982050*\[Lambda]^17 + 
             14150950*\[Lambda]^18 + 3442450*\[Lambda]^19 + 
             1032614*\[Lambda]^20 + 137698*\[Lambda]^21 + 
             23894*\[Lambda]^22 + 1138*\[Lambda]^23 + 79*\[Lambda]^24)*
            H[{0}, x])/(234234*(-1 + \[Lambda])*(1 + \[Lambda])^23)))*
       Log[Q^2/\[Mu]^2] + (6241*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/234234) + 
    CA*CF*(21388499873332252399/87742702527480000 - 
      (1477711*Zeta[3])/15015) + 
    CF^2*(9127110915702407798941/131745667845011220000 + 
      (1261726*Zeta[3])/15015)), 
 1 + a*((85695458*CF)/4729725 + (874733*CF*Log[Q^2/\[Mu]^2])/90090) + 
  a^2*(CF*((-309583775369843893*nl*TF)/3509708101099200 + 
      2*nh*TF*(-1/1639173826103237424000*(235138143240 - 3530303538300*
            \[Lambda] + 21564104312520*\[Lambda]^2 - 59615913939750*
            \[Lambda]^3 + 6547376852688*\[Lambda]^4 + 451421222001876*
            \[Lambda]^5 - 1199034087866880*\[Lambda]^6 + 81876308560191*
            \[Lambda]^7 + 4439541780601896*\[Lambda]^8 - 17129977031226762*
            \[Lambda]^9 - 92254012664811992*\[Lambda]^10 - 
           1166142550529859573*\[Lambda]^11 - 21360039066981669296*
            \[Lambda]^12 + 86728467713847713990444*\[Lambda]^13 + 
           998375774213892675896176*\[Lambda]^14 + 5009931263186385909802865*
            \[Lambda]^15 + 13720225809924203258981072*\[Lambda]^16 + 
           19147218024658662221802182*\[Lambda]^17 - 
           1237036043393445587268976*\[Lambda]^18 - 
           63782290264436635218249493*\[Lambda]^19 - 
           143701732676585258857999888*\[Lambda]^20 - 
           181352184847841787335539840*\[Lambda]^21 - 
           143701732676585258857999888*\[Lambda]^22 - 
           63782290264436635218249493*\[Lambda]^23 - 
           1237036043393445587268976*\[Lambda]^24 + 
           19147218024658662221802182*\[Lambda]^25 + 
           13720225809924203258981072*\[Lambda]^26 + 
           5009931263186385909802865*\[Lambda]^27 + 998375774213892675896176*
            \[Lambda]^28 + 86728467713847713990444*\[Lambda]^29 - 
           21360039066981669296*\[Lambda]^30 - 1166142550529859573*
            \[Lambda]^31 - 92254012664811992*\[Lambda]^32 - 
           17129977031226762*\[Lambda]^33 + 4439541780601896*\[Lambda]^34 + 
           81876308560191*\[Lambda]^35 - 1199034087866880*\[Lambda]^36 + 
           451421222001876*\[Lambda]^37 + 6547376852688*\[Lambda]^38 - 
           59615913939750*\[Lambda]^39 + 21564104312520*\[Lambda]^40 - 
           3530303538300*\[Lambda]^41 + 235138143240*\[Lambda]^42)/
          ((-1 + \[Lambda])^2*\[Lambda]^13*(1 + \[Lambda])^14) + 
        ((14092185569836890194 + 215704897161376931448*\[Lambda] + 
           1632703639582338741753*\[Lambda]^2 + 8058994220526926010752*
            \[Lambda]^3 + 28852537195423817641911*\[Lambda]^4 + 
           78861965939919246616320*\[Lambda]^5 + 169161392799519818970739*
            \[Lambda]^6 + 289220532660212189622624*\[Lambda]^7 + 
           397705306754630575120653*\[Lambda]^8 + 441944583287450015120152*
            \[Lambda]^9 + 397530137992792152992019*\[Lambda]^10 + 
           289073489109568756019088*\[Lambda]^11 + 169168824206522306738805*
            \[Lambda]^12 + 78951507066326760608976*\[Lambda]^13 + 
           28909285831564218140865*\[Lambda]^14 + 8061085717758388104880*
            \[Lambda]^15 + 1617145828137187036779*\[Lambda]^16 + 
           206479786619328780648*\[Lambda]^17 + 11661825722545998375*
            \[Lambda]^18 - 282016145302430592*\[Lambda]^19 - 
           8208188026184199*\[Lambda]^20 - 436286032413856*\[Lambda]^21 - 
           35126667007251*\[Lambda]^22 - 7921717629216*\[Lambda]^23 + 
           2342738768499*\[Lambda]^24 + 76354328712*\[Lambda]^25 - 
           578576090499*\[Lambda]^26 + 207309264112*\[Lambda]^27 + 
           4519664619*\[Lambda]^28 - 26375277360*\[Lambda]^29 + 
           9156556783*\[Lambda]^30 - 1447568496*\[Lambda]^31 + 
           93308787*\[Lambda]^32)*H[{0}, x])/(650465804009221200*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^15) + 
        ((-1 + \[Lambda])^2*(93308787 - 2380656366*\[Lambda] + 
           29230768963*\[Lambda]^2 - 229988327440*\[Lambda]^3 + 
           1302284670054*\[Lambda]^4 - 5650920868892*\[Lambda]^5 + 
           19531503297908*\[Lambda]^6 - 55211011927764*\[Lambda]^7 + 
           129767935716419*\[Lambda]^8 - 259005289140914*\[Lambda]^9 + 
           419780018756463*\[Lambda]^10 - 871384163104812*\[Lambda]^11 - 
           4280994102012306*\[Lambda]^12 - 221472596735349960*\[Lambda]^13 - 
           4280994102012306*\[Lambda]^14 - 871384163104812*\[Lambda]^15 + 
           419780018756463*\[Lambda]^16 - 259005289140914*\[Lambda]^17 + 
           129767935716419*\[Lambda]^18 - 55211011927764*\[Lambda]^19 + 
           19531503297908*\[Lambda]^20 - 5650920868892*\[Lambda]^21 + 
           1302284670054*\[Lambda]^22 - 229988327440*\[Lambda]^23 + 
           29230768963*\[Lambda]^24 - 2380656366*\[Lambda]^25 + 
           93308787*\[Lambda]^26)*H[{1}, x])/(650465804009221200*
          \[Lambda]^14) - ((874733 - 3498932*\[Lambda] + 
           40785525*\[Lambda]^2 - 3498932*\[Lambda]^3 + 874733*\[Lambda]^4)*
          H[{0, 0}, x])/(135135*(-1 + \[Lambda])^4))) + 
    ((244684313784461*CA*CF)/2272538268000 + (492083907071429137*CF^2)/
       2924756750916000 - (150716315201*CF*nl*TF)/3478374900)*
     Log[Q^2/\[Mu]^2] + ((874733*CA*CF)/49140 + (765157821289*CF^2)/
       16232416200 - (874733*CF*nl*TF)/135135)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(141468337996689884689/545954593504320000 - 
      (1529686*Zeta[3])/15015) + 
    CF^2*(5172645728839931196137/60226591014862272000 + 
      (100762*Zeta[3])/1155)), 
 1 + a*((90849502*CF)/4729725 + (180121*CF*Log[Q^2/\[Mu]^2])/18018) + 
  a^2*(CF*((-1644267296654871017*nl*TF)/17548540505496000 + 
      2*nh*TF*(-1/34832443804693795260000*(1169783334720 - 
           17619161119560*\[Lambda] + 105716647441020*\[Lambda]^2 - 
           265394282316240*\[Lambda]^3 - 174359832494106*\[Lambda]^4 + 
           2844940045000956*\[Lambda]^5 - 6020874639051132*\[Lambda]^6 - 
           4129975270075800*\[Lambda]^7 + 36099487874537185*\[Lambda]^8 - 
           66676894186357546*\[Lambda]^9 - 270815937040169407*\[Lambda]^10 - 
           1958258139686078028*\[Lambda]^11 - 29556427792849607819*
            \[Lambda]^12 - 506676285003444744530*\[Lambda]^13 + 
           1947728395281013767342931*\[Lambda]^14 + 
           26387713774026100049013136*\[Lambda]^15 + 
           160880248303175511071489521*\[Lambda]^16 + 
           569673916646347032778098626*\[Lambda]^17 + 
           1232487838499684093317340235*\[Lambda]^18 + 
           1398553643200388866952346060*\[Lambda]^19 - 
           406003106599279520437541987*\[Lambda]^20 - 
           4884954418219246794060389914*\[Lambda]^21 - 
           10162502666959054775954275561*\[Lambda]^22 - 
           12566304432071588135167903120*\[Lambda]^23 - 
           10162502666959054775954275561*\[Lambda]^24 - 
           4884954418219246794060389914*\[Lambda]^25 - 
           406003106599279520437541987*\[Lambda]^26 + 
           1398553643200388866952346060*\[Lambda]^27 + 
           1232487838499684093317340235*\[Lambda]^28 + 
           569673916646347032778098626*\[Lambda]^29 + 
           160880248303175511071489521*\[Lambda]^30 + 
           26387713774026100049013136*\[Lambda]^31 + 
           1947728395281013767342931*\[Lambda]^32 - 506676285003444744530*
            \[Lambda]^33 - 29556427792849607819*\[Lambda]^34 - 
           1958258139686078028*\[Lambda]^35 - 270815937040169407*
            \[Lambda]^36 - 66676894186357546*\[Lambda]^37 + 
           36099487874537185*\[Lambda]^38 - 4129975270075800*\[Lambda]^39 - 
           6020874639051132*\[Lambda]^40 + 2844940045000956*\[Lambda]^41 - 
           174359832494106*\[Lambda]^42 - 265394282316240*\[Lambda]^43 + 
           105716647441020*\[Lambda]^44 - 17619161119560*\[Lambda]^45 + 
           1169783334720*\[Lambda]^46)/((-1 + \[Lambda])^2*\[Lambda]^14*
           (1 + \[Lambda])^16) + ((627494366904176876125 + 
           10947084439020110837750*\[Lambda] + 95155215057955533638020*
            \[Lambda]^2 + 542802552920715110973010*\[Lambda]^3 + 
           2258017880008612538871005*\[Lambda]^4 + 7210457985638158097450740*
            \[Lambda]^5 + 18183875637489689938741220*\[Lambda]^6 + 
           36835751052606271553872660*\[Lambda]^7 + 
           60586309239843738998124425*\[Lambda]^8 + 
           81454482265841823878152490*\[Lambda]^9 + 
           89854424657525178075033322*\[Lambda]^10 + 
           81433343606809264126601258*\[Lambda]^11 + 
           60566681679492004834694447*\[Lambda]^12 + 
           36833938849405430315690392*\[Lambda]^13 + 
           18194214312169425672101816*\[Lambda]^14 + 
           7219176006714870000768536*\[Lambda]^15 + 2259946248811105520929405*
            \[Lambda]^16 + 541176968981708350404398*\[Lambda]^17 + 
           93606589944890484852818*\[Lambda]^18 + 10336443491111333402806*
            \[Lambda]^19 + 499883983204975699043*\[Lambda]^20 - 
           12698701856225126028*\[Lambda]^21 - 388812539676551628*
            \[Lambda]^22 - 22470291684461388*\[Lambda]^23 - 
           1376517630841393*\[Lambda]^24 - 221237653959362*\[Lambda]^25 - 
           65759187726514*\[Lambda]^26 + 36489021195358*\[Lambda]^27 - 
           3408227155327*\[Lambda]^28 - 5849574212960*\[Lambda]^29 + 
           2592942374096*\[Lambda]^30 - 130315790144*\[Lambda]^31 - 
           237007167298*\[Lambda]^32 + 89888065652*\[Lambda]^33 - 
           14447660942*\[Lambda]^34 + 928399472*\[Lambda]^35)*H[{0}, x])/
         (27644796670391901000*(-1 + \[Lambda])^3*(1 + \[Lambda])^17) + 
        ((-1 + \[Lambda])^2*(928399472 - 25588454606*\[Lambda] + 
           340317153132*\[Lambda]^2 - 2908461189436*\[Lambda]^3 + 
           17943554971396*\[Lambda]^4 - 85111810571394*\[Lambda]^5 + 
           322759446358616*\[Lambda]^6 - 1004754700061399*\[Lambda]^7 + 
           2614823750321706*\[Lambda]^8 - 5774966087317889*\[Lambda]^9 + 
           10845967157527316*\[Lambda]^10 - 18422555441539329*\[Lambda]^11 + 
           14840329661024826*\[Lambda]^12 - 246153937320969699*\[Lambda]^13 - 
           9343656849172870224*\[Lambda]^14 - 246153937320969699*
            \[Lambda]^15 + 14840329661024826*\[Lambda]^16 - 
           18422555441539329*\[Lambda]^17 + 10845967157527316*\[Lambda]^18 - 
           5774966087317889*\[Lambda]^19 + 2614823750321706*\[Lambda]^20 - 
           1004754700061399*\[Lambda]^21 + 322759446358616*\[Lambda]^22 - 
           85111810571394*\[Lambda]^23 + 17943554971396*\[Lambda]^24 - 
           2908461189436*\[Lambda]^25 + 340317153132*\[Lambda]^26 - 
           25588454606*\[Lambda]^27 + 928399472*\[Lambda]^28)*H[{1}, x])/
         (27644796670391901000*\[Lambda]^15) - 
        ((15310285 - 61241140*\[Lambda] + 805028796*\[Lambda]^2 - 
           61241140*\[Lambda]^3 + 15310285*\[Lambda]^4)*H[{0, 0}, x])/
         (2297295*(-1 + \[Lambda])^4))) + 
    ((769023192195959*CA*CF)/6817614804000 + (538790013717832033*CF^2)/
       2924756750916000 - (6316300841*CF*nl*TF)/139134996)*Log[Q^2/\[Mu]^2] + 
    ((180121*CA*CF)/9828 + (32443574641*CF^2)/649296648 - 
      (180121*CF*nl*TF)/27027)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((624901597632281*nl*TF)/2068009823880000 + 
        2*nh*TF*(-1/316405503053640000*(910834246829707200 + 
             12915458658939236400*\[Lambda] + 73785396603790872000*
              \[Lambda]^2 + 184850591705615335500*\[Lambda]^3 - 
             29129943417090227712*\[Lambda]^4 - 1419834633556387976928*
              \[Lambda]^5 - 3194649773519210854848*\[Lambda]^6 + 
             435720802674071726955*\[Lambda]^7 + 14020908271885540078768*
              \[Lambda]^8 + 20642428749733728985476*\[Lambda]^9 - 
             14267902982516748849856*\[Lambda]^10 - 75131069592324540583438*
              \[Lambda]^11 - 54731607319642157611200*\[Lambda]^12 + 
             102650512331237681977348*\[Lambda]^13 + 211130781636628429764173*
              \[Lambda]^14 + 22400557272544894017087*\[Lambda]^15 - 
             312177872224250809256315*\[Lambda]^16 - 295336358002303277670160*
              \[Lambda]^17 + 165779510518642504022730*\[Lambda]^18 + 
             467703727808696743393672*\[Lambda]^19 + 146558973606722164682138*
              \[Lambda]^20 - 384447205660159580844432*\[Lambda]^21 - 
             485973042107853300069905*\[Lambda]^22 - 157422611462547760720138*
              \[Lambda]^23 - 74567344407289505266473*\[Lambda]^24 - 
             314886386485863075631352*\[Lambda]^25 - 818358788489791143774300*
              \[Lambda]^26 - 911894812751795385231180*\[Lambda]^27 - 
             818358788489791143774300*\[Lambda]^28 - 314886386485863075631352*
              \[Lambda]^29 - 74567344407289505266473*\[Lambda]^30 - 
             157422611462547760720138*\[Lambda]^31 - 485973042107853300069905*
              \[Lambda]^32 - 384447205660159580844432*\[Lambda]^33 + 
             146558973606722164682138*\[Lambda]^34 + 467703727808696743393672*
              \[Lambda]^35 + 165779510518642504022730*\[Lambda]^36 - 
             295336358002303277670160*\[Lambda]^37 - 312177872224250809256315*
              \[Lambda]^38 + 22400557272544894017087*\[Lambda]^39 + 
             211130781636628429764173*\[Lambda]^40 + 102650512331237681977348*
              \[Lambda]^41 - 54731607319642157611200*\[Lambda]^42 - 
             75131069592324540583438*\[Lambda]^43 - 14267902982516748849856*
              \[Lambda]^44 + 20642428749733728985476*\[Lambda]^45 + 
             14020908271885540078768*\[Lambda]^46 + 435720802674071726955*
              \[Lambda]^47 - 3194649773519210854848*\[Lambda]^48 - 
             1419834633556387976928*\[Lambda]^49 - 29129943417090227712*
              \[Lambda]^50 + 184850591705615335500*\[Lambda]^51 + 
             73785396603790872000*\[Lambda]^52 + 12915458658939236400*
              \[Lambda]^53 + 910834246829707200*\[Lambda]^54)/
            (\[Lambda]^14*(1 + \[Lambda])^26) - 
          ((2527567562520 + 33944757947100*\[Lambda] + 174486712480080*
              \[Lambda]^2 + 311398251214050*\[Lambda]^3 - 739812019922976*
              \[Lambda]^4 - 4569236018140794*\[Lambda]^5 - 5825509062220848*
              \[Lambda]^6 + 13055357863295319*\[Lambda]^7 + 49816768541811128*
              \[Lambda]^8 + 26908514051461185*\[Lambda]^9 - 
             133312783304622064*\[Lambda]^10 - 254851918179365546*
              \[Lambda]^11 + 53114691931021760*\[Lambda]^12 + 
             668731484687292442*\[Lambda]^13 + 576010922428793163*
              \[Lambda]^14 - 733398808055766164*\[Lambda]^15 - 
             1668354195933582300*\[Lambda]^16 - 274566591223645032*
              \[Lambda]^17 + 2160639407127921759*\[Lambda]^18 + 
             2026636285211639244*\[Lambda]^19 - 1016606309999280416*
              \[Lambda]^20 - 2775388878249413556*\[Lambda]^21 - 
             464963754840753311*\[Lambda]^22 + 2787802310658820689*
              \[Lambda]^23 + 3746957193497471356*\[Lambda]^24 + 
             2165381155960250007*\[Lambda]^25 + 3218710856087991485*
              \[Lambda]^26 + 4788365214857395776*\[Lambda]^27 + 
             7329640189650913568*\[Lambda]^28 + 5053883330232914496*
              \[Lambda]^29 + 3704271219422161895*\[Lambda]^30 + 
             2619666056485551567*\[Lambda]^31 + 4164953383102499676*
              \[Lambda]^32 + 3028402493331756489*\[Lambda]^33 - 
             316974136545021813*\[Lambda]^34 - 2718822866169798804*
              \[Lambda]^35 - 992781736802867232*\[Lambda]^36 + 
             2032472824008119532*\[Lambda]^37 + 2162255757441734825*
              \[Lambda]^38 - 274342240687108464*\[Lambda]^39 - 
             1668317813492833276*\[Lambda]^40 - 733396800798602972*
              \[Lambda]^41 + 576011056878696341*\[Lambda]^42 + 
             668731484687292442*\[Lambda]^43 + 53114691931021760*
              \[Lambda]^44 - 254851918179365546*\[Lambda]^45 - 
             133312783304622064*\[Lambda]^46 + 26908514051461185*
              \[Lambda]^47 + 49816768541811128*\[Lambda]^48 + 
             13055357863295319*\[Lambda]^49 - 5825509062220848*\[Lambda]^50 - 
             4569236018140794*\[Lambda]^51 - 739812019922976*\[Lambda]^52 + 
             311398251214050*\[Lambda]^53 + 174486712480080*\[Lambda]^54 + 
             33944757947100*\[Lambda]^55 + 2527567562520*\[Lambda]^56)*
            H[{0}, x])/(878026149000*(-1 + \[Lambda])*\[Lambda]^14*
            (1 + \[Lambda])^27) - (53*(74611489 + 1113905196*\[Lambda] + 
             20264645201*\[Lambda]^2 + 125614757880*\[Lambda]^3 + 
             917240402034*\[Lambda]^4 + 3364537508424*\[Lambda]^5 + 
             14138424195826*\[Lambda]^6 + 34755221237400*\[Lambda]^7 + 
             96263628577475*\[Lambda]^8 + 168273635595300*\[Lambda]^9 + 
             328225997947635*\[Lambda]^10 + 420374024344080*\[Lambda]^11 + 
             597682359398340*\[Lambda]^12 + 567720370279440*\[Lambda]^13 + 
             597682359398340*\[Lambda]^14 + 420374024344080*\[Lambda]^15 + 
             328225997947635*\[Lambda]^16 + 168273635595300*\[Lambda]^17 + 
             96263628577475*\[Lambda]^18 + 34755221237400*\[Lambda]^19 + 
             14138424195826*\[Lambda]^20 + 3364537508424*\[Lambda]^21 + 
             917240402034*\[Lambda]^22 + 125614757880*\[Lambda]^23 + 
             20264645201*\[Lambda]^24 + 1113905196*\[Lambda]^25 + 
             74611489*\[Lambda]^26)*H[{1}, x])/(25824298500*
            (1 + \[Lambda])^26) + (2*(7014007 + 104717808*\[Lambda] + 
             638939821*\[Lambda]^2 + 1792895312*\[Lambda]^3 + 
             500518174*\[Lambda]^4 - 12064728832*\[Lambda]^5 - 
             33161496030*\[Lambda]^6 - 9168063424*\[Lambda]^7 + 
             127238417943*\[Lambda]^8 + 246350875472*\[Lambda]^9 - 
             48545331627*\[Lambda]^10 - 779572125904*\[Lambda]^11 - 
             850388659640*\[Lambda]^12 + 808301182208*\[Lambda]^13 + 
             2621377775224*\[Lambda]^14 + 1126106072450*\[Lambda]^15 - 
             3345072175937*\[Lambda]^16 - 4678146880048*\[Lambda]^17 + 
             709754715605*\[Lambda]^18 + 6450208241906*\[Lambda]^19 + 
             4062793206134*\[Lambda]^20 - 3761282949632*\[Lambda]^21 - 
             6319889346550*\[Lambda]^22 - 472364155406*\[Lambda]^23 + 
             5402788375127*\[Lambda]^24 + 5284322206384*\[Lambda]^25 + 
             1733972225765*\[Lambda]^26 + 2261475082178*\[Lambda]^27 + 
             5046540085184*\[Lambda]^28 + 7815137747456*\[Lambda]^29 + 
             5046540085184*\[Lambda]^30 + 2261475082178*\[Lambda]^31 + 
             1733972225765*\[Lambda]^32 + 5284322206384*\[Lambda]^33 + 
             5402788375127*\[Lambda]^34 - 472364155406*\[Lambda]^35 - 
             6319889346550*\[Lambda]^36 - 3761282949632*\[Lambda]^37 + 
             4062793206134*\[Lambda]^38 + 6450208241906*\[Lambda]^39 + 
             709754715605*\[Lambda]^40 - 4678146880048*\[Lambda]^41 - 
             3345072175937*\[Lambda]^42 + 1126106072450*\[Lambda]^43 + 
             2621377775224*\[Lambda]^44 + 808301182208*\[Lambda]^45 - 
             850388659640*\[Lambda]^46 - 779572125904*\[Lambda]^47 - 
             48545331627*\[Lambda]^48 + 246350875472*\[Lambda]^49 + 
             127238417943*\[Lambda]^50 - 9168063424*\[Lambda]^51 - 
             33161496030*\[Lambda]^52 - 12064728832*\[Lambda]^53 + 
             500518174*\[Lambda]^54 + 1792895312*\[Lambda]^55 + 
             638939821*\[Lambda]^56 + 104717808*\[Lambda]^57 + 
             7014007*\[Lambda]^58)*H[{-1, 0}, x])/(2436525*(-1 + \[Lambda])*
            \[Lambda]^15*(1 + \[Lambda])^27) - 
          ((47753 + 828019*\[Lambda] + 16816712*\[Lambda]^2 + 
             174400664*\[Lambda]^3 - 17270747*\[Lambda]^4 - 
             3476395429*\[Lambda]^5 - 32933837612*\[Lambda]^6 - 
             98344186876*\[Lambda]^7 - 234743848547*\[Lambda]^8 - 
             165437828959*\[Lambda]^9 - 173872258430*\[Lambda]^10 - 
             137499251110*\[Lambda]^11 - 1727373306165*\[Lambda]^12 - 
             2059957312725*\[Lambda]^13 - 250890902340*\[Lambda]^14 + 
             5805043556988*\[Lambda]^15 + 5438938356969*\[Lambda]^16 - 
             3801548127858*\[Lambda]^17 - 12601819607351*\[Lambda]^18 - 
             2727540554947*\[Lambda]^19 + 16576894279972*\[Lambda]^20 + 
             16686629630801*\[Lambda]^21 - 7957246750622*\[Lambda]^22 - 
             23587304730574*\[Lambda]^23 - 7181900388533*\[Lambda]^24 + 
             17216801428424*\[Lambda]^25 + 16163370144247*\[Lambda]^26 - 
             3999286771029*\[Lambda]^27 - 13413537229218*\[Lambda]^28 - 
             4485815251581*\[Lambda]^29 + 5439229779048*\[Lambda]^30 + 
             4976069525544*\[Lambda]^31 - 212449601208*\[Lambda]^32 - 
             2193080382831*\[Lambda]^33 - 884688621297*\[Lambda]^34 + 
             357337372587*\[Lambda]^35 + 409219444101*\[Lambda]^36 + 
             71980297818*\[Lambda]^37 - 63290301594*\[Lambda]^38 - 
             37695741018*\[Lambda]^39 - 3877131414*\[Lambda]^40 + 
             3461866473*\[Lambda]^41 + 1602666039*\[Lambda]^42 + 
             293111403*\[Lambda]^43 + 21042021*\[Lambda]^44)*H[{0, 0}, x])/
           (2436525*(-1 + \[Lambda])^2*(1 + \[Lambda])^27) + 
          (106*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 164268*\[Lambda]^3 + 
             1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
             28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
             251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
             1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
             2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
             3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
             2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
             1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
             251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
             28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
             1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
             23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*
            H[{0, 1}, x])/(143325*(-1 + \[Lambda])*(1 + \[Lambda])^27) - 
          (13*(-1 + \[Lambda])^13*(1 + \[Lambda])*(41503 + 38590*\[Lambda] + 
             44718*\[Lambda]^2 + 38862*\[Lambda]^3 + 44718*\[Lambda]^4 + 
             38862*\[Lambda]^5 + 44718*\[Lambda]^6 + 38862*\[Lambda]^7 + 
             44718*\[Lambda]^8 + 38862*\[Lambda]^9 + 44718*\[Lambda]^10 + 
             38862*\[Lambda]^11 + 44718*\[Lambda]^12 + 38862*\[Lambda]^13 + 
             44718*\[Lambda]^14 + 38590*\[Lambda]^15 + 41503*\[Lambda]^16)*
            H[{1, 0}, x])/(187425*\[Lambda]^15))) + 
      CF*((981797324*nl*TF)/6456074625 + 2*nh*TF*
         ((53*(74611489 + 1113905196*\[Lambda] + 20264645201*\[Lambda]^2 + 
             125614757880*\[Lambda]^3 + 917240402034*\[Lambda]^4 + 
             3364537508424*\[Lambda]^5 + 14138424195826*\[Lambda]^6 + 
             34755221237400*\[Lambda]^7 + 96263628577475*\[Lambda]^8 + 
             168273635595300*\[Lambda]^9 + 328225997947635*\[Lambda]^10 + 
             420374024344080*\[Lambda]^11 + 597682359398340*\[Lambda]^12 + 
             567720370279440*\[Lambda]^13 + 597682359398340*\[Lambda]^14 + 
             420374024344080*\[Lambda]^15 + 328225997947635*\[Lambda]^16 + 
             168273635595300*\[Lambda]^17 + 96263628577475*\[Lambda]^18 + 
             34755221237400*\[Lambda]^19 + 14138424195826*\[Lambda]^20 + 
             3364537508424*\[Lambda]^21 + 917240402034*\[Lambda]^22 + 
             125614757880*\[Lambda]^23 + 20264645201*\[Lambda]^24 + 
             1113905196*\[Lambda]^25 + 74611489*\[Lambda]^26))/
           (51648597000*(1 + \[Lambda])^26) - 
          (53*(53 + 972*\[Lambda] + 23024*\[Lambda]^2 + 164268*\[Lambda]^3 + 
             1424501*\[Lambda]^4 + 5913648*\[Lambda]^5 + 
             28705664*\[Lambda]^6 + 79505712*\[Lambda]^7 + 
             251870333*\[Lambda]^8 + 496910700*\[Lambda]^9 + 
             1106863472*\[Lambda]^10 + 1609990668*\[Lambda]^11 + 
             2624608701*\[Lambda]^12 + 2862205632*\[Lambda]^13 + 
             3486472704*\[Lambda]^14 + 2862205632*\[Lambda]^15 + 
             2624608701*\[Lambda]^16 + 1609990668*\[Lambda]^17 + 
             1106863472*\[Lambda]^18 + 496910700*\[Lambda]^19 + 
             251870333*\[Lambda]^20 + 79505712*\[Lambda]^21 + 
             28705664*\[Lambda]^22 + 5913648*\[Lambda]^23 + 
             1424501*\[Lambda]^24 + 164268*\[Lambda]^25 + 
             23024*\[Lambda]^26 + 972*\[Lambda]^27 + 53*\[Lambda]^28)*
            H[{0}, x])/(143325*(-1 + \[Lambda])*(1 + \[Lambda])^27)))*
       Log[Q^2/\[Mu]^2] + (2809*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/143325) + 
    CA*CF*(1345455725874078602801/4913591341538880000 - 
      (315626*Zeta[3])/3003) + 
    CF^2*(31002322638187643268973/301132955074311360000 + 
      (271010*Zeta[3])/3003)), 
 1 + a*((471431761*CF)/23284800 + (739789*CF*Log[Q^2/\[Mu]^2])/72072) + 
  a^2*(CF*((-27791844594054879257*nl*TF)/280776648087936000 + 
      2*nh*TF*(-1/32783476522064748480000*(258242985000 - 
           3899928172140*\[Lambda] + 22963331631240*\[Lambda]^2 - 
           51506987783790*\[Lambda]^3 - 84027022574880*\[Lambda]^4 + 
           746985997129092*\[Lambda]^5 - 1249722658903488*\[Lambda]^6 - 
           2199453644569713*\[Lambda]^7 + 10886496712334976*\[Lambda]^8 - 
           10732564743038086*\[Lambda]^9 - 56731689048994288*\[Lambda]^10 - 
           141064276195952197*\[Lambda]^11 - 2468452018058067024*
            \[Lambda]^12 - 32353625482467314436*\[Lambda]^13 - 
           533558098826999149008*\[Lambda]^14 + 1927628855488065118968626*
            \[Lambda]^15 + 30050998048735046747450024*\[Lambda]^16 + 
           215338643068641661625433332*\[Lambda]^17 + 
           928131848560100635816410472*\[Lambda]^18 + 
           2624801137437160810124924644*\[Lambda]^19 + 
           4866504296160456501260490928*\[Lambda]^20 + 
           5002995083190850308682861184*\[Lambda]^21 - 
           1065801258738302127862654384*\[Lambda]^22 - 
           14523735822486984192712618738*\[Lambda]^23 - 
           29569090444121683030454124368*\[Lambda]^24 - 
           36261577283176251721128305156*\[Lambda]^25 - 
           29569090444121683030454124368*\[Lambda]^26 - 
           14523735822486984192712618738*\[Lambda]^27 - 
           1065801258738302127862654384*\[Lambda]^28 + 
           5002995083190850308682861184*\[Lambda]^29 + 
           4866504296160456501260490928*\[Lambda]^30 + 
           2624801137437160810124924644*\[Lambda]^31 + 
           928131848560100635816410472*\[Lambda]^32 + 
           215338643068641661625433332*\[Lambda]^33 + 
           30050998048735046747450024*\[Lambda]^34 + 
           1927628855488065118968626*\[Lambda]^35 - 533558098826999149008*
            \[Lambda]^36 - 32353625482467314436*\[Lambda]^37 - 
           2468452018058067024*\[Lambda]^38 - 141064276195952197*
            \[Lambda]^39 - 56731689048994288*\[Lambda]^40 - 
           10732564743038086*\[Lambda]^41 + 10886496712334976*\[Lambda]^42 - 
           2199453644569713*\[Lambda]^43 - 1249722658903488*\[Lambda]^44 + 
           746985997129092*\[Lambda]^45 - 84027022574880*\[Lambda]^46 - 
           51506987783790*\[Lambda]^47 + 22963331631240*\[Lambda]^48 - 
           3899928172140*\[Lambda]^49 + 258242985000*\[Lambda]^50)/
          ((-1 + \[Lambda])^2*\[Lambda]^15*(1 + \[Lambda])^18) + 
        ((308031264586342907275 + 6032415162636747038800*\[Lambda] + 
           59194251847463526296355*\[Lambda]^2 + 383011522736715446562800*
            \[Lambda]^3 + 1815026229304507313288105*\[Lambda]^4 + 
           6632852070007969498706640*\[Lambda]^5 + 19247724463351609148092545*
            \[Lambda]^6 + 45168175119687628868297760*\[Lambda]^7 + 
           86764117287400760691446010*\[Lambda]^8 + 
           137559521463724365977694400*\[Lambda]^9 + 
           180990869757273019043246938*\[Lambda]^10 + 
           198244167732050182833017088*\[Lambda]^11 + 
           180961738035154265660175190*\[Lambda]^12 + 
           137530248067755513769758016*\[Lambda]^13 + 
           86758040452741906817801718*\[Lambda]^14 + 
           45181155423135054676273120*\[Lambda]^15 + 
           19261702384592461035811912*\[Lambda]^16 + 
           6638004630797179939029216*\[Lambda]^17 + 1813674968172434578015576*
            \[Lambda]^18 + 380501648529508841518240*\[Lambda]^19 + 
           57830717250229290319152*\[Lambda]^20 + 5618975536216352286176*
            \[Lambda]^21 + 235842996752150534336*\[Lambda]^22 - 
           6351979710827197728*\[Lambda]^23 - 204275852709781978*
            \[Lambda]^24 - 12298800055927744*\[Lambda]^25 - 
           928896941492154*\[Lambda]^26 - 38185507219968*\[Lambda]^27 - 
           25485134690070*\[Lambda]^28 - 5684810754624*\[Lambda]^29 + 
           5427279315786*\[Lambda]^30 - 962218922208*\[Lambda]^31 - 
           616893794355*\[Lambda]^32 + 339328350928*\[Lambda]^33 - 
           33699695579*\[Lambda]^34 - 23271972240*\[Lambda]^35 + 
           9775211303*\[Lambda]^36 - 1598829232*\[Lambda]^37 + 
           102477375*\[Lambda]^38)*H[{0}, x])/(13009316080184424000*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^19) + 
        ((-1 + \[Lambda])^2*(102477375 - 3033512482*\[Lambda] + 
           43431331801*\[Lambda]^2 - 400556892252*\[Lambda]^3 + 
           2673877510271*\[Lambda]^4 - 13762240383446*\[Lambda]^5 + 
           56806632617769*\[Lambda]^6 - 193125152757016*\[Lambda]^7 + 
           551033187067699*\[Lambda]^8 - 1338402064866306*\[Lambda]^9 + 
           2792249341965589*\[Lambda]^10 - 5082398089775716*\[Lambda]^11 + 
           7663531914020979*\[Lambda]^12 - 15831348393856326*\[Lambda]^13 - 
           87988388774872251*\[Lambda]^14 - 4426771626647946576*
            \[Lambda]^15 - 87988388774872251*\[Lambda]^16 - 
           15831348393856326*\[Lambda]^17 + 7663531914020979*\[Lambda]^18 - 
           5082398089775716*\[Lambda]^19 + 2792249341965589*\[Lambda]^20 - 
           1338402064866306*\[Lambda]^21 + 551033187067699*\[Lambda]^22 - 
           193125152757016*\[Lambda]^23 + 56806632617769*\[Lambda]^24 - 
           13762240383446*\[Lambda]^25 + 2673877510271*\[Lambda]^26 - 
           400556892252*\[Lambda]^27 + 43431331801*\[Lambda]^28 - 
           3033512482*\[Lambda]^29 + 102477375*\[Lambda]^30)*H[{1}, x])/
         (13009316080184424000*\[Lambda]^16) - 
        ((3698945 - 14795780*\[Lambda] + 217819602*\[Lambda]^2 - 
           14795780*\[Lambda]^3 + 3698945*\[Lambda]^4)*H[{0, 0}, x])/
         (540540*(-1 + \[Lambda])^4))) + 
    ((12835247570279369*CA*CF)/109081836864000 + (18709322139025622981*CF^2)/
       93592216029312000 - (1844865630221*CF*nl*TF)/38957798880)*
     Log[Q^2/\[Mu]^2] + ((739789*CA*CF)/39312 + (547287764521*CF^2)/
       10388746368 - (739789*CF*nl*TF)/108108)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(45276122663595884307187/157234922929244160000 - 
      (6493987*Zeta[3])/60060) + 
    CF^2*(2319181849442193913459147/19272509124755927040000 + 
      (1397521*Zeta[3])/15015)), 
 1 + a*((4047739719*CF)/190590400 + (64419601*CF*Log[Q^2/\[Mu]^2])/6126120) + 
  a^2*(CF*((-143568372761907472111177*nl*TF)/1379455672056029568000 + 
      2*nh*TF*(-1/391795327915195809084480000*
         (725323382784000 - 10977975697689000*\[Lambda] + 63379623982294620*
            \[Lambda]^2 - 124353285456680280*\[Lambda]^3 - 
           362879428931695830*\[Lambda]^4 + 2392861841877012660*\[Lambda]^5 - 
           3027650833834024566*\[Lambda]^6 - 10495703193912975528*
            \[Lambda]^7 + 38020966261392470685*\[Lambda]^8 - 
           13852454586944985918*\[Lambda]^9 - 199186906917707592697*
            \[Lambda]^10 - 46075697743801642692*\[Lambda]^11 - 
           2936106839808481720453*\[Lambda]^12 - 36493199439527842716694*
            \[Lambda]^13 - 444922609610070257571751*\[Lambda]^14 - 
           7173271614867455679511384*\[Lambda]^15 + 
           24121027522580272852334757970*\[Lambda]^16 + 
           425403246293765593645662829316*\[Lambda]^17 + 
           3500613547820081558882774223082*\[Lambda]^18 + 
           17714470785566098308168027574920*\[Lambda]^19 + 
           61022098103687679129861454914520*\[Lambda]^20 + 
           148574649190431643493316528588576*\[Lambda]^21 + 
           252410232629132170916734641254268*\[Lambda]^22 + 
           264431553160967178877147330344960*\[Lambda]^23 + 
           43053942342190460377016332563378*\[Lambda]^24 - 
           433760902818619195449857749778908*\[Lambda]^25 - 
           953260556305007101950987992916426*\[Lambda]^26 - 
           1181317640397221643402570039178456*\[Lambda]^27 - 
           953260556305007101950987992916426*\[Lambda]^28 - 
           433760902818619195449857749778908*\[Lambda]^29 + 
           43053942342190460377016332563378*\[Lambda]^30 + 
           264431553160967178877147330344960*\[Lambda]^31 + 
           252410232629132170916734641254268*\[Lambda]^32 + 
           148574649190431643493316528588576*\[Lambda]^33 + 
           61022098103687679129861454914520*\[Lambda]^34 + 
           17714470785566098308168027574920*\[Lambda]^35 + 
           3500613547820081558882774223082*\[Lambda]^36 + 
           425403246293765593645662829316*\[Lambda]^37 + 
           24121027522580272852334757970*\[Lambda]^38 - 
           7173271614867455679511384*\[Lambda]^39 - 444922609610070257571751*
            \[Lambda]^40 - 36493199439527842716694*\[Lambda]^41 - 
           2936106839808481720453*\[Lambda]^42 - 46075697743801642692*
            \[Lambda]^43 - 199186906917707592697*\[Lambda]^44 - 
           13852454586944985918*\[Lambda]^45 + 38020966261392470685*
            \[Lambda]^46 - 10495703193912975528*\[Lambda]^47 - 
           3027650833834024566*\[Lambda]^48 + 2392861841877012660*
            \[Lambda]^49 - 362879428931695830*\[Lambda]^50 - 
           124353285456680280*\[Lambda]^51 + 63379623982294620*\[Lambda]^52 - 
           10977975697689000*\[Lambda]^53 + 725323382784000*\[Lambda]^54)/
          ((-1 + \[Lambda])^2*\[Lambda]^16*(1 + \[Lambda])^20) + 
        ((3825978572932239429135845 + 83103297476034832105857210*\[Lambda] + 
           908404183797259896834717330*\[Lambda]^2 + 
           6572069620061472686790692250*\[Lambda]^3 + 
           34944203565145931192813739540*\[Lambda]^4 + 
           143834663410914094773729649230*\[Lambda]^5 + 
           472294129103517845347284838870*\[Lambda]^6 + 
           1261159976209095210624922593390*\[Lambda]^7 + 
           2775233782656072042897660236085*\[Lambda]^8 + 
           5080518336600740155060729880300*\[Lambda]^9 + 
           7789722720768592674266693664876*\[Lambda]^10 + 
           10048786252015259743517375274828*\[Lambda]^11 + 
           10935384778184286183099268368464*\[Lambda]^12 + 
           10047740099388230239647316567380*\[Lambda]^13 + 
           7788602250521712828158378179572*\[Lambda]^14 + 
           5080178369254406695933789823796*\[Lambda]^15 + 
           2775638463859903263142366661922*\[Lambda]^16 + 
           1261710782368549726323428886960*\[Lambda]^17 + 
           472568186740627283604664754208*\[Lambda]^18 + 
           143833948334292613725570646224*\[Lambda]^19 + 
           34851768072945561053067315384*\[Lambda]^20 + 
           6504541863186643638251935008*\[Lambda]^21 + 
           881363813449915959299493840*\[Lambda]^22 + 
           76360943245916729738261952*\[Lambda]^23 + 
           2808988793141921399444346*\[Lambda]^24 - 80949678839675209043244*
            \[Lambda]^25 - 2743106689969403693868*\[Lambda]^26 - 
           168066519794615713420*\[Lambda]^27 - 13915310102948857392*
            \[Lambda]^28 - 1072114587928125396*\[Lambda]^29 + 
           33853058094974604*\[Lambda]^30 - 94596509053093812*\[Lambda]^31 - 
           9029131872136935*\[Lambda]^32 + 18897888175414102*\[Lambda]^33 - 
           4661198803474674*\[Lambda]^34 - 1541504484003498*\[Lambda]^35 + 
           1086292895706260*\[Lambda]^36 - 148553299434606*\[Lambda]^37 - 
           57070575618342*\[Lambda]^38 + 27017001917906*\[Lambda]^39 - 
           4500252932175*\[Lambda]^40 + 287826739200*\[Lambda]^41)*H[{0}, x])/
         (155474336474284051224000*(-1 + \[Lambda])^3*(1 + \[Lambda])^21) + 
        ((-1 + \[Lambda])^2*(287826739200 - 9105480759375*\[Lambda] + 
           139604619059906*\[Lambda]^2 - 1381771028064713*\[Lambda]^3 + 
           9921855832995612*\[Lambda]^4 - 55067572624842767*\[Lambda]^5 + 
           245768712478121654*\[Lambda]^6 - 906019005909466521*\[Lambda]^7 + 
           2812133891148234904*\[Lambda]^8 - 7454337508427104771*
            \[Lambda]^9 + 17051964863355843234*\[Lambda]^10 - 
           33983746896646773061*\[Lambda]^11 + 58909644172651769764*
            \[Lambda]^12 - 94596695299619567811*\[Lambda]^13 + 
           65504069926849797414*\[Lambda]^14 - 1358646159853762145781*
            \[Lambda]^15 - 52577544532347968108976*\[Lambda]^16 - 
           1358646159853762145781*\[Lambda]^17 + 65504069926849797414*
            \[Lambda]^18 - 94596695299619567811*\[Lambda]^19 + 
           58909644172651769764*\[Lambda]^20 - 33983746896646773061*
            \[Lambda]^21 + 17051964863355843234*\[Lambda]^22 - 
           7454337508427104771*\[Lambda]^23 + 2812133891148234904*
            \[Lambda]^24 - 906019005909466521*\[Lambda]^25 + 
           245768712478121654*\[Lambda]^26 - 55067572624842767*\[Lambda]^27 + 
           9921855832995612*\[Lambda]^28 - 1381771028064713*\[Lambda]^29 + 
           139604619059906*\[Lambda]^30 - 9105480759375*\[Lambda]^31 + 
           287826739200*\[Lambda]^32)*H[{1}, x])/(155474336474284051224000*
          \[Lambda]^17) - ((1223972419 - 4895889676*\[Lambda] + 
           80217487350*\[Lambda]^2 - 4895889676*\[Lambda]^3 + 
           1223972419*\[Lambda]^4)*H[{0, 0}, x])/(174594420*
          (-1 + \[Lambda])^4))) + 
    ((59313805096724777*CA*CF)/484994628518400 + 
      (99001549768683403385941*CF^2)/459818557352009856000 - 
      (2770614325456321*CF*nl*TF)/56294019381600)*Log[Q^2/\[Mu]^2] + 
    ((64419601*CA*CF)/3341520 + (4149884992999201*CF^2)/75058692508800 - 
      (64419601*CF*nl*TF)/9189180)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((3161304418543707547*nl*TF)/12494570189784883200 + 
        2*nh*TF*(-1/17455649529846528000*(52219656943534080000 + 
             845327386527984360000*\[Lambda] + 5664883612455317250000*
              \[Lambda]^2 + 18140734877202117180000*\[Lambda]^3 + 
             12340123082861039165700*\[Lambda]^4 - 113044054335668203948200*
              \[Lambda]^5 - 390310805364934623869700*\[Lambda]^6 - 
             255814485071068901062800*\[Lambda]^7 + 1392826121090602356840825*
              \[Lambda]^8 + 3599048385417598984449150*\[Lambda]^9 + 
             668472451384002903655875*\[Lambda]^10 - 
             10852825964540045370982500*\[Lambda]^11 - 
             16670971574456007603500475*\[Lambda]^12 + 
             7673833684145692171870650*\[Lambda]^13 + 
             48448348853586483992463375*\[Lambda]^14 + 
             36152451663153533875993800*\[Lambda]^15 - 
             57615206749047092449156516*\[Lambda]^16 - 
             119487369081981365977144272*\[Lambda]^17 - 
             14907206547361481967959852*\[Lambda]^18 + 
             164477977558989770865653688*\[Lambda]^19 + 
             154624328161023883043921248*\[Lambda]^20 - 
             84983023544252559651326856*\[Lambda]^21 - 
             242034363440871516866109120*\[Lambda]^22 - 
             88262602321494192275813160*\[Lambda]^23 + 
             154710776490125505333958355*\[Lambda]^24 + 
             143463581656514302868531730*\[Lambda]^25 - 
             127372926418597048503423343*\[Lambda]^26 - 
             319589434982116510254000516*\[Lambda]^27 - 
             379172196164078112147358721*\[Lambda]^28 - 
             343268979676483402595756586*\[Lambda]^29 - 
             472667101690887781394745171*\[Lambda]^30 - 
             472043390801892726605570496*\[Lambda]^31 - 
             472667101690887781394745171*\[Lambda]^32 - 
             343268979676483402595756586*\[Lambda]^33 - 
             379172196164078112147358721*\[Lambda]^34 - 
             319589434982116510254000516*\[Lambda]^35 - 
             127372926418597048503423343*\[Lambda]^36 + 
             143463581656514302868531730*\[Lambda]^37 + 
             154710776490125505333958355*\[Lambda]^38 - 
             88262602321494192275813160*\[Lambda]^39 - 
             242034363440871516866109120*\[Lambda]^40 - 
             84983023544252559651326856*\[Lambda]^41 + 
             154624328161023883043921248*\[Lambda]^42 + 
             164477977558989770865653688*\[Lambda]^43 - 
             14907206547361481967959852*\[Lambda]^44 - 
             119487369081981365977144272*\[Lambda]^45 - 
             57615206749047092449156516*\[Lambda]^46 + 
             36152451663153533875993800*\[Lambda]^47 + 
             48448348853586483992463375*\[Lambda]^48 + 
             7673833684145692171870650*\[Lambda]^49 - 
             16670971574456007603500475*\[Lambda]^50 - 
             10852825964540045370982500*\[Lambda]^51 + 
             668472451384002903655875*\[Lambda]^52 + 
             3599048385417598984449150*\[Lambda]^53 + 
             1392826121090602356840825*\[Lambda]^54 - 
             255814485071068901062800*\[Lambda]^55 - 390310805364934623869700*
              \[Lambda]^56 - 113044054335668203948200*\[Lambda]^57 + 
             12340123082861039165700*\[Lambda]^58 + 18140734877202117180000*
              \[Lambda]^59 + 5664883612455317250000*\[Lambda]^60 + 
             845327386527984360000*\[Lambda]^61 + 52219656943534080000*
              \[Lambda]^62)/(\[Lambda]^16*(1 + \[Lambda])^30) - 
          ((434729078784000 + 6711310721115000*\[Lambda] + 41299527362593500*
              \[Lambda]^2 + 106226395178904000*\[Lambda]^3 - 
             73699165526436450*\[Lambda]^4 - 1220896663991304300*
              \[Lambda]^5 - 2686144448117730600*\[Lambda]^6 + 
             1546407448151237100*\[Lambda]^7 + 17513026638252405975*
              \[Lambda]^8 + 24201864143975038950*\[Lambda]^9 - 
             31988224109800980450*\[Lambda]^10 - 134099767228415677650*
              \[Lambda]^11 - 79555477170475043100*\[Lambda]^12 + 
             284709182565791158650*\[Lambda]^13 + 538363081877471057250*
              \[Lambda]^14 - 77530959239768088750*\[Lambda]^15 - 
             1224197244171655796650*\[Lambda]^16 - 1036156517030754674430*
              \[Lambda]^17 + 1216973311786680330890*\[Lambda]^18 + 
             2739328777036867499610*\[Lambda]^19 + 461126639393703222120*
              \[Lambda]^20 - 3374822609395885821594*\[Lambda]^21 - 
             3117790611359778715378*\[Lambda]^22 + 1683090786586600144686*
              \[Lambda]^23 + 4673929419151304074805*\[Lambda]^24 + 
             1856277603346730376040*\[Lambda]^25 - 1879984693394423561388*
              \[Lambda]^26 - 957859797428707812416*\[Lambda]^27 + 
             5205538116293883851342*\[Lambda]^28 + 9096425905931644602900*
              \[Lambda]^29 + 11794029430406491086800*\[Lambda]^30 + 
             9948375332714652400732*\[Lambda]^31 + 11689261092900402185274*
              \[Lambda]^32 + 10452532344382420359232*\[Lambda]^33 + 
             12719511800424510400300*\[Lambda]^34 + 10021059547357989953400*
              \[Lambda]^35 + 6089711863947423390538*\[Lambda]^36 - 
             390764073390761216924*\[Lambda]^37 - 1502740124746424848272*
              \[Lambda]^38 + 2026239743127176652940*\[Lambda]^39 + 
             4755426073183209377905*\[Lambda]^40 + 1708696876415409552786*
              \[Lambda]^41 - 3109081598478188429078*\[Lambda]^42 - 
             3373018424048215309494*\[Lambda]^43 + 461538414374985149220*
              \[Lambda]^44 + 2739378119995627488510*\[Lambda]^45 + 
             1216979973540751752358*\[Lambda]^46 - 1036156193835444787674*
              \[Lambda]^47 - 1224197226356544017852*\[Lambda]^48 - 
             77530959239768088750*\[Lambda]^49 + 538363081877471057250*
              \[Lambda]^50 + 284709182565791158650*\[Lambda]^51 - 
             79555477170475043100*\[Lambda]^52 - 134099767228415677650*
              \[Lambda]^53 - 31988224109800980450*\[Lambda]^54 + 
             24201864143975038950*\[Lambda]^55 + 17513026638252405975*
              \[Lambda]^56 + 1546407448151237100*\[Lambda]^57 - 
             2686144448117730600*\[Lambda]^58 - 1220896663991304300*
              \[Lambda]^59 - 73699165526436450*\[Lambda]^60 + 
             106226395178904000*\[Lambda]^61 + 41299527362593500*
              \[Lambda]^62 + 6711310721115000*\[Lambda]^63 + 
             434729078784000*\[Lambda]^64)*H[{0}, x])/(145318427654400*
            (-1 + \[Lambda])*\[Lambda]^16*(1 + \[Lambda])^31) - 
          (137*(201296149 + 3651841878*\[Lambda] + 75473652383*\[Lambda]^2 + 
             561186798828*\[Lambda]^3 + 4728193153433*\[Lambda]^4 + 
             20947001217378*\[Lambda]^5 + 103132894534083*\[Lambda]^6 + 
             310274811083928*\[Lambda]^7 + 1023978231723133*\[Lambda]^8 + 
             2230707567184878*\[Lambda]^9 + 5286532396013191*\[Lambda]^10 + 
             8638424048597124*\[Lambda]^11 + 15276970438696289*\[Lambda]^12 + 
             19086025700834874*\[Lambda]^13 + 25734162027790539*
              \[Lambda]^14 + 24782586362376624*\[Lambda]^15 + 
             25734162027790539*\[Lambda]^16 + 19086025700834874*
              \[Lambda]^17 + 15276970438696289*\[Lambda]^18 + 
             8638424048597124*\[Lambda]^19 + 5286532396013191*\[Lambda]^20 + 
             2230707567184878*\[Lambda]^21 + 1023978231723133*\[Lambda]^22 + 
             310274811083928*\[Lambda]^23 + 103132894534083*\[Lambda]^24 + 
             20947001217378*\[Lambda]^25 + 4728193153433*\[Lambda]^26 + 
             561186798828*\[Lambda]^27 + 75473652383*\[Lambda]^28 + 
             3651841878*\[Lambda]^29 + 201296149*\[Lambda]^30)*H[{1}, x])/
           (224951126400*(1 + \[Lambda])^30) + 
          ((70963200 + 1201968675*\[Lambda] + 8520845850*\[Lambda]^2 + 
             29773749150*\[Lambda]^3 + 30677308650*\[Lambda]^4 - 
             157016523150*\[Lambda]^5 - 663007582350*\[Lambda]^6 - 
             668575449450*\[Lambda]^7 + 1967100876450*\[Lambda]^8 + 
             6672428093700*\[Lambda]^9 + 3690181185750*\[Lambda]^10 - 
             17268079344750*\[Lambda]^11 - 35800962824250*\[Lambda]^12 + 
             818795211750*\[Lambda]^13 + 90187993608750*\[Lambda]^14 + 
             100482496468650*\[Lambda]^15 - 78450522451650*\[Lambda]^16 - 
             267118010478478*\[Lambda]^17 - 118234932440226*\[Lambda]^18 + 
             314296191047642*\[Lambda]^19 + 438954047823150*\[Lambda]^20 - 
             61001041705650*\[Lambda]^21 - 584292780045450*\[Lambda]^22 - 
             364369372653550*\[Lambda]^23 + 350322269514150*\[Lambda]^24 + 
             599947823521400*\[Lambda]^25 + 110543389007850*\[Lambda]^26 - 
             349571143234242*\[Lambda]^27 - 184051860781734*\[Lambda]^28 + 
             385514673699218*\[Lambda]^29 + 678284705712450*\[Lambda]^30 + 
             724530160942550*\[Lambda]^31 + 560621451805650*\[Lambda]^32 + 
             596516289526350*\[Lambda]^33 + 560621451805650*\[Lambda]^34 + 
             724530160942550*\[Lambda]^35 + 678284705712450*\[Lambda]^36 + 
             385514673699218*\[Lambda]^37 - 184051860781734*\[Lambda]^38 - 
             349571143234242*\[Lambda]^39 + 110543389007850*\[Lambda]^40 + 
             599947823521400*\[Lambda]^41 + 350322269514150*\[Lambda]^42 - 
             364369372653550*\[Lambda]^43 - 584292780045450*\[Lambda]^44 - 
             61001041705650*\[Lambda]^45 + 438954047823150*\[Lambda]^46 + 
             314296191047642*\[Lambda]^47 - 118234932440226*\[Lambda]^48 - 
             267118010478478*\[Lambda]^49 - 78450522451650*\[Lambda]^50 + 
             100482496468650*\[Lambda]^51 + 90187993608750*\[Lambda]^52 + 
             818795211750*\[Lambda]^53 - 35800962824250*\[Lambda]^54 - 
             17268079344750*\[Lambda]^55 + 3690181185750*\[Lambda]^56 + 
             6672428093700*\[Lambda]^57 + 1967100876450*\[Lambda]^58 - 
             668575449450*\[Lambda]^59 - 663007582350*\[Lambda]^60 - 
             157016523150*\[Lambda]^61 + 30677308650*\[Lambda]^62 + 
             29773749150*\[Lambda]^63 + 8520845850*\[Lambda]^64 + 
             1201968675*\[Lambda]^65 + 70963200*\[Lambda]^66)*H[{-1, 0}, x])/
           (11860560*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) - 
          ((356611 + 7592951*\[Lambda] + 171466084*\[Lambda]^2 + 
             1985505644*\[Lambda]^3 + 230014440*\[Lambda]^4 - 
             50777739360*\[Lambda]^5 - 575621701820*\[Lambda]^6 - 
             2169276060820*\[Lambda]^7 - 6873325834910*\[Lambda]^8 - 
             10265486739310*\[Lambda]^9 - 19516034247300*\[Lambda]^10 - 
             22624106987340*\[Lambda]^11 - 82620833026160*\[Lambda]^12 - 
             113179527175240*\[Lambda]^13 - 137442604926980*\[Lambda]^14 + 
             111832625294420*\[Lambda]^15 + 227061953092665*\[Lambda]^16 + 
             98474704071165*\[Lambda]^17 - 485818708646280*\[Lambda]^18 - 
             412974931388280*\[Lambda]^19 + 537986898046392*\[Lambda]^20 + 
             1343432420526792*\[Lambda]^21 + 344736622995768*\[Lambda]^22 - 
             1498172109617592*\[Lambda]^23 - 1513252030927560*\[Lambda]^24 + 
             724112318496840*\[Lambda]^25 + 2137289112286680*\[Lambda]^26 + 
             657578682021480*\[Lambda]^27 - 1570205945408760*\[Lambda]^28 - 
             1499928507000360*\[Lambda]^29 + 373969243369752*\[Lambda]^30 + 
             1297592731584552*\[Lambda]^31 + 446649211335903*\[Lambda]^32 - 
             566002465150317*\[Lambda]^33 - 536799056760900*\[Lambda]^34 + 
             30883508579700*\[Lambda]^35 + 268107595191000*\[Lambda]^36 + 
             109859274108000*\[Lambda]^37 - 55598650438500*\[Lambda]^38 - 
             62874781591500*\[Lambda]^39 - 8946740723850*\[Lambda]^40 + 
             14115981651750*\[Lambda]^41 + 7907028977700*\[Lambda]^42 - 
             16703601300*\[Lambda]^43 - 1517973177600*\[Lambda]^44 - 
             563081495400*\[Lambda]^45 + 2710678500*\[Lambda]^46 + 
             63758709900*\[Lambda]^47 + 21956631525*\[Lambda]^48 + 
             3393016425*\[Lambda]^49 + 212889600*\[Lambda]^50)*H[{0, 0}, x])/
           (23721120*(-1 + \[Lambda])^2*(1 + \[Lambda])^31) + 
          (137*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
             687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 
             33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
             632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
             5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
             27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
             76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
             126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
             126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
             76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
             27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
             5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
             632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
             33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 
             687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 
             137*\[Lambda]^32)*H[{0, 1}, x])/(624240*(-1 + \[Lambda])*
            (1 + \[Lambda])^31) - (5*(-1 + \[Lambda])^15*(1 + \[Lambda])*
            (315392 + 295811*\[Lambda] + 336682*\[Lambda]^2 + 
             297350*\[Lambda]^3 + 336682*\[Lambda]^4 + 297350*\[Lambda]^5 + 
             336682*\[Lambda]^6 + 297350*\[Lambda]^7 + 336682*\[Lambda]^8 + 
             297350*\[Lambda]^9 + 336682*\[Lambda]^10 + 297350*\[Lambda]^11 + 
             336682*\[Lambda]^12 + 297350*\[Lambda]^13 + 
             336682*\[Lambda]^14 + 297350*\[Lambda]^15 + 
             336682*\[Lambda]^16 + 295811*\[Lambda]^17 + 315392*\[Lambda]^18)*
            H[{1, 0}, x])/(527136*\[Lambda]^17))) + 
      CF*((103657046413*nl*TF)/849815366400 + 
        2*nh*TF*((137*(201296149 + 3651841878*\[Lambda] + 75473652383*
              \[Lambda]^2 + 561186798828*\[Lambda]^3 + 4728193153433*
              \[Lambda]^4 + 20947001217378*\[Lambda]^5 + 103132894534083*
              \[Lambda]^6 + 310274811083928*\[Lambda]^7 + 1023978231723133*
              \[Lambda]^8 + 2230707567184878*\[Lambda]^9 + 5286532396013191*
              \[Lambda]^10 + 8638424048597124*\[Lambda]^11 + 
             15276970438696289*\[Lambda]^12 + 19086025700834874*
              \[Lambda]^13 + 25734162027790539*\[Lambda]^14 + 
             24782586362376624*\[Lambda]^15 + 25734162027790539*
              \[Lambda]^16 + 19086025700834874*\[Lambda]^17 + 
             15276970438696289*\[Lambda]^18 + 8638424048597124*\[Lambda]^19 + 
             5286532396013191*\[Lambda]^20 + 2230707567184878*\[Lambda]^21 + 
             1023978231723133*\[Lambda]^22 + 310274811083928*\[Lambda]^23 + 
             103132894534083*\[Lambda]^24 + 20947001217378*\[Lambda]^25 + 
             4728193153433*\[Lambda]^26 + 561186798828*\[Lambda]^27 + 
             75473652383*\[Lambda]^28 + 3651841878*\[Lambda]^29 + 
             201296149*\[Lambda]^30))/(449902252800*(1 + \[Lambda])^30) - 
          (137*(137 + 3054*\[Lambda] + 80882*\[Lambda]^2 + 
             687150*\[Lambda]^3 + 6782850*\[Lambda]^4 + 
             33670350*\[Lambda]^5 + 188868050*\[Lambda]^6 + 
             632254350*\[Lambda]^7 + 2350561850*\[Lambda]^8 + 
             5690289150*\[Lambda]^9 + 15132517218*\[Lambda]^10 + 
             27540999486*\[Lambda]^11 + 54687210578*\[Lambda]^12 + 
             76502776350*\[Lambda]^13 + 116290395650*\[Lambda]^14 + 
             126463773150*\[Lambda]^15 + 149156028450*\[Lambda]^16 + 
             126463773150*\[Lambda]^17 + 116290395650*\[Lambda]^18 + 
             76502776350*\[Lambda]^19 + 54687210578*\[Lambda]^20 + 
             27540999486*\[Lambda]^21 + 15132517218*\[Lambda]^22 + 
             5690289150*\[Lambda]^23 + 2350561850*\[Lambda]^24 + 
             632254350*\[Lambda]^25 + 188868050*\[Lambda]^26 + 
             33670350*\[Lambda]^27 + 6782850*\[Lambda]^28 + 
             687150*\[Lambda]^29 + 80882*\[Lambda]^30 + 3054*\[Lambda]^31 + 
             137*\[Lambda]^32)*H[{0}, x])/(1248480*(-1 + \[Lambda])*
            (1 + \[Lambda])^31)))*Log[Q^2/\[Mu]^2] + 
      (18769*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/1248480) + 
    CA*CF*(17918308408498294222783087/59422705873182812160000 - 
      (113298677*Zeta[3])/1021020) + 
    CF^2*(44426674163044428879366970127/321931846921747956461568000 + 
      (24439538*Zeta[3])/255255)), 
 1 + a*((171261178547*CF)/7718911200 + (32933023*CF*Log[Q^2/\[Mu]^2])/
     3063060) + 
  a^2*(CF*((-75177110789851865753681*nl*TF)/689727836028014784000 + 
      2*nh*TF*(-1/30931210098568090190880000*
         (13483737146880 - 204464654634240*\[Lambda] + 1156522362155160*
            \[Lambda]^2 - 1927955257568340*\[Lambda]^3 - 9077606662468344*
            \[Lambda]^4 + 49210692924705774*\[Lambda]^5 - 42517440508036032*
            \[Lambda]^6 - 286700826703670064*\[Lambda]^7 + 
           823524615467024576*\[Lambda]^8 + 192042276043235527*\[Lambda]^9 - 
           4963634382040181516*\[Lambda]^10 + 2027487680244486142*
            \[Lambda]^11 - 19023138160851791204*\[Lambda]^12 - 
           339963016142347372154*\[Lambda]^13 - 3316364362528757025940*
            \[Lambda]^14 - 40880764990839328044714*\[Lambda]^15 - 
           639759195278329677743004*\[Lambda]^16 + 
           1986577746171906444543730395*\[Lambda]^17 + 
           39110733494016385486219697904*\[Lambda]^18 + 
           363279672603110119115676021048*\[Lambda]^19 + 
           2106703305514508822555975173584*\[Lambda]^20 + 
           8501769864384502775479681196970*\[Lambda]^21 + 
           25136879054770610096206309628808*\[Lambda]^22 + 
           55600006382837216516674983265116*\[Lambda]^23 + 
           91330861400263481245979260252824*\[Lambda]^24 + 
           105079422372070362849555547733598*\[Lambda]^25 + 
           64561643484449729334953933329352*\[Lambda]^26 - 
           33501706849783132486689609960548*\[Lambda]^27 - 
           141867565886193139979234135175848*\[Lambda]^28 - 
           189463596225958808651755124418620*\[Lambda]^29 - 
           141867565886193139979234135175848*\[Lambda]^30 - 
           33501706849783132486689609960548*\[Lambda]^31 + 
           64561643484449729334953933329352*\[Lambda]^32 + 
           105079422372070362849555547733598*\[Lambda]^33 + 
           91330861400263481245979260252824*\[Lambda]^34 + 
           55600006382837216516674983265116*\[Lambda]^35 + 
           25136879054770610096206309628808*\[Lambda]^36 + 
           8501769864384502775479681196970*\[Lambda]^37 + 
           2106703305514508822555975173584*\[Lambda]^38 + 
           363279672603110119115676021048*\[Lambda]^39 + 
           39110733494016385486219697904*\[Lambda]^40 + 
           1986577746171906444543730395*\[Lambda]^41 - 
           639759195278329677743004*\[Lambda]^42 - 40880764990839328044714*
            \[Lambda]^43 - 3316364362528757025940*\[Lambda]^44 - 
           339963016142347372154*\[Lambda]^45 - 19023138160851791204*
            \[Lambda]^46 + 2027487680244486142*\[Lambda]^47 - 
           4963634382040181516*\[Lambda]^48 + 192042276043235527*
            \[Lambda]^49 + 823524615467024576*\[Lambda]^50 - 
           286700826703670064*\[Lambda]^51 - 42517440508036032*\[Lambda]^52 + 
           49210692924705774*\[Lambda]^53 - 9077606662468344*\[Lambda]^54 - 
           1927955257568340*\[Lambda]^55 + 1156522362155160*\[Lambda]^56 - 
           204464654634240*\[Lambda]^57 + 13483737146880*\[Lambda]^58)/
          ((-1 + \[Lambda])^2*\[Lambda]^17*(1 + \[Lambda])^22) + 
        ((312938133268406464220145 + 7465673497028822711670900*\[Lambda] + 
           89944122462168118070321925*\[Lambda]^2 + 
           719353408036345047465051240*\[Lambda]^3 + 
           4240449089211600434569720680*\[Lambda]^4 + 
           19413331444563317758576508400*\[Lambda]^5 + 
           71175212162588091862401519360*\[Lambda]^6 + 
           213202568827135047182485269624*\[Lambda]^7 + 
           529210661033496612615476980161*\[Lambda]^8 + 
           1099868231738169271227802684868*\[Lambda]^9 + 
           1928743346390342672644331098093*\[Lambda]^10 + 
           2869852811259927450196001527952*\[Lambda]^11 + 
           3637118397010274701290132385272*\[Lambda]^12 + 
           3934938071982516742359894042624*\[Lambda]^13 + 
           3636864756828838512472051658376*\[Lambda]^14 + 
           2869566464385723722040736918384*\[Lambda]^15 + 
           1928633157681295488674454206330*\[Lambda]^16 + 
           1099948773932833933175339686312*\[Lambda]^17 + 
           529351215070022341375974723026*\[Lambda]^18 + 
           213289269335069096180295923680*\[Lambda]^19 + 
           71189437845345266995353904568*\[Lambda]^20 + 
           19393348771181296616038289568*\[Lambda]^21 + 
           4220354508698421815902174776*\[Lambda]^22 + 
           709220447345364684971023200*\[Lambda]^23 + 
           86664484052868383317833634*\[Lambda]^24 + 
           6766414153162227638187752*\[Lambda]^25 + 219652054313823338629642*
            \[Lambda]^26 - 6837332636567162147216*\[Lambda]^27 - 
           244398013342516812280*\[Lambda]^28 - 15421825324705827584*
            \[Lambda]^29 - 1240125253652613192*\[Lambda]^30 - 
           132895501725808752*\[Lambda]^31 - 5766455483435115*\[Lambda]^32 + 
           1849972590549476*\[Lambda]^33 - 2414533478133143*\[Lambda]^34 + 
           29350726867640*\[Lambda]^35 + 410691254837344*\[Lambda]^36 - 
           128174571977104*\[Lambda]^37 - 23059930139576*\[Lambda]^38 + 
           22363830586152*\[Lambda]^39 - 3753759286563*\[Lambda]^40 - 
           904179768492*\[Lambda]^41 + 493709249033*\[Lambda]^42 - 
           83812112384*\[Lambda]^43 + 5350689344*\[Lambda]^44)*H[{0}, x])/
         (12274289721654004044000*(-1 + \[Lambda])^3*(1 + \[Lambda])^23) + 
        ((-1 + \[Lambda])^2*(5350689344 - 180124520576*\[Lambda] + 
           2944048596489*\[Lambda]^2 - 31123225923790*\[Lambda]^3 + 
           239182178061541*\[Lambda]^4 - 1423847216781792*\[Lambda]^5 + 
           6831881188816079*\[Lambda]^6 - 27144731854430810*\[Lambda]^7 + 
           91054583951639355*\[Lambda]^8 - 261605681798473440*\[Lambda]^9 + 
           650800941204824109*\[Lambda]^10 - 1414155510117911286*
            \[Lambda]^11 + 2698198086879530169*\[Lambda]^12 - 
           4579706168499101856*\[Lambda]^13 + 6520968582466727619*
            \[Lambda]^14 - 13616553796340954946*\[Lambda]^15 - 
           84854548222101755841*\[Lambda]^16 - 4174617754924512831936*
            \[Lambda]^17 - 84854548222101755841*\[Lambda]^18 - 
           13616553796340954946*\[Lambda]^19 + 6520968582466727619*
            \[Lambda]^20 - 4579706168499101856*\[Lambda]^21 + 
           2698198086879530169*\[Lambda]^22 - 1414155510117911286*
            \[Lambda]^23 + 650800941204824109*\[Lambda]^24 - 
           261605681798473440*\[Lambda]^25 + 91054583951639355*\[Lambda]^26 - 
           27144731854430810*\[Lambda]^27 + 6831881188816079*\[Lambda]^28 - 
           1423847216781792*\[Lambda]^29 + 239182178061541*\[Lambda]^30 - 
           31123225923790*\[Lambda]^31 + 2944048596489*\[Lambda]^32 - 
           180124520576*\[Lambda]^33 + 5350689344*\[Lambda]^34)*H[{1}, x])/
         (12274289721654004044000*\[Lambda]^18) - 
        ((32933023 - 131732092*\[Lambda] + 2388658272*\[Lambda]^2 - 
           131732092*\[Lambda]^3 + 32933023*\[Lambda]^4)*H[{0, 0}, x])/
         (4594590*(-1 + \[Lambda])^4))) + 
    ((399472928649600937*CA*CF)/3152465085369600 + 
      (26489083438850327575129*CF^2)/114954639338002464000 - 
      (1435239491567053*CF*nl*TF)/28147009690800)*Log[Q^2/\[Mu]^2] + 
    ((32933023*CA*CF)/1670760 + (1084584003918529*CF^2)/18764673127200 - 
      (32933023*CF*nl*TF)/4594590)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(364594649446515083400916229/1158742764527064837120000 - 
      (9669701*Zeta[3])/85085) + 
    CF^2*(1791909402334713691657914977/11497565961490998445056000 + 
      (1475599*Zeta[3])/15015)), 
 1 + a*((3387540541433*CF)/146659312800 + (638700397*CF*Log[Q^2/\[Mu]^2])/
     58198140) + 
  a^2*(CF*((-538147115455882132621977659*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/24095412666784542258695520000*
         (2478061608422400 - 37637614398384000*\[Lambda] + 
           208422378863899200*\[Lambda]^2 - 282897483303435000*\[Lambda]^3 - 
           2090820565870976940*\[Lambda]^4 + 9771218415318720360*
            \[Lambda]^5 - 4411247943506655570*\[Lambda]^6 - 
           71294569238062680180*\[Lambda]^7 + 167195107461619393626*
            \[Lambda]^8 + 150984243499546100032*\[Lambda]^9 - 
           1206591783851177135027*\[Lambda]^10 + 495939171859287109270*
            \[Lambda]^11 + 825701237599400744447*\[Lambda]^12 - 
           37776863162499410086684*\[Lambda]^13 - 294772021060869375862780*
            \[Lambda]^14 - 3049111299141992912807396*\[Lambda]^15 - 
           37345768476249703373026220*\[Lambda]^16 - 
           564818075551701942305294204*\[Lambda]^17 + 
           1609264543180990694475235351611*\[Lambda]^18 + 
           34990968424701830421509159997006*\[Lambda]^19 + 
           362010272251736558534969137100721*\[Lambda]^20 + 
           2364057639833439313192292521486320*\[Lambda]^21 + 
           10900469725252042189866777866157174*\[Lambda]^22 + 
           37587337419823062667320095124000900*\[Lambda]^23 + 
           100071996171113560915210559978498946*\[Lambda]^24 + 
           209047584653963604256887581979858312*\[Lambda]^25 + 
           343745134959893618064977926741824030*\[Lambda]^26 + 
           439765803546287030145094488201992788*\[Lambda]^27 + 
           422304776752789352358735819039621142*\[Lambda]^28 + 
           277964535340540101674438309664941176*\[Lambda]^29 + 
           96063520324149524218725655457046440*\[Lambda]^30 + 
           13346549553342514804644295930025000*\[Lambda]^31 + 
           96063520324149524218725655457046440*\[Lambda]^32 + 
           277964535340540101674438309664941176*\[Lambda]^33 + 
           422304776752789352358735819039621142*\[Lambda]^34 + 
           439765803546287030145094488201992788*\[Lambda]^35 + 
           343745134959893618064977926741824030*\[Lambda]^36 + 
           209047584653963604256887581979858312*\[Lambda]^37 + 
           100071996171113560915210559978498946*\[Lambda]^38 + 
           37587337419823062667320095124000900*\[Lambda]^39 + 
           10900469725252042189866777866157174*\[Lambda]^40 + 
           2364057639833439313192292521486320*\[Lambda]^41 + 
           362010272251736558534969137100721*\[Lambda]^42 + 
           34990968424701830421509159997006*\[Lambda]^43 + 
           1609264543180990694475235351611*\[Lambda]^44 - 
           564818075551701942305294204*\[Lambda]^45 - 
           37345768476249703373026220*\[Lambda]^46 - 
           3049111299141992912807396*\[Lambda]^47 - 294772021060869375862780*
            \[Lambda]^48 - 37776863162499410086684*\[Lambda]^49 + 
           825701237599400744447*\[Lambda]^50 + 495939171859287109270*
            \[Lambda]^51 - 1206591783851177135027*\[Lambda]^52 + 
           150984243499546100032*\[Lambda]^53 + 167195107461619393626*
            \[Lambda]^54 - 71294569238062680180*\[Lambda]^55 - 
           4411247943506655570*\[Lambda]^56 + 9771218415318720360*
            \[Lambda]^57 - 2090820565870976940*\[Lambda]^58 - 
           282897483303435000*\[Lambda]^59 + 208422378863899200*
            \[Lambda]^60 - 37637614398384000*\[Lambda]^61 + 
           2478061608422400*\[Lambda]^62)/((-1 + \[Lambda])^2*\[Lambda]^18*
           (1 + \[Lambda])^24) + ((251882247423339205727212155 + 
           6546792596234130205972682610*\[Lambda] + 
           86175243378140758535611993410*\[Lambda]^2 + 
           754878471882744768190627035090*\[Lambda]^3 + 
           4885657871371945757625305057295*\[Lambda]^4 + 
           24625139494012362887725028819880*\[Lambda]^5 + 
           99723100660950512180720472774360*\[Lambda]^6 + 
           331242060876471348719305440412680*\[Lambda]^7 + 
           915921172992321543854068554965355*\[Lambda]^8 + 
           2131778130708424897724726555146810*\[Lambda]^9 + 
           4211746672862463651234344418623914*\[Lambda]^10 + 
           7108749904787415249610666535826138*\[Lambda]^11 + 
           10298567053325968652732290794941623*\[Lambda]^12 + 
           12847372535545098554337778983804832*\[Lambda]^13 + 
           13827019580286852980574969810369936*\[Lambda]^14 + 
           12846754299934460863420367808401792*\[Lambda]^15 + 
           10297837502187201226885151208714518*\[Lambda]^16 + 
           7108417908928409071955653329879108*\[Lambda]^17 + 
           4211895812196463482841128609131244*\[Lambda]^18 + 
           2132127395964702914836562560127700*\[Lambda]^19 + 
           916176825780794413436964213869790*\[Lambda]^20 + 
           331316197683500855983648965376960*\[Lambda]^21 + 
           99687395787158079859255021960240*\[Lambda]^22 + 
           24570372057546614941932354802080*\[Lambda]^23 + 
           4851662200908112822894042961390*\[Lambda]^24 + 
           741330496822264850323873440980*\[Lambda]^25 + 
           82458289399973519708421885420*\[Lambda]^26 + 
           5851403022819872200452945220*\[Lambda]^27 + 
           168369507066888450575876710*\[Lambda]^28 - 
           5718862323228449776720800*\[Lambda]^29 - 215467946533069900364320*
            \[Lambda]^30 - 14094898973230294364320*\[Lambda]^31 - 
           1135086745144327146225*\[Lambda]^32 - 109767672895830467030*
            \[Lambda]^33 - 15582710100875379230*\[Lambda]^34 + 
           778559026248825114*\[Lambda]^35 + 400095714833710803*
            \[Lambda]^36 - 593627943542425512*\[Lambda]^37 + 
           56788526538845112*\[Lambda]^38 + 84117633242988056*\[Lambda]^39 - 
           32001783967651993*\[Lambda]^40 - 2837470985459022*\[Lambda]^41 + 
           4451008504503418*\[Lambda]^42 - 869949284158526*\[Lambda]^43 - 
           136983655648125*\[Lambda]^44 + 89109769571680*\[Lambda]^45 - 
           15427240159760*\[Lambda]^46 + 983357781120*\[Lambda]^47)*
          H[{0}, x])/(9561671693168469150276000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) + ((-1 + \[Lambda])^2*(983357781120 - 
           35094395782160*\[Lambda] + 609076495707680*\[Lambda]^2 - 
           6848742442466925*\[Lambda]^3 + 56083907337431974*\[Lambda]^4 - 
           356443237636731817*\[Lambda]^5 + 1829685532601206368*\[Lambda]^6 - 
           7794427285778500763*\[Lambda]^7 + 28098864929113050146*
            \[Lambda]^8 - 86980040673271080759*\[Lambda]^9 + 
           233783118150612965856*\[Lambda]^10 - 550386961259676144849*
            \[Lambda]^11 + 1142450166884185113966*\[Lambda]^12 - 
           2104828524291532866189*\[Lambda]^13 + 3428545019638349499936*
            \[Lambda]^14 - 5277602396468433118239*\[Lambda]^15 + 
           3076810139263861580586*\[Lambda]^16 - 82263941483478520587819*
            \[Lambda]^17 - 3234944843960013040881024*\[Lambda]^18 - 
           82263941483478520587819*\[Lambda]^19 + 3076810139263861580586*
            \[Lambda]^20 - 5277602396468433118239*\[Lambda]^21 + 
           3428545019638349499936*\[Lambda]^22 - 2104828524291532866189*
            \[Lambda]^23 + 1142450166884185113966*\[Lambda]^24 - 
           550386961259676144849*\[Lambda]^25 + 233783118150612965856*
            \[Lambda]^26 - 86980040673271080759*\[Lambda]^27 + 
           28098864929113050146*\[Lambda]^28 - 7794427285778500763*
            \[Lambda]^29 + 1829685532601206368*\[Lambda]^30 - 
           356443237636731817*\[Lambda]^31 + 56083907337431974*\[Lambda]^32 - 
           6848742442466925*\[Lambda]^33 + 609076495707680*\[Lambda]^34 - 
           35094395782160*\[Lambda]^35 + 983357781120*\[Lambda]^36)*
          H[{1}, x])/(9561671693168469150276000*\[Lambda]^19) - 
        ((638700397 - 2554801588*\[Lambda] + 51005783400*\[Lambda]^2 - 
           2554801588*\[Lambda]^3 + 638700397*\[Lambda]^4)*H[{0, 0}, x])/
         (87297210*(-1 + \[Lambda])^4))) + 
    ((149021179435371385393*CA*CF)/1138039895818425600 + 
      (193399865562220690776288211*CF^2)/788473871219358900576000 - 
      (535344311222744053*CF*nl*TF)/10161070498378800)*Log[Q^2/\[Mu]^2] + 
    ((638700397*CA*CF)/31744440 + (407938197127957609*CF^2)/
       6774046998919200 - (638700397*CF*nl*TF)/87297210)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((1208083440079418225317*nl*TF)/5612264068369562604000 + 
        2*nh*TF*(-1/12406057414290612072000*(38257983465802881580800 + 
             696082342577744085163200*\[Lambda] + 5354676818319545311795200*
              \[Lambda]^2 + 20844456290780882424865200*\[Lambda]^3 + 
             29025175183732817676018432*\[Lambda]^4 - 
             95218241624500544368666848*\[Lambda]^5 - 
             517502689977860629851899376*\[Lambda]^6 - 
             718923929961806665948704996*\[Lambda]^7 + 
             1285782254254554368090366016*\[Lambda]^8 + 
             6136551169955505386737349128*\[Lambda]^9 + 
             5639971561251050010431004340*\[Lambda]^10 - 
             14187630041597523780510591948*\[Lambda]^11 - 
             40949944382856471395621515996*\[Lambda]^12 - 
             13648636347975820770175764544*\[Lambda]^13 + 
             96862582995689083625184725472*\[Lambda]^14 + 
             152779146994813762102462266139*\[Lambda]^15 - 
             50652630153994304832181872740*\[Lambda]^16 - 
             379864193109054099820377253038*\[Lambda]^17 - 
             287088297685598746213154735578*\[Lambda]^18 + 
             407227794561206821564425283514*\[Lambda]^19 + 
             849516591001812455597325372222*\[Lambda]^20 + 
             116735104290288629749750748542*\[Lambda]^21 - 
             1107657471445269068668443880508*\[Lambda]^22 - 
             1036901737147448260304580909459*\[Lambda]^23 + 
             552470380586274281633308839824*\[Lambda]^24 + 
             1566722541850462894698626445248*\[Lambda]^25 + 
             492652158908074771179365065980*\[Lambda]^26 - 
             1271489221979800669460933223780*\[Lambda]^27 - 
             1534249988111074425008535703956*\[Lambda]^28 - 
             374329900058430978326741294952*\[Lambda]^29 - 
             132804736710196856098325226288*\[Lambda]^30 - 
             1389079219341376446224481530052*\[Lambda]^31 - 
             3612464164400985537359288744880*\[Lambda]^32 - 
             4342814302699870244321280834576*\[Lambda]^33 - 
             4841242654569717362450930534244*\[Lambda]^34 - 
             4239006836416151314394274172596*\[Lambda]^35 - 
             4841242654569717362450930534244*\[Lambda]^36 - 
             4342814302699870244321280834576*\[Lambda]^37 - 
             3612464164400985537359288744880*\[Lambda]^38 - 
             1389079219341376446224481530052*\[Lambda]^39 - 
             132804736710196856098325226288*\[Lambda]^40 - 
             374329900058430978326741294952*\[Lambda]^41 - 
             1534249988111074425008535703956*\[Lambda]^42 - 
             1271489221979800669460933223780*\[Lambda]^43 + 
             492652158908074771179365065980*\[Lambda]^44 + 
             1566722541850462894698626445248*\[Lambda]^45 + 
             552470380586274281633308839824*\[Lambda]^46 - 
             1036901737147448260304580909459*\[Lambda]^47 - 
             1107657471445269068668443880508*\[Lambda]^48 + 
             116735104290288629749750748542*\[Lambda]^49 + 
             849516591001812455597325372222*\[Lambda]^50 + 
             407227794561206821564425283514*\[Lambda]^51 - 
             287088297685598746213154735578*\[Lambda]^52 - 
             379864193109054099820377253038*\[Lambda]^53 - 
             50652630153994304832181872740*\[Lambda]^54 + 
             152779146994813762102462266139*\[Lambda]^55 + 
             96862582995689083625184725472*\[Lambda]^56 - 
             13648636347975820770175764544*\[Lambda]^57 - 
             40949944382856471395621515996*\[Lambda]^58 - 
             14187630041597523780510591948*\[Lambda]^59 + 
             5639971561251050010431004340*\[Lambda]^60 + 
             6136551169955505386737349128*\[Lambda]^61 + 
             1285782254254554368090366016*\[Lambda]^62 - 
             718923929961806665948704996*\[Lambda]^63 - 
             517502689977860629851899376*\[Lambda]^64 - 
             95218241624500544368666848*\[Lambda]^65 + 
             29025175183732817676018432*\[Lambda]^66 + 
             20844456290780882424865200*\[Lambda]^67 + 
             5354676818319545311795200*\[Lambda]^68 + 
             696082342577744085163200*\[Lambda]^69 + 38257983465802881580800*
              \[Lambda]^70)/(\[Lambda]^18*(1 + \[Lambda])^34) - 
          ((3122529714223920 + 54470762487381240*\[Lambda] + 
             390242007692016480*\[Lambda]^2 + 1297403802306551940*
              \[Lambda]^3 + 507669552501735624*\[Lambda]^4 - 
             11830303730669460036*\[Lambda]^5 - 39624757218484617036*
              \[Lambda]^6 - 16812799533536744166*\[Lambda]^7 + 
             205036490612858385624*\[Lambda]^8 + 501184195920387435170*
              \[Lambda]^9 - 50568154918630800490*\[Lambda]^10 - 
             2163194278543302232670*\[Lambda]^11 - 3095836771053006442840*
              \[Lambda]^12 + 2879226385175280213970*\[Lambda]^13 + 
             13124419718683713024386*\[Lambda]^14 + 8123585030497201200391*
              \[Lambda]^15 - 23619701176704041034964*\[Lambda]^16 - 
             44246820388049772441269*\[Lambda]^17 + 4566971445968257225349*
              \[Lambda]^18 + 90480905372369898277339*\[Lambda]^19 + 
             75486263522633894127380*\[Lambda]^20 - 83447011375007761084439*
              \[Lambda]^21 - 186235568419592546737525*\[Lambda]^22 - 
             31761623773673837838125*\[Lambda]^23 + 221234088878561249279636*
              \[Lambda]^24 + 204466891669618148758735*\[Lambda]^25 - 
             101663319892118136515278*\[Lambda]^26 - 278568874488872824910950*
              \[Lambda]^27 - 59658813066621636709968*\[Lambda]^28 + 
             266069057589683320767906*\[Lambda]^29 + 356824452046290355772118*
              \[Lambda]^30 + 220726822458551984486106*\[Lambda]^31 + 
             329913626001519157981968*\[Lambda]^32 + 578311372370741332134762*
              \[Lambda]^33 + 1030648761940748495608356*\[Lambda]^34 + 
             1083384375654636747768936*\[Lambda]^35 + 
             1280787411573826610274400*\[Lambda]^36 + 
             1124941637909348919736936*\[Lambda]^37 + 
             1107299567790782257771172*\[Lambda]^38 + 
             658766232095864097064810*\[Lambda]^39 + 409340962748409326440208*
              \[Lambda]^40 + 275967820239033634542298*\[Lambda]^41 + 
             395929514503590759088598*\[Lambda]^42 + 285937737664333673063074*
              \[Lambda]^43 - 49139562713666052146512*\[Lambda]^44 - 
             274636987346910083528550*\[Lambda]^45 - 100111639660628835785678*
              \[Lambda]^46 + 204881925697985058173135*\[Lambda]^47 + 
             221352633920590983584404*\[Lambda]^48 - 31740340133100809618221*
              \[Lambda]^49 - 186231435221700430900925*\[Lambda]^50 - 
             83446575936007242170383*\[Lambda]^51 + 75486313884967703855740*
              \[Lambda]^52 + 90480907549184622257123*\[Lambda]^53 + 
             4566971547795221004477*\[Lambda]^54 - 44246820388049772441269*
              \[Lambda]^55 - 23619701176704041034964*\[Lambda]^56 + 
             8123585030497201200391*\[Lambda]^57 + 13124419718683713024386*
              \[Lambda]^58 + 2879226385175280213970*\[Lambda]^59 - 
             3095836771053006442840*\[Lambda]^60 - 2163194278543302232670*
              \[Lambda]^61 - 50568154918630800490*\[Lambda]^62 + 
             501184195920387435170*\[Lambda]^63 + 205036490612858385624*
              \[Lambda]^64 - 16812799533536744166*\[Lambda]^65 - 
             39624757218484617036*\[Lambda]^66 - 11830303730669460036*
              \[Lambda]^67 + 507669552501735624*\[Lambda]^68 + 
             1297403802306551940*\[Lambda]^69 + 390242007692016480*
              \[Lambda]^70 + 54470762487381240*\[Lambda]^71 + 
             3122529714223920*\[Lambda]^72)*H[{0}, x])/(1012554227985300*
            (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^35) - 
          (86*(2225628689 + 47578569767*\[Lambda] + 1102993547244*
              \[Lambda]^2 + 9564954870670*\[Lambda]^3 + 91442167618669*
              \[Lambda]^4 + 474760805828622*\[Lambda]^5 + 2682477357987053*
              \[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 36597502526051853*
              \[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
             266516420889305581*\[Lambda]^10 + 529754382351990606*
              \[Lambda]^11 + 1121234519711223821*\[Lambda]^12 + 
             1737155103205322702*\[Lambda]^13 + 2857275277424332941*
              \[Lambda]^14 + 3495654397774363726*\[Lambda]^15 + 
             4532629488169956349*\[Lambda]^16 + 4403970149101347726*
              \[Lambda]^17 + 4532629488169956349*\[Lambda]^18 + 
             3495654397774363726*\[Lambda]^19 + 2857275277424332941*
              \[Lambda]^20 + 1737155103205322702*\[Lambda]^21 + 
             1121234519711223821*\[Lambda]^22 + 529754382351990606*
              \[Lambda]^23 + 266516420889305581*\[Lambda]^24 + 
             95485277730327022*\[Lambda]^25 + 36597502526051853*
              \[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
             2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
             91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
             1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
             2225628689*\[Lambda]^34)*H[{1}, x])/(1903297421025*
            (1 + \[Lambda])^34) + (8*(13413357 + 254108452*\[Lambda] + 
             2053042417*\[Lambda]^2 + 8578139327*\[Lambda]^3 + 
             14551541017*\[Lambda]^4 - 30355481452*\[Lambda]^5 - 
             214450479887*\[Lambda]^6 - 373586185507*\[Lambda]^7 + 
             370285961278*\[Lambda]^8 + 2684908789448*\[Lambda]^9 + 
             3435218052006*\[Lambda]^10 - 4779868302254*\[Lambda]^11 - 
             19840651820674*\[Lambda]^12 - 13594501753784*\[Lambda]^13 + 
             39492928343966*\[Lambda]^14 + 86198863262494*\[Lambda]^15 + 
             6429277292759*\[Lambda]^16 - 184971092607236*\[Lambda]^17 - 
             208679016851341*\[Lambda]^18 + 140542599274558*\[Lambda]^19 + 
             498013144784552*\[Lambda]^20 + 224619928655560*\[Lambda]^21 - 
             550661823420232*\[Lambda]^22 - 767954478032990*\[Lambda]^23 + 
             99654794386217*\[Lambda]^24 + 995682853988596*\[Lambda]^25 + 
             620749674834677*\[Lambda]^26 - 586548757639718*\[Lambda]^27 - 
             984089754789118*\[Lambda]^28 - 81527021058632*\[Lambda]^29 + 
             851057032834850*\[Lambda]^30 + 802625709474742*\[Lambda]^31 + 
             219606760468769*\[Lambda]^32 + 287356866382372*\[Lambda]^33 + 
             887717736492725*\[Lambda]^34 + 1639934974706068*\[Lambda]^35 + 
             1709050498458182*\[Lambda]^36 + 1851684128426872*\[Lambda]^37 + 
             1709050498458182*\[Lambda]^38 + 1639934974706068*\[Lambda]^39 + 
             887717736492725*\[Lambda]^40 + 287356866382372*\[Lambda]^41 + 
             219606760468769*\[Lambda]^42 + 802625709474742*\[Lambda]^43 + 
             851057032834850*\[Lambda]^44 - 81527021058632*\[Lambda]^45 - 
             984089754789118*\[Lambda]^46 - 586548757639718*\[Lambda]^47 + 
             620749674834677*\[Lambda]^48 + 995682853988596*\[Lambda]^49 + 
             99654794386217*\[Lambda]^50 - 767954478032990*\[Lambda]^51 - 
             550661823420232*\[Lambda]^52 + 224619928655560*\[Lambda]^53 + 
             498013144784552*\[Lambda]^54 + 140542599274558*\[Lambda]^55 - 
             208679016851341*\[Lambda]^56 - 184971092607236*\[Lambda]^57 + 
             6429277292759*\[Lambda]^58 + 86198863262494*\[Lambda]^59 + 
             39492928343966*\[Lambda]^60 - 13594501753784*\[Lambda]^61 - 
             19840651820674*\[Lambda]^62 - 4779868302254*\[Lambda]^63 + 
             3435218052006*\[Lambda]^64 + 2684908789448*\[Lambda]^65 + 
             370285961278*\[Lambda]^66 - 373586185507*\[Lambda]^67 - 
             214450479887*\[Lambda]^68 - 30355481452*\[Lambda]^69 + 
             14551541017*\[Lambda]^70 + 8578139327*\[Lambda]^71 + 
             2053042417*\[Lambda]^72 + 254108452*\[Lambda]^73 + 
             13413357*\[Lambda]^74)*H[{-1, 0}, x])/(17398395*(-1 + \[Lambda])*
            \[Lambda]^19*(1 + \[Lambda])^35) - 
          (4*(51772 + 1307544*\[Lambda] + 32592904*\[Lambda]^2 + 
             417853754*\[Lambda]^3 + 141999946*\[Lambda]^4 - 
             13285276399*\[Lambda]^5 - 175921160741*\[Lambda]^6 - 
             800724185407*\[Lambda]^7 - 3128708870675*\[Lambda]^8 - 
             6695246997560*\[Lambda]^9 - 16501150553810*\[Lambda]^10 - 
             26309392417526*\[Lambda]^11 - 74861311162660*\[Lambda]^12 - 
             116178948776120*\[Lambda]^13 - 212095617230590*\[Lambda]^14 - 
             96938522801210*\[Lambda]^15 - 39656229285733*\[Lambda]^16 + 
             112813754492140*\[Lambda]^17 - 311516309088385*\[Lambda]^18 - 
             373151653569515*\[Lambda]^19 + 74026060924034*\[Lambda]^20 + 
             1306344243758200*\[Lambda]^21 + 1166055041612153*\[Lambda]^22 - 
             694463235570677*\[Lambda]^23 - 2210268987663223*\[Lambda]^24 - 
             499722528102248*\[Lambda]^25 + 2658522061647176*\[Lambda]^26 + 
             2626706450212176*\[Lambda]^27 - 1219378319392960*\[Lambda]^28 - 
             3633248572674660*\[Lambda]^29 - 1127473723558716*\[Lambda]^30 + 
             2687368096319292*\[Lambda]^31 + 2602731383023638*\[Lambda]^32 - 
             651893669146392*\[Lambda]^33 - 2325846250212918*\[Lambda]^34 - 
             820179769886808*\[Lambda]^35 + 1072411632607350*\[Lambda]^36 + 
             1047664848222381*\[Lambda]^37 - 71123772732315*\[Lambda]^38 - 
             574201109699985*\[Lambda]^39 - 239308757909205*\[Lambda]^40 + 
             140117804755584*\[Lambda]^41 + 159262290293250*\[Lambda]^42 + 
             18738450200670*\[Lambda]^43 - 45182350555260*\[Lambda]^44 - 
             24645259062780*\[Lambda]^45 + 2250927787674*\[Lambda]^46 + 
             6943868484510*\[Lambda]^47 + 2231616440355*\[Lambda]^48 - 
             477407116860*\[Lambda]^49 - 552284995305*\[Lambda]^50 - 
             134721067407*\[Lambda]^51 + 17920205070*\[Lambda]^52 + 
             19575290730*\[Lambda]^53 + 5396801895*\[Lambda]^54 + 
             722085285*\[Lambda]^55 + 40240071*\[Lambda]^56)*H[{0, 0}, x])/
           (17398395*(-1 + \[Lambda])^2*(1 + \[Lambda])^35) + 
          (1376*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 
             326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
             20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
             522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
             6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
             43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
             172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
             427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
             667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
             667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
             427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
             172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
             43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
             6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
             522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
             20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
             326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
             43*\[Lambda]^36)*H[{0, 1}, x])/(2485485*(-1 + \[Lambda])*
            (1 + \[Lambda])^35) - (68*(-1 + \[Lambda])^17*(1 + \[Lambda])*
            (46413 + 43834*\[Lambda] + 49186*\[Lambda]^2 + 
             44009*\[Lambda]^3 + 49186*\[Lambda]^4 + 44009*\[Lambda]^5 + 
             49186*\[Lambda]^6 + 44009*\[Lambda]^7 + 49186*\[Lambda]^8 + 
             44009*\[Lambda]^9 + 49186*\[Lambda]^10 + 44009*\[Lambda]^11 + 
             49186*\[Lambda]^12 + 44009*\[Lambda]^13 + 49186*\[Lambda]^14 + 
             44009*\[Lambda]^15 + 49186*\[Lambda]^16 + 44009*\[Lambda]^17 + 
             49186*\[Lambda]^18 + 43834*\[Lambda]^19 + 46413*\[Lambda]^20)*
            H[{1, 0}, x])/(1023435*\[Lambda]^19))) + 
      CF*((3622738585058*nl*TF)/36162650999475 + 
        2*nh*TF*((43*(2225628689 + 47578569767*\[Lambda] + 1102993547244*
              \[Lambda]^2 + 9564954870670*\[Lambda]^3 + 91442167618669*
              \[Lambda]^4 + 474760805828622*\[Lambda]^5 + 2682477357987053*
              \[Lambda]^6 + 9546146283335822*\[Lambda]^7 + 36597502526051853*
              \[Lambda]^8 + 95485277730327022*\[Lambda]^9 + 
             266516420889305581*\[Lambda]^10 + 529754382351990606*
              \[Lambda]^11 + 1121234519711223821*\[Lambda]^12 + 
             1737155103205322702*\[Lambda]^13 + 2857275277424332941*
              \[Lambda]^14 + 3495654397774363726*\[Lambda]^15 + 
             4532629488169956349*\[Lambda]^16 + 4403970149101347726*
              \[Lambda]^17 + 4532629488169956349*\[Lambda]^18 + 
             3495654397774363726*\[Lambda]^19 + 2857275277424332941*
              \[Lambda]^20 + 1737155103205322702*\[Lambda]^21 + 
             1121234519711223821*\[Lambda]^22 + 529754382351990606*
              \[Lambda]^23 + 266516420889305581*\[Lambda]^24 + 
             95485277730327022*\[Lambda]^25 + 36597502526051853*
              \[Lambda]^26 + 9546146283335822*\[Lambda]^27 + 
             2682477357987053*\[Lambda]^28 + 474760805828622*\[Lambda]^29 + 
             91442167618669*\[Lambda]^30 + 9564954870670*\[Lambda]^31 + 
             1102993547244*\[Lambda]^32 + 47578569767*\[Lambda]^33 + 
             2225628689*\[Lambda]^34))/(1903297421025*(1 + \[Lambda])^34) - 
          (688*(43 + 1129*\[Lambda] + 33125*\[Lambda]^2 + 
             326281*\[Lambda]^3 + 3616835*\[Lambda]^4 + 
             20881984*\[Lambda]^5 + 133041728*\[Lambda]^6 + 
             522049600*\[Lambda]^7 + 2229808400*\[Lambda]^8 + 
             6395107600*\[Lambda]^9 + 19783936592*\[Lambda]^10 + 
             43230927376*\[Lambda]^11 + 101280604880*\[Lambda]^12 + 
             172923709504*\[Lambda]^13 + 315286237760*\[Lambda]^14 + 
             427015690816*\[Lambda]^15 + 616104403772*\[Lambda]^16 + 
             667212016900*\[Lambda]^17 + 768859906100*\[Lambda]^18 + 
             667212016900*\[Lambda]^19 + 616104403772*\[Lambda]^20 + 
             427015690816*\[Lambda]^21 + 315286237760*\[Lambda]^22 + 
             172923709504*\[Lambda]^23 + 101280604880*\[Lambda]^24 + 
             43230927376*\[Lambda]^25 + 19783936592*\[Lambda]^26 + 
             6395107600*\[Lambda]^27 + 2229808400*\[Lambda]^28 + 
             522049600*\[Lambda]^29 + 133041728*\[Lambda]^30 + 
             20881984*\[Lambda]^31 + 3616835*\[Lambda]^32 + 
             326281*\[Lambda]^33 + 33125*\[Lambda]^34 + 1129*\[Lambda]^35 + 
             43*\[Lambda]^36)*H[{0}, x])/(2485485*(-1 + \[Lambda])*
            (1 + \[Lambda])^35)))*Log[Q^2/\[Mu]^2] + 
      (29584*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/2485485) + 
    CA*CF*(2601307052441037156930063767831/7947816621891137717806080000 - 
      (187828419*Zeta[3])/1616615) + 
    CF^2*(1823622596733740242556727264464183/
       10488620055672278858507000832000 + (488270117*Zeta[3])/4849845)), 
 1 + a*((135228733469*CF)/5640742800 + (216995557*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-559945183157479398339776819*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/11397130191389088488362980960000*
         (277034836776778080 - 4213600146652937040*\[Lambda] + 
           22827105444766502880*\[Lambda]^2 - 23560869737651205960*
            \[Lambda]^3 - 280221531144106736184*\[Lambda]^4 + 
           1157569619543632579284*\[Lambda]^5 - 16579629405681269928*
            \[Lambda]^6 - 10214479963948749311130*\[Lambda]^7 + 
           19648178379878121852240*\[Lambda]^8 + 34000887551858150030184*
            \[Lambda]^9 - 172309116892447493388416*\[Lambda]^10 + 
           29578093322243726899107*\[Lambda]^11 + 516709870620389481102448*
            \[Lambda]^12 - 2993380808894642737447000*\[Lambda]^13 - 
           18839154171837503804422088*\[Lambda]^14 - 
           160509296984802972338914447*\[Lambda]^15 - 
           1745520523890608924947612280*\[Lambda]^16 - 
           20727741953212901297238189772*\[Lambda]^17 - 
           303878479051607429903406558200*\[Lambda]^18 + 
           789322810889652891718520660269647*\[Lambda]^19 + 
           18789175729854921357503094295523800*\[Lambda]^20 + 
           214230381319360849199909195645983740*\[Lambda]^21 + 
           1554571294278488792340066631432225392*\[Lambda]^22 + 
           8046973968019831656107557151785661925*\[Lambda]^23 + 
           31561761464886396297411730923430392768*\[Lambda]^24 + 
           97268114679228378581663902343926051800*\[Lambda]^25 + 
           241055530141329447037120891949307293808*\[Lambda]^26 + 
           487786889860133361746206961231165712642*\[Lambda]^27 + 
           814479130069484436785669716854519184840*\[Lambda]^28 + 
           1132429862730395885882564206546653077064*\[Lambda]^29 + 
           1328527908588559324379580902906605462696*\[Lambda]^30 + 
           1354072251327289017620504461298015297816*\[Lambda]^31 + 
           1277952502559434730048276782608295866544*\[Lambda]^32 + 
           1230695365118800248454252022150394081080*\[Lambda]^33 + 
           1277952502559434730048276782608295866544*\[Lambda]^34 + 
           1354072251327289017620504461298015297816*\[Lambda]^35 + 
           1328527908588559324379580902906605462696*\[Lambda]^36 + 
           1132429862730395885882564206546653077064*\[Lambda]^37 + 
           814479130069484436785669716854519184840*\[Lambda]^38 + 
           487786889860133361746206961231165712642*\[Lambda]^39 + 
           241055530141329447037120891949307293808*\[Lambda]^40 + 
           97268114679228378581663902343926051800*\[Lambda]^41 + 
           31561761464886396297411730923430392768*\[Lambda]^42 + 
           8046973968019831656107557151785661925*\[Lambda]^43 + 
           1554571294278488792340066631432225392*\[Lambda]^44 + 
           214230381319360849199909195645983740*\[Lambda]^45 + 
           18789175729854921357503094295523800*\[Lambda]^46 + 
           789322810889652891718520660269647*\[Lambda]^47 - 
           303878479051607429903406558200*\[Lambda]^48 - 
           20727741953212901297238189772*\[Lambda]^49 - 
           1745520523890608924947612280*\[Lambda]^50 - 
           160509296984802972338914447*\[Lambda]^51 - 
           18839154171837503804422088*\[Lambda]^52 - 
           2993380808894642737447000*\[Lambda]^53 + 516709870620389481102448*
            \[Lambda]^54 + 29578093322243726899107*\[Lambda]^55 - 
           172309116892447493388416*\[Lambda]^56 + 34000887551858150030184*
            \[Lambda]^57 + 19648178379878121852240*\[Lambda]^58 - 
           10214479963948749311130*\[Lambda]^59 - 16579629405681269928*
            \[Lambda]^60 + 1157569619543632579284*\[Lambda]^61 - 
           280221531144106736184*\[Lambda]^62 - 23560869737651205960*
            \[Lambda]^63 + 22827105444766502880*\[Lambda]^64 - 
           4213600146652937040*\[Lambda]^65 + 277034836776778080*
            \[Lambda]^66)/((-1 + \[Lambda])^2*\[Lambda]^19*
           (1 + \[Lambda])^26) + ((11164625194545274237940478195 + 
           314006249850710891727024544680*\[Lambda] + 
           4483087283510168293290079115685*\[Lambda]^2 + 
           42683483762466139609739053113240*\[Lambda]^3 + 
           300878530030295749727086712942745*\[Lambda]^4 + 
           1655592307459392757069356860163384*\[Lambda]^5 + 
           7339894607266027038759277623287871*\[Lambda]^6 + 
           26779044119130492113473874082959904*\[Lambda]^7 + 
           81645329925424799004219828393648699*\[Lambda]^8 + 
           210448102218145509684449347597160312*\[Lambda]^9 + 
           462751001283082565454663848143811709*\[Lambda]^10 + 
           874129319909131281668048107279300728*\[Lambda]^11 + 
           1426129473959290022850923136356022445*\[Lambda]^12 + 
           2017531720288469635990014698776599144*\[Lambda]^13 + 
           2481698590242605188674640943750298771*\[Lambda]^14 + 
           2658536793158113858211794887481313856*\[Lambda]^15 + 
           2481614051280855450046610340021238896*\[Lambda]^16 + 
           2017428118937451190716593937298713024*\[Lambda]^17 + 
           1426075964608005644909503990605479260*\[Lambda]^18 + 
           874142888475768771293276942510215248*\[Lambda]^19 + 
           462798444156297506745835086604222464*\[Lambda]^20 + 
           210488294646837645770154103418331872*\[Lambda]^21 + 
           81661163451167135068535736661948164*\[Lambda]^22 + 
           26776806382808169921318822328160064*\[Lambda]^23 + 
           7332187484360930424669016519120236*\[Lambda]^24 + 
           1649731117158139374739927353770784*\[Lambda]^25 + 
           298091761287151649199718830428520*\[Lambda]^26 + 
           41751361024437223789783487937360*\[Lambda]^27 + 
           4259863734822049805298401481000*\[Lambda]^28 + 
           276676491879839479908659581440*\[Lambda]^29 + 
           7072479739730037588388480764*\[Lambda]^30 - 
           265044507501879887960859264*\[Lambda]^31 - 
           10523027773020601358284491*\[Lambda]^32 - 710313511910550056210376*
            \[Lambda]^33 - 59386739928794518605273*\[Lambda]^34 - 
           5325101748356924172456*\[Lambda]^35 - 645654513074337918397*
            \[Lambda]^36 - 121229671207726151160*\[Lambda]^37 + 
           25435226698448315529*\[Lambda]^38 + 3150564505932047776*
            \[Lambda]^39 - 7765317904379812059*\[Lambda]^40 + 
           1273241148757641096*\[Lambda]^41 + 912254050678998519*
            \[Lambda]^42 - 418092580592805000*\[Lambda]^43 - 
           10872408837845217*\[Lambda]^44 + 48103661312741944*\[Lambda]^45 - 
           10645235148369003*\[Lambda]^46 - 1092450024085056*\[Lambda]^47 + 
           888664662515084*\[Lambda]^48 - 157002798161664*\[Lambda]^49 + 
           9994041730764*\[Lambda]^50)*H[{0}, x])/
         (411151882806244173461868000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) + ((-1 + \[Lambda])^2*(9994041730764 - 
           376871716238472*\[Lambda] + 6921188988608804*\[Lambda]^2 - 
           82477079578576592*\[Lambda]^3 + 716925120896927397*\[Lambda]^4 - 
           4844858440972392934*\[Lambda]^5 + 26491823390122006345*
            \[Lambda]^6 - 120449605219622370912*\[Lambda]^7 + 
           464403022640438167847*\[Lambda]^8 - 1540891127725728139754*
            \[Lambda]^9 + 4449885786090855639315*\[Lambda]^10 - 
           11284518454605414127776*\[Lambda]^11 + 25304758119826568589045*
            \[Lambda]^12 - 50471307134569153103526*\[Lambda]^13 + 
           89823324527466564853953*\[Lambda]^14 - 144327363042238596244512*
            \[Lambda]^15 + 196047911507823309171123*\[Lambda]^16 - 
           418392262892195465092962*\[Lambda]^17 - 2892565843779080134411617*
            \[Lambda]^18 - 139782155978677848040877472*\[Lambda]^19 - 
           2892565843779080134411617*\[Lambda]^20 - 418392262892195465092962*
            \[Lambda]^21 + 196047911507823309171123*\[Lambda]^22 - 
           144327363042238596244512*\[Lambda]^23 + 89823324527466564853953*
            \[Lambda]^24 - 50471307134569153103526*\[Lambda]^25 + 
           25304758119826568589045*\[Lambda]^26 - 11284518454605414127776*
            \[Lambda]^27 + 4449885786090855639315*\[Lambda]^28 - 
           1540891127725728139754*\[Lambda]^29 + 464403022640438167847*
            \[Lambda]^30 - 120449605219622370912*\[Lambda]^31 + 
           26491823390122006345*\[Lambda]^32 - 4844858440972392934*
            \[Lambda]^33 + 716925120896927397*\[Lambda]^34 - 
           82477079578576592*\[Lambda]^35 + 6921188988608804*\[Lambda]^36 - 
           376871716238472*\[Lambda]^37 + 9994041730764*\[Lambda]^38)*
          H[{1}, x])/(411151882806244173461868000*\[Lambda]^20) - 
        ((216995557 - 867982228*\[Lambda] + 18991027692*\[Lambda]^2 - 
           867982228*\[Lambda]^3 + 216995557*\[Lambda]^4)*H[{0, 0}, x])/
         (29099070*(-1 + \[Lambda])^4))) + 
    ((153633735666129399463*CA*CF)/1138039895818425600 + 
      (68300771966849193558344333*CF^2)/262824623739786300192000 - 
      (183945882180983933*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((216995557*CA*CF)/10581480 + (47087071757740249*CF^2)/752671888768800 - 
      (216995557*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(2698606774575362565975892160113/7947816621891137717806080000 - 
      (191725312*Zeta[3])/1616615) + 
    CF^2*(2013631950376022944799735309752433/
       10488620055672278858507000832000 + (8760793*Zeta[3])/85085)), 
 1 + a*((1819799927177*CF)/73329656400 + (220885157*CF*Log[Q^2/\[Mu]^2])/
     19399380) + 
  a^2*(CF*((-581083570035177081621602099*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/23830363127449912293849869280000*
         (137150202309120000 - 2088566140201500960*\[Lambda] + 
           11061516974293946160*\[Lambda]^2 - 7638519685406369760*
            \[Lambda]^3 - 161329794032158872120*\[Lambda]^4 + 
           597276345763158749688*\[Lambda]^5 + 274540700081966094348*
            \[Lambda]^6 - 6232365122372631771672*\[Lambda]^7 + 
           9703334684887252190034*\[Lambda]^8 + 27565040296234027407876*
            \[Lambda]^9 - 104939815567027426206618*\[Lambda]^10 - 
           19201207165083772014944*\[Lambda]^11 + 474569912618835995700887*
            \[Lambda]^12 - 1160751034911490294292722*\[Lambda]^13 - 
           6533574636596151135787721*\[Lambda]^14 - 
           40262441353046996476501800*\[Lambda]^15 - 
           421351660833153107687072499*\[Lambda]^16 - 
           4395718566535207264963800246*\[Lambda]^17 - 
           50943308356181366378971237527*\[Lambda]^18 - 
           725632804687904718019260815592*\[Lambda]^19 + 
           1707169172110819651649850315449215*\[Lambda]^20 + 
           44164232300848802535692457356618582*\[Lambda]^21 + 
           550154429696045081032705991350717511*\[Lambda]^22 + 
           4389794119574245230768376553976817216*\[Lambda]^23 + 
           25175747112201686000111212130348332197*\[Lambda]^24 + 
           110397580903816579289918292273445343970*\[Lambda]^25 + 
           384588012446151372817977834785564946513*\[Lambda]^26 + 
           1092104415407572699756384666757865480288*\[Lambda]^27 + 
           2575299157130000901795495769097132674914*\[Lambda]^28 + 
           5116566342209327603609317214362229310316*\[Lambda]^29 + 
           8675440656884136399148020480411778067138*\[Lambda]^30 + 
           12724583973111774928832270086411956104192*\[Lambda]^31 + 
           16420602156826501009138479003111291933616*\[Lambda]^32 + 
           19070629695754725173411468919450347000616*\[Lambda]^33 + 
           20496250949549736677184800628602575408752*\[Lambda]^34 + 
           20918176875600672593060365442249372079504*\[Lambda]^35 + 
           20496250949549736677184800628602575408752*\[Lambda]^36 + 
           19070629695754725173411468919450347000616*\[Lambda]^37 + 
           16420602156826501009138479003111291933616*\[Lambda]^38 + 
           12724583973111774928832270086411956104192*\[Lambda]^39 + 
           8675440656884136399148020480411778067138*\[Lambda]^40 + 
           5116566342209327603609317214362229310316*\[Lambda]^41 + 
           2575299157130000901795495769097132674914*\[Lambda]^42 + 
           1092104415407572699756384666757865480288*\[Lambda]^43 + 
           384588012446151372817977834785564946513*\[Lambda]^44 + 
           110397580903816579289918292273445343970*\[Lambda]^45 + 
           25175747112201686000111212130348332197*\[Lambda]^46 + 
           4389794119574245230768376553976817216*\[Lambda]^47 + 
           550154429696045081032705991350717511*\[Lambda]^48 + 
           44164232300848802535692457356618582*\[Lambda]^49 + 
           1707169172110819651649850315449215*\[Lambda]^50 - 
           725632804687904718019260815592*\[Lambda]^51 - 
           50943308356181366378971237527*\[Lambda]^52 - 
           4395718566535207264963800246*\[Lambda]^53 - 
           421351660833153107687072499*\[Lambda]^54 - 
           40262441353046996476501800*\[Lambda]^55 - 
           6533574636596151135787721*\[Lambda]^56 - 1160751034911490294292722*
            \[Lambda]^57 + 474569912618835995700887*\[Lambda]^58 - 
           19201207165083772014944*\[Lambda]^59 - 104939815567027426206618*
            \[Lambda]^60 + 27565040296234027407876*\[Lambda]^61 + 
           9703334684887252190034*\[Lambda]^62 - 6232365122372631771672*
            \[Lambda]^63 + 274540700081966094348*\[Lambda]^64 + 
           597276345763158749688*\[Lambda]^65 - 161329794032158872120*
            \[Lambda]^66 - 7638519685406369760*\[Lambda]^67 + 
           11061516974293946160*\[Lambda]^68 - 2088566140201500960*
            \[Lambda]^69 + 137150202309120000*\[Lambda]^70)/
          ((-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^28) + 
        ((264151256508918363998375211285 + 7992578150221092674424109206210*
            \[Lambda] + 123006671381778292504980751322520*\[Lambda]^2 + 
           1264692805317301902182153023152870*\[Lambda]^3 + 
           9644177583966514665907065598469730*\[Lambda]^4 + 
           57525528894673036022773398322931502*\[Lambda]^5 + 
           277124730391555532131288174112379192*\[Lambda]^6 + 
           1101758221500637431875048310013788090*\[Lambda]^7 + 
           3672334412607187085942120539896073014*\[Lambda]^8 + 
           10386709670939048344450869363992004802*\[Lambda]^9 + 
           25165048166501213696334979296869281496*\[Lambda]^10 + 
           52618969398454996211907760568726898694*\[Lambda]^11 + 
           95512594639977139543855418677632747350*\[Lambda]^12 + 
           151188811414515221841731406383510427766*\[Lambda]^13 + 
           209403002015767980625063745820087778352*\[Lambda]^14 + 
           254367692559561691134922575405797552706*\[Lambda]^15 + 
           271363957034582376851400346090670174277*\[Lambda]^16 + 
           254361420936253267739350497055688371296*\[Lambda]^17 + 
           209395061242419208985487805344707260052*\[Lambda]^18 + 
           151184279230311258034945894559826780856*\[Lambda]^19 + 
           95513079265050214364514374910271209380*\[Lambda]^20 + 
           52622388273517580587704466872492368464*\[Lambda]^21 + 
           25168352375393763740341159326508429916*\[Lambda]^22 + 
           10388310971047309631113687661857577752*\[Lambda]^23 + 
           3672418384004013484158614747699944464*\[Lambda]^24 + 
           1101217418534124818664749540907809160*\[Lambda]^25 + 
           276613756128493129131318080489769612*\[Lambda]^26 + 
           57241091333303820283066638203570112*\[Lambda]^27 + 
           9532070115789865681506878498995920*\[Lambda]^28 + 
           1232127114152824652956192069452000*\[Lambda]^29 + 
           116061241468354788064365779466492*\[Lambda]^30 + 
           6939659261535918001794405636552*\[Lambda]^31 + 
           157597794874494613275756141735*\[Lambda]^32 - 
           6596513169175225311296652786*\[Lambda]^33 - 
           276029640859648248033161388*\[Lambda]^34 - 
           19169774539732615942712334*\[Lambda]^35 - 
           1644633223090416620883626*\[Lambda]^36 - 156606693833175857805910*
            \[Lambda]^37 - 14096739499720020698684*\[Lambda]^38 - 
           2571978777322631416138*\[Lambda]^39 - 564925075347763101854*
            \[Lambda]^40 + 242423000562675421502*\[Lambda]^41 + 
           2980703152180021236*\[Lambda]^42 - 52406121182620748958*
            \[Lambda]^43 + 11754455048222014986*\[Lambda]^44 + 
           5074050494034198050*\[Lambda]^45 - 2813822796708571076*
            \[Lambda]^46 + 58634592750551246*\[Lambda]^47 + 
           274273959724302967*\[Lambda]^48 - 67636227691980376*\[Lambda]^49 - 
           4303096962146840*\[Lambda]^50 + 4744928832761832*\[Lambda]^51 - 
           856008429109548*\[Lambda]^52 + 54424683456000*\[Lambda]^53)*
          H[{0}, x])/(9456493304543615989622964000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) + ((-1 + \[Lambda])^2*(54424683456000 - 
           2162200832053548*\[Lambda] + 41888659585470984*\[Lambda]^2 - 
           527299098827162948*\[Lambda]^3 + 4848790910658513104*\[Lambda]^4 - 
           34716879936236509869*\[Lambda]^5 + 201453678120753015958*
            \[Lambda]^6 - 973687555752365570545*\[Lambda]^7 + 
           3998114964688347633504*\[Lambda]^8 - 14155499638570230360959*
            \[Lambda]^9 + 43712087433136969105658*\[Lambda]^10 - 
           118795692333769943020875*\[Lambda]^11 + 286180378993829031871392*
            \[Lambda]^12 - 614685181315792393348605*\[Lambda]^13 + 
           1182393300074886283366422*\[Lambda]^14 - 2047147529733272766375081*
            \[Lambda]^15 + 3172628341886435755739424*\[Lambda]^16 - 
           4727873505642852165422571*\[Lambda]^17 + 2244898390742311884068274*
            \[Lambda]^18 - 80315960311620320101598391*\[Lambda]^19 - 
           3200497511113048472492021856*\[Lambda]^20 - 
           80315960311620320101598391*\[Lambda]^21 + 
           2244898390742311884068274*\[Lambda]^22 - 4727873505642852165422571*
            \[Lambda]^23 + 3172628341886435755739424*\[Lambda]^24 - 
           2047147529733272766375081*\[Lambda]^25 + 1182393300074886283366422*
            \[Lambda]^26 - 614685181315792393348605*\[Lambda]^27 + 
           286180378993829031871392*\[Lambda]^28 - 118795692333769943020875*
            \[Lambda]^29 + 43712087433136969105658*\[Lambda]^30 - 
           14155499638570230360959*\[Lambda]^31 + 3998114964688347633504*
            \[Lambda]^32 - 973687555752365570545*\[Lambda]^33 + 
           201453678120753015958*\[Lambda]^34 - 34716879936236509869*
            \[Lambda]^35 + 4848790910658513104*\[Lambda]^36 - 
           527299098827162948*\[Lambda]^37 + 41888659585470984*\[Lambda]^38 - 
           2162200832053548*\[Lambda]^39 + 54424683456000*\[Lambda]^40)*
          H[{1}, x])/(9456493304543615989622964000*\[Lambda]^21) - 
        ((5080358611 - 20321434444*\[Lambda] + 485199001716*\[Lambda]^2 - 
           20321434444*\[Lambda]^3 + 5080358611*\[Lambda]^4)*H[{0, 0}, x])/
         (669278610*(-1 + \[Lambda])^4))) + 
    ((158064373910851453543*CA*CF)/1138039895818425600 + 
      (72067379273037100991985293*CF^2)/262824623739786300192000 - 
      (189221624632803773*CF*nl*TF)/3387023499459600)*Log[Q^2/\[Mu]^2] + 
    ((220885157*CA*CF)/10581480 + (48790252582914649*CF^2)/752671888768800 - 
      (220885157*CF*nl*TF)/29099070)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((2318065626794938174139*nl*TF)/12487142756867674896000 + 
        2*nh*TF*(-1/5744085668159130452160000*(18154879496111386828800000 + 
             366724320553291979274796800*\[Lambda] + 
             3185231113067121488230660800*\[Lambda]^2 + 
             14583585360189079125312220800*\[Lambda]^3 + 
             29721395988644838174233737200*\[Lambda]^4 - 
             37965130342944014233142447328*\[Lambda]^5 - 
             391567203719812724548293155664*\[Lambda]^6 - 
             848172369666403188575524122624*\[Lambda]^7 + 
             362061244285700598808679922412*\[Lambda]^8 + 
             5546593002889427214162503231880*\[Lambda]^9 + 
             9444153068138657839005461625212*\[Lambda]^10 - 
             6931592954255942686256846217824*\[Lambda]^11 - 
             48857112646362030291478034318424*\[Lambda]^12 - 
             51479757812259138404306907184048*\[Lambda]^13 + 
             83296471739193849957612090037800*\[Lambda]^14 + 
             264284926801947707781674521783584*\[Lambda]^15 + 
             109853538745501577333376679073367*\[Lambda]^16 - 
             525254851307093253825296092055638*\[Lambda]^17 - 
             843401963536491786881196370096581*\[Lambda]^18 + 
             211103012752920891909119592181960*\[Lambda]^19 + 
             1867863208756008459643175193765371*\[Lambda]^20 + 
             1421621940958863128190431880067098*\[Lambda]^21 - 
             1847124556520066851895064124610177*\[Lambda]^22 - 
             3869777484850034659163764218499024*\[Lambda]^23 - 
             566930515299691311863400313034595*\[Lambda]^24 + 
             4834179376471989107151843177220270*\[Lambda]^25 + 
             4503596804932827800421663708648185*\[Lambda]^26 - 
             2381421409276042292905584036434520*\[Lambda]^27 - 
             6791018187356015294907337234702415*\[Lambda]^28 - 
             2401691394629745533827752347351730*\[Lambda]^29 + 
             4596385847924075109907282910459805*\[Lambda]^30 + 
             4381692127009884768574942706370240*\[Lambda]^31 - 
             3327551803773964184442905353594380*\[Lambda]^32 - 
             9362974975718887191153334670021160*\[Lambda]^33 - 
             11308676481148181766367832092589220*\[Lambda]^34 - 
             11238684366405856572973735991771664*\[Lambda]^35 - 
             17945554374660480678354904619261712*\[Lambda]^36 - 
             23828919613426471274994864485918352*\[Lambda]^37 - 
             32339430319136696311920308101418184*\[Lambda]^38 - 
             31774967123748937858648102715531040*\[Lambda]^39 - 
             32339430319136696311920308101418184*\[Lambda]^40 - 
             23828919613426471274994864485918352*\[Lambda]^41 - 
             17945554374660480678354904619261712*\[Lambda]^42 - 
             11238684366405856572973735991771664*\[Lambda]^43 - 
             11308676481148181766367832092589220*\[Lambda]^44 - 
             9362974975718887191153334670021160*\[Lambda]^45 - 
             3327551803773964184442905353594380*\[Lambda]^46 + 
             4381692127009884768574942706370240*\[Lambda]^47 + 
             4596385847924075109907282910459805*\[Lambda]^48 - 
             2401691394629745533827752347351730*\[Lambda]^49 - 
             6791018187356015294907337234702415*\[Lambda]^50 - 
             2381421409276042292905584036434520*\[Lambda]^51 + 
             4503596804932827800421663708648185*\[Lambda]^52 + 
             4834179376471989107151843177220270*\[Lambda]^53 - 
             566930515299691311863400313034595*\[Lambda]^54 - 
             3869777484850034659163764218499024*\[Lambda]^55 - 
             1847124556520066851895064124610177*\[Lambda]^56 + 
             1421621940958863128190431880067098*\[Lambda]^57 + 
             1867863208756008459643175193765371*\[Lambda]^58 + 
             211103012752920891909119592181960*\[Lambda]^59 - 
             843401963536491786881196370096581*\[Lambda]^60 - 
             525254851307093253825296092055638*\[Lambda]^61 + 
             109853538745501577333376679073367*\[Lambda]^62 + 
             264284926801947707781674521783584*\[Lambda]^63 + 
             83296471739193849957612090037800*\[Lambda]^64 - 
             51479757812259138404306907184048*\[Lambda]^65 - 
             48857112646362030291478034318424*\[Lambda]^66 - 
             6931592954255942686256846217824*\[Lambda]^67 + 
             9444153068138657839005461625212*\[Lambda]^68 + 
             5546593002889427214162503231880*\[Lambda]^69 + 
             362061244285700598808679922412*\[Lambda]^70 - 
             848172369666403188575524122624*\[Lambda]^71 - 
             391567203719812724548293155664*\[Lambda]^72 - 
             37965130342944014233142447328*\[Lambda]^73 + 
             29721395988644838174233737200*\[Lambda]^74 + 
             14583585360189079125312220800*\[Lambda]^75 + 
             3185231113067121488230660800*\[Lambda]^76 + 
             366724320553291979274796800*\[Lambda]^77 + 
             18154879496111386828800000*\[Lambda]^78)/(\[Lambda]^20*
             (1 + \[Lambda])^38) - ((77987369940480000 + 1516836109071563280*
              \[Lambda] + 12396681797327547720*\[Lambda]^2 + 
             50274086242157537760*\[Lambda]^3 + 62362641894736403220*
              \[Lambda]^4 - 342832154170965362904*\[Lambda]^5 - 
             1731978743393786405232*\[Lambda]^6 - 2171140828721104293768*
              \[Lambda]^7 + 6518915083179413358158*\[Lambda]^8 + 
             27536712329675476436652*\[Lambda]^9 + 20806525409696970995168*
              \[Lambda]^10 - 91537729164068252923468*\[Lambda]^11 - 
             241652306635447098732022*\[Lambda]^12 - 26583960871997541849928*
              \[Lambda]^13 + 798141222042138099353088*\[Lambda]^14 + 
             1162892547717031045270280*\[Lambda]^15 - 
             833253034820759116750233*\[Lambda]^16 - 
             4090399929116408111231822*\[Lambda]^17 - 
             2586247918056462897372468*\[Lambda]^18 + 
             6496924170282169269473638*\[Lambda]^19 + 
             12070409627614799811142759*\[Lambda]^20 - 
             910193344198048773862796*\[Lambda]^21 - 
             22736820855203427010842254*\[Lambda]^22 - 
             18740730018168772831917336*\[Lambda]^23 + 
             19763429501335998248181946*\[Lambda]^24 + 
             43797408052547368569305364*\[Lambda]^25 + 
             7553957141887347718715326*\[Lambda]^26 - 
             50406423727193247538325616*\[Lambda]^27 - 
             46043678836988946794648159*\[Lambda]^28 + 
             24295772884653211119119654*\[Lambda]^29 + 
             67021109905010934527989492*\[Lambda]^30 + 
             25108217883837601567015202*\[Lambda]^31 - 
             32393502344854639023389057*\[Lambda]^32 - 
             18317586516692500182055048*\[Lambda]^33 + 
             72758450861450505127163488*\[Lambda]^34 + 
             140449233276574562469958920*\[Lambda]^35 + 
             193498989582783510531931372*\[Lambda]^36 + 
             207707801840916098407017648*\[Lambda]^37 + 
             310122533705738856016740572*\[Lambda]^38 + 
             355022168631734480112720888*\[Lambda]^39 + 
             437374717376256170315328296*\[Lambda]^40 + 
             367320070097918257332368760*\[Lambda]^41 + 
             332915624648814908645192540*\[Lambda]^42 + 
             232571553039639272334945840*\[Lambda]^43 + 
             218707138080161472164958700*\[Lambda]^44 + 
             159122455562943768901896072*\[Lambda]^45 + 
             86660807597306119995867616*\[Lambda]^46 - 
             10571899542862139111080456*\[Lambda]^47 - 
             27958555745276612661388289*\[Lambda]^48 + 
             26994827429908374211719074*\[Lambda]^49 + 
             67855178064727376332155508*\[Lambda]^50 + 
             24563129970706775343011750*\[Lambda]^51 - 
             45953862959352305563323785*\[Lambda]^52 - 
             50385485359279000479326460*\[Lambda]^53 + 
             7559115551939667695503930*\[Lambda]^54 + 
             43798225364148787756089000*\[Lambda]^55 + 
             19763567656903670133043750*\[Lambda]^56 - 
             18740717037697441953464580*\[Lambda]^57 - 
             22736819542055574023222930*\[Lambda]^58 - 
             910193293071598479714200*\[Lambda]^59 + 
             12070409629690301499878461*\[Lambda]^60 + 
             6496924170282169269473638*\[Lambda]^61 - 
             2586247918056462897372468*\[Lambda]^62 - 
             4090399929116408111231822*\[Lambda]^63 - 
             833253034820759116750233*\[Lambda]^64 + 
             1162892547717031045270280*\[Lambda]^65 + 
             798141222042138099353088*\[Lambda]^66 - 26583960871997541849928*
              \[Lambda]^67 - 241652306635447098732022*\[Lambda]^68 - 
             91537729164068252923468*\[Lambda]^69 + 20806525409696970995168*
              \[Lambda]^70 + 27536712329675476436652*\[Lambda]^71 + 
             6518915083179413358158*\[Lambda]^72 - 2171140828721104293768*
              \[Lambda]^73 - 1731978743393786405232*\[Lambda]^74 - 
             342832154170965362904*\[Lambda]^75 + 62362641894736403220*
              \[Lambda]^76 + 50274086242157537760*\[Lambda]^77 + 
             12396681797327547720*\[Lambda]^78 + 1516836109071563280*
              \[Lambda]^79 + 77987369940480000*\[Lambda]^80)*H[{0}, x])/
           (24674696082036000*(-1 + \[Lambda])*\[Lambda]^20*
            (1 + \[Lambda])^39) - (211*(71278991989 + 1755836606022*
              \[Lambda] + 45168739428407*\[Lambda]^2 + 447544398007164*
              \[Lambda]^3 + 4789847895685185*\[Lambda]^4 + 28516491489812466*
              \[Lambda]^5 + 181945217506234563*\[Lambda]^6 + 
             747603239008428408*\[Lambda]^7 + 3266493525653814456*
              \[Lambda]^8 + 9929452474998682680*\[Lambda]^9 + 
             31910911401759378168*\[Lambda]^10 + 74721318196228596984*
              \[Lambda]^11 + 184220362585838860344*\[Lambda]^12 + 
             340731585859885478328*\[Lambda]^13 + 661669251103443602040*
              \[Lambda]^14 + 982026396161733353592*\[Lambda]^15 + 
             1527393150319665926136*\[Lambda]^16 + 1835922652728914270136*
              \[Lambda]^17 + 2310176684321865686712*\[Lambda]^18 + 
             2258269704936613192440*\[Lambda]^19 + 2310176684321865686712*
              \[Lambda]^20 + 1835922652728914270136*\[Lambda]^21 + 
             1527393150319665926136*\[Lambda]^22 + 982026396161733353592*
              \[Lambda]^23 + 661669251103443602040*\[Lambda]^24 + 
             340731585859885478328*\[Lambda]^25 + 184220362585838860344*
              \[Lambda]^26 + 74721318196228596984*\[Lambda]^27 + 
             31910911401759378168*\[Lambda]^28 + 9929452474998682680*
              \[Lambda]^29 + 3266493525653814456*\[Lambda]^30 + 
             747603239008428408*\[Lambda]^31 + 181945217506234563*
              \[Lambda]^32 + 28516491489812466*\[Lambda]^33 + 
             4789847895685185*\[Lambda]^34 + 447544398007164*\[Lambda]^35 + 
             45168739428407*\[Lambda]^36 + 1755836606022*\[Lambda]^37 + 
             71278991989*\[Lambda]^38)*H[{1}, x])/(178802145522000*
            (1 + \[Lambda])^38) + ((335008000 + 7018339263*\[Lambda] + 
             63667892794*\[Lambda]^2 + 309374529316*\[Lambda]^3 + 
             715925241454*\[Lambda]^4 - 455416001009*\[Lambda]^5 - 
             8139016126884*\[Lambda]^6 - 20877197249408*\[Lambda]^7 - 
             936243540732*\[Lambda]^8 + 118167111085007*\[Lambda]^9 + 
             252691651903158*\[Lambda]^10 - 53845978569292*\[Lambda]^11 - 
             1123682940779854*\[Lambda]^12 - 1616171449070161*\[Lambda]^13 + 
             1340097149603576*\[Lambda]^14 + 6821480605609824*\[Lambda]^15 + 
             5194515923327240*\[Lambda]^16 - 11197511607169029*\[Lambda]^17 - 
             25454325668188966*\[Lambda]^18 - 3458370495607884*\[Lambda]^19 + 
             48435244188183854*\[Lambda]^20 + 55071073654862098*
              \[Lambda]^21 - 33036654841478770*\[Lambda]^22 - 
             121017140363688680*\[Lambda]^23 - 55271773497334190*
              \[Lambda]^24 + 127387116884635840*\[Lambda]^25 + 
             177406784197923022*\[Lambda]^26 - 21733621966344784*
              \[Lambda]^27 - 224996589211721726*\[Lambda]^28 - 
             139269352462301614*\[Lambda]^29 + 135058016899436794*
              \[Lambda]^30 + 229310445755307452*\[Lambda]^31 + 
             35868847908511582*\[Lambda]^32 - 151464728216431162*
              \[Lambda]^33 - 84133010327490938*\[Lambda]^34 + 
             148739450832680588*\[Lambda]^35 + 278420407186470002*
              \[Lambda]^36 + 302290790338493618*\[Lambda]^37 + 
             294288044640783482*\[Lambda]^38 + 436788228487312268*
              \[Lambda]^39 + 541781627054466302*\[Lambda]^40 + 
             647556709886505098*\[Lambda]^41 + 541781627054466302*
              \[Lambda]^42 + 436788228487312268*\[Lambda]^43 + 
             294288044640783482*\[Lambda]^44 + 302290790338493618*
              \[Lambda]^45 + 278420407186470002*\[Lambda]^46 + 
             148739450832680588*\[Lambda]^47 - 84133010327490938*
              \[Lambda]^48 - 151464728216431162*\[Lambda]^49 + 
             35868847908511582*\[Lambda]^50 + 229310445755307452*
              \[Lambda]^51 + 135058016899436794*\[Lambda]^52 - 
             139269352462301614*\[Lambda]^53 - 224996589211721726*
              \[Lambda]^54 - 21733621966344784*\[Lambda]^55 + 
             177406784197923022*\[Lambda]^56 + 127387116884635840*
              \[Lambda]^57 - 55271773497334190*\[Lambda]^58 - 
             121017140363688680*\[Lambda]^59 - 33036654841478770*
              \[Lambda]^60 + 55071073654862098*\[Lambda]^61 + 
             48435244188183854*\[Lambda]^62 - 3458370495607884*\[Lambda]^63 - 
             25454325668188966*\[Lambda]^64 - 11197511607169029*
              \[Lambda]^65 + 5194515923327240*\[Lambda]^66 + 
             6821480605609824*\[Lambda]^67 + 1340097149603576*\[Lambda]^68 - 
             1616171449070161*\[Lambda]^69 - 1123682940779854*\[Lambda]^70 - 
             53845978569292*\[Lambda]^71 + 252691651903158*\[Lambda]^72 + 
             118167111085007*\[Lambda]^73 - 936243540732*\[Lambda]^74 - 
             20877197249408*\[Lambda]^75 - 8139016126884*\[Lambda]^76 - 
             455416001009*\[Lambda]^77 + 715925241454*\[Lambda]^78 + 
             309374529316*\[Lambda]^79 + 63667892794*\[Lambda]^80 + 
             7018339263*\[Lambda]^81 + 335008000*\[Lambda]^82)*H[{-1, 0}, x])/
           (52997175*(-1 + \[Lambda])*\[Lambda]^21*(1 + \[Lambda])^39) - 
          ((1023983 + 29928451*\[Lambda] + 817467122*\[Lambda]^2 + 
             11511814338*\[Lambda]^3 + 6561169737*\[Lambda]^4 - 
             444190231275*\[Lambda]^5 - 6744239648424*\[Lambda]^6 - 
             35982614675304*\[Lambda]^7 - 166359883180491*\[Lambda]^8 - 
             453470183315759*\[Lambda]^9 - 1348823176204246*\[Lambda]^10 - 
             2719252614424214*\[Lambda]^11 - 7732986778382201*\[Lambda]^12 - 
             13895274205187749*\[Lambda]^13 - 30372007000621256*
              \[Lambda]^14 - 32141066044339560*\[Lambda]^15 - 
             45418873924225113*\[Lambda]^16 - 22410107574446253*
              \[Lambda]^17 - 65060582469511682*\[Lambda]^18 - 
             53959667462682898*\[Lambda]^19 - 57736948373852165*
              \[Lambda]^20 + 119774564307816671*\[Lambda]^21 + 
             184468250108264836*\[Lambda]^22 + 89718028789815284*
              \[Lambda]^23 - 217182387222430149*\[Lambda]^24 - 
             195977177625421257*\[Lambda]^25 + 236432556741280074*
              \[Lambda]^26 + 565509796788993610*\[Lambda]^27 + 
             142172226053391515*\[Lambda]^28 - 598207670400518465*
              \[Lambda]^29 - 593219731829041328*\[Lambda]^30 + 
             276703827334527344*\[Lambda]^31 + 821229755749774213*
              \[Lambda]^32 + 256570444814340657*\[Lambda]^33 - 
             609915298641657762*\[Lambda]^34 - 597450180634634130*
              \[Lambda]^35 + 150055487550117359*\[Lambda]^36 + 
             547976172281417059*\[Lambda]^37 + 197236071406320896*
              \[Lambda]^38 - 263941459616110656*\[Lambda]^39 - 
             264323185578807957*\[Lambda]^40 + 19907488396962783*
              \[Lambda]^41 + 155680844051375214*\[Lambda]^42 + 
             65987865517743246*\[Lambda]^43 - 42770442183059811*
              \[Lambda]^44 - 49176082591488807*\[Lambda]^45 - 
             4880894046847752*\[Lambda]^46 + 16444150368018744*\[Lambda]^47 + 
             8868805796021211*\[Lambda]^48 - 1477465524870921*\[Lambda]^49 - 
             3209510886631686*\[Lambda]^50 - 919612891417350*\[Lambda]^51 + 
             403573622454453*\[Lambda]^52 + 357310063877217*\[Lambda]^53 + 
             59822861126028*\[Lambda]^54 - 38214543367572*\[Lambda]^55 - 
             23050800377625*\[Lambda]^56 - 3514023727389*\[Lambda]^57 + 
             1219652136414*\[Lambda]^58 + 737119909566*\[Lambda]^59 + 
             169948660593*\[Lambda]^60 + 20049993789*\[Lambda]^61 + 
             1005024000*\[Lambda]^62)*H[{0, 0}, x])/(105994350*
            (-1 + \[Lambda])^2*(1 + \[Lambda])^39) + 
          (211*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
             2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
             186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
             5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
             95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
             862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
             4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
             16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
             36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
             54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
             54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
             36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
             16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
             4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
             862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
             95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
             5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
             186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
             2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
             211*\[Lambda]^40)*H[{0, 1}, x])/(2304225*(-1 + \[Lambda])*
            (1 + \[Lambda])^39) - (19*(-1 + \[Lambda])^19*(1 + \[Lambda])*
            (928000 + 881383*\[Lambda] + 977694*\[Lambda]^2 + 
             884166*\[Lambda]^3 + 977694*\[Lambda]^4 + 884166*\[Lambda]^5 + 
             977694*\[Lambda]^6 + 884166*\[Lambda]^7 + 977694*\[Lambda]^8 + 
             884166*\[Lambda]^9 + 977694*\[Lambda]^10 + 884166*\[Lambda]^11 + 
             977694*\[Lambda]^12 + 884166*\[Lambda]^13 + 
             977694*\[Lambda]^14 + 884166*\[Lambda]^15 + 
             977694*\[Lambda]^16 + 884166*\[Lambda]^17 + 
             977694*\[Lambda]^18 + 884166*\[Lambda]^19 + 
             977694*\[Lambda]^20 + 881383*\[Lambda]^21 + 928000*\[Lambda]^22)*
            H[{1, 0}, x])/(5578650*\[Lambda]^21))) + 
      CF*((27819424417*nl*TF)/331729398000 + 
        2*nh*TF*((211*(71278991989 + 1755836606022*\[Lambda] + 
             45168739428407*\[Lambda]^2 + 447544398007164*\[Lambda]^3 + 
             4789847895685185*\[Lambda]^4 + 28516491489812466*\[Lambda]^5 + 
             181945217506234563*\[Lambda]^6 + 747603239008428408*
              \[Lambda]^7 + 3266493525653814456*\[Lambda]^8 + 
             9929452474998682680*\[Lambda]^9 + 31910911401759378168*
              \[Lambda]^10 + 74721318196228596984*\[Lambda]^11 + 
             184220362585838860344*\[Lambda]^12 + 340731585859885478328*
              \[Lambda]^13 + 661669251103443602040*\[Lambda]^14 + 
             982026396161733353592*\[Lambda]^15 + 1527393150319665926136*
              \[Lambda]^16 + 1835922652728914270136*\[Lambda]^17 + 
             2310176684321865686712*\[Lambda]^18 + 2258269704936613192440*
              \[Lambda]^19 + 2310176684321865686712*\[Lambda]^20 + 
             1835922652728914270136*\[Lambda]^21 + 1527393150319665926136*
              \[Lambda]^22 + 982026396161733353592*\[Lambda]^23 + 
             661669251103443602040*\[Lambda]^24 + 340731585859885478328*
              \[Lambda]^25 + 184220362585838860344*\[Lambda]^26 + 
             74721318196228596984*\[Lambda]^27 + 31910911401759378168*
              \[Lambda]^28 + 9929452474998682680*\[Lambda]^29 + 
             3266493525653814456*\[Lambda]^30 + 747603239008428408*
              \[Lambda]^31 + 181945217506234563*\[Lambda]^32 + 
             28516491489812466*\[Lambda]^33 + 4789847895685185*\[Lambda]^34 + 
             447544398007164*\[Lambda]^35 + 45168739428407*\[Lambda]^36 + 
             1755836606022*\[Lambda]^37 + 71278991989*\[Lambda]^38))/
           (357604291044000*(1 + \[Lambda])^38) - 
          (211*(211 + 6378*\[Lambda] + 205582*\[Lambda]^2 + 
             2302458*\[Lambda]^3 + 28339222*\[Lambda]^4 + 
             186499098*\[Lambda]^5 + 1331043822*\[Lambda]^6 + 
             5988693258*\[Lambda]^7 + 28907792307*\[Lambda]^8 + 
             95819092128*\[Lambda]^9 + 338176193760*\[Lambda]^10 + 
             862371829152*\[Lambda]^11 + 2329194168288*\[Lambda]^12 + 
             4695135514272*\[Lambda]^13 + 9987510318048*\[Lambda]^14 + 
             16193426569632*\[Lambda]^15 + 27638380884348*\[Lambda]^16 + 
             36435209781672*\[Lambda]^17 + 50484351564088*\[Lambda]^18 + 
             54427905970152*\[Lambda]^19 + 61630344452248*\[Lambda]^20 + 
             54427905970152*\[Lambda]^21 + 50484351564088*\[Lambda]^22 + 
             36435209781672*\[Lambda]^23 + 27638380884348*\[Lambda]^24 + 
             16193426569632*\[Lambda]^25 + 9987510318048*\[Lambda]^26 + 
             4695135514272*\[Lambda]^27 + 2329194168288*\[Lambda]^28 + 
             862371829152*\[Lambda]^29 + 338176193760*\[Lambda]^30 + 
             95819092128*\[Lambda]^31 + 28907792307*\[Lambda]^32 + 
             5988693258*\[Lambda]^33 + 1331043822*\[Lambda]^34 + 
             186499098*\[Lambda]^35 + 28339222*\[Lambda]^36 + 
             2302458*\[Lambda]^37 + 205582*\[Lambda]^38 + 6378*\[Lambda]^39 + 
             211*\[Lambda]^40)*H[{0}, x])/(4608450*(-1 + \[Lambda])*
            (1 + \[Lambda])^39)))*Log[Q^2/\[Mu]^2] + 
      (44521*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/4608450) + 
    CA*CF*(2792812696482539555252191472473/7947816621891137717806080000 - 
      (195435018*Zeta[3])/1616615) + 
    CF^2*(15431907987301692995126787784063943/
       73420340389705952009549005824000 + (169984879*Zeta[3])/1616615)), 
 1 + a*((8269507603129*CF)/322650488160 + (44917735*CF*Log[Q^2/\[Mu]^2])/
     3879876) + 
  a^2*(CF*((-601606697352679310949222539*nl*TF)/4730843227316153403456000 + 
      2*nh*TF*(-1/535665118995287158953060105120000*
         (731170737260964000 - 11146549968087534000*\[Lambda] + 
           57672656665711607520*\[Lambda]^2 - 19117185452475790680*
            \[Lambda]^3 - 978263396440853402880*\[Lambda]^4 + 
           3269769025132914464160*\[Lambda]^5 + 3215894847208196617464*
            \[Lambda]^6 - 39747519200273045643768*\[Lambda]^7 + 
           48455020154747558231880*\[Lambda]^8 + 216925460362029405710262*
            \[Lambda]^9 - 663774258074113814016192*\[Lambda]^10 - 
           412446006016298008326996*\[Lambda]^11 + 3829870438031306121877280*
            \[Lambda]^12 - 4873376965834713368653729*\[Lambda]^13 - 
           31079202740730036890940508*\[Lambda]^14 - 
           109359099193479902346928972*\[Lambda]^15 - 
           1196744511751214373501048244*\[Lambda]^16 - 
           11741639440074510932221510114*\[Lambda]^17 - 
           118490427464489542437100264164*\[Lambda]^18 - 
           1351347501482670970799838952992*\[Lambda]^19 - 
           18701127731846432829854807021868*\[Lambda]^20 + 
           39606048542884021761777363197068610*\[Lambda]^21 + 
           1106628170816240514592148451513691652*\[Lambda]^22 + 
           14952629874590080976992812168439796624*\[Lambda]^23 + 
           130078520952142938741593348835685104620*\[Lambda]^24 + 
           818080156275015373834601080427123169050*\[Lambda]^25 + 
           3959990643433620588102442232776531273484*\[Lambda]^26 + 
           15343272628557815289014011248177513330732*\[Lambda]^27 + 
           48874765238408792358624216720760851919140*\[Lambda]^28 + 
           130527459922080152593963237638736373791857*\[Lambda]^29 + 
           296759973414018237025910684886232333936088*\[Lambda]^30 + 
           581804657256504132578545551000207144184340*\[Lambda]^31 + 
           995242096279313584060362982397669625580808*\[Lambda]^32 + 
           1503039049768824913817651230857054380764226*\[Lambda]^33 + 
           2029072216572696803245120463310793941199760*\[Lambda]^34 + 
           2480722394234942311839410692851337460905280*\[Lambda]^35 + 
           2781042680213314933039410625649420438286960*\[Lambda]^36 + 
           2885640294124862426018638481371713089105820*\[Lambda]^37 + 
           2781042680213314933039410625649420438286960*\[Lambda]^38 + 
           2480722394234942311839410692851337460905280*\[Lambda]^39 + 
           2029072216572696803245120463310793941199760*\[Lambda]^40 + 
           1503039049768824913817651230857054380764226*\[Lambda]^41 + 
           995242096279313584060362982397669625580808*\[Lambda]^42 + 
           581804657256504132578545551000207144184340*\[Lambda]^43 + 
           296759973414018237025910684886232333936088*\[Lambda]^44 + 
           130527459922080152593963237638736373791857*\[Lambda]^45 + 
           48874765238408792358624216720760851919140*\[Lambda]^46 + 
           15343272628557815289014011248177513330732*\[Lambda]^47 + 
           3959990643433620588102442232776531273484*\[Lambda]^48 + 
           818080156275015373834601080427123169050*\[Lambda]^49 + 
           130078520952142938741593348835685104620*\[Lambda]^50 + 
           14952629874590080976992812168439796624*\[Lambda]^51 + 
           1106628170816240514592148451513691652*\[Lambda]^52 + 
           39606048542884021761777363197068610*\[Lambda]^53 - 
           18701127731846432829854807021868*\[Lambda]^54 - 
           1351347501482670970799838952992*\[Lambda]^55 - 
           118490427464489542437100264164*\[Lambda]^56 - 
           11741639440074510932221510114*\[Lambda]^57 - 
           1196744511751214373501048244*\[Lambda]^58 - 
           109359099193479902346928972*\[Lambda]^59 - 
           31079202740730036890940508*\[Lambda]^60 - 
           4873376965834713368653729*\[Lambda]^61 + 3829870438031306121877280*
            \[Lambda]^62 - 412446006016298008326996*\[Lambda]^63 - 
           663774258074113814016192*\[Lambda]^64 + 216925460362029405710262*
            \[Lambda]^65 + 48455020154747558231880*\[Lambda]^66 - 
           39747519200273045643768*\[Lambda]^67 + 3215894847208196617464*
            \[Lambda]^68 + 3269769025132914464160*\[Lambda]^69 - 
           978263396440853402880*\[Lambda]^70 - 19117185452475790680*
            \[Lambda]^71 + 57672656665711607520*\[Lambda]^72 - 
           11146549968087534000*\[Lambda]^73 + 731170737260964000*
            \[Lambda]^74)/((-1 + \[Lambda])^2*\[Lambda]^21*
           (1 + \[Lambda])^30) + ((554256516366476425890959211675 + 
           17951772197073264266791111986900*\[Lambda] + 
           296244174280301428712646934405575*\[Lambda]^2 + 
           3270946952207563659314884920076200*\[Lambda]^3 + 
           26828587890604726637472861361951050*\[Lambda]^4 + 
           172429041778733435221534392484959816*\[Lambda]^5 + 
           896914367959852705822499201724111498*\[Lambda]^6 + 
           3859646327009152364094029155043194344*\[Lambda]^7 + 
           13963694646698119944053611517496383190*\[Lambda]^8 + 
           43002736146678675196872006987856158232*\[Lambda]^9 + 
           113839317757272983471626854345172667170*\[Lambda]^10 + 
           261089743035196959012335638960922100744*\[Lambda]^11 + 
           522046061700753896345451763178153711526*\[Lambda]^12 + 
           914542807055747979548097020885079033288*\[Lambda]^13 + 
           1409120534574009979877350401772608009462*\[Lambda]^14 + 
           1915090221724306373961136855304611362824*\[Lambda]^15 + 
           2300344094504612754433176224764677264689*\[Lambda]^16 + 
           2444939894354445961517102219323245860124*\[Lambda]^17 + 
           2300302235855107739233721521751531453369*\[Lambda]^18 + 
           1915035690783098496799808653814639926064*\[Lambda]^19 + 
           1409086775257316402735066351668757552892*\[Lambda]^20 + 
           914542512674317021604951031258160095888*\[Lambda]^21 + 
           522067776894326458701333766142245813836*\[Lambda]^22 + 
           261113505812112965120131997947687780464*\[Lambda]^23 + 
           113852785873960113195493141947727091860*\[Lambda]^24 + 
           43005246436976865632970967011470610352*\[Lambda]^25 + 
           13960611837413349174213165521245404000*\[Lambda]^26 + 
           3855871636336246800160505185982616624*\[Lambda]^27 + 
           894478630039643806831851410763008448*\[Lambda]^28 + 
           171323074174207912029209753755790256*\[Lambda]^29 + 
           26452211318554468339498875917279616*\[Lambda]^30 + 
           3173862383621296178118712711860528*\[Lambda]^31 + 
           277530365288317142430053979043689*\[Lambda]^32 + 
           15351196158431700223912004849100*\[Lambda]^33 + 
           308993338666758550852302386397*\[Lambda]^34 - 
           14647192632651598159675080600*\[Lambda]^35 - 
           645834848005361036018927426*\[Lambda]^36 - 
           46173797272991213516229944*\[Lambda]^37 - 
           4017860677996414107052482*\[Lambda]^38 - 398240907728965882306008*
            \[Lambda]^39 - 40058699463928124015886*\[Lambda]^40 - 
           3132054026322650032776*\[Lambda]^41 - 1190948299481666685106*
            \[Lambda]^42 - 239275169336198323576*\[Lambda]^43 + 
           175198886139739727514*\[Lambda]^44 - 10660538425472962168*
            \[Lambda]^45 - 30400477312431925462*\[Lambda]^46 + 
           8564056026784331016*\[Lambda]^47 + 2391342471729531099*
            \[Lambda]^48 - 1635858000430234620*\[Lambda]^49 + 
           95060288407414707*\[Lambda]^50 + 137280892152451840*\[Lambda]^51 - 
           37382781904512356*\[Lambda]^52 - 1282213734920352*\[Lambda]^53 + 
           2253024170913516*\[Lambda]^54 - 415300697572800*\[Lambda]^55 + 
           26377010723700*\[Lambda]^56)*H[{0}, x])/
         (19324138491893476152707796000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^31) + ((-1 + \[Lambda])^2*(26377010723700 - 
           1101102976389000*\[Lambda] + 22441058125443516*\[Lambda]^2 - 
           297547989039510768*\[Lambda]^3 + 2885713246661132992*\[Lambda]^4 - 
           21821149056876777712*\[Lambda]^5 + 133924662386050284879*
            \[Lambda]^6 - 685679668892406149234*\[Lambda]^7 + 
           2987316530692306079423*\[Lambda]^8 - 11241573700651626609672*
            \[Lambda]^9 + 36964045871592529966045*\[Lambda]^10 - 
           107178152607449752796758*\[Lambda]^11 + 276049571317791142562253*
            \[Lambda]^12 - 635334881417193984879456*\[Lambda]^13 + 
           1312888822955519870071179*\[Lambda]^14 - 2446062455666700383385690*
            \[Lambda]^15 + 4116669327923607220935591*\[Lambda]^16 - 
           6329121467618828253621744*\[Lambda]^17 + 8260864611992320496685021*
            \[Lambda]^18 - 18165669926053378006407054*\[Lambda]^19 - 
           137878995543554691269500119*\[Lambda]^20 - 
           6567669294576377723527375584*\[Lambda]^21 - 
           137878995543554691269500119*\[Lambda]^22 - 
           18165669926053378006407054*\[Lambda]^23 + 
           8260864611992320496685021*\[Lambda]^24 - 6329121467618828253621744*
            \[Lambda]^25 + 4116669327923607220935591*\[Lambda]^26 - 
           2446062455666700383385690*\[Lambda]^27 + 1312888822955519870071179*
            \[Lambda]^28 - 635334881417193984879456*\[Lambda]^29 + 
           276049571317791142562253*\[Lambda]^30 - 107178152607449752796758*
            \[Lambda]^31 + 36964045871592529966045*\[Lambda]^32 - 
           11241573700651626609672*\[Lambda]^33 + 2987316530692306079423*
            \[Lambda]^34 - 685679668892406149234*\[Lambda]^35 + 
           133924662386050284879*\[Lambda]^36 - 21821149056876777712*
            \[Lambda]^37 + 2885713246661132992*\[Lambda]^38 - 
           297547989039510768*\[Lambda]^39 + 22441058125443516*\[Lambda]^40 - 
           1101102976389000*\[Lambda]^41 + 26377010723700*\[Lambda]^42)*
          H[{1}, x])/(19324138491893476152707796000*\[Lambda]^22) - 
        (5*(8983547 - 35934188*\[Lambda] + 932631492*\[Lambda]^2 - 
           35934188*\[Lambda]^3 + 8983547*\[Lambda]^4)*H[{0, 0}, x])/
         (5819814*(-1 + \[Lambda])^4))) + 
    ((21007143963661815803*CA*CF)/147275751223560960 + 
      (3030743325802920687441161*CF^2)/10512984949591452007680 - 
      (38858753707429567*CF*nl*TF)/677404699891920)*Log[Q^2/\[Mu]^2] + 
    ((44917735*CA*CF)/2116296 + (2017602917530225*CF^2)/30106875550752 - 
      (44917735*CF*nl*TF)/5819814)*Log[Q^2/\[Mu]^2]^2 + 
    CA*CF*(373251029422559855429373204389/1028540974597676645833728000 - 
      (39794955*Zeta[3])/323323) + 
    CF^2*(16771426709564414826131602858916933/7342034038970595200954900582400\
0 + (34672175*Zeta[3])/323323)), 
 1 + a*((196028189786927*CF)/7420961227680 + (349788811*CF*Log[Q^2/\[Mu]^2])/
     29745716) + 
  a^2*(CF*((-7562453883311575870736296833613*nl*TF)/
       57560169546755638459849152000 + 
      2*nh*TF*(-1/61601488684458023279601912088800000*
         (19974476061551531520 - 304799542680619546560*\[Lambda] + 
           1539564357460554865440*\[Lambda]^2 + 71242389266028140160*
            \[Lambda]^3 - 29887477579149648874416*\[Lambda]^4 + 
           90467484204734642861856*\[Lambda]^5 + 142277299693515635961312*
            \[Lambda]^6 - 1268518204621859650330872*\[Lambda]^7 + 
           1134874719619387654425804*\[Lambda]^8 + 8200095530912434934389176*
            \[Lambda]^9 - 20783636462537401138739130*\[Lambda]^10 - 
           23892552028878679834975380*\[Lambda]^11 + 
           144698554904884056699280530*\[Lambda]^12 - 
           89817239850738329944360240*\[Lambda]^13 - 
           934916177040559578895571835*\[Lambda]^14 - 
           1392709399484069590013494810*\[Lambda]^15 - 
           17885204748646536361702262965*\[Lambda]^16 - 
           179630187289854026138492697700*\[Lambda]^17 - 
           1635758386308177530436312762100*\[Lambda]^18 - 
           16421752182190503281321845003116*\[Lambda]^19 - 
           184047353565849983076692728099684*\[Lambda]^20 - 
           2475164113607207329381958103399108*\[Lambda]^21 + 
           4691505641107611959301705034744040588*\[Lambda]^22 + 
           140828580499887570835055712550590191844*\[Lambda]^23 + 
           2051409343150998400700780732013580385156*\[Lambda]^24 + 
           19319669312184752165785396733867695238060*\[Lambda]^25 + 
           132143210340849456458429575393119686199800*\[Lambda]^26 + 
           699166979878467643586496303611930280136460*\[Lambda]^27 + 
           2977248049863818059785107751712421338363680*\[Lambda]^28 + 
           10484407221813929119956263396066800010146940*\[Lambda]^29 + 
           31146396735412135482012755652232603521348945*\[Lambda]^30 + 
           79263414032338795292637691790668588852436090*\[Lambda]^31 + 
           174965957593530722144117598494107422219828255*\[Lambda]^32 + 
           338583729426341410451302115726969439869547800*\[Lambda]^33 + 
           579881185214791278112935448567066753947706370*\[Lambda]^34 + 
           886728901683917942049944175338370604705563380*\[Lambda]^35 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^36 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^37 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^38 + 
           1812448025543485224997821551928313360464925800*\[Lambda]^39 + 
           1736205329990703698714443808402376469728027140*\[Lambda]^40 + 
           1523956678928740830671851488877967553192165120*\[Lambda]^41 + 
           1220652002112832370180789797510159712329017590*\[Lambda]^42 + 
           886728901683917942049944175338370604705563380*\[Lambda]^43 + 
           579881185214791278112935448567066753947706370*\[Lambda]^44 + 
           338583729426341410451302115726969439869547800*\[Lambda]^45 + 
           174965957593530722144117598494107422219828255*\[Lambda]^46 + 
           79263414032338795292637691790668588852436090*\[Lambda]^47 + 
           31146396735412135482012755652232603521348945*\[Lambda]^48 + 
           10484407221813929119956263396066800010146940*\[Lambda]^49 + 
           2977248049863818059785107751712421338363680*\[Lambda]^50 + 
           699166979878467643586496303611930280136460*\[Lambda]^51 + 
           132143210340849456458429575393119686199800*\[Lambda]^52 + 
           19319669312184752165785396733867695238060*\[Lambda]^53 + 
           2051409343150998400700780732013580385156*\[Lambda]^54 + 
           140828580499887570835055712550590191844*\[Lambda]^55 + 
           4691505641107611959301705034744040588*\[Lambda]^56 - 
           2475164113607207329381958103399108*\[Lambda]^57 - 
           184047353565849983076692728099684*\[Lambda]^58 - 
           16421752182190503281321845003116*\[Lambda]^59 - 
           1635758386308177530436312762100*\[Lambda]^60 - 
           179630187289854026138492697700*\[Lambda]^61 - 
           17885204748646536361702262965*\[Lambda]^62 - 
           1392709399484069590013494810*\[Lambda]^63 - 
           934916177040559578895571835*\[Lambda]^64 - 
           89817239850738329944360240*\[Lambda]^65 + 
           144698554904884056699280530*\[Lambda]^66 - 
           23892552028878679834975380*\[Lambda]^67 - 
           20783636462537401138739130*\[Lambda]^68 + 
           8200095530912434934389176*\[Lambda]^69 + 1134874719619387654425804*
            \[Lambda]^70 - 1268518204621859650330872*\[Lambda]^71 + 
           142277299693515635961312*\[Lambda]^72 + 90467484204734642861856*
            \[Lambda]^73 - 29887477579149648874416*\[Lambda]^74 + 
           71242389266028140160*\[Lambda]^75 + 1539564357460554865440*
            \[Lambda]^76 - 304799542680619546560*\[Lambda]^77 + 
           19974476061551531520*\[Lambda]^78)/((-1 + \[Lambda])^2*
           \[Lambda]^22*(1 + \[Lambda])^32) + 
        ((65341970472231333626923100642625 + 
           2255549341507817203845606581538750*\[Lambda] + 
           39728089860679479900297926601729666*\[Lambda]^2 + 
           468821085070812658869581072651546694*\[Lambda]^3 + 
           4115417377024293122331606745904790267*\[Lambda]^4 + 
           28352429809690853126580000035684780628*\[Lambda]^5 + 
           158376814253780409993746771557064142708*\[Lambda]^6 + 
           733452464796260294534962430125573673364*\[Lambda]^7 + 
           2862575492656194148863581893447538936472*\[Lambda]^8 + 
           9535793023745923997405391373158694968460*\[Lambda]^9 + 
           27387530752883727372642230150101444744116*\[Lambda]^10 + 
           68371306390958224808144692693533943045596*\[Lambda]^11 + 
           149339735481302132685403141257637768297816*\[Lambda]^12 + 
           286918855991639086110792804347688934781316*\[Lambda]^13 + 
           486922518167807159286121755194722539319716*\[Lambda]^14 + 
           732330810330484242327423414290865061484996*\[Lambda]^15 + 
           978525282843772195277009365340587817626341*\[Lambda]^16 + 
           1163583419775029933987246892438055995225666*\[Lambda]^17 + 
           1232600127294529707891642525934304671045726*\[Lambda]^18 + 
           1163567521227405917346564902373043799678586*\[Lambda]^19 + 
           978504044661181178221439844923795590727151*\[Lambda]^20 + 
           732316740775540433193442138996235932030856*\[Lambda]^21 + 
           486921065385919715732067183057610215648456*\[Lambda]^22 + 
           286926549351642036679590000953095311685896*\[Lambda]^23 + 
           149349247000672058358439474104046486709536*\[Lambda]^24 + 
           68377425460525733610272158846347844745496*\[Lambda]^25 + 
           27389302430004073905263137807600697132016*\[Lambda]^26 + 
           9534938571567296581066766576521573953736*\[Lambda]^27 + 
           2861072680872548438385431403983680495656*\[Lambda]^28 + 
           732330969372819379416603047611423279176*\[Lambda]^29 + 
           157799048538274748779284241180154252616*\[Lambda]^30 + 
           28127512198109363208888032350496262216*\[Lambda]^31 + 
           4047652532381901247094169330805332051*\[Lambda]^32 + 
           453053117434146996396570314305310706*\[Lambda]^33 + 
           36949664077822406715460505157577086*\[Lambda]^34 + 
           1898388109557147519203520799264266*\[Lambda]^35 + 
           33693584953293201300143678050321*\[Lambda]^36 - 
           1838268854945296938168153043164*\[Lambda]^37 - 
           85357524910062242850779329404*\[Lambda]^38 - 
           6282388101532332959864924444*\[Lambda]^39 - 
           556189463402434482202275744*\[Lambda]^40 - 
           55095951352472974980354324*\[Lambda]^41 - 
           6118669548659862365760364*\[Lambda]^42 - 584765074728332633059524*
            \[Lambda]^43 - 27538375566922585770384*\[Lambda]^44 - 
           38192833466251949233484*\[Lambda]^45 - 5242776896393024599404*
            \[Lambda]^46 + 6600166589536133593716*\[Lambda]^47 - 
           791201785893381527209*\[Lambda]^48 - 962652094123109673234*
            \[Lambda]^49 + 327437740110879497346*\[Lambda]^50 + 
           59696268326320287766*\[Lambda]^51 - 52356635317128303915*
            \[Lambda]^52 + 4672988376478361472*\[Lambda]^53 + 
           3824775559555996864*\[Lambda]^54 - 1144643669407809792*
            \[Lambda]^55 - 12957623257528872*\[Lambda]^56 + 
           60257038710949392*\[Lambda]^57 - 11355944470108056*\[Lambda]^58 + 
           720579944500416*\[Lambda]^59)*H[{0}, x])/
         (2222275926567749757561396540000*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^33) + ((-1 + \[Lambda])^2*(720579944500416 - 
           31532182916119704*\[Lambda] + 674381841063645936*\[Lambda]^2 - 
           9393883651280270064*\[Lambda]^3 + 95825413406665974096*
            \[Lambda]^4 - 763105969988942490248*\[Lambda]^5 + 
           4938746032399984561952*\[Lambda]^6 - 26700951616980630899403*
            \[Lambda]^7 + 123018512379779753222122*\[Lambda]^8 - 
           490310740422880905490183*\[Lambda]^9 + 1710372000789861628252368*
            \[Lambda]^10 - 5270350345329673479345437*\[Lambda]^11 + 
           14452636757238629132667038*\[Lambda]^12 - 
           35484867081678187357967817*\[Lambda]^13 + 
           78392961168729015443090208*\[Lambda]^14 - 
           156472728174141888146649711*\[Lambda]^15 + 
           283063268748330087413360274*\[Lambda]^16 - 
           465967207590951690604484451*\[Lambda]^17 + 
           693270688392174759419772864*\[Lambda]^18 - 
           1007470916958723075869050881*\[Lambda]^19 + 
           369171541923256007088017910*\[Lambda]^20 - 
           18673278594164323296064384965*\[Lambda]^21 - 
           752334005816954992875620816640*\[Lambda]^22 - 
           18673278594164323296064384965*\[Lambda]^23 + 
           369171541923256007088017910*\[Lambda]^24 - 
           1007470916958723075869050881*\[Lambda]^25 + 
           693270688392174759419772864*\[Lambda]^26 - 
           465967207590951690604484451*\[Lambda]^27 + 
           283063268748330087413360274*\[Lambda]^28 - 
           156472728174141888146649711*\[Lambda]^29 + 
           78392961168729015443090208*\[Lambda]^30 - 
           35484867081678187357967817*\[Lambda]^31 + 
           14452636757238629132667038*\[Lambda]^32 - 
           5270350345329673479345437*\[Lambda]^33 + 1710372000789861628252368*
            \[Lambda]^34 - 490310740422880905490183*\[Lambda]^35 + 
           123018512379779753222122*\[Lambda]^36 - 26700951616980630899403*
            \[Lambda]^37 + 4938746032399984561952*\[Lambda]^38 - 
           763105969988942490248*\[Lambda]^39 + 95825413406665974096*
            \[Lambda]^40 - 9393883651280270064*\[Lambda]^41 + 
           674381841063645936*\[Lambda]^42 - 31532182916119704*\[Lambda]^43 + 
           720579944500416*\[Lambda]^44)*H[{1}, x])/
         (2222275926567749757561396540000*\[Lambda]^23) - 
        ((8744720275 - 34978881100*\[Lambda] + 983313657144*\[Lambda]^2 - 
           34978881100*\[Lambda]^3 + 8744720275*\[Lambda]^4)*H[{0, 0}, x])/
         (1115464350*(-1 + \[Lambda])^4))) + 
    ((1146153362158503549379*CA*CF)/7836987164221797120 + 
      (38645576713174586811209827711*CF^2)/127911487881679196577442560 - 
      (21073084982973200143*CF*nl*TF)/358347086242825680)*Log[Q^2/\[Mu]^2] + 
    ((349788811*CA*CF)/16224936 + (122352212300793721*CF^2)/
       1769615240705312 - (349788811*CF*nl*TF)/44618574)*Log[Q^2/\[Mu]^2]^2 + 
    fl02*(CF*((936140570573720110183831*nl*TF)/5780234538115891295682240 + 
        2*nh*TF*(-1/62828636283868383648720000*(202657388778620605647417600 + 
             4499844567819217256904264000*\[Lambda] + 
             43558427159284890302078428800*\[Lambda]^2 + 
             229152248296761433662641422800*\[Lambda]^3 + 
             605868025637177003569273108704*\[Lambda]^4 - 
             68077028889654604245538624512*\[Lambda]^5 - 
             6232998982145637101395502995488*\[Lambda]^6 - 
             19224150515324228760043563609804*\[Lambda]^7 - 
             8829713312209842243198738042312*\[Lambda]^8 + 
             98292164681883978507383459105328*\[Lambda]^9 + 
             267341550751358343652376576808216*\[Lambda]^10 + 
             55992347023262670916911467537904*\[Lambda]^11 - 
             1082024418620318489072840866535928*\[Lambda]^12 - 
             2076862803828844820103916386199344*\[Lambda]^13 + 
             657809016675361622907818142914712*\[Lambda]^14 + 
             7930287095737172048911718444215629*\[Lambda]^15 + 
             9010772307261746907623944469187246*\[Lambda]^16 - 
             10693335796029598108571959988647332*\[Lambda]^17 - 
             36871947086218350272018772350554746*\[Lambda]^18 - 
             17217307410328852288812364798739592*\[Lambda]^19 + 
             64190684003992922231761812603168906*\[Lambda]^20 + 
             104383241102936637612604790859053844*\[Lambda]^21 - 
             20336547485210841388073645493059148*\[Lambda]^22 - 
             211330835526424531156519143062812149*\[Lambda]^23 - 
             161469974920447336504979770490983098*\[Lambda]^24 + 
             195885190128341331239859952162576704*\[Lambda]^25 + 
             411688983925567138420686585248239416*\[Lambda]^26 + 
             63094515606821804538800249929550268*\[Lambda]^27 - 
             496918436733959191157010536503724784*\[Lambda]^28 - 
             461692034432726401007509381518676176*\[Lambda]^29 + 
             238486573894616157342085128736245798*\[Lambda]^30 + 
             678382872039277996040822263592644217*\[Lambda]^31 + 
             214622348389793725857364098967246776*\[Lambda]^32 - 
             546254865665987275530927726759409076*\[Lambda]^33 - 
             645479379632342999922481272069088794*\[Lambda]^34 - 
             120714634882626345030093309925345448*\[Lambda]^35 + 
             14323728725522583659452049923161738*\[Lambda]^36 - 
             604299685121306725924849929135567036*\[Lambda]^37 - 
             1748005449800035461399880881129751578*\[Lambda]^38 - 
             2427407772646648007674369464153761221*\[Lambda]^39 - 
             3253017771969232340306425307978567772*\[Lambda]^40 - 
             3659039091525850062769778216016628528*\[Lambda]^41 - 
             4692911710482480644858812645887753864*\[Lambda]^42 - 
             4643345900105400788938093575836528152*\[Lambda]^43 - 
             4692911710482480644858812645887753864*\[Lambda]^44 - 
             3659039091525850062769778216016628528*\[Lambda]^45 - 
             3253017771969232340306425307978567772*\[Lambda]^46 - 
             2427407772646648007674369464153761221*\[Lambda]^47 - 
             1748005449800035461399880881129751578*\[Lambda]^48 - 
             604299685121306725924849929135567036*\[Lambda]^49 + 
             14323728725522583659452049923161738*\[Lambda]^50 - 
             120714634882626345030093309925345448*\[Lambda]^51 - 
             645479379632342999922481272069088794*\[Lambda]^52 - 
             546254865665987275530927726759409076*\[Lambda]^53 + 
             214622348389793725857364098967246776*\[Lambda]^54 + 
             678382872039277996040822263592644217*\[Lambda]^55 + 
             238486573894616157342085128736245798*\[Lambda]^56 - 
             461692034432726401007509381518676176*\[Lambda]^57 - 
             496918436733959191157010536503724784*\[Lambda]^58 + 
             63094515606821804538800249929550268*\[Lambda]^59 + 
             411688983925567138420686585248239416*\[Lambda]^60 + 
             195885190128341331239859952162576704*\[Lambda]^61 - 
             161469974920447336504979770490983098*\[Lambda]^62 - 
             211330835526424531156519143062812149*\[Lambda]^63 - 
             20336547485210841388073645493059148*\[Lambda]^64 + 
             104383241102936637612604790859053844*\[Lambda]^65 + 
             64190684003992922231761812603168906*\[Lambda]^66 - 
             17217307410328852288812364798739592*\[Lambda]^67 - 
             36871947086218350272018772350554746*\[Lambda]^68 - 
             10693335796029598108571959988647332*\[Lambda]^69 + 
             9010772307261746907623944469187246*\[Lambda]^70 + 
             7930287095737172048911718444215629*\[Lambda]^71 + 
             657809016675361622907818142914712*\[Lambda]^72 - 
             2076862803828844820103916386199344*\[Lambda]^73 - 
             1082024418620318489072840866535928*\[Lambda]^74 + 
             55992347023262670916911467537904*\[Lambda]^75 + 
             267341550751358343652376576808216*\[Lambda]^76 + 
             98292164681883978507383459105328*\[Lambda]^77 - 
             8829713312209842243198738042312*\[Lambda]^78 - 
             19224150515324228760043563609804*\[Lambda]^79 - 
             6232998982145637101395502995488*\[Lambda]^80 - 
             68077028889654604245538624512*\[Lambda]^81 + 
             605868025637177003569273108704*\[Lambda]^82 + 
             229152248296761433662641422800*\[Lambda]^83 + 
             43558427159284890302078428800*\[Lambda]^84 + 
             4499844567819217256904264000*\[Lambda]^85 + 
             202657388778620605647417600*\[Lambda]^86)/(\[Lambda]^22*
             (1 + \[Lambda])^42) - ((870549251138526960 + 
             18676935062852746680*\[Lambda] + 171448462694589640560*
              \[Lambda]^2 + 818134191106860487860*\[Lambda]^3 + 
             1613722904774064636552*\[Lambda]^4 - 3563756421772698467316*
              \[Lambda]^5 - 30057257152073894638896*\[Lambda]^6 - 
             62219972569585609244466*\[Lambda]^7 + 59470262900223820192548*
              \[Lambda]^8 + 560902244019207449681322*\[Lambda]^9 + 
             885194408763542663721936*\[Lambda]^10 - 
             1174533419853239311249020*\[Lambda]^11 - 
             6353046819665179934459040*\[Lambda]^12 - 
             5798580695400565221598260*\[Lambda]^13 + 
             15576387702056816310622296*\[Lambda]^14 + 
             43763266537157694491538147*\[Lambda]^15 + 
             9862611760019848382442162*\[Lambda]^16 - 
             119228061535868316532682223*\[Lambda]^17 - 
             175400582942868679877979456*\[Lambda]^18 + 
             102391995245286689667664128*\[Lambda]^19 + 
             536700636800398845064740492*\[Lambda]^20 + 
             343081143546598191061414584*\[Lambda]^21 - 
             772754520434242705027671576*\[Lambda]^22 - 
             1425065385685371454952357472*\[Lambda]^23 + 
             78983019646213813771595766*\[Lambda]^24 + 
             2514009438902483674385283624*\[Lambda]^25 + 
             2050931587273294170025938168*\[Lambda]^26 - 
             2082817639111921261320798762*\[Lambda]^27 - 
             4587937793144642910429296568*\[Lambda]^28 - 
             795315570681437533704993894*\[Lambda]^29 + 
             5160060452403342166392368820*\[Lambda]^30 + 
             4718362160598021349743042914*\[Lambda]^31 - 
             2341165785762557887967837346*\[Lambda]^32 - 
             6406539096511379042255061226*\[Lambda]^33 - 
             1500545035539338391482019084*\[Lambda]^34 + 
             5957383263078719729166990948*\[Lambda]^35 + 
             7776057527751236052574103508*\[Lambda]^36 + 
             4503323119767664422501566228*\[Lambda]^37 + 
             6924121777789227873881442534*\[Lambda]^38 + 
             15092072213620749832113339347*\[Lambda]^39 + 
             30462759647490600061734051390*\[Lambda]^40 + 
             38462692666221181324592726121*\[Lambda]^41 + 
             51172161187916559481478790366*\[Lambda]^42 + 
             52461921954629734441143712176*\[Lambda]^43 + 
             61116893050038158675282484096*\[Lambda]^44 + 
             54132312835421304769592224176*\[Lambda]^45 + 
             54282347922328065687281682366*\[Lambda]^46 + 
             41962006895657225646921206121*\[Lambda]^47 + 
             34091063795020925217422931390*\[Lambda]^48 + 
             17919220183940915873620059347*\[Lambda]^49 + 
             9118504520233777386008622534*\[Lambda]^50 + 
             5818734520167811988006846228*\[Lambda]^51 + 
             8578643412532078061604887508*\[Lambda]^52 + 
             6334971422132308364834190948*\[Lambda]^53 - 
             1317889471860927737467694334*\[Lambda]^54 - 
             6339425601471406471789407226*\[Lambda]^55 - 
             2315636576442260763967964346*\[Lambda]^56 + 
             4725537107122559909353032914*\[Lambda]^57 + 
             5162160685774882896662277570*\[Lambda]^58 - 
             794881424575006611237033894*\[Lambda]^59 - 
             4587843726934395047828156568*\[Lambda]^60 - 
             2082804301631200987856358762*\[Lambda]^61 + 
             2050933583473155327680154918*\[Lambda]^62 + 
             2514009608100274382662761624*\[Lambda]^63 + 
             78983034856338327941660766*\[Lambda]^64 - 
             1425065385146976795078095472*\[Lambda]^65 - 
             772754520414949413067310826*\[Lambda]^66 + 
             343081143546598191061414584*\[Lambda]^67 + 
             536700636800398845064740492*\[Lambda]^68 + 
             102391995245286689667664128*\[Lambda]^69 - 
             175400582942868679877979456*\[Lambda]^70 - 
             119228061535868316532682223*\[Lambda]^71 + 
             9862611760019848382442162*\[Lambda]^72 + 
             43763266537157694491538147*\[Lambda]^73 + 
             15576387702056816310622296*\[Lambda]^74 - 
             5798580695400565221598260*\[Lambda]^75 - 
             6353046819665179934459040*\[Lambda]^76 - 
             1174533419853239311249020*\[Lambda]^77 + 
             885194408763542663721936*\[Lambda]^78 + 560902244019207449681322*
              \[Lambda]^79 + 59470262900223820192548*\[Lambda]^80 - 
             62219972569585609244466*\[Lambda]^81 - 30057257152073894638896*
              \[Lambda]^82 - 3563756421772698467316*\[Lambda]^83 + 
             1613722904774064636552*\[Lambda]^84 + 818134191106860487860*
              \[Lambda]^85 + 171448462694589640560*\[Lambda]^86 + 
             18676935062852746680*\[Lambda]^87 + 870549251138526960*
              \[Lambda]^88)*H[{0}, x])/(269891083649187000*(-1 + \[Lambda])*
            \[Lambda]^22*(1 + \[Lambda])^43) - 
          (127*(8806706361 + 245758146696*\[Lambda] + 6951691341381*
              \[Lambda]^2 + 77478573715920*\[Lambda]^3 + 918146424267390*
              \[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 43856049082198510*
              \[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
             1002538405143241655*\[Lambda]^8 + 3479447608296302040*
              \[Lambda]^9 + 12655720794871473539*\[Lambda]^10 + 
             34114387715552981472*\[Lambda]^11 + 96031534410487428812*
              \[Lambda]^12 + 206470046304432879072*\[Lambda]^13 + 
             462383644318437678284*\[Lambda]^14 + 806908891631443065312*
              \[Lambda]^15 + 1464041862939708709724*\[Lambda]^16 + 
             2097402088171516575072*\[Lambda]^17 + 3120234558377492644764*
              \[Lambda]^18 + 3694715441788334706912*\[Lambda]^19 + 
             4539924954091976819500*\[Lambda]^20 + 4457189882409843472608*
              \[Lambda]^21 + 4539924954091976819500*\[Lambda]^22 + 
             3694715441788334706912*\[Lambda]^23 + 3120234558377492644764*
              \[Lambda]^24 + 2097402088171516575072*\[Lambda]^25 + 
             1464041862939708709724*\[Lambda]^26 + 806908891631443065312*
              \[Lambda]^27 + 462383644318437678284*\[Lambda]^28 + 
             206470046304432879072*\[Lambda]^29 + 96031534410487428812*
              \[Lambda]^30 + 34114387715552981472*\[Lambda]^31 + 
             12655720794871473539*\[Lambda]^32 + 3479447608296302040*
              \[Lambda]^33 + 1002538405143241655*\[Lambda]^34 + 
             204337931455695120*\[Lambda]^35 + 43856049082198510*
              \[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
             918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
             6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
             8806706361*\[Lambda]^42)*H[{1}, x])/(15645859921692*
            (1 + \[Lambda])^42) + (4*(162590967 + 3732145074*\[Lambda] + 
             37565151309*\[Lambda]^2 + 208027119384*\[Lambda]^3 + 
             603677768148*\[Lambda]^4 + 198086430780*\[Lambda]^5 - 
             5367487675788*\[Lambda]^6 - 19308512917764*\[Lambda]^7 - 
             15938591555124*\[Lambda]^8 + 83507627281932*\[Lambda]^9 + 
             282580379857692*\[Lambda]^10 + 166079086387452*\[Lambda]^11 - 
             974624229840492*\[Lambda]^12 - 2412127518673572*\[Lambda]^13 - 
             278657598682764*\[Lambda]^14 + 7919504609049180*\[Lambda]^15 + 
             12270493282809384*\[Lambda]^16 - 6647289686439948*\[Lambda]^17 - 
             41838823553144688*\[Lambda]^18 - 33904978169968836*
              \[Lambda]^19 + 59133681277007652*\[Lambda]^20 + 
             138950280438239340*\[Lambda]^21 + 24651843234749892*
              \[Lambda]^22 - 240681457678705798*\[Lambda]^23 - 
             275030048373595035*\[Lambda]^24 + 150280358701519754*
              \[Lambda]^25 + 566132707164769983*\[Lambda]^26 + 
             260841633002913186*\[Lambda]^27 - 572592042038613744*
              \[Lambda]^28 - 796348881643011088*\[Lambda]^29 + 
             93179672529947472*\[Lambda]^30 + 992954338347491282*
              \[Lambda]^31 + 614766849588468738*\[Lambda]^32 - 
             588332521437887772*\[Lambda]^33 - 985500803892442698*
              \[Lambda]^34 - 81868573336566366*\[Lambda]^35 + 
             863676133460067816*\[Lambda]^36 + 781297589906619480*
              \[Lambda]^37 + 132944197842703080*\[Lambda]^38 + 
             173630804519182320*\[Lambda]^39 + 973226422039768092*
              \[Lambda]^40 + 2102832359746415024*\[Lambda]^41 + 
             2632477310930290404*\[Lambda]^42 + 3220559441391484304*
              \[Lambda]^43 + 3327254028480967704*\[Lambda]^44 + 
             3710881486532027304*\[Lambda]^45 + 3327254028480967704*
              \[Lambda]^46 + 3220559441391484304*\[Lambda]^47 + 
             2632477310930290404*\[Lambda]^48 + 2102832359746415024*
              \[Lambda]^49 + 973226422039768092*\[Lambda]^50 + 
             173630804519182320*\[Lambda]^51 + 132944197842703080*
              \[Lambda]^52 + 781297589906619480*\[Lambda]^53 + 
             863676133460067816*\[Lambda]^54 - 81868573336566366*
              \[Lambda]^55 - 985500803892442698*\[Lambda]^56 - 
             588332521437887772*\[Lambda]^57 + 614766849588468738*
              \[Lambda]^58 + 992954338347491282*\[Lambda]^59 + 
             93179672529947472*\[Lambda]^60 - 796348881643011088*
              \[Lambda]^61 - 572592042038613744*\[Lambda]^62 + 
             260841633002913186*\[Lambda]^63 + 566132707164769983*
              \[Lambda]^64 + 150280358701519754*\[Lambda]^65 - 
             275030048373595035*\[Lambda]^66 - 240681457678705798*
              \[Lambda]^67 + 24651843234749892*\[Lambda]^68 + 
             138950280438239340*\[Lambda]^69 + 59133681277007652*
              \[Lambda]^70 - 33904978169968836*\[Lambda]^71 - 
             41838823553144688*\[Lambda]^72 - 6647289686439948*\[Lambda]^73 + 
             12270493282809384*\[Lambda]^74 + 7919504609049180*\[Lambda]^75 - 
             278657598682764*\[Lambda]^76 - 2412127518673572*\[Lambda]^77 - 
             974624229840492*\[Lambda]^78 + 166079086387452*\[Lambda]^79 + 
             282580379857692*\[Lambda]^80 + 83507627281932*\[Lambda]^81 - 
             15938591555124*\[Lambda]^82 - 19308512917764*\[Lambda]^83 - 
             5367487675788*\[Lambda]^84 + 198086430780*\[Lambda]^85 + 
             603677768148*\[Lambda]^86 + 208027119384*\[Lambda]^87 + 
             37565151309*\[Lambda]^88 + 3732145074*\[Lambda]^89 + 
             162590967*\[Lambda]^90)*H[{-1, 0}, x])/(100814175*
            (-1 + \[Lambda])*\[Lambda]^23*(1 + \[Lambda])^43) - 
          (2*(403225 + 13388975*\[Lambda] + 398036158*\[Lambda]^2 + 
             6113381018*\[Lambda]^3 + 4917317265*\[Lambda]^4 - 
             280876479975*\[Lambda]^5 - 4818290030694*\[Lambda]^6 - 
             29486554619382*\[Lambda]^7 - 157040051870457*\[Lambda]^8 - 
             515176054725654*\[Lambda]^9 - 1784576303269515*\[Lambda]^10 - 
             4329848659261671*\[Lambda]^11 - 13187829070655400*\[Lambda]^12 - 
             27398079848162625*\[Lambda]^13 - 67754405758664496*
              \[Lambda]^14 - 99890220019845120*\[Lambda]^15 - 
             182176127377662168*\[Lambda]^16 - 182215384358347854*
              \[Lambda]^17 - 332660764123125914*\[Lambda]^18 - 
             294047495214495778*\[Lambda]^19 - 452699699228195510*
              \[Lambda]^20 - 8293234973507932*\[Lambda]^21 + 
             168559513888064292*\[Lambda]^22 + 516807514887393492*
              \[Lambda]^23 - 157685626899870132*\[Lambda]^24 - 
             316149119150214210*\[Lambda]^25 + 227407991115730362*
              \[Lambda]^26 + 1641776103199974882*\[Lambda]^27 + 
             1402449549088299462*\[Lambda]^28 - 784494531252074448*
              \[Lambda]^29 - 2395873167329443920*\[Lambda]^30 - 
             547457689912795104*\[Lambda]^31 + 2716684566590232021*
              \[Lambda]^32 + 2650655693941205496*\[Lambda]^33 - 
             1210841638891530849*\[Lambda]^34 - 3616943983747763445*
              \[Lambda]^35 - 1136528349725330786*\[Lambda]^36 + 
             2698739094055638473*\[Lambda]^37 + 2668477821673416298*
              \[Lambda]^38 - 671292137958622726*\[Lambda]^39 - 
             2500303409584775865*\[Lambda]^40 - 915873522599177226*
              \[Lambda]^41 + 1247557029112879305*\[Lambda]^42 + 
             1275931219739360925*\[Lambda]^43 - 103045772124834636*
              \[Lambda]^44 - 795999902741576745*\[Lambda]^45 - 
             342895311610468344*\[Lambda]^46 + 239449797483695064*
              \[Lambda]^47 + 279115978340929464*\[Lambda]^48 + 
             23801536149527556*\[Lambda]^49 - 105574601600114220*
              \[Lambda]^50 - 56753348907747996*\[Lambda]^51 + 
             13052966021280612*\[Lambda]^52 + 24594486623195832*
              \[Lambda]^53 + 6400409759972424*\[Lambda]^54 - 
             4312509866499240*\[Lambda]^55 - 3422109948683832*\[Lambda]^56 - 
             349503880410720*\[Lambda]^57 + 597218257727280*\[Lambda]^58 + 
             298338656511168*\[Lambda]^59 + 10109764087920*\[Lambda]^60 - 
             41823075725928*\[Lambda]^61 - 16696722319704*\[Lambda]^62 - 
             1216774012104*\[Lambda]^63 + 1186951946292*\[Lambda]^64 + 
             511385904225*\[Lambda]^65 + 101499018705*\[Lambda]^66 + 
             10708662321*\[Lambda]^67 + 487772901*\[Lambda]^68)*H[{0, 0}, x])/
           (100814175*(-1 + \[Lambda])^2*(1 + \[Lambda])^43) + 
          (508*(127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 
             1915704*\[Lambda]^3 + 25933887*\[Lambda]^4 + 
             191570400*\[Lambda]^5 + 1514472400*\[Lambda]^6 + 
             7684101600*\[Lambda]^7 + 41374128775*\[Lambda]^8 + 
             155603057400*\[Lambda]^9 + 617122298772*\[Lambda]^10 + 
             1798771343544*\[Lambda]^11 + 5503745253447*\[Lambda]^12 + 
             12791262887424*\[Lambda]^13 + 31103676548352*\[Lambda]^14 + 
             58735390809600*\[Lambda]^15 + 115773046235100*\[Lambda]^16 + 
             179877134354400*\[Lambda]^17 + 291245712763600*\[Lambda]^18 + 
             375299206245600*\[Lambda]^19 + 503464230757852*\[Lambda]^20 + 
             540430856993664*\[Lambda]^21 + 603630413934912*\[Lambda]^22 + 
             540430856993664*\[Lambda]^23 + 503464230757852*\[Lambda]^24 + 
             375299206245600*\[Lambda]^25 + 291245712763600*\[Lambda]^26 + 
             179877134354400*\[Lambda]^27 + 115773046235100*\[Lambda]^28 + 
             58735390809600*\[Lambda]^29 + 31103676548352*\[Lambda]^30 + 
             12791262887424*\[Lambda]^31 + 5503745253447*\[Lambda]^32 + 
             1798771343544*\[Lambda]^33 + 617122298772*\[Lambda]^34 + 
             155603057400*\[Lambda]^35 + 41374128775*\[Lambda]^36 + 
             7684101600*\[Lambda]^37 + 1514472400*\[Lambda]^38 + 
             191570400*\[Lambda]^39 + 25933887*\[Lambda]^40 + 
             1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 
             127*\[Lambda]^44)*H[{0, 1}, x])/(4032567*(-1 + \[Lambda])*
            (1 + \[Lambda])^43) - (14*(-1 + \[Lambda])^21*(1 + \[Lambda])*
            (368687 + 351800*\[Lambda] + 386566*\[Lambda]^2 + 
             352700*\[Lambda]^3 + 386566*\[Lambda]^4 + 352700*\[Lambda]^5 + 
             386566*\[Lambda]^6 + 352700*\[Lambda]^7 + 386566*\[Lambda]^8 + 
             352700*\[Lambda]^9 + 386566*\[Lambda]^10 + 352700*\[Lambda]^11 + 
             386566*\[Lambda]^12 + 352700*\[Lambda]^13 + 
             386566*\[Lambda]^14 + 352700*\[Lambda]^15 + 
             386566*\[Lambda]^16 + 352700*\[Lambda]^17 + 
             386566*\[Lambda]^18 + 352700*\[Lambda]^19 + 
             386566*\[Lambda]^20 + 352700*\[Lambda]^21 + 
             386566*\[Lambda]^22 + 351800*\[Lambda]^23 + 368687*\[Lambda]^24)*
            H[{1, 0}, x])/(1600225*\[Lambda]^23))) + 
      CF*((25662287162221*nl*TF)/359854778198916 + 
        2*nh*TF*((127*(8806706361 + 245758146696*\[Lambda] + 
             6951691341381*\[Lambda]^2 + 77478573715920*\[Lambda]^3 + 
             918146424267390*\[Lambda]^4 + 6165567456643440*\[Lambda]^5 + 
             43856049082198510*\[Lambda]^6 + 204337931455695120*\[Lambda]^7 + 
             1002538405143241655*\[Lambda]^8 + 3479447608296302040*
              \[Lambda]^9 + 12655720794871473539*\[Lambda]^10 + 
             34114387715552981472*\[Lambda]^11 + 96031534410487428812*
              \[Lambda]^12 + 206470046304432879072*\[Lambda]^13 + 
             462383644318437678284*\[Lambda]^14 + 806908891631443065312*
              \[Lambda]^15 + 1464041862939708709724*\[Lambda]^16 + 
             2097402088171516575072*\[Lambda]^17 + 3120234558377492644764*
              \[Lambda]^18 + 3694715441788334706912*\[Lambda]^19 + 
             4539924954091976819500*\[Lambda]^20 + 4457189882409843472608*
              \[Lambda]^21 + 4539924954091976819500*\[Lambda]^22 + 
             3694715441788334706912*\[Lambda]^23 + 3120234558377492644764*
              \[Lambda]^24 + 2097402088171516575072*\[Lambda]^25 + 
             1464041862939708709724*\[Lambda]^26 + 806908891631443065312*
              \[Lambda]^27 + 462383644318437678284*\[Lambda]^28 + 
             206470046304432879072*\[Lambda]^29 + 96031534410487428812*
              \[Lambda]^30 + 34114387715552981472*\[Lambda]^31 + 
             12655720794871473539*\[Lambda]^32 + 3479447608296302040*
              \[Lambda]^33 + 1002538405143241655*\[Lambda]^34 + 
             204337931455695120*\[Lambda]^35 + 43856049082198510*
              \[Lambda]^36 + 6165567456643440*\[Lambda]^37 + 
             918146424267390*\[Lambda]^38 + 77478573715920*\[Lambda]^39 + 
             6951691341381*\[Lambda]^40 + 245758146696*\[Lambda]^41 + 
             8806706361*\[Lambda]^42))/(31291719843384*(1 + \[Lambda])^42) - 
          (254*(127 + 4344*\[Lambda] + 152692*\[Lambda]^2 + 
             1915704*\[Lambda]^3 + 25933887*\[Lambda]^4 + 
             191570400*\[Lambda]^5 + 1514472400*\[Lambda]^6 + 
             7684101600*\[Lambda]^7 + 41374128775*\[Lambda]^8 + 
             155603057400*\[Lambda]^9 + 617122298772*\[Lambda]^10 + 
             1798771343544*\[Lambda]^11 + 5503745253447*\[Lambda]^12 + 
             12791262887424*\[Lambda]^13 + 31103676548352*\[Lambda]^14 + 
             58735390809600*\[Lambda]^15 + 115773046235100*\[Lambda]^16 + 
             179877134354400*\[Lambda]^17 + 291245712763600*\[Lambda]^18 + 
             375299206245600*\[Lambda]^19 + 503464230757852*\[Lambda]^20 + 
             540430856993664*\[Lambda]^21 + 603630413934912*\[Lambda]^22 + 
             540430856993664*\[Lambda]^23 + 503464230757852*\[Lambda]^24 + 
             375299206245600*\[Lambda]^25 + 291245712763600*\[Lambda]^26 + 
             179877134354400*\[Lambda]^27 + 115773046235100*\[Lambda]^28 + 
             58735390809600*\[Lambda]^29 + 31103676548352*\[Lambda]^30 + 
             12791262887424*\[Lambda]^31 + 5503745253447*\[Lambda]^32 + 
             1798771343544*\[Lambda]^33 + 617122298772*\[Lambda]^34 + 
             155603057400*\[Lambda]^35 + 41374128775*\[Lambda]^36 + 
             7684101600*\[Lambda]^37 + 1514472400*\[Lambda]^38 + 
             191570400*\[Lambda]^39 + 25933887*\[Lambda]^40 + 
             1915704*\[Lambda]^41 + 152692*\[Lambda]^42 + 4344*\[Lambda]^43 + 
             127*\[Lambda]^44)*H[{0}, x])/(4032567*(-1 + \[Lambda])*
            (1 + \[Lambda])^43)))*Log[Q^2/\[Mu]^2] + 
      (32258*CF*nl*TF*Log[Q^2/\[Mu]^2]^2)/4032567) + 
    CA*CF*(30606807732981238229069919338454283/
       81823994863388015287539409920000 - (930853857*Zeta[3])/7436429) + 
    CF^2*(25344473031678135467370758827644414940729/
       102730107374978516581521016693969920000 + (812341281*Zeta[3])/
       7436429))}


==> results/FL-NS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*a*CF)/3 + 
  a^2*(CF*((-184*nl*TF)/27 + 2*nh*TF*
       ((4*(12 - 90*\[Lambda] - 11783*\[Lambda]^2 - 110258*\[Lambda]^3 - 
           11783*\[Lambda]^4 - 90*\[Lambda]^5 + 12*\[Lambda]^6))/
         (14175*(-1 + \[Lambda])^2*\[Lambda]^2) - 
        (8*(-525 - 7875*\[Lambda] - 7623*\[Lambda]^2 - 693*\[Lambda]^3 + 
           72*\[Lambda]^4 - 18*\[Lambda]^5 + 2*\[Lambda]^6)*H[{0}, x])/
         (4725*(-1 + \[Lambda])^3) - (16*(-1 + \[Lambda])^6*H[{1}, x])/
         (4725*\[Lambda]^3) + (96*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/9 + (32*CF^2)/9 - 
      (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + CA*CF*(2878/135 - (32*Zeta[3])/5) + 
    CF^2*(-1906/135 + (64*Zeta[3])/5)), 
 a*CF + 
  a^2*(CF*((-53*nl*TF)/9 + 2*nh*TF*((6 - 57*\[Lambda] + 242*\[Lambda]^2 - 
          31211*\[Lambda]^3 - 477240*\[Lambda]^4 - 31211*\[Lambda]^5 + 
          242*\[Lambda]^6 - 57*\[Lambda]^7 + 6*\[Lambda]^8)/
         (10395*(-1 + \[Lambda])^2*\[Lambda]^3) - 
        (2*(-1155 - 29799*\[Lambda] - 30261*\[Lambda]^2 - 825*\[Lambda]^3 - 
           165*\[Lambda]^4 + 55*\[Lambda]^5 - 11*\[Lambda]^6 + \[Lambda]^7)*
          H[{0}, x])/(3465*(-1 + \[Lambda])^3) - 
        (2*(-1 + \[Lambda])^8*H[{1}, x])/(3465*\[Lambda]^4) + 
        (32*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((11*CA*CF)/3 + (25*CF^2)/6 - (4*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(467/18 - 12*Zeta[3]) + CF^2*(-607/24 + 24*Zeta[3])), 
 (4*a*CF)/5 + 
  a^2*(CF*((-128*nl*TF)/25 + 2*nh*TF*
       ((8*(12 - 138*\[Lambda] + 724*\[Lambda]^2 - 2289*\[Lambda]^3 - 
           297852*\[Lambda]^4 - 6885314*\[Lambda]^5 - 297852*\[Lambda]^6 - 
           2289*\[Lambda]^7 + 724*\[Lambda]^8 - 138*\[Lambda]^9 + 
           12*\[Lambda]^10))/(945945*(-1 + \[Lambda])^2*\[Lambda]^4) - 
        (8*(-21021 - 777777*\[Lambda] - 770913*\[Lambda]^2 - 
           26169*\[Lambda]^3 + 2860*\[Lambda]^4 - 1144*\[Lambda]^5 + 
           312*\[Lambda]^6 - 52*\[Lambda]^7 + 4*\[Lambda]^8)*H[{0}, x])/
         (315315*(-1 + \[Lambda])^3) - (32*(-1 + \[Lambda])^10*H[{1}, x])/
         (315315*\[Lambda]^5) + (320*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + ((44*CA*CF)/15 + (314*CF^2)/75 - 
      (16*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(4763/225 - (48*Zeta[3])/5) + CF^2*(-19967/1125 + (96*Zeta[3])/5)), 
 (2*a*CF)/3 + 
  a^2*(CF*((-122*nl*TF)/27 + 2*nh*TF*
       ((60 - 810*\[Lambda] + 5060*\[Lambda]^2 - 19375*\[Lambda]^3 + 
          50762*\[Lambda]^4 - 7423483*\[Lambda]^5 - 220899868*\[Lambda]^6 - 
          7423483*\[Lambda]^7 + 50762*\[Lambda]^8 - 19375*\[Lambda]^9 + 
          5060*\[Lambda]^10 - 810*\[Lambda]^11 + 60*\[Lambda]^12)/
         (3243240*(-1 + \[Lambda])^2*\[Lambda]^5) - 
        ((-24024 - 1187472*\[Lambda] - 2189187*\[Lambda]^2 - 
           1188902*\[Lambda]^3 - 22022*\[Lambda]^4 - 1638*\[Lambda]^5 + 
           910*\[Lambda]^6 - 350*\[Lambda]^7 + 90*\[Lambda]^8 - 
           14*\[Lambda]^9 + \[Lambda]^10)*H[{0}, x])/
         (54054*(-1 + \[Lambda])^3*(1 + \[Lambda])) - 
        ((-1 + \[Lambda])^12*H[{1}, x])/(54054*\[Lambda]^6) + 
        (60*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((22*CA*CF)/9 + (182*CF^2)/45 - (8*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(4861/270 - 8*Zeta[3]) + CF^2*(-119/9 + 16*Zeta[3])), 
 (4*a*CF)/7 + 
  a^2*(CF*((-2972*nl*TF)/735 + 2*nh*TF*
       ((2*(60 - 810*\[Lambda] + 4940*\[Lambda]^2 - 17755*\[Lambda]^3 + 
           40702*\[Lambda]^4 - 58223*\[Lambda]^5 - 34795317*\[Lambda]^6 - 
           1388029932*\[Lambda]^7 - 2697525030*\[Lambda]^8 - 
           1388029932*\[Lambda]^9 - 34795317*\[Lambda]^10 - 
           58223*\[Lambda]^11 + 40702*\[Lambda]^12 - 17755*\[Lambda]^13 + 
           4940*\[Lambda]^14 - 810*\[Lambda]^15 + 60*\[Lambda]^16))/
         (34459425*(-1 + \[Lambda])^2*\[Lambda]^6*(1 + \[Lambda])^2) - 
        (8*(-109395 - 6891885*\[Lambda] - 24567686*\[Lambda]^2 - 
           35871836*\[Lambda]^3 - 24565034*\[Lambda]^4 - 
           6894979*\[Lambda]^5 - 107899*\[Lambda]^6 + 272*\[Lambda]^7 - 
           952*\[Lambda]^8 + 731*\[Lambda]^9 - 322*\[Lambda]^10 + 
           88*\[Lambda]^11 - 14*\[Lambda]^12 + \[Lambda]^13)*H[{0}, x])/
         (2297295*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) - 
        (8*(-1 + \[Lambda])^14*H[{1}, x])/(2297295*\[Lambda]^7) + 
        (224*\[Lambda]^2*H[{0, 0}, x])/(3*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/21 + (2836*CF^2)/735 - (16*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(172106/11025 - (48*Zeta[3])/7) + 
    CF^2*(-257318/25725 + (96*Zeta[3])/7)), 
 (a*CF)/2 + 
  a^2*(CF*((-659*nl*TF)/180 + 2*nh*TF*
       ((420 - 5670*\[Lambda] + 33740*\[Lambda]^2 - 112945*\[Lambda]^3 + 
          216174*\[Lambda]^4 - 164661*\[Lambda]^5 - 261012*\[Lambda]^6 - 
          1140555147*\[Lambda]^7 - 56734556858*\[Lambda]^8 - 
          215548777577*\[Lambda]^9 - 320242657728*\[Lambda]^10 - 
          215548777577*\[Lambda]^11 - 56734556858*\[Lambda]^12 - 
          1140555147*\[Lambda]^13 - 261012*\[Lambda]^14 - 
          164661*\[Lambda]^15 + 216174*\[Lambda]^16 - 112945*\[Lambda]^17 + 
          33740*\[Lambda]^18 - 5670*\[Lambda]^19 + 420*\[Lambda]^20)/
         (623551500*(-1 + \[Lambda])^2*\[Lambda]^7*(1 + \[Lambda])^4) - 
        ((-3464175 - 265586750*\[Lambda] - 1383545306*\[Lambda]^2 - 
           3238243606*\[Lambda]^3 - 4222615176*\[Lambda]^4 - 
           3238288826*\[Lambda]^5 - 1383500086*\[Lambda]^6 - 
           265595794*\[Lambda]^7 - 3484524*\[Lambda]^8 + 21546*\[Lambda]^9 - 
           7714*\[Lambda]^10 - 2254*\[Lambda]^11 + 3892*\[Lambda]^12 - 
           2058*\[Lambda]^13 + 602*\[Lambda]^14 - 98*\[Lambda]^15 + 
           7*\[Lambda]^16)*H[{0}, x])/(10392525*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^5) - (7*(-1 + \[Lambda])^16*H[{1}, x])/
         (10392525*\[Lambda]^8) + (448*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((11*CA*CF)/6 + (1027*CF^2)/280 - 
      (2*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(2089693/151200 - 6*Zeta[3]) + 
    CF^2*(-2351887/302400 + 12*Zeta[3])), 
 (4*a*CF)/9 + 
  a^2*(CF*((-28468*nl*TF)/8505 + 2*nh*TF*
       ((2*(3360 - 45360*\[Lambda] + 263200*\[Lambda]^2 - 
           812840*\[Lambda]^3 + 1192912*\[Lambda]^4 + 444472*\[Lambda]^5 - 
           5276960*\[Lambda]^6 + 8855140*\[Lambda]^7 - 42188685115*
            \[Lambda]^8 - 2518306013272*\[Lambda]^9 - 14165267688862*
            \[Lambda]^10 - 34727930046740*\[Lambda]^11 - 46058329468070*
            \[Lambda]^12 - 34727930046740*\[Lambda]^13 - 14165267688862*
            \[Lambda]^14 - 2518306013272*\[Lambda]^15 - 
           42188685115*\[Lambda]^16 + 8855140*\[Lambda]^17 - 
           5276960*\[Lambda]^18 + 444472*\[Lambda]^19 + 
           1192912*\[Lambda]^20 - 812840*\[Lambda]^21 + 263200*\[Lambda]^22 - 
           45360*\[Lambda]^23 + 3360*\[Lambda]^24))/(50414138775*
          (-1 + \[Lambda])^2*\[Lambda]^8*(1 + \[Lambda])^6) - 
        (8*(-17782765 - 1607561956*\[Lambda] - 10918336377*\[Lambda]^2 - 
           34771784632*\[Lambda]^3 - 65814808168*\[Lambda]^4 - 
           80834460624*\[Lambda]^5 - 65814663464*\[Lambda]^6 - 
           34771911248*\[Lambda]^7 - 10918342761*\[Lambda]^8 - 
           1607472580*\[Lambda]^9 - 17844925*\[Lambda]^10 - 
           1176*\[Lambda]^11 + 27424*\[Lambda]^12 - 17024*\[Lambda]^13 + 
           2016*\[Lambda]^14 + 3080*\[Lambda]^15 - 2128*\[Lambda]^16 + 
           672*\[Lambda]^17 - 112*\[Lambda]^18 + 8*\[Lambda]^19)*H[{0}, x])/
         (480134655*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) - 
        (64*(-1 + \[Lambda])^18*H[{1}, x])/(480134655*\[Lambda]^9) + 
        (1152*\[Lambda]^2*H[{0, 0}, x])/(11*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/27 + (9883*CF^2)/2835 - (16*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(14741729/1190700 - (16*Zeta[3])/3) + 
    CF^2*(-21694349/3572100 + (32*Zeta[3])/3)), 
 (2*a*CF)/5 + 
  a^2*(CF*((-4859*nl*TF)/1575 + 2*nh*TF*
       ((2520 - 34020*\[Lambda] + 192360*\[Lambda]^2 - 541590*\[Lambda]^3 + 
          502404*\[Lambda]^4 + 1518594*\[Lambda]^5 - 5549688*\[Lambda]^6 + 
          5365017*\[Lambda]^7 + 7280914*\[Lambda]^8 - 144558753045*
           \[Lambda]^9 - 10087407655444*\[Lambda]^10 - 74956976477537*
           \[Lambda]^11 - 255773430357382*\[Lambda]^12 - 
          505902918300619*\[Lambda]^13 - 630412155284968*\[Lambda]^14 - 
          505902918300619*\[Lambda]^15 - 255773430357382*\[Lambda]^16 - 
          74956976477537*\[Lambda]^17 - 10087407655444*\[Lambda]^18 - 
          144558753045*\[Lambda]^19 + 7280914*\[Lambda]^20 + 
          5365017*\[Lambda]^21 - 5549688*\[Lambda]^22 + 
          1518594*\[Lambda]^23 + 502404*\[Lambda]^24 - 541590*\[Lambda]^25 + 
          192360*\[Lambda]^26 - 34020*\[Lambda]^27 + 2520*\[Lambda]^28)/
         (93699005400*(-1 + \[Lambda])^2*\[Lambda]^9*(1 + \[Lambda])^8) - 
        ((-29745716 - 3098962776*\[Lambda] - 25787121347*\[Lambda]^2 - 
           103007527542*\[Lambda]^3 - 252668179598*\[Lambda]^4 - 
           420709485158*\[Lambda]^5 - 496364556479*\[Lambda]^6 - 
           420709650344*\[Lambda]^7 - 252668051120*\[Lambda]^8 - 
           103007491800*\[Lambda]^9 - 25787236301*\[Lambda]^10 - 
           3098908266*\[Lambda]^11 - 29717702*\[Lambda]^12 - 
           43122*\[Lambda]^13 + 13482*\[Lambda]^14 + 7974*\[Lambda]^15 - 
           8442*\[Lambda]^16 + 2310*\[Lambda]^17 + 654*\[Lambda]^18 - 
           714*\[Lambda]^19 + 246*\[Lambda]^20 - 42*\[Lambda]^21 + 
           3*\[Lambda]^22)*H[{0}, x])/(111546435*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^9) - ((-1 + \[Lambda])^20*H[{1}, x])/
         (37182145*\[Lambda]^10) + (120*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/15 + (209*CF^2)/63 - 
      (8*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(7429883/661500 - (24*Zeta[3])/5) + 
    CF^2*(-3177697/661500 + (48*Zeta[3])/5)), 
 (4*a*CF)/11 + 
  a^2*(CF*((-327358*nl*TF)/114345 + 
      2*nh*TF*((2520 - 34020*\[Lambda] + 187320*\[Lambda]^2 - 
          473550*\[Lambda]^3 + 120204*\[Lambda]^4 + 2567754*\[Lambda]^5 - 
          6362136*\[Lambda]^6 + 1786239*\[Lambda]^7 + 18882694*\[Lambda]^8 - 
          33530441*\[Lambda]^9 - 653863958291*\[Lambda]^10 - 
          52295461069936*\[Lambda]^11 - 482266660637821*\[Lambda]^12 - 
          2106661578379596*\[Lambda]^13 - 5535329116711695*\[Lambda]^14 - 
          9617433766355730*\[Lambda]^15 - 11515064326953950*\[Lambda]^16 - 
          9617433766355730*\[Lambda]^17 - 5535329116711695*\[Lambda]^18 - 
          2106661578379596*\[Lambda]^19 - 482266660637821*\[Lambda]^20 - 
          52295461069936*\[Lambda]^21 - 653863958291*\[Lambda]^22 - 
          33530441*\[Lambda]^23 + 18882694*\[Lambda]^24 + 
          1786239*\[Lambda]^25 - 6362136*\[Lambda]^26 + 
          2567754*\[Lambda]^27 + 120204*\[Lambda]^28 - 473550*\[Lambda]^29 + 
          187320*\[Lambda]^30 - 34020*\[Lambda]^31 + 2520*\[Lambda]^32)/
         (456782651325*(-1 + \[Lambda])^2*\[Lambda]^10*(1 + \[Lambda])^10) - 
        (4*(-263655210 - 31111314780*\[Lambda] - 305011598665*\[Lambda]^2 - 
           1455436934100*\[Lambda]^3 - 4343966710435*\[Lambda]^4 - 
           9019354631650*\[Lambda]^5 - 13732138441120*\[Lambda]^6 - 
           15756754546720*\[Lambda]^7 - 13732137378520*\[Lambda]^8 - 
           9019355375470*\[Lambda]^9 - 4343967074755*\[Lambda]^10 - 
           1455436161300*\[Lambda]^11 - 305011831465*\[Lambda]^12 - 
           31111629780*\[Lambda]^13 - 263357754*\[Lambda]^14 - 
           14784*\[Lambda]^15 - 113520*\[Lambda]^16 + 62040*\[Lambda]^17 + 
           5280*\[Lambda]^18 - 19008*\[Lambda]^19 + 7392*\[Lambda]^20 + 
           330*\[Lambda]^21 - 1260*\[Lambda]^22 + 480*\[Lambda]^23 - 
           84*\[Lambda]^24 + 6*\[Lambda]^25)*H[{0}, x])/
         (4350310965*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) - 
        (8*(-1 + \[Lambda])^22*H[{1}, x])/(1450103655*\[Lambda]^11) + 
        (1760*\[Lambda]^2*H[{0, 0}, x])/(13*(-1 + \[Lambda])^4))) + 
    ((4*CA*CF)/3 + (24110*CF^2)/7623 - (16*CF*nl*TF)/33)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(89670761/8731800 - (48*Zeta[3])/11) + 
    CF^2*(-1999510607/528273900 + (96*Zeta[3])/11)), 
 (a*CF)/3 + 
  a^2*(CF*((-15151*nl*TF)/5670 + 2*nh*TF*
       ((27720 - 374220*\[Lambda] + 2005080*\[Lambda]^2 - 
          4460610*\[Lambda]^3 - 2771076*\[Lambda]^4 + 38289174*\[Lambda]^5 - 
          70567464*\[Lambda]^6 - 42051009*\[Lambda]^7 + 
          348998870*\[Lambda]^8 - 379886815*\[Lambda]^9 - 
          518757700*\[Lambda]^10 - 32262780431945*\[Lambda]^11 - 
          2911576279150190*\[Lambda]^12 - 32031915754678175*\[Lambda]^13 - 
          170410374603260144*\[Lambda]^14 - 558094192422430454*\[Lambda]^15 - 
          1243241084952812636*\[Lambda]^16 - 1978674071307252746*
           \[Lambda]^17 - 2304680486050143320*\[Lambda]^18 - 
          1978674071307252746*\[Lambda]^19 - 1243241084952812636*
           \[Lambda]^20 - 558094192422430454*\[Lambda]^21 - 
          170410374603260144*\[Lambda]^22 - 32031915754678175*\[Lambda]^23 - 
          2911576279150190*\[Lambda]^24 - 32262780431945*\[Lambda]^25 - 
          518757700*\[Lambda]^26 - 379886815*\[Lambda]^27 + 
          348998870*\[Lambda]^28 - 42051009*\[Lambda]^29 - 
          70567464*\[Lambda]^30 + 38289174*\[Lambda]^31 - 
          2771076*\[Lambda]^32 - 4460610*\[Lambda]^33 + 
          2005080*\[Lambda]^34 - 374220*\[Lambda]^35 + 27720*\[Lambda]^36)/
         (24148789119000*(-1 + \[Lambda])^2*\[Lambda]^11*
          (1 + \[Lambda])^12) - ((-2129522850 - 280769397300*\[Lambda] - 
           3157184443320*\[Lambda]^2 - 17420835470220*\[Lambda]^3 - 
           60759750216555*\[Lambda]^4 - 149467991293530*\[Lambda]^5 - 
           274867951553130*\[Lambda]^6 - 391305327419370*\[Lambda]^7 - 
           439263382142520*\[Lambda]^8 - 391305333931590*\[Lambda]^9 - 
           274867947408990*\[Lambda]^10 - 149467988436390*\[Lambda]^11 - 
           60759754991325*\[Lambda]^12 - 17420834739204*\[Lambda]^13 - 
           3157181898624*\[Lambda]^14 - 280771122892*\[Lambda]^15 - 
           2129932402*\[Lambda]^16 + 971256*\[Lambda]^17 - 
           289432*\[Lambda]^18 - 213928*\[Lambda]^19 + 184041*\[Lambda]^20 - 
           19734*\[Lambda]^21 - 35178*\[Lambda]^22 + 18018*\[Lambda]^23 - 
           1144*\[Lambda]^24 - 2002*\[Lambda]^25 + 858*\[Lambda]^26 - 
           154*\[Lambda]^27 + 11*\[Lambda]^28)*H[{0}, x])/
         (9582852825*(-1 + \[Lambda])^3*(1 + \[Lambda])^13) - 
        (11*(-1 + \[Lambda])^24*H[{1}, x])/(9582852825*\[Lambda]^12) + 
        (1056*\[Lambda]^2*H[{0, 0}, x])/(7*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/9 + (31408*CF^2)/10395 - (4*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(1984474543/209563200 - 4*Zeta[3]) + 
    CF^2*(-313264177/104781600 + 8*Zeta[3])), 
 (4*a*CF)/13 + a^2*(CF*((-4403326*nl*TF)/1756755 + 
      2*nh*TF*((55440 - 748440*\[Lambda] + 3899280*\[Lambda]^2 - 
          7424340*\[Lambda]^3 - 13507032*\[Lambda]^4 + 93672348*\[Lambda]^5 - 
          126040464*\[Lambda]^6 - 246179934*\[Lambda]^7 + 
          974725444*\[Lambda]^8 - 514991246*\[Lambda]^9 - 
          2574645808*\[Lambda]^10 + 4675982052*\[Lambda]^11 - 
          287332080697865*\[Lambda]^12 - 28896105492681280*\[Lambda]^13 - 
          369045297257165368*\[Lambda]^14 - 2313135122637318798*
           \[Lambda]^15 - 9068294627145412386*\[Lambda]^16 - 
          24634605043368711846*\[Lambda]^17 - 48898968386797922484*
           \[Lambda]^18 - 73047472705535844516*\[Lambda]^19 - 
          83371847448781847514*\[Lambda]^20 - 73047472705535844516*
           \[Lambda]^21 - 48898968386797922484*\[Lambda]^22 - 
          24634605043368711846*\[Lambda]^23 - 9068294627145412386*
           \[Lambda]^24 - 2313135122637318798*\[Lambda]^25 - 
          369045297257165368*\[Lambda]^26 - 28896105492681280*\[Lambda]^27 - 
          287332080697865*\[Lambda]^28 + 4675982052*\[Lambda]^29 - 
          2574645808*\[Lambda]^30 - 514991246*\[Lambda]^31 + 
          974725444*\[Lambda]^32 - 246179934*\[Lambda]^33 - 
          126040464*\[Lambda]^34 + 93672348*\[Lambda]^35 - 
          13507032*\[Lambda]^36 - 7424340*\[Lambda]^37 + 
          3899280*\[Lambda]^38 - 748440*\[Lambda]^39 + 55440*\[Lambda]^40)/
         (229269753838125*(-1 + \[Lambda])^2*\[Lambda]^12*
          (1 + \[Lambda])^14) - (8*(-18662576625 - 2719404022500*\[Lambda] - 
           34394298194820*\[Lambda]^2 - 214417584154470*\[Lambda]^3 - 
           849484544997495*\[Lambda]^4 - 2390199732454920*\[Lambda]^5 - 
           5078168703433995*\[Lambda]^6 - 8477807488611630*\[Lambda]^7 - 
           11411205164316555*\[Lambda]^8 - 12578777474574480*\[Lambda]^9 - 
           11411205119528955*\[Lambda]^10 - 8477807514737730*\[Lambda]^11 - 
           5078168726424963*\[Lambda]^12 - 2390199699978168*\[Lambda]^13 - 
           849484545658463*\[Lambda]^14 - 214417604701898*\[Lambda]^15 - 
           34394287887908*\[Lambda]^16 - 2719397873764*\[Lambda]^17 - 
           18670340689*\[Lambda]^18 + 706706*\[Lambda]^19 + 
           2758756*\[Lambda]^20 - 1385384*\[Lambda]^21 - 
           312884*\[Lambda]^22 + 506506*\[Lambda]^23 - 115544*\[Lambda]^24 - 
           64064*\[Lambda]^25 + 43736*\[Lambda]^26 - 5698*\[Lambda]^27 - 
           3388*\[Lambda]^28 + 1672*\[Lambda]^29 - 308*\[Lambda]^30 + 
           22*\[Lambda]^31)*H[{0}, x])/(727840488375*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^15) - (16*(-1 + \[Lambda])^26*H[{1}, x])/
         (66167317125*\[Lambda]^13) + (832*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/39 + (1693696*CF^2)/585585 - 
      (16*CF*nl*TF)/39)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(7126442885209/811620810000 - (48*Zeta[3])/13) + 
    CF^2*(-12296141077867/5275535265000 + (96*Zeta[3])/13)), 
 (2*a*CF)/7 + 
  a^2*(CF*((-171821*nl*TF)/72765 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 24624600*\[Lambda]^2 - 
          38528490*\[Lambda]^3 - 138125988*\[Lambda]^4 + 
          700521822*\[Lambda]^5 - 618326280*\[Lambda]^6 - 
          2866168305*\[Lambda]^7 + 7886445710*\[Lambda]^8 + 
          461766305*\[Lambda]^9 - 30225891540*\[Lambda]^10 + 
          35488599965*\[Lambda]^11 + 49665207830*\[Lambda]^12 - 
          8262404410977045*\[Lambda]^13 - 916672520800808744*\[Lambda]^14 - 
          13321838892524230439*\[Lambda]^15 - 96078413341696577190*
           \[Lambda]^16 - 438464636206216704245*\[Lambda]^17 - 
          1404905607877956319940*\[Lambda]^18 - 3340161161207439452163*
           \[Lambda]^19 - 6086831517600907985538*\[Lambda]^20 - 
          8665942824026888266545*\[Lambda]^21 - 9738575620746803062560*
           \[Lambda]^22 - 8665942824026888266545*\[Lambda]^23 - 
          6086831517600907985538*\[Lambda]^24 - 3340161161207439452163*
           \[Lambda]^25 - 1404905607877956319940*\[Lambda]^26 - 
          438464636206216704245*\[Lambda]^27 - 96078413341696577190*
           \[Lambda]^28 - 13321838892524230439*\[Lambda]^29 - 
          916672520800808744*\[Lambda]^30 - 8262404410977045*\[Lambda]^31 + 
          49665207830*\[Lambda]^32 + 35488599965*\[Lambda]^33 - 
          30225891540*\[Lambda]^34 + 461766305*\[Lambda]^35 + 
          7886445710*\[Lambda]^36 - 2866168305*\[Lambda]^37 - 
          618326280*\[Lambda]^38 + 700521822*\[Lambda]^39 - 
          138125988*\[Lambda]^40 - 38528490*\[Lambda]^41 + 
          24624600*\[Lambda]^42 - 4864860*\[Lambda]^43 + 360360*\[Lambda]^44)/
         (6998018332536000*(-1 + \[Lambda])^2*\[Lambda]^13*
          (1 + \[Lambda])^16) - ((-528950743200 - 84420538614720*\[Lambda] - 
           1183236865901565*\[Lambda]^2 - 8189936950194090*\[Lambda]^3 - 
           36086899420914210*\[Lambda]^4 - 113116047866113530*\[Lambda]^5 - 
           268446604386381150*\[Lambda]^6 - 503332360732341090*\[Lambda]^7 - 
           769297074040725930*\[Lambda]^8 - 981917374021311570*\[Lambda]^9 - 
           1063059055569351540*\[Lambda]^10 - 981917375044111062*
            \[Lambda]^11 - 769297073489987742*\[Lambda]^12 - 
           503332360146635398*\[Lambda]^13 - 268446605111956858*
            \[Lambda]^14 - 113116047939967310*\[Lambda]^15 - 
           36086898902731974*\[Lambda]^16 - 8189937138946654*\[Lambda]^17 - 
           1183237074799826*\[Lambda]^18 - 84420352755046*\[Lambda]^19 - 
           528928968590*\[Lambda]^20 - 88363990*\[Lambda]^21 + 
           25895870*\[Lambda]^22 + 21248370*\[Lambda]^23 - 
           16005990*\[Lambda]^24 - 247390*\[Lambda]^25 + 
           4088084*\[Lambda]^26 - 1341626*\[Lambda]^27 - 
           331474*\[Lambda]^28 + 326326*\[Lambda]^29 - 58630*\[Lambda]^30 - 
           18018*\[Lambda]^31 + 10582*\[Lambda]^32 - 2002*\[Lambda]^33 + 
           143*\[Lambda]^34)*H[{0}, x])/(2776991401800*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^17) - (13*(-1 + \[Lambda])^28*H[{1}, x])/
         (252453763800*\[Lambda]^14) + (182*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/21 + (874733*CF^2)/315315 - 
      (8*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(859166003543/104886381600 - (24*Zeta[3])/7) + 
    CF^2*(-94384618439/52443190800 + (48*Zeta[3])/7)), 
 (4*a*CF)/15 + a^2*(CF*((-4526218*nl*TF)/2027025 + 
      2*nh*TF*((2522520 - 34054020*\[Lambda] + 167327160*\[Lambda]^2 - 
          201591390*\[Lambda]^3 - 1309103796*\[Lambda]^4 + 
          5408997594*\[Lambda]^5 - 2222147928*\[Lambda]^6 - 
          30140183073*\[Lambda]^7 + 62894805974*\[Lambda]^8 + 
          48262373159*\[Lambda]^9 - 326319764680*\[Lambda]^10 + 
          221892293350*\[Lambda]^11 + 826024056340*\[Lambda]^12 - 
          1513618368290*\[Lambda]^13 - 254378810908445058*\[Lambda]^14 - 
          30875464769030626968*\[Lambda]^15 - 502853830942975522344*
           \[Lambda]^16 - 4099681098745461937324*\[Lambda]^17 - 
          21338157740340658942858*\[Lambda]^18 - 78746111747797837020184*
           \[Lambda]^19 - 218054696512734248069156*\[Lambda]^20 - 
          468841360395780845673608*\[Lambda]^21 - 799657422463763353521428*
           \[Lambda]^22 - 1096353636744611786841246*\[Lambda]^23 - 
          1217015903403621777705492*\[Lambda]^24 - 1096353636744611786841246*
           \[Lambda]^25 - 799657422463763353521428*\[Lambda]^26 - 
          468841360395780845673608*\[Lambda]^27 - 218054696512734248069156*
           \[Lambda]^28 - 78746111747797837020184*\[Lambda]^29 - 
          21338157740340658942858*\[Lambda]^30 - 4099681098745461937324*
           \[Lambda]^31 - 502853830942975522344*\[Lambda]^32 - 
          30875464769030626968*\[Lambda]^33 - 254378810908445058*
           \[Lambda]^34 - 1513618368290*\[Lambda]^35 + 826024056340*
           \[Lambda]^36 + 221892293350*\[Lambda]^37 - 326319764680*
           \[Lambda]^38 + 48262373159*\[Lambda]^39 + 62894805974*
           \[Lambda]^40 - 30140183073*\[Lambda]^41 - 2222147928*
           \[Lambda]^42 + 5408997594*\[Lambda]^43 - 1309103796*\[Lambda]^44 - 
          201591390*\[Lambda]^45 + 167327160*\[Lambda]^46 - 
          34054020*\[Lambda]^47 + 2522520*\[Lambda]^48)/(227841730799933250*
          (-1 + \[Lambda])^2*\[Lambda]^14*(1 + \[Lambda])^18) - 
        (4*(-1461226428090 - 253522785273615*\[Lambda] - 3892125871300455*
            \[Lambda]^2 - 29507783122662180*\[Lambda]^3 - 142237693105590345*
            \[Lambda]^4 - 486319530883688685*\[Lambda]^5 - 
           1253105356273457550*\[Lambda]^6 - 2537290326469736040*
            \[Lambda]^7 - 4173932072429872380*\[Lambda]^8 - 
           5758666061412917670*\[Lambda]^9 - 6868724159794090884*
            \[Lambda]^10 - 7261201737357360264*\[Lambda]^11 - 
           6868724157468751868*\[Lambda]^12 - 5758666062575587178*
            \[Lambda]^13 - 4173932073873186252*\[Lambda]^14 - 
           2537290324866053960*\[Lambda]^15 - 1253105355926855294*
            \[Lambda]^16 - 486319532137858602*\[Lambda]^17 - 
           142237692794083331*\[Lambda]^18 - 29507782513182764*\[Lambda]^19 - 
           3892126284196029*\[Lambda]^20 - 253522929442822*\[Lambda]^21 - 
           1460982168802*\[Lambda]^22 - 29287440*\[Lambda]^23 - 
           83432440*\[Lambda]^24 + 39451958*\[Lambda]^25 + 
           12982788*\[Lambda]^26 - 15599584*\[Lambda]^27 + 
           1757756*\[Lambda]^28 + 2986074*\[Lambda]^29 - 
           1280552*\[Lambda]^30 - 129584*\[Lambda]^31 + 229320*\[Lambda]^32 - 
           50687*\[Lambda]^33 - 8918*\[Lambda]^34 + 6552*\[Lambda]^35 - 
           1274*\[Lambda]^36 + 91*\[Lambda]^37)*H[{0}, x])/
         (32877594632025*(-1 + \[Lambda])^3*(1 + \[Lambda])^19) - 
        (28*(-1 + \[Lambda])^30*H[{1}, x])/(2529045740925*\[Lambda]^15) + 
        (3360*\[Lambda]^2*H[{0, 0}, x])/(17*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/45 + (360242*CF^2)/135135 - (16*CF*nl*TF)/45)*
     Log[Q^2/\[Mu]^2] + CA*CF*(3736751546509/486972486000 - (16*Zeta[3])/5) + 
    CF^2*(-6706232197/4969107000 + (32*Zeta[3])/5)), 
 (a*CF)/4 + a^2*(CF*((-4580701*nl*TF)/2162160 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 23183160*\[Lambda]^2 - 
          19069050*\[Lambda]^3 - 234462228*\[Lambda]^4 + 
          825446622*\[Lambda]^5 + 80483832*\[Lambda]^6 - 
          5879967093*\[Lambda]^7 + 9432856862*\[Lambda]^8 + 
          16278819557*\[Lambda]^9 - 64904503508*\[Lambda]^10 + 
          13603909137*\[Lambda]^11 + 220222627382*\[Lambda]^12 - 
          272734368833*\[Lambda]^13 - 390990591864*\[Lambda]^14 - 
          159006003096816634*\[Lambda]^15 - 20964926061164896004*
           \[Lambda]^16 - 378064258367920131114*\[Lambda]^17 - 
          3436690949978892376264*\[Lambda]^18 - 20084193922383400478432*
           \[Lambda]^19 - 83857223272249768563312*\[Lambda]^20 - 
          264964253228986732685572*\[Lambda]^21 - 656365376660433690332192*
           \[Lambda]^22 - 1304159584992817954967082*\[Lambda]^23 - 
          2109954314370125162792116*\[Lambda]^24 - 2806111025938014424436246*
           \[Lambda]^25 - 3084162363074779850385016*\[Lambda]^26 - 
          2806111025938014424436246*\[Lambda]^27 - 2109954314370125162792116*
           \[Lambda]^28 - 1304159584992817954967082*\[Lambda]^29 - 
          656365376660433690332192*\[Lambda]^30 - 264964253228986732685572*
           \[Lambda]^31 - 83857223272249768563312*\[Lambda]^32 - 
          20084193922383400478432*\[Lambda]^33 - 3436690949978892376264*
           \[Lambda]^34 - 378064258367920131114*\[Lambda]^35 - 
          20964926061164896004*\[Lambda]^36 - 159006003096816634*
           \[Lambda]^37 - 390990591864*\[Lambda]^38 - 272734368833*
           \[Lambda]^39 + 220222627382*\[Lambda]^40 + 13603909137*
           \[Lambda]^41 - 64904503508*\[Lambda]^42 + 16278819557*
           \[Lambda]^43 + 9432856862*\[Lambda]^44 - 5879967093*\[Lambda]^45 + 
          80483832*\[Lambda]^46 + 825446622*\[Lambda]^47 - 
          234462228*\[Lambda]^48 - 19069050*\[Lambda]^49 + 
          23183160*\[Lambda]^50 - 4864860*\[Lambda]^51 + 360360*\[Lambda]^52)/
         (150107493232897200*(-1 + \[Lambda])^2*\[Lambda]^15*
          (1 + \[Lambda])^20) - ((-902522205585 - 169143279234930*\[Lambda] - 
           2817686323872390*\[Lambda]^2 - 23145174882939450*\[Lambda]^3 - 
           120431602447849740*\[Lambda]^4 - 441166193194627230*\[Lambda]^5 - 
           1201855303568455170*\[Lambda]^6 - 2517012813160494150*
            \[Lambda]^7 - 4141984818253151805*\[Lambda]^8 - 
           5470756270463718852*\[Lambda]^9 - 5999543510152843212*
            \[Lambda]^10 - 5862759284319352340*\[Lambda]^11 - 
           5694084835889620160*\[Lambda]^12 - 5862759285522113900*
            \[Lambda]^13 - 5999543509591554484*\[Lambda]^14 - 
           5470756269669637564*\[Lambda]^15 - 4141984819056609460*
            \[Lambda]^16 - 2517012813421210060*\[Lambda]^17 - 
           1201855302893954980*\[Lambda]^18 - 441166193293099708*
            \[Lambda]^19 - 120431602821749448*\[Lambda]^20 - 
           23145174685574100*\[Lambda]^21 - 2817686199796620*\[Lambda]^22 - 
           169143419927300*\[Lambda]^23 - 902528797352*\[Lambda]^24 + 
           60586708*\[Lambda]^25 - 17684420*\[Lambda]^26 - 
           15377180*\[Lambda]^27 + 10519600*\[Lambda]^28 + 
           1169532*\[Lambda]^29 - 3100188*\[Lambda]^30 + 
           649740*\[Lambda]^31 + 456365*\[Lambda]^32 - 249730*\[Lambda]^33 - 
           3094*\[Lambda]^34 + 35126*\[Lambda]^35 - 9100*\[Lambda]^36 - 
           910*\[Lambda]^37 + 910*\[Lambda]^38 - 182*\[Lambda]^39 + 
           13*\[Lambda]^40)*H[{0}, x])/(5415133233510*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^21) - ((-1 + \[Lambda])^32*H[{1}, x])/
         (416548710270*\[Lambda]^16) + (640*\[Lambda]^2*H[{0, 0}, x])/
         (3*(-1 + \[Lambda])^4))) + ((11*CA*CF)/12 + (739789*CF^2)/288288 - 
      (CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(7750049621/1073217600 - 
      3*Zeta[3]) + CF^2*(-92397272137/94443148800 + 6*Zeta[3])), 
 (4*a*CF)/17 + a^2*(CF*((-78733778*nl*TF)/39054015 + 
      2*nh*TF*((5765760 - 77837760*\[Lambda] + 359399040*\[Lambda]^2 - 
          149429280*\[Lambda]^3 - 4487491008*\[Lambda]^4 + 
          13739517792*\[Lambda]^5 + 9161463168*\[Lambda]^6 - 
          120798870192*\[Lambda]^7 + 144598831520*\[Lambda]^8 + 
          461827205840*\[Lambda]^9 - 1339035734400*\[Lambda]^10 - 
          397339153120*\[Lambda]^11 + 5751431860160*\[Lambda]^12 - 
          4538613880800*\[Lambda]^13 - 14341445602176*\[Lambda]^14 + 
          26353856615064*\[Lambda]^15 - 11080292142203910549*\[Lambda]^16 - 
          1577399644280758508364*\[Lambda]^17 - 31190400291740483908290*
           \[Lambda]^18 - 312665922439408363634028*\[Lambda]^19 - 
          2026481354315185864954638*\[Lambda]^20 - 9441043726686753628141212*
           \[Lambda]^21 - 33509572201928313495603882*\[Lambda]^22 - 
          93944777427297398944072140*\[Lambda]^23 - 
          213039029344096845884884119*\[Lambda]^24 - 
          397157648693282002724902704*\[Lambda]^25 - 
          615379996020794960053020076*\[Lambda]^26 - 
          798170013830640655159882696*\[Lambda]^27 - 
          870075318805728208200077820*\[Lambda]^28 - 
          798170013830640655159882696*\[Lambda]^29 - 
          615379996020794960053020076*\[Lambda]^30 - 
          397157648693282002724902704*\[Lambda]^31 - 
          213039029344096845884884119*\[Lambda]^32 - 
          93944777427297398944072140*\[Lambda]^33 - 
          33509572201928313495603882*\[Lambda]^34 - 9441043726686753628141212*
           \[Lambda]^35 - 2026481354315185864954638*\[Lambda]^36 - 
          312665922439408363634028*\[Lambda]^37 - 31190400291740483908290*
           \[Lambda]^38 - 1577399644280758508364*\[Lambda]^39 - 
          11080292142203910549*\[Lambda]^40 + 26353856615064*\[Lambda]^41 - 
          14341445602176*\[Lambda]^42 - 4538613880800*\[Lambda]^43 + 
          5751431860160*\[Lambda]^44 - 397339153120*\[Lambda]^45 - 
          1339035734400*\[Lambda]^46 + 461827205840*\[Lambda]^47 + 
          144598831520*\[Lambda]^48 - 120798870192*\[Lambda]^49 + 
          9161463168*\[Lambda]^50 + 13739517792*\[Lambda]^51 - 
          4487491008*\[Lambda]^52 - 149429280*\[Lambda]^53 + 
          359399040*\[Lambda]^54 - 77837760*\[Lambda]^55 + 
          5765760*\[Lambda]^56)/(10992246639867367875*(-1 + \[Lambda])^2*
          \[Lambda]^16*(1 + \[Lambda])^22) - 
        (8*(-62203246130025 - 12523586887511700*\[Lambda] - 
           224637524869609245*\[Lambda]^2 - 1981508091102093000*\[Lambda]^3 - 
           11005811105653008960*\[Lambda]^4 - 42506966761602466320*
            \[Lambda]^5 - 119064952279231832520*\[Lambda]^6 - 
           243055603344691643640*\[Lambda]^7 - 342741169973641271637*
            \[Lambda]^8 - 249846741973213593492*\[Lambda]^9 + 
           205275998442914565079*\[Lambda]^10 + 994188180601237965424*
            \[Lambda]^11 + 1785074476917645475808*\[Lambda]^12 + 
           2120511518068624104384*\[Lambda]^13 + 1785074476988083331296*
            \[Lambda]^14 + 994188180570421403648*\[Lambda]^15 + 
           205275998394088324343*\[Lambda]^16 - 249846741927730325844*
            \[Lambda]^17 - 342741169954168621557*\[Lambda]^18 - 
           243055603385113367528*\[Lambda]^19 - 119064952277094322184*
            \[Lambda]^20 - 42506966736860460304*\[Lambda]^21 - 
           11005811115795337728*\[Lambda]^22 - 1981508101160381240*
            \[Lambda]^23 - 224637516240220477*\[Lambda]^24 - 
           12523584974313556*\[Lambda]^25 - 62207682017481*\[Lambda]^26 + 
           628746768*\[Lambda]^27 + 1480169600*\[Lambda]^28 - 
           669180928*\[Lambda]^29 - 273064064*\[Lambda]^30 + 
           274821456*\[Lambda]^31 - 6074848*\[Lambda]^32 - 
           64256192*\[Lambda]^33 + 18949216*\[Lambda]^34 + 
           7255248*\[Lambda]^35 - 5134272*\[Lambda]^36 + 
           256256*\[Lambda]^37 + 588224*\[Lambda]^38 - 174512*\[Lambda]^39 - 
           8736*\[Lambda]^40 + 14144*\[Lambda]^41 - 2912*\[Lambda]^42 + 
           208*\[Lambda]^43)*H[{0}, x])/(3172365552631275*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^23) - (128*(-1 + \[Lambda])^34*H[{1}, x])/
         (244028119433175*\[Lambda]^17) + (4352*\[Lambda]^2*H[{0, 0}, x])/
         (19*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/51 + (64419601*CF^2)/26036010 - (16*CF*nl*TF)/51)*
     Log[Q^2/\[Mu]^2] + CA*CF*(55969347000169/8209544493150 - 
      (48*Zeta[3])/17) + CF^2*(-29393927457809/44659922042736 + 
      (96*Zeta[3])/17)), (2*a*CF)/9 + 
  a^2*(CF*((-4678799*nl*TF)/2432430 + 
      2*nh*TF*((12252240 - 165405240*\[Lambda] + 739218480*\[Lambda]^2 + 
          13273260*\[Lambda]^3 - 11051112072*\[Lambda]^4 + 
          29666144508*\[Lambda]^5 + 39303668976*\[Lambda]^6 - 
          315408086994*\[Lambda]^7 + 258800380124*\[Lambda]^8 + 
          1523974486034*\[Lambda]^9 - 3440527860328*\[Lambda]^10 - 
          3063808924358*\[Lambda]^11 + 18219967091020*\[Lambda]^12 - 
          6974480283530*\[Lambda]^13 - 57764608245904*\[Lambda]^14 + 
          74446708600031*\[Lambda]^15 + 108965372180462*\[Lambda]^16 - 
          102118355305816918983*\[Lambda]^17 - 15614612394532402216812*
           \[Lambda]^18 - 335827980667974542569404*\[Lambda]^19 - 
          3679174679211354087038868*\[Lambda]^20 - 26183274825917227592920740*
           \[Lambda]^21 - 134609504603190548876374524*\[Lambda]^22 - 
          530093276156483388160794486*\[Lambda]^23 - 
          1658715651980253119908875672*\[Lambda]^24 - 
          4226197744852778129034475314*\[Lambda]^25 - 
          8917932083644293240246583540*\[Lambda]^26 - 
          15772203147945269621349057067*\[Lambda]^27 - 
          23574209851615967628758253538*\[Lambda]^28 - 
          29940920496215555688675299717*\[Lambda]^29 - 
          32413754325551135566752580088*\[Lambda]^30 - 
          29940920496215555688675299717*\[Lambda]^31 - 
          23574209851615967628758253538*\[Lambda]^32 - 
          15772203147945269621349057067*\[Lambda]^33 - 
          8917932083644293240246583540*\[Lambda]^34 - 
          4226197744852778129034475314*\[Lambda]^35 - 
          1658715651980253119908875672*\[Lambda]^36 - 
          530093276156483388160794486*\[Lambda]^37 - 
          134609504603190548876374524*\[Lambda]^38 - 
          26183274825917227592920740*\[Lambda]^39 - 3679174679211354087038868*
           \[Lambda]^40 - 335827980667974542569404*\[Lambda]^41 - 
          15614612394532402216812*\[Lambda]^42 - 102118355305816918983*
           \[Lambda]^43 + 108965372180462*\[Lambda]^44 + 
          74446708600031*\[Lambda]^45 - 57764608245904*\[Lambda]^46 - 
          6974480283530*\[Lambda]^47 + 18219967091020*\[Lambda]^48 - 
          3063808924358*\[Lambda]^49 - 3440527860328*\[Lambda]^50 + 
          1523974486034*\[Lambda]^51 + 258800380124*\[Lambda]^52 - 
          315408086994*\[Lambda]^53 + 39303668976*\[Lambda]^54 + 
          29666144508*\[Lambda]^55 - 11051112072*\[Lambda]^56 + 
          13273260*\[Lambda]^57 + 739218480*\[Lambda]^58 - 
          165405240*\[Lambda]^59 + 12252240*\[Lambda]^60)/
         (106178976830916990000*(-1 + \[Lambda])^2*\[Lambda]^17*
          (1 + \[Lambda])^24) - ((-43651400793000 - 9396538381230000*
            \[Lambda] - 180316044548981595*\[Lambda]^2 - 1695343080566465070*
            \[Lambda]^3 - 9955386514493159370*\[Lambda]^4 - 
           39926130380279174070*\[Lambda]^5 - 111252280571557617720*
            \[Lambda]^6 - 198947257249354744026*\[Lambda]^7 - 
           112454187373790528886*\[Lambda]^8 + 624971087159753905534*
            \[Lambda]^9 + 2679947125305535063489*\[Lambda]^10 + 
           6416652512899818147324*\[Lambda]^11 + 11245056151863699752812*
            \[Lambda]^12 + 15479021138359678346332*\[Lambda]^13 + 
           17178978526809753326742*\[Lambda]^14 + 15479021138317155493232*
            \[Lambda]^15 + 11245056151881209162912*\[Lambda]^16 + 
           6416652512930477481744*\[Lambda]^17 + 2679947125279020813909*
            \[Lambda]^18 + 624971087145756035154*\[Lambda]^19 - 
           112454187349096603266*\[Lambda]^20 - 198947257248528396806*
            \[Lambda]^21 - 111252280587897890900*\[Lambda]^22 - 
           39926130375203438850*\[Lambda]^23 - 9955386506847772150*
            \[Lambda]^24 - 1695343085770589050*\[Lambda]^25 - 
           180316046715817575*\[Lambda]^26 - 9396535278512060*\[Lambda]^27 - 
           43651402995860*\[Lambda]^28 - 1253634060*\[Lambda]^29 + 
           366469340*\[Lambda]^30 + 330228740*\[Lambda]^31 - 
           209734236*\[Lambda]^32 - 39551996*\[Lambda]^33 + 
           67115524*\[Lambda]^34 - 8027196*\[Lambda]^35 - 
           12833436*\[Lambda]^36 + 4872132*\[Lambda]^37 + 
           1073652*\[Lambda]^38 - 1032988*\[Lambda]^39 + 
           101252*\[Lambda]^40 + 98532*\[Lambda]^41 - 33116*\[Lambda]^42 - 
           476*\[Lambda]^43 + 2244*\[Lambda]^44 - 476*\[Lambda]^45 + 
           34*\[Lambda]^46)*H[{0}, x])/(294646955352750*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) - (17*(-1 + \[Lambda])^36*H[{1}, x])/
         (147323477676375*\[Lambda]^18) + (1224*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + 
    ((22*CA*CF)/27 + (32933023*CF^2)/13783770 - (8*CF*nl*TF)/27)*
     Log[Q^2/\[Mu]^2] + CA*CF*(56016333889/8671863200 - (8*Zeta[3])/3) + 
    CF^2*(-8550919646/21950653725 + (16*Zeta[3])/3)), 
 (4*a*CF)/19 + a^2*(CF*((-1525626437*nl*TF)/829323495 + 
      2*nh*TF*((24504480 - 330810480*\[Lambda] + 1429428000*\[Lambda]^2 + 
          688167480*\[Lambda]^3 - 25034593584*\[Lambda]^4 + 
          58948385496*\[Lambda]^5 + 124290223200*\[Lambda]^6 - 
          749454205500*\[Lambda]^7 + 338283860200*\[Lambda]^8 + 
          4368913609060*\[Lambda]^9 - 7837649903200*\[Lambda]^10 - 
          12854331966840*\[Lambda]^11 + 50719646383600*\[Lambda]^12 + 
          1354224102440*\[Lambda]^13 - 195290140576544*\[Lambda]^14 + 
          170663720485466*\[Lambda]^15 + 485429111526580*\[Lambda]^16 - 
          891968541198150*\[Lambda]^17 - 882409478266676089730*\[Lambda]^18 - 
          144261814603952952628124*\[Lambda]^19 - 3351990530621774028272779*
           \[Lambda]^20 - 39833862249863705258183520*\[Lambda]^21 - 
          308713879042644873275550150*\[Lambda]^22 - 
          1735568786860727074903286380*\[Lambda]^23 - 
          7507506382800982549034125654*\[Lambda]^24 - 
          25930296705150091376440311644*\[Lambda]^25 - 
          73316166274743970492172419030*\[Lambda]^26 - 
          172701178059868349281026800800*\[Lambda]^27 - 
          343212805289897989505931057745*\[Lambda]^28 - 
          580703374951266443483933730404*\[Lambda]^29 - 
          841887680728378704912894707994*\[Lambda]^30 - 
          1050328546682180738883691244100*\[Lambda]^31 - 
          1130399845969628860749884151300*\[Lambda]^32 - 
          1050328546682180738883691244100*\[Lambda]^33 - 
          841887680728378704912894707994*\[Lambda]^34 - 
          580703374951266443483933730404*\[Lambda]^35 - 
          343212805289897989505931057745*\[Lambda]^36 - 
          172701178059868349281026800800*\[Lambda]^37 - 
          73316166274743970492172419030*\[Lambda]^38 - 
          25930296705150091376440311644*\[Lambda]^39 - 
          7507506382800982549034125654*\[Lambda]^40 - 
          1735568786860727074903286380*\[Lambda]^41 - 
          308713879042644873275550150*\[Lambda]^42 - 
          39833862249863705258183520*\[Lambda]^43 - 3351990530621774028272779*
           \[Lambda]^44 - 144261814603952952628124*\[Lambda]^45 - 
          882409478266676089730*\[Lambda]^46 - 891968541198150*\[Lambda]^47 + 
          485429111526580*\[Lambda]^48 + 170663720485466*\[Lambda]^49 - 
          195290140576544*\[Lambda]^50 + 1354224102440*\[Lambda]^51 + 
          50719646383600*\[Lambda]^52 - 12854331966840*\[Lambda]^53 - 
          7837649903200*\[Lambda]^54 + 4368913609060*\[Lambda]^55 + 
          338283860200*\[Lambda]^56 - 749454205500*\[Lambda]^57 + 
          124290223200*\[Lambda]^58 + 58948385496*\[Lambda]^59 - 
          25034593584*\[Lambda]^60 + 688167480*\[Lambda]^61 + 
          1429428000*\[Lambda]^62 - 330810480*\[Lambda]^63 + 
          24504480*\[Lambda]^64)/(959346718440822211500*(-1 + \[Lambda])^2*
          \[Lambda]^18*(1 + \[Lambda])^26) - 
        (2*(-373640674507100 - 85638442597027320*\[Lambda] - 
           1748522664656087985*\[Lambda]^2 - 17412309681967881100*
            \[Lambda]^3 - 107190860051404315515*\[Lambda]^4 - 
           439629929353913129160*\[Lambda]^5 - 1165331888954925623442*
            \[Lambda]^6 - 1366821744580632136272*\[Lambda]^7 + 
           4009163012415978706562*\[Lambda]^8 + 28895389592123012598952*
            \[Lambda]^9 + 98000515779473518025885*\[Lambda]^10 + 
           237803593054729512368996*\[Lambda]^11 + 453939030028987195587111*
            \[Lambda]^12 + 708005027110958320579364*\[Lambda]^13 + 
           919041822150195964114384*\[Lambda]^14 + 1001641374995019306772480*
            \[Lambda]^15 + 919041822150512419901824*\[Lambda]^16 + 
           708005027110835254439804*\[Lambda]^17 + 453939030028751516802471*
            \[Lambda]^18 + 237803593054919976038756*\[Lambda]^19 + 
           98000515779592480870685*\[Lambda]^20 + 28895389591938527850952*
            \[Lambda]^21 + 4009163012394829047362*\[Lambda]^22 - 
           1366821744450592417872*\[Lambda]^23 - 1165331888983984117842*
            \[Lambda]^24 - 439629929421508896360*\[Lambda]^25 - 
           107190860014230913275*\[Lambda]^26 - 17412309658014168460*
            \[Lambda]^27 - 1748522689982475825*\[Lambda]^28 - 
           85638446188949160*\[Lambda]^29 - 373628794077500*\[Lambda]^30 - 
           1889751552*\[Lambda]^31 - 3907287072*\[Lambda]^32 + 
           1706106672*\[Lambda]^33 + 802611072*\[Lambda]^34 - 
           713597440*\[Lambda]^35 - 37250944*\[Lambda]^36 + 
           187712096*\[Lambda]^37 - 37608896*\[Lambda]^38 - 
           29758976*\[Lambda]^39 + 14073280*\[Lambda]^40 + 
           1676064*\[Lambda]^41 - 2461056*\[Lambda]^42 + 
           339456*\[Lambda]^43 + 198016*\[Lambda]^44 - 75140*\[Lambda]^45 + 
           952*\[Lambda]^46 + 4352*\[Lambda]^47 - 952*\[Lambda]^48 + 
           68*\[Lambda]^49)*H[{0}, x])/(5324379611726175*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) - (8*(-1 + \[Lambda])^38*H[{1}, x])/
         (313198800689775*\[Lambda]^19) + (1824*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/57 + (638700397*CF^2)/276441165 - (16*CF*nl*TF)/57)*
     Log[Q^2/\[Mu]^2] + CA*CF*(27709925162936629/4516031332612800 - 
      (48*Zeta[3])/19) + CF^2*(-3984774219023093/25741378595892960 + 
      (96*Zeta[3])/19)), (a*CF)/5 + 
  a^2*(CF*((-27003017*nl*TF)/15315300 + 
      2*nh*TF*((232792560 - 3142699560*\[Lambda] + 13113980880*\[Lambda]^2 + 
          12822990180*\[Lambda]^3 - 264754978488*\[Lambda]^4 + 
          543791780532*\[Lambda]^5 + 1669993964496*\[Lambda]^6 - 
          8233296685614*\[Lambda]^7 + 614353792052*\[Lambda]^8 + 
          56304318852782*\[Lambda]^9 - 79704310303800*\[Lambda]^10 - 
          212245327209370*\[Lambda]^11 + 633965685476900*\[Lambda]^12 + 
          298602115629210*\[Lambda]^13 - 2893387290845968*\[Lambda]^14 + 
          1473458932980587*\[Lambda]^15 + 8803925871101046*\[Lambda]^16 - 
          11703446701633099*\[Lambda]^17 - 17431258411096348*\[Lambda]^18 - 
          36092967292540438927101*\[Lambda]^19 - 6283603444283768259220798*
           \[Lambda]^20 - 156826898211086606379456879*\[Lambda]^21 - 
          2008771969104633018913424304*\[Lambda]^22 - 
          16836706645057322715805196798*\[Lambda]^23 - 
          102729113463425717922257357676*\[Lambda]^24 - 
          484095522240261808577863100838*\[Lambda]^25 - 
          1828891614474788710462509909584*\[Lambda]^26 - 
          5681214499858755997698266160174*\[Lambda]^27 - 
          14773839014025519187265139450108*\[Lambda]^28 - 
          32585585723314557246483148053806*\[Lambda]^29 - 
          61551049479514439455688576907808*\[Lambda]^30 - 
          100277394589722242442925327880304*\[Lambda]^31 - 
          141624794770075083088739175021184*\[Lambda]^32 - 
          173991950333858700845405969229748*\[Lambda]^33 - 
          186308546044697890550241912623736*\[Lambda]^34 - 
          173991950333858700845405969229748*\[Lambda]^35 - 
          141624794770075083088739175021184*\[Lambda]^36 - 
          100277394589722242442925327880304*\[Lambda]^37 - 
          61551049479514439455688576907808*\[Lambda]^38 - 
          32585585723314557246483148053806*\[Lambda]^39 - 
          14773839014025519187265139450108*\[Lambda]^40 - 
          5681214499858755997698266160174*\[Lambda]^41 - 
          1828891614474788710462509909584*\[Lambda]^42 - 
          484095522240261808577863100838*\[Lambda]^43 - 
          102729113463425717922257357676*\[Lambda]^44 - 
          16836706645057322715805196798*\[Lambda]^45 - 
          2008771969104633018913424304*\[Lambda]^46 - 
          156826898211086606379456879*\[Lambda]^47 - 
          6283603444283768259220798*\[Lambda]^48 - 36092967292540438927101*
           \[Lambda]^49 - 17431258411096348*\[Lambda]^50 - 
          11703446701633099*\[Lambda]^51 + 8803925871101046*\[Lambda]^52 + 
          1473458932980587*\[Lambda]^53 - 2893387290845968*\[Lambda]^54 + 
          298602115629210*\[Lambda]^55 + 633965685476900*\[Lambda]^56 - 
          212245327209370*\[Lambda]^57 - 79704310303800*\[Lambda]^58 + 
          56304318852782*\[Lambda]^59 + 614353792052*\[Lambda]^60 - 
          8233296685614*\[Lambda]^61 + 1669993964496*\[Lambda]^62 + 
          543791780532*\[Lambda]^63 - 264754978488*\[Lambda]^64 + 
          12822990180*\[Lambda]^65 + 13113980880*\[Lambda]^66 - 
          3142699560*\[Lambda]^67 + 232792560*\[Lambda]^68)/
         (40941744164436893778000*(-1 + \[Lambda])^2*\[Lambda]^19*
          (1 + \[Lambda])^28) - ((-7574230244651070 - 1841619982342303020*
            \[Lambda] - 39819724862339712390*\[Lambda]^2 - 
           417714890529432796440*\[Lambda]^3 - 2675302388553571029810*
            \[Lambda]^4 - 11040672408568923340812*\[Lambda]^5 - 
           25940632338281303187402*\[Lambda]^6 + 5361561748384789460096*
            \[Lambda]^7 + 354300360054490493116016*\[Lambda]^8 + 
           1846419752576300664477664*\[Lambda]^9 + 6226717007065624829000190*
            \[Lambda]^10 + 16062805310422041123892548*\[Lambda]^11 + 
           33581908947285569094932239*\[Lambda]^12 + 
           58498072045440858000066442*\[Lambda]^13 + 
           86221499277019718371367328*\[Lambda]^14 + 
           108481716027557387028460862*\[Lambda]^15 + 
           117056275242019387772574888*\[Lambda]^16 + 
           108481716027551758059262802*\[Lambda]^17 + 
           86221499277021792202124508*\[Lambda]^18 + 
           58498072045445165187023662*\[Lambda]^19 + 
           33581908947282298823353609*\[Lambda]^20 + 
           16062805310419691041758708*\[Lambda]^21 + 
           6226717007068899825199950*\[Lambda]^22 + 1846419752576928631904464*
            \[Lambda]^23 + 354300360052057733344016*\[Lambda]^24 + 
           5361561748736957936336*\[Lambda]^25 - 25940632336907674601562*
            \[Lambda]^26 - 11040672409180398852732*\[Lambda]^27 - 
           2675302389119272822830*\[Lambda]^28 - 417714890055826410720*
            \[Lambda]^29 - 39819724723412639742*\[Lambda]^30 - 
           1841620234066340052*\[Lambda]^31 - 7574221249633374*\[Lambda]^32 + 
           97363670376*\[Lambda]^33 - 28573921096*\[Lambda]^34 - 
           26361360760*\[Lambda]^35 + 15774814828*\[Lambda]^36 + 
           3987644304*\[Lambda]^37 - 5314207888*\[Lambda]^38 + 
           247190608*\[Lambda]^39 + 1182304032*\[Lambda]^40 - 
           324028432*\[Lambda]^41 - 155665328*\[Lambda]^42 + 
           91168688*\[Lambda]^43 + 4379557*\[Lambda]^44 - 
           13566646*\[Lambda]^45 + 2346918*\[Lambda]^46 + 
           927010*\[Lambda]^47 - 397936*\[Lambda]^48 + 13566*\[Lambda]^49 + 
           20026*\[Lambda]^50 - 4522*\[Lambda]^51 + 323*\[Lambda]^52)*
          H[{0}, x])/(56806726834883025*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) - (19*(-1 + \[Lambda])^40*H[{1}, x])/
         (3341572166757825*\[Lambda]^20) + (3040*\[Lambda]^2*H[{0, 0}, x])/
         (11*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/15 + (216995557*CF^2)/96996900 - (4*CF*nl*TF)/15)*
     Log[Q^2/\[Mu]^2] + CA*CF*(1167039436754261801/199656122073408000 - 
      (12*Zeta[3])/5) + CF^2*(496623306372223/11092006781856000 + 
      (24*Zeta[3])/5)), (4*a*CF)/21 + 
  a^2*(CF*((-24634579*nl*TF)/14549535 + 
      2*nh*TF*((465585120 - 6285399120*\[Lambda] + 25296791520*\[Lambda]^2 + 
          38216778600*\[Lambda]^3 - 581500295376*\[Lambda]^4 + 
          1030006201224*\[Lambda]^5 + 4425235804704*\[Lambda]^6 - 
          18616114512996*\[Lambda]^7 - 5980778230856*\[Lambda]^8 + 
          146629408009084*\[Lambda]^9 - 158526047846816*\[Lambda]^10 - 
          666174523201096*\[Lambda]^11 + 1587977319753104*\[Lambda]^12 + 
          1558794177801464*\[Lambda]^13 - 8482045944207136*\[Lambda]^14 + 
          1328018749025594*\[Lambda]^15 + 30449332276539764*\[Lambda]^16 - 
          28703524903930126*\[Lambda]^17 - 75864994888288816*\[Lambda]^18 + 
          139196174501325788*\[Lambda]^19 - 309815742485338076149987*
           \[Lambda]^20 - 57232356875686620990492592*\[Lambda]^21 - 
          1526700631987433403307014637*\[Lambda]^22 - 
          20963474256253005518451672262*\[Lambda]^23 - 
          188908458348575373693187889272*\[Lambda]^24 - 
          1242970557922503862398229286542*\[Lambda]^25 - 
          6336703758956970219031739733667*\[Lambda]^26 - 
          25988185535180204032681162115212*\[Lambda]^27 - 
          87961608503695504996985874515362*\[Lambda]^28 - 
          250238165118954076327164822919372*\[Lambda]^29 - 
          606451857797933626692613725613057*\[Lambda]^30 - 
          1264742018563554639062078414006992*\[Lambda]^31 - 
          2286986378264552602566772847849272*\[Lambda]^32 - 
          3606129291308854685965431839429152*\[Lambda]^33 - 
          4978681758812869956156275382667207*\[Lambda]^34 - 
          6035209180054071034853758203300292*\[Lambda]^35 - 
          6433904650671631055279020776237502*\[Lambda]^36 - 
          6035209180054071034853758203300292*\[Lambda]^37 - 
          4978681758812869956156275382667207*\[Lambda]^38 - 
          3606129291308854685965431839429152*\[Lambda]^39 - 
          2286986378264552602566772847849272*\[Lambda]^40 - 
          1264742018563554639062078414006992*\[Lambda]^41 - 
          606451857797933626692613725613057*\[Lambda]^42 - 
          250238165118954076327164822919372*\[Lambda]^43 - 
          87961608503695504996985874515362*\[Lambda]^44 - 
          25988185535180204032681162115212*\[Lambda]^45 - 
          6336703758956970219031739733667*\[Lambda]^46 - 
          1242970557922503862398229286542*\[Lambda]^47 - 
          188908458348575373693187889272*\[Lambda]^48 - 
          20963474256253005518451672262*\[Lambda]^49 - 
          1526700631987433403307014637*\[Lambda]^50 - 
          57232356875686620990492592*\[Lambda]^51 - 309815742485338076149987*
           \[Lambda]^52 + 139196174501325788*\[Lambda]^53 - 
          75864994888288816*\[Lambda]^54 - 28703524903930126*\[Lambda]^55 + 
          30449332276539764*\[Lambda]^56 + 1328018749025594*\[Lambda]^57 - 
          8482045944207136*\[Lambda]^58 + 1558794177801464*\[Lambda]^59 + 
          1587977319753104*\[Lambda]^60 - 666174523201096*\[Lambda]^61 - 
          158526047846816*\[Lambda]^62 + 146629408009084*\[Lambda]^63 - 
          5980778230856*\[Lambda]^64 - 18616114512996*\[Lambda]^65 + 
          4425235804704*\[Lambda]^66 + 1030006201224*\[Lambda]^67 - 
          581500295376*\[Lambda]^68 + 38216778600*\[Lambda]^69 + 
          25296791520*\[Lambda]^70 - 6285399120*\[Lambda]^71 + 
          465585120*\[Lambda]^72)/(365963363178932507338350*
          (-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^30) - 
        (4*(-128958647412176010 - 33154095898330341480*\[Lambda] - 
           756068929980458330475*\[Lambda]^2 - 8315326674631693762920*
            \[Lambda]^3 - 55019560765471110877473*\[Lambda]^4 - 
           224341437345939530412768*\[Lambda]^5 - 406939720124659629721945*
            \[Lambda]^6 + 1504816894171321915647800*\[Lambda]^7 + 
           16403888308609031436042375*\[Lambda]^8 + 
           80614384415091671381846144*\[Lambda]^9 + 
           282375408079655531346642419*\[Lambda]^10 + 
           781132513539229015533847740*\[Lambda]^11 + 
           1781474830598359926216402075*\[Lambda]^12 + 
           3427313991596013204858151440*\[Lambda]^13 + 
           5639674012364160390964515939*\[Lambda]^14 + 
           8006797709250531076383138284*\[Lambda]^15 + 
           9861079026540777791899973555*\[Lambda]^16 + 
           10566719069845323371583001440*\[Lambda]^17 + 
           9861079026540862568278179155*\[Lambda]^18 + 
           8006797709250501404650766324*\[Lambda]^19 + 
           5639674012364094017263530579*\[Lambda]^20 + 
           3427313991596060762338608240*\[Lambda]^21 + 
           1781474830598398467491008875*\[Lambda]^22 + 
           781132513539180003438847140*\[Lambda]^23 + 
           282375408079642515952597619*\[Lambda]^24 + 
           80614384415129727959164544*\[Lambda]^25 + 
           16403888308606280055891975*\[Lambda]^26 + 
           1504816894148339040701000*\[Lambda]^27 - 406939720116464726178745*
            \[Lambda]^28 - 224341437335363693434656*\[Lambda]^29 - 
           55019560772712760159041*\[Lambda]^30 - 8315326677969937445400*
            \[Lambda]^31 - 756068925682785809835*\[Lambda]^32 - 
           33154095528877876840*\[Lambda]^33 - 128960538663130186*
            \[Lambda]^34 + 327670698864*\[Lambda]^35 + 616296144800*
            \[Lambda]^36 - 261751034560*\[Lambda]^37 - 136357835040*
            \[Lambda]^38 + 110342138544*\[Lambda]^39 + 12676938624*
            \[Lambda]^40 - 31337925120*\[Lambda]^41 + 3945664640*
            \[Lambda]^42 + 5992056980*\[Lambda]^43 - 2079729816*
            \[Lambda]^44 - 648310096*\[Lambda]^45 + 476915960*\[Lambda]^46 - 
           2848860*\[Lambda]^47 - 61628400*\[Lambda]^48 + 
           12651264*\[Lambda]^49 + 3581424*\[Lambda]^50 - 
           1750660*\[Lambda]^51 + 90440*\[Lambda]^52 + 77520*\[Lambda]^53 - 
           18088*\[Lambda]^54 + 1292*\[Lambda]^55)*H[{0}, x])/
         (4062197393483544315*(-1 + \[Lambda])^3*(1 + \[Lambda])^31) - 
        (16*(-1 + \[Lambda])^42*H[{1}, x])/(12576462518524905*\[Lambda]^21) + 
        (6720*\[Lambda]^2*H[{0, 0}, x])/(23*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/63 + (220885157*CF^2)/101846745 - (16*CF*nl*TF)/63)*
     Log[Q^2/\[Mu]^2] + CA*CF*(66676813065484359937/11949418906093468800 - 
      (16*Zeta[3])/7) + CF^2*(1320505358765302511/5974709453046734400 + 
      (32*Zeta[3])/7)), (2*a*CF)/11 + 
  a^2*(CF*((-104274799*nl*TF)/64017954 + 
      2*nh*TF*((1629547920 - 21998896920*\[Lambda] + 85279674480*
           \[Lambda]^2 + 177756518940*\[Lambda]^3 - 2210699026536*
           \[Lambda]^4 + 3315505357164*\[Lambda]^5 + 19647366154416*
           \[Lambda]^6 - 72232685478954*\[Lambda]^7 - 53944625474740*
           \[Lambda]^8 + 647120751327050*\[Lambda]^9 - 497487394531400*
           \[Lambda]^10 - 3423173088062910*\[Lambda]^11 + 
          6646670230255580*\[Lambda]^12 + 10632204212744590*\[Lambda]^13 - 
          41357843210460560*\[Lambda]^14 - 8595104454224505*\[Lambda]^15 + 
          171504905196474990*\[Lambda]^16 - 104302688784629475*\[Lambda]^17 - 
          508359968849514180*\[Lambda]^18 + 692759350703740719*\[Lambda]^19 + 
          1047014936494300914*\[Lambda]^20 - 4640407703969859299598819*
           \[Lambda]^21 - 906692783197035448893726984*\[Lambda]^22 - 
          25738994254675501874470251735*\[Lambda]^23 - 
          377098332434292915850239881430*\[Lambda]^24 - 
          3634939317501097203589752439965*\[Lambda]^25 - 
          25650694675497390010319422059060*\[Lambda]^26 - 
          140635630902323635214607923586255*\[Lambda]^27 - 
          622128185884789391711121805923930*\[Lambda]^28 - 
          2278447390221909700164120905402445*\[Lambda]^29 - 
          7037466131883734081282829951759120*\[Lambda]^30 - 
          18585412336425296640877633931726280*\[Lambda]^31 - 
          42405824561106967808495526465485760*\[Lambda]^32 - 
          84261485284562001099064366300972920*\[Lambda]^33 - 
          146698937143331835473183893696137840*\[Lambda]^34 - 
          224808311558680463394854353681595640*\[Lambda]^35 - 
          304259753621026185569909346782448960*\[Lambda]^36 - 
          364516742370461468608747938227861640*\[Lambda]^37 - 
          387090056332256133699358638905619600*\[Lambda]^38 - 
          364516742370461468608747938227861640*\[Lambda]^39 - 
          304259753621026185569909346782448960*\[Lambda]^40 - 
          224808311558680463394854353681595640*\[Lambda]^41 - 
          146698937143331835473183893696137840*\[Lambda]^42 - 
          84261485284562001099064366300972920*\[Lambda]^43 - 
          42405824561106967808495526465485760*\[Lambda]^44 - 
          18585412336425296640877633931726280*\[Lambda]^45 - 
          7037466131883734081282829951759120*\[Lambda]^46 - 
          2278447390221909700164120905402445*\[Lambda]^47 - 
          622128185884789391711121805923930*\[Lambda]^48 - 
          140635630902323635214607923586255*\[Lambda]^49 - 
          25650694675497390010319422059060*\[Lambda]^50 - 
          3634939317501097203589752439965*\[Lambda]^51 - 
          377098332434292915850239881430*\[Lambda]^52 - 
          25738994254675501874470251735*\[Lambda]^53 - 
          906692783197035448893726984*\[Lambda]^54 - 
          4640407703969859299598819*\[Lambda]^55 + 1047014936494300914*
           \[Lambda]^56 + 692759350703740719*\[Lambda]^57 - 
          508359968849514180*\[Lambda]^58 - 104302688784629475*\[Lambda]^59 + 
          171504905196474990*\[Lambda]^60 - 8595104454224505*\[Lambda]^61 - 
          41357843210460560*\[Lambda]^62 + 10632204212744590*\[Lambda]^63 + 
          6646670230255580*\[Lambda]^64 - 3423173088062910*\[Lambda]^65 - 
          497487394531400*\[Lambda]^66 + 647120751327050*\[Lambda]^67 - 
          53944625474740*\[Lambda]^68 - 72232685478954*\[Lambda]^69 + 
          19647366154416*\[Lambda]^70 + 3315505357164*\[Lambda]^71 - 
          2210699026536*\[Lambda]^72 + 177756518940*\[Lambda]^73 + 
          85279674480*\[Lambda]^74 - 21998896920*\[Lambda]^75 + 
          1629547920*\[Lambda]^76)/(5697814681377996801624000*
          (-1 + \[Lambda])^2*\[Lambda]^21*(1 + \[Lambda])^32) - 
        ((-958269791046999600 - 259732777277695456800*\[Lambda] - 
           6224834160768556557225*\[Lambda]^2 - 71477335856248469760114*
            \[Lambda]^3 - 485385239738241900787554*\[Lambda]^4 - 
           1913187005560683138540562*\[Lambda]^5 - 1779215411322018419214322*
            \[Lambda]^6 + 32623250686267722803716526*\[Lambda]^7 + 
           275654278441203441995117518*\[Lambda]^8 + 
           1360344111796774373415082222*\[Lambda]^9 + 
           5013784606352134316936881561*\[Lambda]^10 + 
           14875430356556143203771295316*\[Lambda]^11 + 
           36805483764597352025288530412*\[Lambda]^12 + 
           77497350919283702630031989924*\[Lambda]^13 + 
           140666838853343585801126098952*\[Lambda]^14 + 
           222003207129906289048846702796*\[Lambda]^15 + 
           306414789332588703892494635156*\[Lambda]^16 + 
           371251706383182358906742525692*\[Lambda]^17 + 
           395691409903985328596940584074*\[Lambda]^18 + 
           371251706383181797676780221912*\[Lambda]^19 + 
           306414789332588890969148736416*\[Lambda]^20 + 
           222003207129906737162692573256*\[Lambda]^21 + 
           140666838853343281653246598172*\[Lambda]^22 + 
           77497350919283428804654563344*\[Lambda]^23 + 
           36805483764597673392222139112*\[Lambda]^24 + 
           14875430356556251389965750816*\[Lambda]^25 + 
           5013784606351875127718859211*\[Lambda]^26 + 
           1360344111796775567387230822*\[Lambda]^27 + 
           275654278441368988782450214*\[Lambda]^28 + 
           32623250686221552839809382*\[Lambda]^29 - 
           1779215411405095806238954*\[Lambda]^30 - 1913187005513475357943354*
            \[Lambda]^31 - 485385239707403791374058*\[Lambda]^32 - 
           71477335887272898994906*\[Lambda]^33 - 6224834167330142904793*
            \[Lambda]^34 - 259732762058871952664*\[Lambda]^35 - 
           958270749416942984*\[Lambda]^36 - 5705351887928*\[Lambda]^37 + 
           1682651086424*\[Lambda]^38 + 1577955318632*\[Lambda]^39 - 
           899103164344*\[Lambda]^40 - 276090583384*\[Lambda]^41 + 
           313267580087*\[Lambda]^42 + 4735289174*\[Lambda]^43 - 
           76948111058*\[Lambda]^44 + 15018570406*\[Lambda]^45 + 
           12750199546*\[Lambda]^46 - 5416582738*\[Lambda]^47 - 
           1102431946*\[Lambda]^48 + 1056569822*\[Lambda]^49 - 
           52328584*\[Lambda]^50 - 120226414*\[Lambda]^51 + 
           28402682*\[Lambda]^52 + 5919298*\[Lambda]^53 - 
           3332714*\[Lambda]^54 + 221578*\[Lambda]^55 + 131138*\[Lambda]^56 - 
           31654*\[Lambda]^57 + 2261*\[Lambda]^58)*H[{0}, x])/
         (7905725776137746700*(-1 + \[Lambda])^3*(1 + \[Lambda])^33) - 
        (7*(-1 + \[Lambda])^44*H[{1}, x])/(24475931195472900*\[Lambda]^22) + 
        (308*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((2*CA*CF)/3 + (44917735*CF^2)/21339318 - (8*CF*nl*TF)/33)*
     Log[Q^2/\[Mu]^2] + CA*CF*(66838510870920166297/12518438854002681600 - 
      (24*Zeta[3])/11) + CF^2*(2330892767166589343/6259219427001340800 + 
      (48*Zeta[3])/11)), (4*a*CF)/23 + 
  a^2*(CF*((-2416023361*nl*TF)/1539340803 + 
      2*nh*TF*((2560718160 - 34569695160*\[Lambda] + 128889480720*
           \[Lambda]^2 + 348471062940*\[Lambda]^3 - 3739416729048*
           \[Lambda]^4 + 4616846806572*\[Lambda]^5 + 37956354671664*
           \[Lambda]^6 - 123649333773966*\[Lambda]^7 - 149992946415884*
           \[Lambda]^8 + 1249131129151906*\[Lambda]^9 - 581351221671792*
           \[Lambda]^10 - 7526588576879372*\[Lambda]^11 + 
          11923529190325720*\[Lambda]^12 + 28483197506024580*\[Lambda]^13 - 
          86662197388647760*\[Lambda]^14 - 52301363663648935*\[Lambda]^15 + 
          409934268617738370*\[Lambda]^16 - 120183290328256375*\[Lambda]^17 - 
          1402857692426024560*\[Lambda]^18 + 1402923694572360972*
           \[Lambda]^19 + 3512519653326835272*\[Lambda]^20 - 
          6430969773894266436*\[Lambda]^21 - 31122048508729010067767166*
           \[Lambda]^22 - 6413471451645354341661780444*\[Lambda]^23 - 
          193014718320841458933649419429*\[Lambda]^24 - 
          3004815808704885802877240526672*\[Lambda]^25 - 
          30845581071494960227949598161382*\[Lambda]^26 - 
          232340354524302313131234204677280*\[Lambda]^27 - 
          1363006390452742363552783201220940*\[Lambda]^28 - 
          6467971149832658098497073603749960*\[Lambda]^29 - 
          25479695089841049787450332063700260*\[Lambda]^30 - 
          84899023752701205478117978275685725*\[Lambda]^31 - 
          242632314799010776827619523596026030*\[Lambda]^32 - 
          601115925203966774620394471810924205*\[Lambda]^33 - 
          1301687943091151977547307839584701540*\[Lambda]^34 - 
          2479579979788171572533879805642028740*\[Lambda]^35 - 
          4175664594633627884138542519663413300*\[Lambda]^36 - 
          6240121740745699554162807659191158300*\[Lambda]^37 - 
          8298295822635498016446991853461248660*\[Lambda]^38 - 
          9838839683969444205362633827558547400*\[Lambda]^39 - 
          10412189904454273051355708846966228310*\[Lambda]^40 - 
          9838839683969444205362633827558547400*\[Lambda]^41 - 
          8298295822635498016446991853461248660*\[Lambda]^42 - 
          6240121740745699554162807659191158300*\[Lambda]^43 - 
          4175664594633627884138542519663413300*\[Lambda]^44 - 
          2479579979788171572533879805642028740*\[Lambda]^45 - 
          1301687943091151977547307839584701540*\[Lambda]^46 - 
          601115925203966774620394471810924205*\[Lambda]^47 - 
          242632314799010776827619523596026030*\[Lambda]^48 - 
          84899023752701205478117978275685725*\[Lambda]^49 - 
          25479695089841049787450332063700260*\[Lambda]^50 - 
          6467971149832658098497073603749960*\[Lambda]^51 - 
          1363006390452742363552783201220940*\[Lambda]^52 - 
          232340354524302313131234204677280*\[Lambda]^53 - 
          30845581071494960227949598161382*\[Lambda]^54 - 
          3004815808704885802877240526672*\[Lambda]^55 - 
          193014718320841458933649419429*\[Lambda]^56 - 
          6413471451645354341661780444*\[Lambda]^57 - 
          31122048508729010067767166*\[Lambda]^58 - 6430969773894266436*
           \[Lambda]^59 + 3512519653326835272*\[Lambda]^60 + 
          1402923694572360972*\[Lambda]^61 - 1402857692426024560*
           \[Lambda]^62 - 120183290328256375*\[Lambda]^63 + 
          409934268617738370*\[Lambda]^64 - 52301363663648935*\[Lambda]^65 - 
          86662197388647760*\[Lambda]^66 + 28483197506024580*\[Lambda]^67 + 
          11923529190325720*\[Lambda]^68 - 7526588576879372*\[Lambda]^69 - 
          581351221671792*\[Lambda]^70 + 1249131129151906*\[Lambda]^71 - 
          149992946415884*\[Lambda]^72 - 123649333773966*\[Lambda]^73 + 
          37956354671664*\[Lambda]^74 + 4616846806572*\[Lambda]^75 - 
          3739416729048*\[Lambda]^76 + 348471062940*\[Lambda]^77 + 
          128889480720*\[Lambda]^78 - 34569695160*\[Lambda]^79 + 
          2560718160*\[Lambda]^80)/(39658085140272989102212500*
          (-1 + \[Lambda])^2*\[Lambda]^22*(1 + \[Lambda])^34) - 
        (2*(-12759570587310592500 - 3636477617383518862500*\[Lambda] - 
           91304431136139151643769*\[Lambda]^2 - 1090545570823878560378484*
            \[Lambda]^3 - 7552541212723617302085439*\[Lambda]^4 - 
           27982319972986715161448644*\[Lambda]^5 + 
           14114511949651881222708316*\[Lambda]^6 + 
           956142220682147772087076248*\[Lambda]^7 + 
           7454189205527250863962738208*\[Lambda]^8 + 
           37793076241960059526747471678*\[Lambda]^9 + 
           147126610089087642228973542848*\[Lambda]^10 + 
           467078545196811430928824900408*\[Lambda]^11 + 
           1247004447473908773044626807184*\[Lambda]^12 + 
           2852160551094311205845759834234*\[Lambda]^13 + 
           5657666440531483617880603878384*\[Lambda]^14 + 
           9816399687958966383232221792984*\[Lambda]^15 + 
           14987725361434781501579259319184*\[Lambda]^16 + 
           20221513855531393686729031827404*\[Lambda]^17 + 
           24176865784209701384660527431904*\[Lambda]^18 + 
           25655838617027558687030388879704*\[Lambda]^19 + 
           24176865784209708084615116174704*\[Lambda]^20 + 
           20221513855531391554925299045604*\[Lambda]^21 + 
           14987725361434776060404017552304*\[Lambda]^22 + 
           9816399687958969892984454314904*\[Lambda]^23 + 
           5657666440531487087440245869904*\[Lambda]^24 + 
           2852160551094307415337013506854*\[Lambda]^25 + 
           1247004447473907236175559356104*\[Lambda]^26 + 
           467078545196814590418461142424*\[Lambda]^27 + 
           147126610089087829632158903624*\[Lambda]^28 + 
           37793076241957943251896947074*\[Lambda]^29 + 
           7454189205527693194958784224*\[Lambda]^30 + 
           956142220683287182481004824*\[Lambda]^31 + 
           14114511949112535651936924*\[Lambda]^32 - 
           27982319973462277194074676*\[Lambda]^33 - 
           7552541212332408705433951*\[Lambda]^34 - 1090545570688726550716276*
            \[Lambda]^35 - 91304431347236782912601*\[Lambda]^36 - 
           3636477626693275753396*\[Lambda]^37 - 12759481935222425396*
            \[Lambda]^38 - 16414436596096*\[Lambda]^39 - 28717395484096*
            \[Lambda]^40 + 11924392842054*\[Lambda]^41 + 6709597005804*
            \[Lambda]^42 - 5036700226096*\[Lambda]^43 - 850276715596*
            \[Lambda]^44 + 1508301148354*\[Lambda]^45 - 
           96543650896*\[Lambda]^46 - 325445818016*\[Lambda]^47 + 
           84568960784*\[Lambda]^48 + 46837166684*\[Lambda]^49 - 
           24042696216*\[Lambda]^50 - 3046598016*\[Lambda]^51 + 
           4094960408*\[Lambda]^52 - 353466652*\[Lambda]^53 - 
           414365072*\[Lambda]^54 + 110626208*\[Lambda]^55 + 
           17111248*\[Lambda]^56 - 11291434*\[Lambda]^57 + 
           895356*\[Lambda]^58 + 397936*\[Lambda]^59 - 99484*\[Lambda]^60 + 
           7106*\[Lambda]^61)*H[{0}, x])/(220102592631107720625*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^35) - 
        (44*(-1 + \[Lambda])^46*H[{1}, x])/(681432175328506875*
          \[Lambda]^23) + (8096*\[Lambda]^2*H[{0, 0}, x])/
         (25*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/69 + (349788811*CF^2)/171037867 - (16*CF*nl*TF)/69)*
     Log[Q^2/\[Mu]^2] + CA*CF*(38512026871440150971183/
       7525288811099339280000 - (48*Zeta[3])/23) + 
    CF^2*(43893201997044300501791/86540821327642401720000 + (96*Zeta[3])/23))}


==> results/FL-SG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{a*fl02*((4*nl*TF)/3 + 2*nh*TF*((2*(1 + \[Lambda] + \[Lambda]^2)*
        (1 + 8*\[Lambda] + \[Lambda]^2))/(3*(1 + \[Lambda])^4) - 
      (4*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
         \[Lambda]^4)*H[{0}, x])/((-1 + \[Lambda])*(1 + \[Lambda])^5))) + 
  a^2*fl02*(((-16*CF*nl*TF)/9 + CA*((44*nl*TF)/9 + 
        2*nh*TF*((22*(1 + \[Lambda] + \[Lambda]^2)*(1 + 8*\[Lambda] + 
             \[Lambda]^2))/(9*(1 + \[Lambda])^4) - 
          (44*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
             \[Lambda]^4)*H[{0}, x])/(3*(-1 + \[Lambda])*(1 + \[Lambda])^
             5))))*Log[Q^2/\[Mu]^2] + 
    CA*((346*nl*TF)/27 + 2*nh*TF*((1044 - 2007*\[Lambda] - 6056*\[Lambda]^2 + 
          2037*\[Lambda]^3 + 12304*\[Lambda]^4 + 2037*\[Lambda]^5 - 
          6056*\[Lambda]^6 - 2007*\[Lambda]^7 + 1044*\[Lambda]^8)/
         (270*\[Lambda]^2*(1 + \[Lambda])^4) + 
        ((174 - 465*\[Lambda] - 1280*\[Lambda]^2 + 56*\[Lambda]^3 + 
           170*\[Lambda]^4 - 5454*\[Lambda]^5 - 1810*\[Lambda]^6 - 
           1924*\[Lambda]^7 - 1500*\[Lambda]^8 - 465*\[Lambda]^9 + 
           174*\[Lambda]^10)*H[{0}, x])/(45*(-1 + \[Lambda])*\[Lambda]^2*
          (1 + \[Lambda])^5) - (44*(1 + \[Lambda] + \[Lambda]^2)*
          (1 + 8*\[Lambda] + \[Lambda]^2)*H[{1}, x])/(9*(1 + \[Lambda])^4) - 
        (4*(29 - 34*\[Lambda] - 274*\[Lambda]^2 - 234*\[Lambda]^3 - 
           9*\[Lambda]^4 + 20*\[Lambda]^5 - 428*\[Lambda]^6 + 
           20*\[Lambda]^7 - 9*\[Lambda]^8 - 234*\[Lambda]^9 - 
           274*\[Lambda]^10 - 34*\[Lambda]^11 + 29*\[Lambda]^12)*
          H[{-1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^5) + (2*\[Lambda]*(-65 - 110*\[Lambda] + 
           67*\[Lambda]^2 + 130*\[Lambda]^4 + 1532*\[Lambda]^5 + 
           1170*\[Lambda]^6 - 600*\[Lambda]^7 - 909*\[Lambda]^8 - 
           102*\[Lambda]^9 + 87*\[Lambda]^10)*H[{0, 0}, x])/
         (15*(-1 + \[Lambda])^2*(1 + \[Lambda])^6) + 
        (88*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
           \[Lambda]^4)*H[{0, 1}, x])/(3*(-1 + \[Lambda])*
          (1 + \[Lambda])^5) + (2*(29 - 150*\[Lambda] + 152*\[Lambda]^2 - 
           58*\[Lambda]^3 + 102*\[Lambda]^4 - 58*\[Lambda]^5 + 
           152*\[Lambda]^6 - 150*\[Lambda]^7 + 29*\[Lambda]^8)*H[{1, 0}, x])/
         (15*(-1 + \[Lambda])*\[Lambda]^3*(1 + \[Lambda])) - 
        (32*\[Lambda]*H[{-1, 0, 0}, x])/(5*(-1 + \[Lambda])^2) + 
        (32*\[Lambda]*H[{0, -1, 0}, x])/(5*(-1 + \[Lambda])^2) - 
        (16*\[Lambda]*H[{0, 1, 0}, x])/(5*(-1 + \[Lambda])^2) + 
        (16*\[Lambda]*H[{1, 0, 0}, x])/(5*(-1 + \[Lambda])^2) + 
        (24*\[Lambda]*Zeta[3])/(5*(-1 + \[Lambda])^2))) + 
    CF*(2*nl*TF*(-116/135 - (16*Zeta[3])/5) + 
      2*nh*TF*((124 - 309*\[Lambda] - 1238*\[Lambda]^2 + 189*\[Lambda]^3 + 
          1668*\[Lambda]^4 + 189*\[Lambda]^5 - 1238*\[Lambda]^6 - 
          309*\[Lambda]^7 + 124*\[Lambda]^8)/(30*\[Lambda]^2*
          (1 + \[Lambda])^4) + ((62 - 201*\[Lambda] - 560*\[Lambda]^2 - 
           16*\[Lambda]^3 + 1922*\[Lambda]^4 + 722*\[Lambda]^5 + 
           1922*\[Lambda]^6 - 16*\[Lambda]^7 - 560*\[Lambda]^8 - 
           201*\[Lambda]^9 + 62*\[Lambda]^10)*H[{0}, x])/
         (15*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^5) - 
        (4*(31 - 116*\[Lambda] - 177*\[Lambda]^2 + 152*\[Lambda]^3 + 
           90*\[Lambda]^4 - 344*\[Lambda]^5 + 90*\[Lambda]^6 + 
           152*\[Lambda]^7 - 177*\[Lambda]^8 - 116*\[Lambda]^9 + 
           31*\[Lambda]^10)*H[{-1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^3) + (2*\[Lambda]*(259 - 414*\[Lambda] - 
           697*\[Lambda]^2 - 6016*\[Lambda]^3 - 2872*\[Lambda]^4 + 
           504*\[Lambda]^5 + 2044*\[Lambda]^6 - 792*\[Lambda]^7 - 
           1227*\[Lambda]^8 - 162*\[Lambda]^9 + 93*\[Lambda]^10)*
          H[{0, 0}, x])/(15*(-1 + \[Lambda])^2*(1 + \[Lambda])^6) + 
        (2*(31 - 116*\[Lambda] - 177*\[Lambda]^2 + 152*\[Lambda]^3 + 
           90*\[Lambda]^4 - 344*\[Lambda]^5 + 90*\[Lambda]^6 + 
           152*\[Lambda]^7 - 177*\[Lambda]^8 - 116*\[Lambda]^9 + 
           31*\[Lambda]^10)*H[{1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
          (1 + \[Lambda])^3) + (64*(1 + \[Lambda] + \[Lambda]^2)*
          H[{-1, 0, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (64*(1 + \[Lambda] + \[Lambda]^2)*H[{0, -1, 0}, x])/
         (15*(-1 + \[Lambda])^2) + (32*(1 + \[Lambda] + \[Lambda]^2)*
          H[{0, 1, 0}, x])/(15*(-1 + \[Lambda])^2) - 
        (32*(1 + \[Lambda] + \[Lambda]^2)*H[{1, 0, 0}, x])/
         (15*(-1 + \[Lambda])^2) - (16*(1 + \[Lambda] + \[Lambda]^2)*Zeta[3])/
         (5*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/15 + 2*nh*TF*
     ((2*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 925*\[Lambda]^3 + 
         956*\[Lambda]^4 + 925*\[Lambda]^5 + 356*\[Lambda]^6 + 
         125*\[Lambda]^7 + 6*\[Lambda]^8))/(45*(1 + \[Lambda])^8) - 
      (8*\[Lambda]*(1 + 4*\[Lambda] + 16*\[Lambda]^2 + 24*\[Lambda]^3 + 
         36*\[Lambda]^4 + 24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + 
         \[Lambda]^8)*H[{0}, x])/(3*(-1 + \[Lambda])*(1 + \[Lambda])^9))) + 
  a^2*fl02*(((-44*CF*nl*TF)/75 + CA*((944*nl*TF)/225 + 
        2*nh*TF*((236*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 
             925*\[Lambda]^3 + 956*\[Lambda]^4 + 925*\[Lambda]^5 + 
             356*\[Lambda]^6 + 125*\[Lambda]^7 + 6*\[Lambda]^8))/
           (675*(1 + \[Lambda])^8) - (944*\[Lambda]*(1 + 4*\[Lambda] + 
             16*\[Lambda]^2 + 24*\[Lambda]^3 + 36*\[Lambda]^4 + 
             24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + \[Lambda]^8)*
            H[{0}, x])/(45*(-1 + \[Lambda])*(1 + \[Lambda])^9))))*
     Log[Q^2/\[Mu]^2] + CF*((-5528*nl*TF)/1125 + 
      2*nh*TF*((29664 - 71208*\[Lambda] - 695968*\[Lambda]^2 - 
          994450*\[Lambda]^3 + 583333*\[Lambda]^4 + 2287164*\[Lambda]^5 + 
          799244*\[Lambda]^6 - 1511882*\[Lambda]^7 - 2892274*\[Lambda]^8 - 
          1511882*\[Lambda]^9 + 799244*\[Lambda]^10 + 2287164*\[Lambda]^11 + 
          583333*\[Lambda]^12 - 994450*\[Lambda]^13 - 695968*\[Lambda]^14 - 
          71208*\[Lambda]^15 + 29664*\[Lambda]^16)/(5670*\[Lambda]^4*
          (1 + \[Lambda])^8) + ((4944 - 15576*\[Lambda] - 
           113720*\[Lambda]^2 - 62762*\[Lambda]^3 + 378649*\[Lambda]^4 + 
           466464*\[Lambda]^5 - 283743*\[Lambda]^6 - 688494*\[Lambda]^7 + 
           1194526*\[Lambda]^8 + 1811584*\[Lambda]^9 + 1194526*\[Lambda]^10 - 
           688494*\[Lambda]^11 - 283743*\[Lambda]^12 + 466464*\[Lambda]^13 + 
           378649*\[Lambda]^14 - 62762*\[Lambda]^15 - 113720*\[Lambda]^16 - 
           15576*\[Lambda]^17 + 4944*\[Lambda]^18)*H[{0}, x])/
         (945*(-1 + \[Lambda])*\[Lambda]^4*(1 + \[Lambda])^9) - 
        (4*(824 - 3008*\[Lambda] - 16076*\[Lambda]^2 - 6131*\[Lambda]^3 + 
           35368*\[Lambda]^4 + 27076*\[Lambda]^5 - 38696*\[Lambda]^6 - 
           60821*\[Lambda]^7 - 23580*\[Lambda]^8 - 14232*\[Lambda]^9 - 
           23580*\[Lambda]^10 - 60821*\[Lambda]^11 - 38696*\[Lambda]^12 + 
           27076*\[Lambda]^13 + 35368*\[Lambda]^14 - 6131*\[Lambda]^15 - 
           16076*\[Lambda]^16 - 3008*\[Lambda]^17 + 824*\[Lambda]^18)*
          H[{-1, 0}, x])/(315*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^7) + (2*\[Lambda]*(4228 - 6275*\[Lambda] - 
           46398*\[Lambda]^2 - 463148*\[Lambda]^3 - 736442*\[Lambda]^4 - 
           1050259*\[Lambda]^5 - 411560*\[Lambda]^6 - 496376*\[Lambda]^7 - 
           750624*\[Lambda]^8 - 614729*\[Lambda]^9 + 135610*\[Lambda]^10 + 
           398916*\[Lambda]^11 + 84894*\[Lambda]^12 - 119793*\[Lambda]^13 - 
           66276*\[Lambda]^14 - 4080*\[Lambda]^15 + 2472*\[Lambda]^16)*
          H[{0, 0}, x])/(315*(-1 + \[Lambda])^2*(1 + \[Lambda])^10) + 
        (2*(824 - 3008*\[Lambda] - 16076*\[Lambda]^2 - 6131*\[Lambda]^3 + 
           35368*\[Lambda]^4 + 27076*\[Lambda]^5 - 38696*\[Lambda]^6 - 
           60821*\[Lambda]^7 - 23580*\[Lambda]^8 - 14232*\[Lambda]^9 - 
           23580*\[Lambda]^10 - 60821*\[Lambda]^11 - 38696*\[Lambda]^12 + 
           27076*\[Lambda]^13 + 35368*\[Lambda]^14 - 6131*\[Lambda]^15 - 
           16076*\[Lambda]^16 - 3008*\[Lambda]^17 + 824*\[Lambda]^18)*
          H[{1, 0}, x])/(315*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^7) + (128*\[Lambda]*H[{-1, 0, 0}, x])/
         (7*(-1 + \[Lambda])^2) - (128*\[Lambda]*H[{0, -1, 0}, x])/
         (7*(-1 + \[Lambda])^2) + (64*\[Lambda]*H[{0, 1, 0}, x])/
         (7*(-1 + \[Lambda])^2) - (64*\[Lambda]*H[{1, 0, 0}, x])/
         (7*(-1 + \[Lambda])^2) - (96*\[Lambda]*Zeta[3])/
         (7*(-1 + \[Lambda])^2))) + CA*((38458*nl*TF)/3375 + 
      2*nh*TF*((367200 - 793800*\[Lambda] - 8079000*\[Lambda]^2 - 
          11607300*\[Lambda]^3 + 6935831*\[Lambda]^4 + 25588055*\[Lambda]^5 + 
          15462786*\[Lambda]^6 - 11165735*\[Lambda]^7 - 
          16571674*\[Lambda]^8 - 11165735*\[Lambda]^9 + 
          15462786*\[Lambda]^10 + 25588055*\[Lambda]^11 + 
          6935831*\[Lambda]^12 - 11607300*\[Lambda]^13 - 
          8079000*\[Lambda]^14 - 793800*\[Lambda]^15 + 367200*\[Lambda]^16)/
         (141750*\[Lambda]^4*(1 + \[Lambda])^8) + 
        ((12240 - 35640*\[Lambda] - 265860*\[Lambda]^2 - 149280*\[Lambda]^3 + 
           853103*\[Lambda]^4 + 1080688*\[Lambda]^5 - 869589*\[Lambda]^6 - 
           3708652*\[Lambda]^7 - 2847814*\[Lambda]^8 - 5158448*\[Lambda]^9 - 
           4830214*\[Lambda]^10 - 6351852*\[Lambda]^11 - 
           2025989*\[Lambda]^12 + 667688*\[Lambda]^13 + 833279*\[Lambda]^14 - 
           149280*\[Lambda]^15 - 265860*\[Lambda]^16 - 35640*\[Lambda]^17 + 
           12240*\[Lambda]^18)*H[{0}, x])/(4725*(-1 + \[Lambda])*\[Lambda]^4*
          (1 + \[Lambda])^9) - (472*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 
           925*\[Lambda]^3 + 956*\[Lambda]^4 + 925*\[Lambda]^5 + 
           356*\[Lambda]^6 + 125*\[Lambda]^7 + 6*\[Lambda]^8)*H[{1}, x])/
         (675*(1 + \[Lambda])^8) - (4*(408 - 576*\[Lambda] - 
           9862*\[Lambda]^2 - 19271*\[Lambda]^3 + 2304*\[Lambda]^4 + 
           40233*\[Lambda]^5 + 20334*\[Lambda]^6 - 46605*\[Lambda]^7 - 
           105320*\[Lambda]^8 - 66645*\[Lambda]^9 - 93968*\[Lambda]^10 - 
           66645*\[Lambda]^11 - 105320*\[Lambda]^12 - 46605*\[Lambda]^13 + 
           20334*\[Lambda]^14 + 40233*\[Lambda]^15 + 2304*\[Lambda]^16 - 
           19271*\[Lambda]^17 - 9862*\[Lambda]^18 - 576*\[Lambda]^19 + 
           408*\[Lambda]^20)*H[{-1, 0}, x])/(315*(-1 + \[Lambda])*\[Lambda]^5*
          (1 + \[Lambda])^9) + (2*\[Lambda]*(-2429 - 8333*\[Lambda] - 
           14535*\[Lambda]^2 + 6924*\[Lambda]^3 + 83604*\[Lambda]^4 + 
           282161*\[Lambda]^5 + 381980*\[Lambda]^6 + 211124*\[Lambda]^7 - 
           193257*\[Lambda]^8 - 215983*\[Lambda]^9 + 64877*\[Lambda]^10 + 
           178512*\[Lambda]^11 + 36498*\[Lambda]^12 - 56085*\[Lambda]^13 - 
           30810*\[Lambda]^14 - 1728*\[Lambda]^15 + 1224*\[Lambda]^16)*
          H[{0, 0}, x])/(315*(-1 + \[Lambda])^2*(1 + \[Lambda])^10) + 
        (1888*\[Lambda]*(1 + 4*\[Lambda] + 16*\[Lambda]^2 + 24*\[Lambda]^3 + 
           36*\[Lambda]^4 + 24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + 
           \[Lambda]^8)*H[{0, 1}, x])/(45*(-1 + \[Lambda])*
          (1 + \[Lambda])^9) + (2*(408 - 2208*\[Lambda] - 3478*\[Lambda]^2 + 
           6257*\[Lambda]^3 + 6568*\[Lambda]^4 - 7461*\[Lambda]^5 - 
           4172*\[Lambda]^6 + 8752*\[Lambda]^7 + 13708*\[Lambda]^8 + 
           8752*\[Lambda]^9 - 4172*\[Lambda]^10 - 7461*\[Lambda]^11 + 
           6568*\[Lambda]^12 + 6257*\[Lambda]^13 - 3478*\[Lambda]^14 - 
           2208*\[Lambda]^15 + 408*\[Lambda]^16)*H[{1, 0}, x])/
         (315*(-1 + \[Lambda])*\[Lambda]^5*(1 + \[Lambda])^5) - 
        (64*\[Lambda]*H[{-1, 0, 0}, x])/(7*(-1 + \[Lambda])^2) + 
        (64*\[Lambda]*H[{0, -1, 0}, x])/(7*(-1 + \[Lambda])^2) - 
        (32*\[Lambda]*H[{0, 1, 0}, x])/(7*(-1 + \[Lambda])^2) + 
        (32*\[Lambda]*H[{1, 0, 0}, x])/(7*(-1 + \[Lambda])^2) + 
        (48*\[Lambda]*Zeta[3])/(7*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((2*nl*TF)/7 + 2*nh*TF*((10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 
        6811*\[Lambda]^3 + 13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 
        25588*\[Lambda]^6 + 25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 
        6811*\[Lambda]^9 + 1578*\[Lambda]^10 + 343*\[Lambda]^11 + 
        10*\[Lambda]^12)/(70*(1 + \[Lambda])^12) - 
      (2*\[Lambda]*(1 + 6*\[Lambda] + 36*\[Lambda]^2 + 90*\[Lambda]^3 + 
         225*\[Lambda]^4 + 300*\[Lambda]^5 + 400*\[Lambda]^6 + 
         300*\[Lambda]^7 + 225*\[Lambda]^8 + 90*\[Lambda]^9 + 
         36*\[Lambda]^10 + 6*\[Lambda]^11 + \[Lambda]^12)*H[{0}, x])/
       ((-1 + \[Lambda])*(1 + \[Lambda])^13))) + 
  a^2*fl02*(((-44*CF*nl*TF)/147 + CA*((403*nl*TF)/147 + 
        2*nh*TF*((403*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 
             6811*\[Lambda]^3 + 13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 
             25588*\[Lambda]^6 + 25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 
             6811*\[Lambda]^9 + 1578*\[Lambda]^10 + 343*\[Lambda]^11 + 
             10*\[Lambda]^12))/(2940*(1 + \[Lambda])^12) - 
          (403*\[Lambda]*(1 + 6*\[Lambda] + 36*\[Lambda]^2 + 90*\[Lambda]^3 + 
             225*\[Lambda]^4 + 300*\[Lambda]^5 + 400*\[Lambda]^6 + 
             300*\[Lambda]^7 + 225*\[Lambda]^8 + 90*\[Lambda]^9 + 
             36*\[Lambda]^10 + 6*\[Lambda]^11 + \[Lambda]^12)*H[{0}, x])/
           (21*(-1 + \[Lambda])*(1 + \[Lambda])^13))))*Log[Q^2/\[Mu]^2] + 
    CF*((-137761*nl*TF)/46305 + 2*nh*TF*
       ((8024400 - 19475100*\[Lambda] - 335346600*\[Lambda]^2 - 
          862362075*\[Lambda]^3 - 148554962*\[Lambda]^4 + 
          2380579445*\[Lambda]^5 + 2653619064*\[Lambda]^6 - 
          2366083608*\[Lambda]^7 - 6209606328*\[Lambda]^8 - 
          1888924356*\[Lambda]^9 + 2668189808*\[Lambda]^10 + 
          920778334*\[Lambda]^11 - 3205923084*\[Lambda]^12 + 
          920778334*\[Lambda]^13 + 2668189808*\[Lambda]^14 - 
          1888924356*\[Lambda]^15 - 6209606328*\[Lambda]^16 - 
          2366083608*\[Lambda]^17 + 2653619064*\[Lambda]^18 + 
          2380579445*\[Lambda]^19 - 148554962*\[Lambda]^20 - 
          862362075*\[Lambda]^21 - 335346600*\[Lambda]^22 - 
          19475100*\[Lambda]^23 + 8024400*\[Lambda]^24)/(1360800*\[Lambda]^6*
          (1 + \[Lambda])^12) + ((668700 - 2124450*\[Lambda] - 
           27624600*\[Lambda]^2 - 48718725*\[Lambda]^3 + 
           78844966*\[Lambda]^4 + 303792404*\[Lambda]^5 + 
           92248994*\[Lambda]^6 - 626449093*\[Lambda]^7 - 
           665578636*\[Lambda]^8 + 491238170*\[Lambda]^9 + 
           1617460184*\[Lambda]^10 + 1213964618*\[Lambda]^11 + 
           1044801512*\[Lambda]^12 + 385135592*\[Lambda]^13 + 
           1044801512*\[Lambda]^14 + 1213964618*\[Lambda]^15 + 
           1617460184*\[Lambda]^16 + 491238170*\[Lambda]^17 - 
           665578636*\[Lambda]^18 - 626449093*\[Lambda]^19 + 
           92248994*\[Lambda]^20 + 303792404*\[Lambda]^21 + 
           78844966*\[Lambda]^22 - 48718725*\[Lambda]^23 - 
           27624600*\[Lambda]^24 - 2124450*\[Lambda]^25 + 
           668700*\[Lambda]^26)*H[{0}, x])/(113400*(-1 + \[Lambda])*
          \[Lambda]^6*(1 + \[Lambda])^13) - 
        ((55725 - 204900*\[Lambda] - 2106725*\[Lambda]^2 - 
           3259800*\[Lambda]^3 + 4418548*\[Lambda]^4 + 14187408*\[Lambda]^5 + 
           621148*\[Lambda]^6 - 26613192*\[Lambda]^7 - 19148175*\[Lambda]^8 + 
           15964692*\[Lambda]^9 + 17260407*\[Lambda]^10 - 
           20757568*\[Lambda]^11 - 42445728*\[Lambda]^12 - 
           47975680*\[Lambda]^13 - 42445728*\[Lambda]^14 - 
           20757568*\[Lambda]^15 + 17260407*\[Lambda]^16 + 
           15964692*\[Lambda]^17 - 19148175*\[Lambda]^18 - 
           26613192*\[Lambda]^19 + 621148*\[Lambda]^20 + 
           14187408*\[Lambda]^21 + 4418548*\[Lambda]^22 - 
           3259800*\[Lambda]^23 - 2106725*\[Lambda]^24 - 
           204900*\[Lambda]^25 + 55725*\[Lambda]^26)*H[{-1, 0}, x])/
         (4725*(-1 + \[Lambda])*\[Lambda]^7*(1 + \[Lambda])^11) + 
        (\[Lambda]*(200385 - 280578*\[Lambda] - 4124049*\[Lambda]^2 - 
           58444364*\[Lambda]^3 - 158314633*\[Lambda]^4 - 
           406499882*\[Lambda]^5 - 488712199*\[Lambda]^6 - 
           738456080*\[Lambda]^7 - 831139276*\[Lambda]^8 - 
           956557808*\[Lambda]^9 - 448540852*\[Lambda]^10 + 
           177574000*\[Lambda]^11 + 301261032*\[Lambda]^12 - 
           113564664*\[Lambda]^13 - 315303384*\[Lambda]^14 - 
           92844576*\[Lambda]^15 + 112866867*\[Lambda]^16 + 
           82328562*\[Lambda]^17 - 5240931*\[Lambda]^18 - 
           22754100*\[Lambda]^19 - 7549575*\[Lambda]^20 - 
           280350*\[Lambda]^21 + 167175*\[Lambda]^22)*H[{0, 0}, x])/
         (9450*(-1 + \[Lambda])^2*(1 + \[Lambda])^14) + 
        ((55725 - 204900*\[Lambda] - 2106725*\[Lambda]^2 - 
           3259800*\[Lambda]^3 + 4418548*\[Lambda]^4 + 14187408*\[Lambda]^5 + 
           621148*\[Lambda]^6 - 26613192*\[Lambda]^7 - 19148175*\[Lambda]^8 + 
           15964692*\[Lambda]^9 + 17260407*\[Lambda]^10 - 
           20757568*\[Lambda]^11 - 42445728*\[Lambda]^12 - 
           47975680*\[Lambda]^13 - 42445728*\[Lambda]^14 - 
           20757568*\[Lambda]^15 + 17260407*\[Lambda]^16 + 
           15964692*\[Lambda]^17 - 19148175*\[Lambda]^18 - 
           26613192*\[Lambda]^19 + 621148*\[Lambda]^20 + 
           14187408*\[Lambda]^21 + 4418548*\[Lambda]^22 - 
           3259800*\[Lambda]^23 - 2106725*\[Lambda]^24 - 
           204900*\[Lambda]^25 + 55725*\[Lambda]^26)*H[{1, 0}, x])/
         (9450*(-1 + \[Lambda])*\[Lambda]^7*(1 + \[Lambda])^11) + 
        (160*\[Lambda]*H[{-1, 0, 0}, x])/(9*(-1 + \[Lambda])^2) - 
        (160*\[Lambda]*H[{0, -1, 0}, x])/(9*(-1 + \[Lambda])^2) + 
        (80*\[Lambda]*H[{0, 1, 0}, x])/(9*(-1 + \[Lambda])^2) - 
        (80*\[Lambda]*H[{1, 0, 0}, x])/(9*(-1 + \[Lambda])^2) - 
        (40*\[Lambda]*Zeta[3])/(3*(-1 + \[Lambda])^2))) + 
    CA*((503977*nl*TF)/61740 + 2*nh*TF*
       ((43570800 - 100062900*\[Lambda] - 1772653400*\[Lambda]^2 - 
          4519034065*\[Lambda]^3 - 529746742*\[Lambda]^4 + 
          13157431637*\[Lambda]^5 + 14486723728*\[Lambda]^6 - 
          13251530936*\[Lambda]^7 - 33680055268*\[Lambda]^8 - 
          6863790304*\[Lambda]^9 + 34154541072*\[Lambda]^10 + 
          44347692368*\[Lambda]^11 + 34294641060*\[Lambda]^12 + 
          44347692368*\[Lambda]^13 + 34154541072*\[Lambda]^14 - 
          6863790304*\[Lambda]^15 - 33680055268*\[Lambda]^16 - 
          13251530936*\[Lambda]^17 + 14486723728*\[Lambda]^18 + 
          13157431637*\[Lambda]^19 - 529746742*\[Lambda]^20 - 
          4519034065*\[Lambda]^21 - 1772653400*\[Lambda]^22 - 
          100062900*\[Lambda]^23 + 43570800*\[Lambda]^24)/
         (22226400*\[Lambda]^6*(1 + \[Lambda])^12) + 
        ((1556100 - 4740750*\[Lambda] - 62714400*\[Lambda]^2 - 
           109098255*\[Lambda]^3 + 186683322*\[Lambda]^4 + 
           699962214*\[Lambda]^5 + 194161962*\[Lambda]^6 - 
           1493551343*\[Lambda]^7 - 1668528664*\[Lambda]^8 + 
           403637846*\[Lambda]^9 + 1330408900*\[Lambda]^10 - 
           4546565706*\[Lambda]^11 - 9471210180*\[Lambda]^12 - 
           16441208412*\[Lambda]^13 - 12137055180*\[Lambda]^14 - 
           8545333206*\[Lambda]^15 - 1228802300*\[Lambda]^16 - 
           1003928314*\[Lambda]^17 - 2009756824*\[Lambda]^18 - 
           1568195003*\[Lambda]^19 + 191985762*\[Lambda]^20 + 
           699962214*\[Lambda]^21 + 186683322*\[Lambda]^22 - 
           109098255*\[Lambda]^23 - 62714400*\[Lambda]^24 - 
           4740750*\[Lambda]^25 + 1556100*\[Lambda]^26)*H[{0}, x])/
         (793800*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^13) - 
        (403*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 6811*\[Lambda]^3 + 
           13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 25588*\[Lambda]^6 + 
           25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 6811*\[Lambda]^9 + 
           1578*\[Lambda]^10 + 343*\[Lambda]^11 + 10*\[Lambda]^12)*H[{1}, x])/
         (1470*(1 + \[Lambda])^12) - ((18525 - 28650*\[Lambda] - 
           795750*\[Lambda]^2 - 2468970*\[Lambda]^3 - 1240977*\[Lambda]^4 + 
           6712588*\[Lambda]^5 + 11084444*\[Lambda]^6 - 4147396*\[Lambda]^7 - 
           25427847*\[Lambda]^8 - 19057550*\[Lambda]^9 + 
           4636582*\[Lambda]^10 + 9526146*\[Lambda]^11 - 
           31618909*\[Lambda]^12 - 48149368*\[Lambda]^13 - 
           76414936*\[Lambda]^14 - 48149368*\[Lambda]^15 - 
           31618909*\[Lambda]^16 + 9526146*\[Lambda]^17 + 
           4636582*\[Lambda]^18 - 19057550*\[Lambda]^19 - 
           25427847*\[Lambda]^20 - 4147396*\[Lambda]^21 + 
           11084444*\[Lambda]^22 + 6712588*\[Lambda]^23 - 
           1240977*\[Lambda]^24 - 2468970*\[Lambda]^25 - 
           795750*\[Lambda]^26 - 28650*\[Lambda]^27 + 18525*\[Lambda]^28)*
          H[{-1, 0}, x])/(4725*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^13) + (\[Lambda]*(-135045 - 715158*\[Lambda] - 
           2593653*\[Lambda]^2 - 2052016*\[Lambda]^3 + 10033939*\[Lambda]^4 + 
           66972266*\[Lambda]^5 + 153124123*\[Lambda]^6 + 
           227114240*\[Lambda]^7 + 145681042*\[Lambda]^8 + 
           46279724*\[Lambda]^9 + 38368066*\[Lambda]^10 + 
           144632672*\[Lambda]^11 + 112988634*\[Lambda]^12 - 
           41093220*\[Lambda]^13 - 108946518*\[Lambda]^14 - 
           32579952*\[Lambda]^15 + 36976263*\[Lambda]^16 + 
           27544674*\[Lambda]^17 - 1335681*\[Lambda]^18 - 
           7320960*\[Lambda]^19 - 2442825*\[Lambda]^20 - 85950*\[Lambda]^21 + 
           55575*\[Lambda]^22)*H[{0, 0}, x])/(9450*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^14) + (806*\[Lambda]*(1 + 6*\[Lambda] + 
           36*\[Lambda]^2 + 90*\[Lambda]^3 + 225*\[Lambda]^4 + 
           300*\[Lambda]^5 + 400*\[Lambda]^6 + 300*\[Lambda]^7 + 
           225*\[Lambda]^8 + 90*\[Lambda]^9 + 36*\[Lambda]^10 + 
           6*\[Lambda]^11 + \[Lambda]^12)*H[{0, 1}, x])/(21*(-1 + \[Lambda])*
          (1 + \[Lambda])^13) + ((18525 - 102750*\[Lambda] - 
           495900*\[Lambda]^2 + 57030*\[Lambda]^3 + 1898778*\[Lambda]^4 + 
           861646*\[Lambda]^5 - 3487028*\[Lambda]^6 - 3021302*\[Lambda]^7 + 
           2596867*\[Lambda]^8 + 3945460*\[Lambda]^9 + 1902976*\[Lambda]^10 + 
           3518316*\[Lambda]^11 + 6118764*\[Lambda]^12 + 
           3518316*\[Lambda]^13 + 1902976*\[Lambda]^14 + 
           3945460*\[Lambda]^15 + 2596867*\[Lambda]^16 - 
           3021302*\[Lambda]^17 - 3487028*\[Lambda]^18 + 
           861646*\[Lambda]^19 + 1898778*\[Lambda]^20 + 57030*\[Lambda]^21 - 
           495900*\[Lambda]^22 - 102750*\[Lambda]^23 + 18525*\[Lambda]^24)*
          H[{1, 0}, x])/(9450*(-1 + \[Lambda])*\[Lambda]^7*
          (1 + \[Lambda])^9) - (80*\[Lambda]*H[{-1, 0, 0}, x])/
         (9*(-1 + \[Lambda])^2) + (80*\[Lambda]*H[{0, -1, 0}, x])/
         (9*(-1 + \[Lambda])^2) - (40*\[Lambda]*H[{0, 1, 0}, x])/
         (9*(-1 + \[Lambda])^2) + (40*\[Lambda]*H[{1, 0, 0}, x])/
         (9*(-1 + \[Lambda])^2) + (20*\[Lambda]*Zeta[3])/
         (3*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/45 + 2*nh*TF*((140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
        263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
        3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 5749880*\[Lambda]^8 + 
        5696865*\[Lambda]^9 + 3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
        761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
        6849*\[Lambda]^15 + 140*\[Lambda]^16)/(1575*(1 + \[Lambda])^16) - 
      (8*\[Lambda]*(1 + 8*\[Lambda] + 64*\[Lambda]^2 + 224*\[Lambda]^3 + 
         784*\[Lambda]^4 + 1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 
         3920*\[Lambda]^7 + 4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 
         3136*\[Lambda]^10 + 1568*\[Lambda]^11 + 784*\[Lambda]^12 + 
         224*\[Lambda]^13 + 64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*
        H[{0}, x])/(5*(-1 + \[Lambda])*(1 + \[Lambda])^17))) + 
  a^2*fl02*(((-74*CF*nl*TF)/405 + CA*((3872*nl*TF)/2025 + 
        2*nh*TF*((484*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
             263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
             3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 
             5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
             3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
             761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
             6849*\[Lambda]^15 + 140*\[Lambda]^16))/
           (70875*(1 + \[Lambda])^16) - (3872*\[Lambda]*(1 + 8*\[Lambda] + 
             64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
             1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
             4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
             1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
             64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0}, x])/
           (225*(-1 + \[Lambda])*(1 + \[Lambda])^17))))*Log[Q^2/\[Mu]^2] + 
    CF*((-51097*nl*TF)/25515 + 2*nh*TF*
       ((16544908800 - 40756867200*\[Lambda] - 1064956905600*\[Lambda]^2 - 
          3997801357200*\[Lambda]^3 - 3587346567348*\[Lambda]^4 + 
          10997248092776*\[Lambda]^5 + 27371822046755*\[Lambda]^6 - 
          381586659876*\[Lambda]^7 - 69227408891492*\[Lambda]^8 - 
          72918158139296*\[Lambda]^9 + 39233195621787*\[Lambda]^10 + 
          119991470671860*\[Lambda]^11 + 25167013792308*\[Lambda]^12 - 
          118754117086284*\[Lambda]^13 - 136285118237790*\[Lambda]^14 - 
          5284457939580*\[Lambda]^15 + 47443215559560*\[Lambda]^16 - 
          5284457939580*\[Lambda]^17 - 136285118237790*\[Lambda]^18 - 
          118754117086284*\[Lambda]^19 + 25167013792308*\[Lambda]^20 + 
          119991470671860*\[Lambda]^21 + 39233195621787*\[Lambda]^22 - 
          72918158139296*\[Lambda]^23 - 69227408891492*\[Lambda]^24 - 
          381586659876*\[Lambda]^25 + 27371822046755*\[Lambda]^26 + 
          10997248092776*\[Lambda]^27 - 3587346567348*\[Lambda]^28 - 
          3997801357200*\[Lambda]^29 - 1064956905600*\[Lambda]^30 - 
          40756867200*\[Lambda]^31 + 16544908800*\[Lambda]^32)/
         (2619540000*\[Lambda]^8*(1 + \[Lambda])^16) + 
        ((275748480 - 886092480*\[Lambda] - 17609400480*\[Lambda]^2 - 
           52403327340*\[Lambda]^3 + 13919483946*\[Lambda]^4 + 
           317257559128*\[Lambda]^5 + 400529558299*\[Lambda]^6 - 
           584752914856*\[Lambda]^7 - 1746825041201*\[Lambda]^8 - 
           360747161452*\[Lambda]^9 + 3041548522591*\[Lambda]^10 + 
           3112054429920*\[Lambda]^11 - 1310074130545*\[Lambda]^12 - 
           3387866332760*\[Lambda]^13 + 2369044525388*\[Lambda]^14 + 
           7570272567124*\[Lambda]^15 + 9785585066642*\[Lambda]^16 + 
           7013130917272*\[Lambda]^17 + 9785585066642*\[Lambda]^18 + 
           7570272567124*\[Lambda]^19 + 2369044525388*\[Lambda]^20 - 
           3387866332760*\[Lambda]^21 - 1310074130545*\[Lambda]^22 + 
           3112054429920*\[Lambda]^23 + 3041548522591*\[Lambda]^24 - 
           360747161452*\[Lambda]^25 - 1746825041201*\[Lambda]^26 - 
           584752914856*\[Lambda]^27 + 400529558299*\[Lambda]^28 + 
           317257559128*\[Lambda]^29 + 13919483946*\[Lambda]^30 - 
           52403327340*\[Lambda]^31 - 17609400480*\[Lambda]^32 - 
           886092480*\[Lambda]^33 + 275748480*\[Lambda]^34)*H[{0}, x])/
         (43659000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^17) - 
        ((4595808 - 17066112*\[Lambda] - 277297272*\[Lambda]^2 - 
           755906977*\[Lambda]^3 + 125204038*\[Lambda]^4 + 
           3513534186*\[Lambda]^5 + 3651006106*\[Lambda]^6 - 
           6492174319*\[Lambda]^7 - 14931115464*\[Lambda]^8 - 
           727206584*\[Lambda]^9 + 21868796264*\[Lambda]^10 + 
           14201670279*\[Lambda]^11 - 17455079818*\[Lambda]^12 - 
           27530485898*\[Lambda]^13 - 10551651270*\[Lambda]^14 - 
           8702004375*\[Lambda]^15 - 29878861272*\[Lambda]^16 - 
           46309161360*\[Lambda]^17 - 29878861272*\[Lambda]^18 - 
           8702004375*\[Lambda]^19 - 10551651270*\[Lambda]^20 - 
           27530485898*\[Lambda]^21 - 17455079818*\[Lambda]^22 + 
           14201670279*\[Lambda]^23 + 21868796264*\[Lambda]^24 - 
           727206584*\[Lambda]^25 - 14931115464*\[Lambda]^26 - 
           6492174319*\[Lambda]^27 + 3651006106*\[Lambda]^28 + 
           3513534186*\[Lambda]^29 + 125204038*\[Lambda]^30 - 
           755906977*\[Lambda]^31 - 277297272*\[Lambda]^32 - 
           17066112*\[Lambda]^33 + 4595808*\[Lambda]^34)*H[{-1, 0}, x])/
         (363825*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) + 
        (\[Lambda]*(12815880 - 15341145*\[Lambda] - 393513788*\[Lambda]^2 - 
           7585744034*\[Lambda]^3 - 28982667632*\[Lambda]^4 - 
           106278059982*\[Lambda]^5 - 203601849672*\[Lambda]^6 - 
           433654706910*\[Lambda]^7 - 639337271036*\[Lambda]^8 - 
           976761038189*\[Lambda]^9 - 922961842952*\[Lambda]^10 - 
           605953993308*\[Lambda]^11 - 127902304896*\[Lambda]^12 - 
           133568512656*\[Lambda]^13 - 376636947296*\[Lambda]^14 - 
           323938838468*\[Lambda]^15 + 81607854328*\[Lambda]^16 + 
           282865663017*\[Lambda]^17 + 89255992764*\[Lambda]^18 - 
           124214951730*\[Lambda]^19 - 105203209536*\[Lambda]^20 + 
           3946010382*\[Lambda]^21 + 37401557112*\[Lambda]^22 + 
           13006808754*\[Lambda]^23 - 4071220500*\[Lambda]^24 - 
           3959079411*\[Lambda]^25 - 934288488*\[Lambda]^26 - 
           23623488*\[Lambda]^27 + 13787424*\[Lambda]^28)*H[{0, 0}, x])/
         (727650*(-1 + \[Lambda])^2*(1 + \[Lambda])^18) + 
        ((4595808 - 17066112*\[Lambda] - 277297272*\[Lambda]^2 - 
           755906977*\[Lambda]^3 + 125204038*\[Lambda]^4 + 
           3513534186*\[Lambda]^5 + 3651006106*\[Lambda]^6 - 
           6492174319*\[Lambda]^7 - 14931115464*\[Lambda]^8 - 
           727206584*\[Lambda]^9 + 21868796264*\[Lambda]^10 + 
           14201670279*\[Lambda]^11 - 17455079818*\[Lambda]^12 - 
           27530485898*\[Lambda]^13 - 10551651270*\[Lambda]^14 - 
           8702004375*\[Lambda]^15 - 29878861272*\[Lambda]^16 - 
           46309161360*\[Lambda]^17 - 29878861272*\[Lambda]^18 - 
           8702004375*\[Lambda]^19 - 10551651270*\[Lambda]^20 - 
           27530485898*\[Lambda]^21 - 17455079818*\[Lambda]^22 + 
           14201670279*\[Lambda]^23 + 21868796264*\[Lambda]^24 - 
           727206584*\[Lambda]^25 - 14931115464*\[Lambda]^26 - 
           6492174319*\[Lambda]^27 + 3651006106*\[Lambda]^28 + 
           3513534186*\[Lambda]^29 + 125204038*\[Lambda]^30 - 
           755906977*\[Lambda]^31 - 277297272*\[Lambda]^32 - 
           17066112*\[Lambda]^33 + 4595808*\[Lambda]^34)*H[{1, 0}, x])/
         (727650*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^15) + 
        (896*\[Lambda]*H[{-1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (896*\[Lambda]*H[{0, -1, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (448*\[Lambda]*H[{0, 1, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (448*\[Lambda]*H[{1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (672*\[Lambda]*Zeta[3])/(55*(-1 + \[Lambda])^2))) + 
    CA*((7712869*nl*TF)/1275750 + 2*nh*TF*
       ((12395980800 - 29516659200*\[Lambda] - 786764462400*\[Lambda]^2 - 
          2929534272000*\[Lambda]^3 - 2430280960668*\[Lambda]^4 + 
          8878491427356*\[Lambda]^5 + 21312895594473*\[Lambda]^6 - 
          541704016872*\[Lambda]^7 - 54678873493604*\[Lambda]^8 - 
          59516709843258*\[Lambda]^9 + 25958295935701*\[Lambda]^10 + 
          93357459827670*\[Lambda]^11 + 40430554363924*\[Lambda]^12 - 
          24097439256882*\[Lambda]^13 + 27565561528882*\[Lambda]^14 + 
          204304525038786*\[Lambda]^15 + 265535307523384*\[Lambda]^16 + 
          204304525038786*\[Lambda]^17 + 27565561528882*\[Lambda]^18 - 
          24097439256882*\[Lambda]^19 + 40430554363924*\[Lambda]^20 + 
          93357459827670*\[Lambda]^21 + 25958295935701*\[Lambda]^22 - 
          59516709843258*\[Lambda]^23 - 54678873493604*\[Lambda]^24 - 
          541704016872*\[Lambda]^25 + 21312895594473*\[Lambda]^26 + 
          8878491427356*\[Lambda]^27 - 2430280960668*\[Lambda]^28 - 
          2929534272000*\[Lambda]^29 - 786764462400*\[Lambda]^30 - 
          29516659200*\[Lambda]^31 + 12395980800*\[Lambda]^32)/
         (7858620000*\[Lambda]^8*(1 + \[Lambda])^16) + 
        ((68866560 - 215631360*\[Lambda] - 4340227920*\[Lambda]^2 - 
           12776148420*\[Lambda]^3 + 4549949562*\[Lambda]^4 + 
           81220921836*\[Lambda]^5 + 99918900651*\[Lambda]^6 - 
           155606393448*\[Lambda]^7 - 457120769177*\[Lambda]^8 - 
           105022243786*\[Lambda]^9 + 770442466115*\[Lambda]^10 + 
           756147990644*\[Lambda]^11 - 577425558949*\[Lambda]^12 - 
           2037639325372*\[Lambda]^13 - 2142872070592*\[Lambda]^14 - 
           4136928469144*\[Lambda]^15 - 5777896140250*\[Lambda]^16 - 
           9300568100460*\[Lambda]^17 - 7103229700570*\[Lambda]^18 - 
           6257462165656*\[Lambda]^19 - 3792176056768*\[Lambda]^20 - 
           3156809887420*\[Lambda]^21 - 1005379071397*\[Lambda]^22 + 
           602963988596*\[Lambda]^23 + 744532559939*\[Lambda]^24 - 
           109106220298*\[Lambda]^25 - 457204249497*\[Lambda]^26 - 
           155606393448*\[Lambda]^27 + 99918900651*\[Lambda]^28 + 
           81220921836*\[Lambda]^29 + 4549949562*\[Lambda]^30 - 
           12776148420*\[Lambda]^31 - 4340227920*\[Lambda]^32 - 
           215631360*\[Lambda]^33 + 68866560*\[Lambda]^34)*H[{0}, x])/
         (43659000*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^17) - 
        (968*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 263745*\[Lambda]^3 + 
           761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 3527240*\[Lambda]^6 + 
           5696865*\[Lambda]^7 + 5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
           3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
           761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
           6849*\[Lambda]^15 + 140*\[Lambda]^16)*H[{1}, x])/
         (70875*(1 + \[Lambda])^16) - ((382592 - 624064*\[Lambda] - 
           25176004*\[Lambda]^2 - 108247643*\[Lambda]^3 - 
           129246532*\[Lambda]^4 + 274874199*\[Lambda]^5 + 
           933981260*\[Lambda]^6 + 357226445*\[Lambda]^7 - 
           2133846076*\[Lambda]^8 - 3314769477*\[Lambda]^9 + 
           224509332*\[Lambda]^10 + 4603597061*\[Lambda]^11 + 
           2398771188*\[Lambda]^12 - 4522409117*\[Lambda]^13 - 
           8412718932*\[Lambda]^14 - 4983070647*\[Lambda]^15 - 
           6900057012*\[Lambda]^16 - 7687778677*\[Lambda]^17 - 
           14613289232*\[Lambda]^18 - 7687778677*\[Lambda]^19 - 
           6900057012*\[Lambda]^20 - 4983070647*\[Lambda]^21 - 
           8412718932*\[Lambda]^22 - 4522409117*\[Lambda]^23 + 
           2398771188*\[Lambda]^24 + 4603597061*\[Lambda]^25 + 
           224509332*\[Lambda]^26 - 3314769477*\[Lambda]^27 - 
           2133846076*\[Lambda]^28 + 357226445*\[Lambda]^29 + 
           933981260*\[Lambda]^30 + 274874199*\[Lambda]^31 - 
           129246532*\[Lambda]^32 - 108247643*\[Lambda]^33 - 
           25176004*\[Lambda]^34 - 624064*\[Lambda]^35 + 382592*\[Lambda]^36)*
          H[{-1, 0}, x])/(121275*(-1 + \[Lambda])*\[Lambda]^9*
          (1 + \[Lambda])^17) + (\[Lambda]*(-3119270 - 22441655*\[Lambda] - 
           122854786*\[Lambda]^2 - 223215878*\[Lambda]^3 + 
           111427256*\[Lambda]^4 + 4026851934*\[Lambda]^5 + 
           14060879560*\[Lambda]^6 + 34341542358*\[Lambda]^7 + 
           48850339408*\[Lambda]^8 + 59063656593*\[Lambda]^9 + 
           55162499644*\[Lambda]^10 + 65496560796*\[Lambda]^11 + 
           57868007848*\[Lambda]^12 + 25084377360*\[Lambda]^13 - 
           20301877024*\[Lambda]^14 - 23994884588*\[Lambda]^15 + 
           7451782814*\[Lambda]^16 + 23866226471*\[Lambda]^17 + 
           7088643018*\[Lambda]^18 - 11015987766*\[Lambda]^19 - 
           9203482008*\[Lambda]^20 + 247056738*\[Lambda]^21 + 
           3189683376*\[Lambda]^22 + 1149365526*\[Lambda]^23 - 
           312211584*\[Lambda]^24 - 322870737*\[Lambda]^25 - 
           76675788*\[Lambda]^26 - 1872192*\[Lambda]^27 + 
           1147776*\[Lambda]^28)*H[{0, 0}, x])/(242550*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^18) + (7744*\[Lambda]*(1 + 8*\[Lambda] + 
           64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
           1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
           4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
           1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
           64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0, 1}, x])/
         (225*(-1 + \[Lambda])*(1 + \[Lambda])^17) + 
        ((382592 - 2154432*\[Lambda] - 18853828*\[Lambda]^2 - 
           21436107*\[Lambda]^3 + 77856000*\[Lambda]^4 + 
           169636585*\[Lambda]^5 - 107102824*\[Lambda]^6 - 
           522169662*\[Lambda]^7 - 158952824*\[Lambda]^8 + 
           712834502*\[Lambda]^9 + 531017772*\[Lambda]^10 - 
           572715825*\[Lambda]^11 - 654583280*\[Lambda]^12 + 
           565272531*\[Lambda]^13 + 1558393240*\[Lambda]^14 + 
           1672484328*\[Lambda]^15 + 1632567744*\[Lambda]^16 + 
           1672484328*\[Lambda]^17 + 1558393240*\[Lambda]^18 + 
           565272531*\[Lambda]^19 - 654583280*\[Lambda]^20 - 
           572715825*\[Lambda]^21 + 531017772*\[Lambda]^22 + 
           712834502*\[Lambda]^23 - 158952824*\[Lambda]^24 - 
           522169662*\[Lambda]^25 - 107102824*\[Lambda]^26 + 
           169636585*\[Lambda]^27 + 77856000*\[Lambda]^28 - 
           21436107*\[Lambda]^29 - 18853828*\[Lambda]^30 - 
           2154432*\[Lambda]^31 + 382592*\[Lambda]^32)*H[{1, 0}, x])/
         (242550*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^13) - 
        (448*\[Lambda]*H[{-1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (448*\[Lambda]*H[{0, -1, 0}, x])/(55*(-1 + \[Lambda])^2) - 
        (224*\[Lambda]*H[{0, 1, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (224*\[Lambda]*H[{1, 0, 0}, x])/(55*(-1 + \[Lambda])^2) + 
        (336*\[Lambda]*Zeta[3])/(55*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((4*nl*TF)/33 + 2*nh*TF*
     ((1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 5151091*\[Lambda]^3 + 
        19663760*\[Lambda]^4 + 73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
        376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
        824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
        824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
        376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
        73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
        5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 81191*\[Lambda]^19 + 
        1260*\[Lambda]^20)/(20790*(1 + \[Lambda])^20) - 
      (4*\[Lambda]*(1 + 10*\[Lambda] + 100*\[Lambda]^2 + 450*\[Lambda]^3 + 
         2025*\[Lambda]^4 + 5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 
         25200*\[Lambda]^7 + 44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 
         63504*\[Lambda]^10 + 52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 
         25200*\[Lambda]^13 + 14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 
         2025*\[Lambda]^16 + 450*\[Lambda]^17 + 100*\[Lambda]^18 + 
         10*\[Lambda]^19 + \[Lambda]^20)*H[{0}, x])/(3*(-1 + \[Lambda])*
        (1 + \[Lambda])^21))) + 
  a^2*fl02*(((-224*CF*nl*TF)/1815 + CA*((53782*nl*TF)/38115 + 
        2*nh*TF*((26891*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
             5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
             73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
             376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
             824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
             824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
             376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
             73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
             5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 
             81191*\[Lambda]^19 + 1260*\[Lambda]^20))/
           (48024900*(1 + \[Lambda])^20) - (53782*\[Lambda]*
            (1 + 10*\[Lambda] + 100*\[Lambda]^2 + 450*\[Lambda]^3 + 
             2025*\[Lambda]^4 + 5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 
             25200*\[Lambda]^7 + 44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 
             63504*\[Lambda]^10 + 52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 
             25200*\[Lambda]^13 + 14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 
             2025*\[Lambda]^16 + 450*\[Lambda]^17 + 100*\[Lambda]^18 + 
             10*\[Lambda]^19 + \[Lambda]^20)*H[{0}, x])/
           (3465*(-1 + \[Lambda])*(1 + \[Lambda])^21))))*Log[Q^2/\[Mu]^2] + 
    CF*((-509195549*nl*TF)/352182600 + 
      2*nh*TF*((674253720000 - 1682736930000*\[Lambda] - 
          61406623404000*\[Lambda]^2 - 305017707197700*\[Lambda]^3 - 
          494977363738200*\[Lambda]^4 + 613179850191300*\[Lambda]^5 + 
          3332175885317040*\[Lambda]^6 + 2543514419699747*\[Lambda]^7 - 
          7835379188561836*\[Lambda]^8 - 17511589081890489*\[Lambda]^9 - 
          3031574954434044*\[Lambda]^10 + 28764487731304566*\[Lambda]^11 + 
          28305764657691504*\[Lambda]^12 - 21207071425779078*\[Lambda]^13 - 
          55839991473989300*\[Lambda]^14 - 21807811517597675*\[Lambda]^15 + 
          28269097139950860*\[Lambda]^16 + 26369558546198481*\[Lambda]^17 - 
          23352994023627168*\[Lambda]^18 - 46014101327503152*\[Lambda]^19 - 
          57842629422137712*\[Lambda]^20 - 46014101327503152*\[Lambda]^21 - 
          23352994023627168*\[Lambda]^22 + 26369558546198481*\[Lambda]^23 + 
          28269097139950860*\[Lambda]^24 - 21807811517597675*\[Lambda]^25 - 
          55839991473989300*\[Lambda]^26 - 21207071425779078*\[Lambda]^27 + 
          28305764657691504*\[Lambda]^28 + 28764487731304566*\[Lambda]^29 - 
          3031574954434044*\[Lambda]^30 - 17511589081890489*\[Lambda]^31 - 
          7835379188561836*\[Lambda]^32 + 2543514419699747*\[Lambda]^33 + 
          3332175885317040*\[Lambda]^34 + 613179850191300*\[Lambda]^35 - 
          494977363738200*\[Lambda]^36 - 305017707197700*\[Lambda]^37 - 
          61406623404000*\[Lambda]^38 - 1682736930000*\[Lambda]^39 + 
          674253720000*\[Lambda]^40)/(102162060000*\[Lambda]^10*
          (1 + \[Lambda])^20) + ((5618781000 - 18236893500*\[Lambda] - 
           508735483200*\[Lambda]^2 - 2139140579310*\[Lambda]^3 - 
           1533681831780*\[Lambda]^4 + 11604305673240*\[Lambda]^5 + 
           29502565127610*\[Lambda]^6 - 6150128799907*\[Lambda]^7 - 
           117648948074529*\[Lambda]^8 - 125515980286279*\[Lambda]^9 + 
           168072961813163*\[Lambda]^10 + 449547405272405*\[Lambda]^11 + 
           95693332810850*\[Lambda]^12 - 654513914717298*\[Lambda]^13 - 
           619016500282894*\[Lambda]^14 + 446997849479397*\[Lambda]^15 + 
           1215662398808965*\[Lambda]^16 + 710139217068975*\[Lambda]^17 + 
           323552972027473*\[Lambda]^18 + 844610041989527*\[Lambda]^19 + 
           2618217137388142*\[Lambda]^20 + 3031597824955100*\[Lambda]^21 + 
           2618217137388142*\[Lambda]^22 + 844610041989527*\[Lambda]^23 + 
           323552972027473*\[Lambda]^24 + 710139217068975*\[Lambda]^25 + 
           1215662398808965*\[Lambda]^26 + 446997849479397*\[Lambda]^27 - 
           619016500282894*\[Lambda]^28 - 654513914717298*\[Lambda]^29 + 
           95693332810850*\[Lambda]^30 + 449547405272405*\[Lambda]^31 + 
           168072961813163*\[Lambda]^32 - 125515980286279*\[Lambda]^33 - 
           117648948074529*\[Lambda]^34 - 6150128799907*\[Lambda]^35 + 
           29502565127610*\[Lambda]^36 + 11604305673240*\[Lambda]^37 - 
           1533681831780*\[Lambda]^38 - 2139140579310*\[Lambda]^39 - 
           508735483200*\[Lambda]^40 - 18236893500*\[Lambda]^41 + 
           5618781000*\[Lambda]^42)*H[{0}, x])/(851350500*(-1 + \[Lambda])*
          \[Lambda]^10*(1 + \[Lambda])^21) - 
        (2*(93646350 - 350771400*\[Lambda] - 8147461770*\[Lambda]^2 - 
           32014957716*\[Lambda]^3 - 23597851200*\[Lambda]^4 + 
           138686129869*\[Lambda]^5 + 324233755771*\[Lambda]^6 - 
           108887196596*\[Lambda]^7 - 1201934507237*\[Lambda]^8 - 
           1071040389866*\[Lambda]^9 + 1553879548783*\[Lambda]^10 + 
           3255714843432*\[Lambda]^11 - 128612035467*\[Lambda]^12 - 
           4867542048408*\[Lambda]^13 - 3277439817757*\[Lambda]^14 + 
           2844782412392*\[Lambda]^15 + 3937709753543*\[Lambda]^16 - 
           2024400890038*\[Lambda]^17 - 7364436332773*\[Lambda]^18 - 
           8433596756488*\[Lambda]^19 - 7333841343843*\[Lambda]^20 - 
           7294250959962*\[Lambda]^21 - 7333841343843*\[Lambda]^22 - 
           8433596756488*\[Lambda]^23 - 7364436332773*\[Lambda]^24 - 
           2024400890038*\[Lambda]^25 + 3937709753543*\[Lambda]^26 + 
           2844782412392*\[Lambda]^27 - 3277439817757*\[Lambda]^28 - 
           4867542048408*\[Lambda]^29 - 128612035467*\[Lambda]^30 + 
           3255714843432*\[Lambda]^31 + 1553879548783*\[Lambda]^32 - 
           1071040389866*\[Lambda]^33 - 1201934507237*\[Lambda]^34 - 
           108887196596*\[Lambda]^35 + 324233755771*\[Lambda]^36 + 
           138686129869*\[Lambda]^37 - 23597851200*\[Lambda]^38 - 
           32014957716*\[Lambda]^39 - 8147461770*\[Lambda]^40 - 
           350771400*\[Lambda]^41 + 93646350*\[Lambda]^42)*H[{-1, 0}, x])/
         (14189175*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^19) + 
        (\[Lambda]*(214535685 - 196341021*\[Lambda] - 8776810204*
            \[Lambda]^2 - 221188847382*\[Lambda]^3 - 1090063275294*
            \[Lambda]^4 - 5191874753857*\[Lambda]^5 - 13529191642245*
            \[Lambda]^6 - 37607546207124*\[Lambda]^7 - 72216279196790*
            \[Lambda]^8 - 142220823019671*\[Lambda]^9 - 192817818303897*
            \[Lambda]^10 - 230366832038602*\[Lambda]^11 - 
           185889958557951*\[Lambda]^12 - 157846803295863*\[Lambda]^13 - 
           144486107687648*\[Lambda]^14 - 139255560231660*\[Lambda]^15 - 
           55005281001873*\[Lambda]^16 + 46628446149053*\[Lambda]^17 + 
           57382848856536*\[Lambda]^18 - 20346952834242*\[Lambda]^19 - 
           63242276260864*\[Lambda]^20 - 21484650822147*\[Lambda]^21 + 
           29180713350783*\[Lambda]^22 + 26628690456204*\[Lambda]^23 - 
           2083981780584*\[Lambda]^24 - 12786189137253*\[Lambda]^25 - 
           5020449926901*\[Lambda]^26 + 1856372925186*\[Lambda]^27 + 
           2021350178133*\[Lambda]^28 + 324408367227*\[Lambda]^29 - 
           261059610546*\[Lambda]^30 - 145491521868*\[Lambda]^31 - 
           26547013710*\[Lambda]^32 - 490436100*\[Lambda]^33 + 
           280939050*\[Lambda]^34)*H[{0, 0}, x])/(14189175*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^22) + ((93646350 - 350771400*\[Lambda] - 
           8147461770*\[Lambda]^2 - 32014957716*\[Lambda]^3 - 
           23597851200*\[Lambda]^4 + 138686129869*\[Lambda]^5 + 
           324233755771*\[Lambda]^6 - 108887196596*\[Lambda]^7 - 
           1201934507237*\[Lambda]^8 - 1071040389866*\[Lambda]^9 + 
           1553879548783*\[Lambda]^10 + 3255714843432*\[Lambda]^11 - 
           128612035467*\[Lambda]^12 - 4867542048408*\[Lambda]^13 - 
           3277439817757*\[Lambda]^14 + 2844782412392*\[Lambda]^15 + 
           3937709753543*\[Lambda]^16 - 2024400890038*\[Lambda]^17 - 
           7364436332773*\[Lambda]^18 - 8433596756488*\[Lambda]^19 - 
           7333841343843*\[Lambda]^20 - 7294250959962*\[Lambda]^21 - 
           7333841343843*\[Lambda]^22 - 8433596756488*\[Lambda]^23 - 
           7364436332773*\[Lambda]^24 - 2024400890038*\[Lambda]^25 + 
           3937709753543*\[Lambda]^26 + 2844782412392*\[Lambda]^27 - 
           3277439817757*\[Lambda]^28 - 4867542048408*\[Lambda]^29 - 
           128612035467*\[Lambda]^30 + 3255714843432*\[Lambda]^31 + 
           1553879548783*\[Lambda]^32 - 1071040389866*\[Lambda]^33 - 
           1201934507237*\[Lambda]^34 - 108887196596*\[Lambda]^35 + 
           324233755771*\[Lambda]^36 + 138686129869*\[Lambda]^37 - 
           23597851200*\[Lambda]^38 - 32014957716*\[Lambda]^39 - 
           8147461770*\[Lambda]^40 - 350771400*\[Lambda]^41 + 
           93646350*\[Lambda]^42)*H[{1, 0}, x])/(14189175*(-1 + \[Lambda])*
          \[Lambda]^11*(1 + \[Lambda])^19) + (192*\[Lambda]*H[{-1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (192*\[Lambda]*H[{0, -1, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (96*\[Lambda]*H[{0, 1, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (96*\[Lambda]*H[{1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (144*\[Lambda]*Zeta[3])/
         (13*(-1 + \[Lambda])^2))) + CA*((2460678191*nl*TF)/528273900 + 
      2*nh*TF*((114164792280000 - 278453172690000*\[Lambda] - 
          10310810919948000*\[Lambda]^2 - 50881077241740900*\[Lambda]^3 - 
          79298363967391800*\[Lambda]^4 + 119950601041910100*\[Lambda]^5 + 
          595644642749467080*\[Lambda]^6 + 447925192695233099*\[Lambda]^7 - 
          1388490881874884172*\[Lambda]^8 - 3113129666374444178*\[Lambda]^9 - 
          616896117269575598*\[Lambda]^10 + 4904945670200390562*
           \[Lambda]^11 + 4736647408153194398*\[Lambda]^12 - 
          4084656996774226246*\[Lambda]^13 - 10081643376300256710*
           \[Lambda]^14 - 2603927458216218860*\[Lambda]^15 + 
          10152775562249813940*\[Lambda]^16 + 18352112885866842027*
           \[Lambda]^17 + 18418244231378197884*\[Lambda]^18 + 
          24659316795413427996*\[Lambda]^19 + 23831937151050969156*
           \[Lambda]^20 + 24659316795413427996*\[Lambda]^21 + 
          18418244231378197884*\[Lambda]^22 + 18352112885866842027*
           \[Lambda]^23 + 10152775562249813940*\[Lambda]^24 - 
          2603927458216218860*\[Lambda]^25 - 10081643376300256710*
           \[Lambda]^26 - 4084656996774226246*\[Lambda]^27 + 
          4736647408153194398*\[Lambda]^28 + 4904945670200390562*
           \[Lambda]^29 - 616896117269575598*\[Lambda]^30 - 
          3113129666374444178*\[Lambda]^31 - 1388490881874884172*
           \[Lambda]^32 + 447925192695233099*\[Lambda]^33 + 
          595644642749467080*\[Lambda]^34 + 119950601041910100*\[Lambda]^35 - 
          79298363967391800*\[Lambda]^36 - 50881077241740900*\[Lambda]^37 - 
          10310810919948000*\[Lambda]^38 - 278453172690000*\[Lambda]^39 + 
          114164792280000*\[Lambda]^40)/(86531264820000*\[Lambda]^10*
          (1 + \[Lambda])^20) + ((24710994000 - 78804495000*\[Lambda] - 
           2219693414400*\[Lambda]^2 - 9258220915020*\[Lambda]^3 - 
           5917761871560*\[Lambda]^4 + 53571472111080*\[Lambda]^5 + 
           132628285318320*\[Lambda]^6 - 33105226130944*\[Lambda]^7 - 
           542808309074658*\[Lambda]^8 - 579477132884353*\[Lambda]^9 + 
           757598267041736*\[Lambda]^10 + 2042733271026980*\[Lambda]^11 + 
           428079900776570*\[Lambda]^12 - 3045087680594802*\[Lambda]^13 - 
           3073807587061246*\[Lambda]^14 + 916080046752468*\[Lambda]^15 + 
           2322962197466260*\[Lambda]^16 - 6558685807841559*\[Lambda]^17 - 
           17398083818929706*\[Lambda]^18 - 32251344189427480*\[Lambda]^19 - 
           34348464587196476*\[Lambda]^20 - 45252416753969980*\[Lambda]^21 - 
           39989463962407676*\[Lambda]^22 - 41653009814779480*\[Lambda]^23 - 
           25648525081993706*\[Lambda]^24 - 12917829904289559*\[Lambda]^25 - 
           781232065131740*\[Lambda]^26 - 517811011633032*\[Lambda]^27 - 
           3472396180750246*\[Lambda]^28 - 3151428731696802*\[Lambda]^29 + 
           414247950215570*\[Lambda]^30 + 2041030291425800*\[Lambda]^31 + 
           757571838566936*\[Lambda]^32 - 579477132884353*\[Lambda]^33 - 
           542808309074658*\[Lambda]^34 - 33105226130944*\[Lambda]^35 + 
           132628285318320*\[Lambda]^36 + 53571472111080*\[Lambda]^37 - 
           5917761871560*\[Lambda]^38 - 9258220915020*\[Lambda]^39 - 
           2219693414400*\[Lambda]^40 - 78804495000*\[Lambda]^41 + 
           24710994000*\[Lambda]^42)*H[{0}, x])/(18729711000*(-1 + \[Lambda])*
          \[Lambda]^10*(1 + \[Lambda])^21) - 
        (26891*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
           5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
           73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
           376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
           824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
           824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
           376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
           73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
           5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 81191*\[Lambda]^19 + 
           1260*\[Lambda]^20)*H[{1}, x])/(24012450*(1 + \[Lambda])^20) - 
        ((37440900 - 63239400*\[Lambda] - 3470511240*\[Lambda]^2 - 
           19184213832*\[Lambda]^3 - 36640707264*\[Lambda]^4 + 
           30031059086*\[Lambda]^5 + 244481078643*\[Lambda]^6 + 
           281195962640*\[Lambda]^7 - 461409339556*\[Lambda]^8 - 
           1503349990102*\[Lambda]^9 - 777925880602*\[Lambda]^10 + 
           2132438842674*\[Lambda]^11 + 3187662408770*\[Lambda]^12 - 
           979369614090*\[Lambda]^13 - 5882044049000*\[Lambda]^14 - 
           4231036681830*\[Lambda]^15 + 1649481212470*\[Lambda]^16 + 
           3099699117550*\[Lambda]^17 - 4232720552942*\[Lambda]^18 - 
           9260616571514*\[Lambda]^19 - 13959547166664*\[Lambda]^20 - 
           8596119627182*\[Lambda]^21 - 12344979870390*\[Lambda]^22 - 
           8596119627182*\[Lambda]^23 - 13959547166664*\[Lambda]^24 - 
           9260616571514*\[Lambda]^25 - 4232720552942*\[Lambda]^26 + 
           3099699117550*\[Lambda]^27 + 1649481212470*\[Lambda]^28 - 
           4231036681830*\[Lambda]^29 - 5882044049000*\[Lambda]^30 - 
           979369614090*\[Lambda]^31 + 3187662408770*\[Lambda]^32 + 
           2132438842674*\[Lambda]^33 - 777925880602*\[Lambda]^34 - 
           1503349990102*\[Lambda]^35 - 461409339556*\[Lambda]^36 + 
           281195962640*\[Lambda]^37 + 244481078643*\[Lambda]^38 + 
           30031059086*\[Lambda]^39 - 36640707264*\[Lambda]^40 - 
           19184213832*\[Lambda]^41 - 3470511240*\[Lambda]^42 - 
           63239400*\[Lambda]^43 + 37440900*\[Lambda]^44)*H[{-1, 0}, x])/
         (14189175*(-1 + \[Lambda])*\[Lambda]^11*(1 + \[Lambda])^21) + 
        (\[Lambda]*(-329648865 - 3002440872*\[Lambda] - 
           21950477792*\[Lambda]^2 - 61050051306*\[Lambda]^3 - 
           78385254528*\[Lambda]^4 + 785795591608*\[Lambda]^5 + 
           4063339555623*\[Lambda]^6 + 14493022767024*\[Lambda]^7 + 
           30782312253740*\[Lambda]^8 + 57446307963486*\[Lambda]^9 + 
           79704204590847*\[Lambda]^10 + 110577969470626*\[Lambda]^11 + 
           118735781480949*\[Lambda]^12 + 108279620226882*\[Lambda]^13 + 
           53930212516574*\[Lambda]^14 + 12297662435832*\[Lambda]^15 + 
           8220225969387*\[Lambda]^16 + 31499399673748*\[Lambda]^17 + 
           25907844795882*\[Lambda]^18 - 9040815993726*\[Lambda]^19 - 
           27056641917422*\[Lambda]^20 - 9320808827964*\[Lambda]^21 + 
           11898197117571*\[Lambda]^22 + 10907366498328*\[Lambda]^23 - 
           949549623138*\[Lambda]^24 - 5353637858226*\[Lambda]^25 - 
           2117671254597*\[Lambda]^26 + 753494710662*\[Lambda]^27 + 
           843365357721*\[Lambda]^28 + 147645818754*\[Lambda]^29 - 
           99510588072*\[Lambda]^30 - 57362923296*\[Lambda]^31 - 
           10523856420*\[Lambda]^32 - 189718200*\[Lambda]^33 + 
           112322700*\[Lambda]^34)*H[{0, 0}, x])/(28378350*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^22) + (107564*\[Lambda]*(1 + 10*\[Lambda] + 
           100*\[Lambda]^2 + 450*\[Lambda]^3 + 2025*\[Lambda]^4 + 
           5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 25200*\[Lambda]^7 + 
           44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 63504*\[Lambda]^10 + 
           52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 25200*\[Lambda]^13 + 
           14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 2025*\[Lambda]^16 + 
           450*\[Lambda]^17 + 100*\[Lambda]^18 + 10*\[Lambda]^19 + 
           \[Lambda]^20)*H[{0, 1}, x])/(3465*(-1 + \[Lambda])*
          (1 + \[Lambda])^21) + ((37440900 - 213003000*\[Lambda] - 
           2843144640*\[Lambda]^2 - 6683380872*\[Lambda]^3 + 
           7966255164*\[Lambda]^4 + 49851905222*\[Lambda]^5 + 
           26852594899*\[Lambda]^6 - 150507488072*\[Lambda]^7 - 
           227868832714*\[Lambda]^8 + 153907984368*\[Lambda]^9 + 
           548832535599*\[Lambda]^10 + 75643612998*\[Lambda]^11 - 
           794789412414*\[Lambda]^12 - 594502277586*\[Lambda]^13 + 
           501389464237*\[Lambda]^14 + 830360285396*\[Lambda]^15 + 
           276423857222*\[Lambda]^16 + 357911860924*\[Lambda]^17 + 
           1539926158209*\[Lambda]^18 + 2696070747822*\[Lambda]^19 + 
           3158399547876*\[Lambda]^20 + 2696070747822*\[Lambda]^21 + 
           1539926158209*\[Lambda]^22 + 357911860924*\[Lambda]^23 + 
           276423857222*\[Lambda]^24 + 830360285396*\[Lambda]^25 + 
           501389464237*\[Lambda]^26 - 594502277586*\[Lambda]^27 - 
           794789412414*\[Lambda]^28 + 75643612998*\[Lambda]^29 + 
           548832535599*\[Lambda]^30 + 153907984368*\[Lambda]^31 - 
           227868832714*\[Lambda]^32 - 150507488072*\[Lambda]^33 + 
           26852594899*\[Lambda]^34 + 49851905222*\[Lambda]^35 + 
           7966255164*\[Lambda]^36 - 6683380872*\[Lambda]^37 - 
           2843144640*\[Lambda]^38 - 213003000*\[Lambda]^39 + 
           37440900*\[Lambda]^40)*H[{1, 0}, x])/(28378350*(-1 + \[Lambda])*
          \[Lambda]^11*(1 + \[Lambda])^17) - (96*\[Lambda]*H[{-1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (96*\[Lambda]*H[{0, -1, 0}, x])/
         (13*(-1 + \[Lambda])^2) - (48*\[Lambda]*H[{0, 1, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (48*\[Lambda]*H[{1, 0, 0}, x])/
         (13*(-1 + \[Lambda])^2) + (72*\[Lambda]*Zeta[3])/
         (13*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/91 + 2*nh*TF*
     ((13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
        105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
        2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
        19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
        75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
        145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
        145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
        75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
        19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
        2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
        105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
        1118273*\[Lambda]^23 + 13860*\[Lambda]^24)/
       (315315*(1 + \[Lambda])^24) - 
      (8*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 792*\[Lambda]^3 + 
         4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 48400*\[Lambda]^6 + 
         108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 392040*\[Lambda]^9 + 
         627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 853776*\[Lambda]^12 + 
         731808*\[Lambda]^13 + 627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
         245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
         14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
         144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0}, x])/
       (7*(-1 + \[Lambda])*(1 + \[Lambda])^25))) + 
  a^2*fl02*(((-316*CF*nl*TF)/3549 + CA*((404932*nl*TF)/372645 + 
        2*nh*TF*((9203*(13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
             105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
             2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
             19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
             75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
             145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
             145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
             75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
             19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
             2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
             105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
             1118273*\[Lambda]^23 + 13860*\[Lambda]^24))/
           (234766350*(1 + \[Lambda])^24) - (404932*\[Lambda]*
            (1 + 12*\[Lambda] + 144*\[Lambda]^2 + 792*\[Lambda]^3 + 
             4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 48400*\[Lambda]^6 + 
             108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 392040*\[Lambda]^9 + 
             627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
             853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 
             627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
             245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
             14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
             144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0}, x])/
           (28665*(-1 + \[Lambda])*(1 + \[Lambda])^25))))*Log[Q^2/\[Mu]^2] + 
    CF*((-197186301194*nl*TF)/179847793125 + 
      2*nh*TF*((187320161952000 - 472530438072000*\[Lambda] - 
          22826145323520000*\[Lambda]^2 - 141589095677290800*\[Lambda]^3 - 
          333065171383335720*\[Lambda]^4 + 72170029153577880*\[Lambda]^5 + 
          2035667936395113390*\[Lambda]^6 + 3302765770658633568*\[Lambda]^7 - 
          3300517202792535346*\[Lambda]^8 - 17214753377969072386*
           \[Lambda]^9 - 14660051997287350262*\[Lambda]^10 + 
          23771989293048195205*\[Lambda]^11 + 54728250710525800392*
           \[Lambda]^12 + 3461004166933660133*\[Lambda]^13 - 
          97042831339383378143*\[Lambda]^14 - 96008056262417590602*
           \[Lambda]^15 + 44994796147096132682*\[Lambda]^16 + 
          137521051278421005874*\[Lambda]^17 + 31017570577837498905*
           \[Lambda]^18 - 132056231570353240189*\[Lambda]^19 - 
          148587022322061458272*\[Lambda]^20 - 33591180269015962997*
           \[Lambda]^21 - 24651495546786891314*\[Lambda]^22 - 
          108164422940993050086*\[Lambda]^23 - 199162585585945349424*
           \[Lambda]^24 - 108164422940993050086*\[Lambda]^25 - 
          24651495546786891314*\[Lambda]^26 - 33591180269015962997*
           \[Lambda]^27 - 148587022322061458272*\[Lambda]^28 - 
          132056231570353240189*\[Lambda]^29 + 31017570577837498905*
           \[Lambda]^30 + 137521051278421005874*\[Lambda]^31 + 
          44994796147096132682*\[Lambda]^32 - 96008056262417590602*
           \[Lambda]^33 - 97042831339383378143*\[Lambda]^34 + 
          3461004166933660133*\[Lambda]^35 + 54728250710525800392*
           \[Lambda]^36 + 23771989293048195205*\[Lambda]^37 - 
          14660051997287350262*\[Lambda]^38 - 17214753377969072386*
           \[Lambda]^39 - 3300517202792535346*\[Lambda]^40 + 
          3302765770658633568*\[Lambda]^41 + 2035667936395113390*
           \[Lambda]^42 + 72170029153577880*\[Lambda]^43 - 
          333065171383335720*\[Lambda]^44 - 141589095677290800*\[Lambda]^45 - 
          22826145323520000*\[Lambda]^46 - 472530438072000*\[Lambda]^47 + 
          187320161952000*\[Lambda]^48)/(27532675170000*\[Lambda]^12*
          (1 + \[Lambda])^24) + ((892000771200 - 2919145521600*\[Lambda] - 
           108203850216000*\[Lambda]^2 - 589682084579280*\[Lambda]^3 - 
           934838464187880*\[Lambda]^4 + 2435488269288480*\[Lambda]^5 + 
           11567698762786260*\[Lambda]^6 + 8075858788862124*\[Lambda]^7 - 
           40245245297805298*\[Lambda]^8 - 91112476452115192*\[Lambda]^9 + 
           11613708304725477*\[Lambda]^10 + 272738325420440928*\[Lambda]^11 + 
           269723084021042427*\[Lambda]^12 - 320298726502004604*
            \[Lambda]^13 - 810278680250044021*\[Lambda]^14 - 
           140577138122439052*\[Lambda]^15 + 1146469367083428699*
            \[Lambda]^16 + 1112208586437305224*\[Lambda]^17 - 
           477601572758859983*\[Lambda]^18 - 1309379921839174668*
            \[Lambda]^19 + 258058264231083513*\[Lambda]^20 + 
           2377164997766141532*\[Lambda]^21 + 3684789408530687349*
            \[Lambda]^22 + 3594233760275555356*\[Lambda]^23 + 
           4623423839221202017*\[Lambda]^24 + 4459525807047501024*
            \[Lambda]^25 + 4623423839221202017*\[Lambda]^26 + 
           3594233760275555356*\[Lambda]^27 + 3684789408530687349*
            \[Lambda]^28 + 2377164997766141532*\[Lambda]^29 + 
           258058264231083513*\[Lambda]^30 - 1309379921839174668*
            \[Lambda]^31 - 477601572758859983*\[Lambda]^32 + 
           1112208586437305224*\[Lambda]^33 + 1146469367083428699*
            \[Lambda]^34 - 140577138122439052*\[Lambda]^35 - 
           810278680250044021*\[Lambda]^36 - 320298726502004604*
            \[Lambda]^37 + 269723084021042427*\[Lambda]^38 + 
           272738325420440928*\[Lambda]^39 + 11613708304725477*\[Lambda]^40 - 
           91112476452115192*\[Lambda]^41 - 40245245297805298*\[Lambda]^42 + 
           8075858788862124*\[Lambda]^43 + 11567698762786260*\[Lambda]^44 + 
           2435488269288480*\[Lambda]^45 - 934838464187880*\[Lambda]^46 - 
           589682084579280*\[Lambda]^47 - 108203850216000*\[Lambda]^48 - 
           2919145521600*\[Lambda]^49 + 892000771200*\[Lambda]^50)*H[{0}, x])/
         (131107977000*(-1 + \[Lambda])*\[Lambda]^12*(1 + \[Lambda])^25) - 
        ((2123811360 - 8012252160*\[Lambda] - 250082403120*\[Lambda]^2 - 
           1288954814004*\[Lambda]^3 - 2008765513584*\[Lambda]^4 + 
           4253002584624*\[Lambda]^5 + 19779689884384*\[Lambda]^6 + 
           11783609155145*\[Lambda]^7 - 65219172772922*\[Lambda]^8 - 
           131961315456160*\[Lambda]^9 + 24120083213218*\[Lambda]^10 + 
           343177358703059*\[Lambda]^11 + 262663904280560*\[Lambda]^12 - 
           446792930780960*\[Lambda]^13 - 839094705863128*\[Lambda]^14 - 
           1975781280138*\[Lambda]^15 + 1080393358979988*\[Lambda]^16 + 
           676508379327648*\[Lambda]^17 - 792120486657140*\[Lambda]^18 - 
           1261616063167930*\[Lambda]^19 - 373244011294712*\[Lambda]^20 + 
           43671470359888*\[Lambda]^21 - 903489119058736*\[Lambda]^22 - 
           2244514383417572*\[Lambda]^23 - 2751337808688728*\[Lambda]^24 - 
           2859975041492800*\[Lambda]^25 - 2751337808688728*\[Lambda]^26 - 
           2244514383417572*\[Lambda]^27 - 903489119058736*\[Lambda]^28 + 
           43671470359888*\[Lambda]^29 - 373244011294712*\[Lambda]^30 - 
           1261616063167930*\[Lambda]^31 - 792120486657140*\[Lambda]^32 + 
           676508379327648*\[Lambda]^33 + 1080393358979988*\[Lambda]^34 - 
           1975781280138*\[Lambda]^35 - 839094705863128*\[Lambda]^36 - 
           446792930780960*\[Lambda]^37 + 262663904280560*\[Lambda]^38 + 
           343177358703059*\[Lambda]^39 + 24120083213218*\[Lambda]^40 - 
           131961315456160*\[Lambda]^41 - 65219172772922*\[Lambda]^42 + 
           11783609155145*\[Lambda]^43 + 19779689884384*\[Lambda]^44 + 
           4253002584624*\[Lambda]^45 - 2008765513584*\[Lambda]^46 - 
           1288954814004*\[Lambda]^47 - 250082403120*\[Lambda]^48 - 
           8012252160*\[Lambda]^49 + 2123811360*\[Lambda]^50)*H[{-1, 0}, x])/
         (156080925*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^23) + 
        (\[Lambda]*(4146284340 - 2390132707*\[Lambda] - 211070747836*
            \[Lambda]^2 - 6751127476340*\[Lambda]^3 - 40730643018872*
            \[Lambda]^4 - 238839484819566*\[Lambda]^5 - 784849599840480*
            \[Lambda]^6 - 2699877947520964*\[Lambda]^7 - 6460376451329140*
            \[Lambda]^8 - 15743654233825982*\[Lambda]^9 - 27615753925408084*
            \[Lambda]^10 - 45324513283109540*\[Lambda]^11 - 
           54730625870194960*\[Lambda]^12 - 64428601035147950*\[Lambda]^13 - 
           63966935887536304*\[Lambda]^14 - 65122544956447556*\[Lambda]^15 - 
           48479150440254892*\[Lambda]^16 - 21873819841159052*\[Lambda]^17 + 
           1037242852632980*\[Lambda]^18 - 2085129822249676*\[Lambda]^19 - 
           16774508365638048*\[Lambda]^20 - 15252843404305710*\[Lambda]^21 + 
           4171096978245808*\[Lambda]^22 + 14880081191908180*\[Lambda]^23 + 
           5121880190355380*\[Lambda]^24 - 7646013470944426*\[Lambda]^25 - 
           7329461957848812*\[Lambda]^26 + 486768080429652*\[Lambda]^27 + 
           3834481276115760*\[Lambda]^28 + 1530216784560582*\[Lambda]^29 - 
           849448367681328*\[Lambda]^30 - 918636130066188*\[Lambda]^31 - 
           144447582354888*\[Lambda]^32 + 169948424295255*\[Lambda]^33 + 
           93341061254280*\[Lambda]^34 + 2230945847568*\[Lambda]^35 - 
           13718323345896*\[Lambda]^36 - 5380101728892*\[Lambda]^37 - 
           798320722320*\[Lambda]^38 - 11293888320*\[Lambda]^39 + 
           6371434080*\[Lambda]^40)*H[{0, 0}, x])/(312161850*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^26) + 
        ((2123811360 - 8012252160*\[Lambda] - 250082403120*\[Lambda]^2 - 
           1288954814004*\[Lambda]^3 - 2008765513584*\[Lambda]^4 + 
           4253002584624*\[Lambda]^5 + 19779689884384*\[Lambda]^6 + 
           11783609155145*\[Lambda]^7 - 65219172772922*\[Lambda]^8 - 
           131961315456160*\[Lambda]^9 + 24120083213218*\[Lambda]^10 + 
           343177358703059*\[Lambda]^11 + 262663904280560*\[Lambda]^12 - 
           446792930780960*\[Lambda]^13 - 839094705863128*\[Lambda]^14 - 
           1975781280138*\[Lambda]^15 + 1080393358979988*\[Lambda]^16 + 
           676508379327648*\[Lambda]^17 - 792120486657140*\[Lambda]^18 - 
           1261616063167930*\[Lambda]^19 - 373244011294712*\[Lambda]^20 + 
           43671470359888*\[Lambda]^21 - 903489119058736*\[Lambda]^22 - 
           2244514383417572*\[Lambda]^23 - 2751337808688728*\[Lambda]^24 - 
           2859975041492800*\[Lambda]^25 - 2751337808688728*\[Lambda]^26 - 
           2244514383417572*\[Lambda]^27 - 903489119058736*\[Lambda]^28 + 
           43671470359888*\[Lambda]^29 - 373244011294712*\[Lambda]^30 - 
           1261616063167930*\[Lambda]^31 - 792120486657140*\[Lambda]^32 + 
           676508379327648*\[Lambda]^33 + 1080393358979988*\[Lambda]^34 - 
           1975781280138*\[Lambda]^35 - 839094705863128*\[Lambda]^36 - 
           446792930780960*\[Lambda]^37 + 262663904280560*\[Lambda]^38 + 
           343177358703059*\[Lambda]^39 + 24120083213218*\[Lambda]^40 - 
           131961315456160*\[Lambda]^41 - 65219172772922*\[Lambda]^42 + 
           11783609155145*\[Lambda]^43 + 19779689884384*\[Lambda]^44 + 
           4253002584624*\[Lambda]^45 - 2008765513584*\[Lambda]^46 - 
           1288954814004*\[Lambda]^47 - 250082403120*\[Lambda]^48 - 
           8012252160*\[Lambda]^49 + 2123811360*\[Lambda]^50)*H[{1, 0}, x])/
         (312161850*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^23) + 
        (1408*\[Lambda]*H[{-1, 0, 0}, x])/(105*(-1 + \[Lambda])^2) - 
        (1408*\[Lambda]*H[{0, -1, 0}, x])/(105*(-1 + \[Lambda])^2) + 
        (704*\[Lambda]*H[{0, 1, 0}, x])/(105*(-1 + \[Lambda])^2) - 
        (704*\[Lambda]*H[{1, 0, 0}, x])/(105*(-1 + \[Lambda])^2) - 
        (352*\[Lambda]*Zeta[3])/(35*(-1 + \[Lambda])^2))) + 
    CA*((4978992299*nl*TF)/1342863522 + 
      2*nh*TF*((5274885968352000 - 13087872533736000*\[Lambda] - 
          639313279172568000*\[Lambda]^2 - 3944961265953708000*\[Lambda]^3 - 
          9049518387603668520*\[Lambda]^4 + 3544673097328255620*\[Lambda]^5 + 
          61267483708259253750*\[Lambda]^6 + 97581563267766285240*
           \[Lambda]^7 - 96579465078401107114*\[Lambda]^8 - 
          503696248421127006973*\[Lambda]^9 - 429441444977385310990*
           \[Lambda]^10 + 690189261598567264209*\[Lambda]^11 + 
          1581524051862019781226*\[Lambda]^12 + 45311358398096612744*
           \[Lambda]^13 - 2972792724808979212989*\[Lambda]^14 - 
          3056852365473072661846*\[Lambda]^15 + 985671628715162353506*
           \[Lambda]^16 + 3836657048572550940374*\[Lambda]^17 + 
          1312931628591387764943*\[Lambda]^18 - 1566917304916005985592*
           \[Lambda]^19 + 1141356051597076360366*\[Lambda]^20 + 
          10775214311349351920147*\[Lambda]^21 + 16737173112406190152198*
           \[Lambda]^22 + 21379255348520455720477*\[Lambda]^23 + 
          19287792940841777289648*\[Lambda]^24 + 21379255348520455720477*
           \[Lambda]^25 + 16737173112406190152198*\[Lambda]^26 + 
          10775214311349351920147*\[Lambda]^27 + 1141356051597076360366*
           \[Lambda]^28 - 1566917304916005985592*\[Lambda]^29 + 
          1312931628591387764943*\[Lambda]^30 + 3836657048572550940374*
           \[Lambda]^31 + 985671628715162353506*\[Lambda]^32 - 
          3056852365473072661846*\[Lambda]^33 - 2972792724808979212989*
           \[Lambda]^34 + 45311358398096612744*\[Lambda]^35 + 
          1581524051862019781226*\[Lambda]^36 + 690189261598567264209*
           \[Lambda]^37 - 429441444977385310990*\[Lambda]^38 - 
          503696248421127006973*\[Lambda]^39 - 96579465078401107114*
           \[Lambda]^40 + 97581563267766285240*\[Lambda]^41 + 
          61267483708259253750*\[Lambda]^42 + 3544673097328255620*
           \[Lambda]^43 - 9049518387603668520*\[Lambda]^44 - 
          3944961265953708000*\[Lambda]^45 - 639313279172568000*
           \[Lambda]^46 - 13087872533736000*\[Lambda]^47 + 
          5274885968352000*\[Lambda]^48)/(4653022103730000*\[Lambda]^12*
          (1 + \[Lambda])^24) + ((1932192662400 - 6243237000000*\[Lambda] - 
           233174793852000*\[Lambda]^2 - 1262949634346400*\[Lambda]^3 - 
           1917565311228840*\[Lambda]^4 + 5718369378463560*\[Lambda]^5 + 
           25924512413176260*\[Lambda]^6 + 17343381897813660*\[Lambda]^7 - 
           91712492022734674*\[Lambda]^8 - 205608547437092488*\[Lambda]^9 + 
           25850503972789509*\[Lambda]^10 + 611933906912070132*\[Lambda]^11 + 
           601477494929828451*\[Lambda]^12 - 733438804906237218*
            \[Lambda]^13 - 1848208692108339277*\[Lambda]^14 - 
           351267173444511580*\[Lambda]^15 + 2543841650510011083*
            \[Lambda]^16 + 2357064445829862292*\[Lambda]^17 - 
           1695161902238217311*\[Lambda]^18 - 5517702058925465652*
            \[Lambda]^19 - 5755174470578274159*\[Lambda]^20 - 
           10226793066389204262*\[Lambda]^21 - 18133402545701475411*
            \[Lambda]^22 - 37239645858811896704*\[Lambda]^23 - 
           45235808218151934671*\[Lambda]^24 - 58498786537347194760*
            \[Lambda]^25 - 50689540759138264271*\[Lambda]^26 - 
           46588901643359890304*\[Lambda]^27 - 27044411965348781811*
            \[Lambda]^28 - 17713501800109277262*\[Lambda]^29 - 
           10029429140597322159*\[Lambda]^30 - 7838183497219913652*
            \[Lambda]^31 - 2542798904309505311*\[Lambda]^32 + 
           2057325574033589812*\[Lambda]^33 + 2478075631379725323*
            \[Lambda]^34 - 365273366457300700*\[Lambda]^35 - 
           1849688876038295437*\[Lambda]^36 - 733588236998641098*
            \[Lambda]^37 + 601475642851846851*\[Lambda]^38 + 
           611933906912070132*\[Lambda]^39 + 25850503972789509*\[Lambda]^40 - 
           205608547437092488*\[Lambda]^41 - 91712492022734674*\[Lambda]^42 + 
           17343381897813660*\[Lambda]^43 + 25924512413176260*\[Lambda]^44 + 
           5718369378463560*\[Lambda]^45 - 1917565311228840*\[Lambda]^46 - 
           1262949634346400*\[Lambda]^47 - 233174793852000*\[Lambda]^48 - 
           6243237000000*\[Lambda]^49 + 1932192662400*\[Lambda]^50)*
          H[{0}, x])/(1704403701000*(-1 + \[Lambda])*\[Lambda]^12*
          (1 + \[Lambda])^25) - (9203*(13860 + 1118273*\[Lambda] + 
           11090796*\[Lambda]^2 + 105933425*\[Lambda]^3 + 
           503249892*\[Lambda]^4 + 2349025133*\[Lambda]^5 + 
           6846529692*\[Lambda]^6 + 19714315933*\[Lambda]^7 + 
           38832855492*\[Lambda]^8 + 75740997358*\[Lambda]^9 + 
           105518271432*\[Lambda]^10 + 145706023918*\[Lambda]^11 + 
           146331203592*\[Lambda]^12 + 145706023918*\[Lambda]^13 + 
           105518271432*\[Lambda]^14 + 75740997358*\[Lambda]^15 + 
           38832855492*\[Lambda]^16 + 19714315933*\[Lambda]^17 + 
           6846529692*\[Lambda]^18 + 2349025133*\[Lambda]^19 + 
           503249892*\[Lambda]^20 + 105933425*\[Lambda]^21 + 
           11090796*\[Lambda]^22 + 1118273*\[Lambda]^23 + 13860*\[Lambda]^24)*
          H[{1}, x])/(117383175*(1 + \[Lambda])^24) - 
        ((353881440 - 612627840*\[Lambda] - 43742908440*\[Lambda]^2 - 
           296454199140*\[Lambda]^3 - 781833014352*\[Lambda]^4 - 
           59118771204*\[Lambda]^5 + 4706063108452*\[Lambda]^6 + 
           9706509339421*\[Lambda]^7 - 3836303048592*\[Lambda]^8 - 
           43470624984567*\[Lambda]^9 - 52878370789860*\[Lambda]^10 + 
           44518180475139*\[Lambda]^11 + 166888920263080*\[Lambda]^12 + 
           68449333533583*\[Lambda]^13 - 265570208827416*\[Lambda]^14 - 
           390213145426522*\[Lambda]^15 + 6144079883456*\[Lambda]^16 + 
           444768751430958*\[Lambda]^17 + 220791902345824*\[Lambda]^18 - 
           452169630269090*\[Lambda]^19 - 763198570260192*\[Lambda]^20 - 
           382831526201146*\[Lambda]^21 - 297772626234652*\[Lambda]^22 - 
           401273966744820*\[Lambda]^23 - 1301518579241608*\[Lambda]^24 - 
           1125841421932372*\[Lambda]^25 - 1717834599777000*\[Lambda]^26 - 
           1125841421932372*\[Lambda]^27 - 1301518579241608*\[Lambda]^28 - 
           401273966744820*\[Lambda]^29 - 297772626234652*\[Lambda]^30 - 
           382831526201146*\[Lambda]^31 - 763198570260192*\[Lambda]^32 - 
           452169630269090*\[Lambda]^33 + 220791902345824*\[Lambda]^34 + 
           444768751430958*\[Lambda]^35 + 6144079883456*\[Lambda]^36 - 
           390213145426522*\[Lambda]^37 - 265570208827416*\[Lambda]^38 + 
           68449333533583*\[Lambda]^39 + 166888920263080*\[Lambda]^40 + 
           44518180475139*\[Lambda]^41 - 52878370789860*\[Lambda]^42 - 
           43470624984567*\[Lambda]^43 - 3836303048592*\[Lambda]^44 + 
           9706509339421*\[Lambda]^45 + 4706063108452*\[Lambda]^46 - 
           59118771204*\[Lambda]^47 - 781833014352*\[Lambda]^48 - 
           296454199140*\[Lambda]^49 - 43742908440*\[Lambda]^50 - 
           612627840*\[Lambda]^51 + 353881440*\[Lambda]^52)*H[{-1, 0}, x])/
         (156080925*(-1 + \[Lambda])*\[Lambda]^13*(1 + \[Lambda])^25) + 
        (\[Lambda]*(-3302619210 - 36425762467*\[Lambda] - 
           333057069226*\[Lambda]^2 - 1239275183780*\[Lambda]^3 - 
           3213476194964*\[Lambda]^4 + 10569342170370*\[Lambda]^5 + 
           85814614166076*\[Lambda]^6 + 429779475319004*\[Lambda]^7 + 
           1215534430209410*\[Lambda]^8 + 3064945791332806*\[Lambda]^9 + 
           5687112735163514*\[Lambda]^10 + 10094790511510828*\[Lambda]^11 + 
           13984014177309548*\[Lambda]^12 + 17797701338540650*\[Lambda]^13 + 
           16730474570638412*\[Lambda]^14 + 13914200828350732*\[Lambda]^15 + 
           9418126643845526*\[Lambda]^16 + 8003879038370584*\[Lambda]^17 + 
           6080048768306030*\[Lambda]^18 + 2302547310412436*\[Lambda]^19 - 
           2089271826303492*\[Lambda]^20 - 2438099835964014*\[Lambda]^21 + 
           715024776511180*\[Lambda]^22 + 2517464708966260*\[Lambda]^23 + 
           817332162885950*\[Lambda]^24 - 1375812196587742*\[Lambda]^25 - 
           1297363051052778*\[Lambda]^26 + 71793459175332*\[Lambda]^27 + 
           659301873158820*\[Lambda]^28 + 263966416379118*\[Lambda]^29 - 
           147126203223804*\[Lambda]^30 - 159531402971964*\[Lambda]^31 - 
           25627098471132*\[Lambda]^32 + 29296884331875*\[Lambda]^33 + 
           16463688368412*\[Lambda]^34 + 712006283808*\[Lambda]^35 - 
           2214270317736*\[Lambda]^36 - 887524713900*\[Lambda]^37 - 
           132290369640*\[Lambda]^38 - 1837883520*\[Lambda]^39 + 
           1061644320*\[Lambda]^40)*H[{0, 0}, x])/(312161850*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^26) + 
        (809864*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 
           792*\[Lambda]^3 + 4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 
           48400*\[Lambda]^6 + 108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 
           392040*\[Lambda]^9 + 627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
           853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 627264*\[Lambda]^14 + 
           392040*\[Lambda]^15 + 245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 
           48400*\[Lambda]^18 + 14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 
           792*\[Lambda]^21 + 144*\[Lambda]^22 + 12*\[Lambda]^23 + 
           \[Lambda]^24)*H[{0, 1}, x])/(28665*(-1 + \[Lambda])*
          (1 + \[Lambda])^25) + ((353881440 - 2028153600*\[Lambda] - 
           37753582680*\[Lambda]^2 - 134686472580*\[Lambda]^3 - 
           8806894992*\[Lambda]^4 + 937270128564*\[Lambda]^5 + 
           1586323437148*\[Lambda]^6 - 2092491128007*\[Lambda]^7 - 
           8724552778716*\[Lambda]^8 - 3300030978817*\[Lambda]^9 + 
           19452710872584*\[Lambda]^10 + 23498225100576*\[Lambda]^11 - 
           21895568680744*\[Lambda]^12 - 59468554858416*\[Lambda]^13 - 
           9759369165216*\[Lambda]^14 + 69825543034758*\[Lambda]^15 + 
           46437907180368*\[Lambda]^16 - 54445124163462*\[Lambda]^17 - 
           71180458066592*\[Lambda]^18 + 31703738521020*\[Lambda]^19 + 
           135271691192760*\[Lambda]^20 + 185460959075524*\[Lambda]^21 + 
           254097024963204*\[Lambda]^22 + 354346684735560*\[Lambda]^23 + 
           411501019067512*\[Lambda]^24 + 354346684735560*\[Lambda]^25 + 
           254097024963204*\[Lambda]^26 + 185460959075524*\[Lambda]^27 + 
           135271691192760*\[Lambda]^28 + 31703738521020*\[Lambda]^29 - 
           71180458066592*\[Lambda]^30 - 54445124163462*\[Lambda]^31 + 
           46437907180368*\[Lambda]^32 + 69825543034758*\[Lambda]^33 - 
           9759369165216*\[Lambda]^34 - 59468554858416*\[Lambda]^35 - 
           21895568680744*\[Lambda]^36 + 23498225100576*\[Lambda]^37 + 
           19452710872584*\[Lambda]^38 - 3300030978817*\[Lambda]^39 - 
           8724552778716*\[Lambda]^40 - 2092491128007*\[Lambda]^41 + 
           1586323437148*\[Lambda]^42 + 937270128564*\[Lambda]^43 - 
           8806894992*\[Lambda]^44 - 134686472580*\[Lambda]^45 - 
           37753582680*\[Lambda]^46 - 2028153600*\[Lambda]^47 + 
           353881440*\[Lambda]^48)*H[{1, 0}, x])/(312161850*(-1 + \[Lambda])*
          \[Lambda]^13*(1 + \[Lambda])^21) - (704*\[Lambda]*H[{-1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (704*\[Lambda]*H[{0, -1, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (352*\[Lambda]*H[{0, 1, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (352*\[Lambda]*H[{1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (176*\[Lambda]*Zeta[3])/
         (35*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((nl*TF)/15 + 2*nh*TF*((12012 + 1171733*\[Lambda] + 
        13713574*\[Lambda]^2 + 155155801*\[Lambda]^3 + 
        882177716*\[Lambda]^4 + 4939362774*\[Lambda]^5 + 
        17532221308*\[Lambda]^6 + 61592399942*\[Lambda]^7 + 
        150947014820*\[Lambda]^8 + 366935170675*\[Lambda]^9 + 
        653308232178*\[Lambda]^10 + 1155008957175*\[Lambda]^11 + 
        1534518011628*\[Lambda]^12 + 2025472275900*\[Lambda]^13 + 
        2031925622328*\[Lambda]^14 + 2025472275900*\[Lambda]^15 + 
        1534518011628*\[Lambda]^16 + 1155008957175*\[Lambda]^17 + 
        653308232178*\[Lambda]^18 + 366935170675*\[Lambda]^19 + 
        150947014820*\[Lambda]^20 + 61592399942*\[Lambda]^21 + 
        17532221308*\[Lambda]^22 + 4939362774*\[Lambda]^23 + 
        882177716*\[Lambda]^24 + 155155801*\[Lambda]^25 + 
        13713574*\[Lambda]^26 + 1171733*\[Lambda]^27 + 12012*\[Lambda]^28)/
       (360360*(1 + \[Lambda])^28) - 
      (\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 1274*\[Lambda]^3 + 
         8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 132496*\[Lambda]^6 + 
         364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 2004002*\[Lambda]^9 + 
         4008004*\[Lambda]^10 + 6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
         10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
         10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
         6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 2004002*\[Lambda]^19 + 
         1002001*\[Lambda]^20 + 364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 
         33124*\[Lambda]^23 + 8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 
         196*\[Lambda]^26 + 14*\[Lambda]^27 + \[Lambda]^28)*H[{0}, x])/
       ((-1 + \[Lambda])*(1 + \[Lambda])^29))) + 
  a^2*fl02*(((-106*CF*nl*TF)/1575 + CA*((179731*nl*TF)/207900 + 
        2*nh*TF*((179731*(12012 + 1171733*\[Lambda] + 13713574*\[Lambda]^2 + 
             155155801*\[Lambda]^3 + 882177716*\[Lambda]^4 + 
             4939362774*\[Lambda]^5 + 17532221308*\[Lambda]^6 + 
             61592399942*\[Lambda]^7 + 150947014820*\[Lambda]^8 + 
             366935170675*\[Lambda]^9 + 653308232178*\[Lambda]^10 + 
             1155008957175*\[Lambda]^11 + 1534518011628*\[Lambda]^12 + 
             2025472275900*\[Lambda]^13 + 2031925622328*\[Lambda]^14 + 
             2025472275900*\[Lambda]^15 + 1534518011628*\[Lambda]^16 + 
             1155008957175*\[Lambda]^17 + 653308232178*\[Lambda]^18 + 
             366935170675*\[Lambda]^19 + 150947014820*\[Lambda]^20 + 
             61592399942*\[Lambda]^21 + 17532221308*\[Lambda]^22 + 
             4939362774*\[Lambda]^23 + 882177716*\[Lambda]^24 + 
             155155801*\[Lambda]^25 + 13713574*\[Lambda]^26 + 
             1171733*\[Lambda]^27 + 12012*\[Lambda]^28))/
           (4994589600*(1 + \[Lambda])^28) - (179731*\[Lambda]*
            (1 + 14*\[Lambda] + 196*\[Lambda]^2 + 1274*\[Lambda]^3 + 
             8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 132496*\[Lambda]^6 + 
             364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 2004002*\[Lambda]^9 + 
             4008004*\[Lambda]^10 + 6012006*\[Lambda]^11 + 
             9018009*\[Lambda]^12 + 10306296*\[Lambda]^13 + 
             11778624*\[Lambda]^14 + 10306296*\[Lambda]^15 + 
             9018009*\[Lambda]^16 + 6012006*\[Lambda]^17 + 
             4008004*\[Lambda]^18 + 2004002*\[Lambda]^19 + 
             1002001*\[Lambda]^20 + 364364*\[Lambda]^21 + 
             132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 8281*\[Lambda]^24 + 
             1274*\[Lambda]^25 + 196*\[Lambda]^26 + 14*\[Lambda]^27 + 
             \[Lambda]^28)*H[{0}, x])/(13860*(-1 + \[Lambda])*
            (1 + \[Lambda])^29))))*Log[Q^2/\[Mu]^2] + 
    CF*((-24221507417*nl*TF)/28094566500 + 
      2*nh*TF*((1354482803569896000 - 3446887189487742000*\[Lambda] - 
          212232785933380212000*\[Lambda]^2 - 1582289605280501617500*
           \[Lambda]^3 - 4882193896678522661160*\[Lambda]^4 - 
          2791588141486668516300*\[Lambda]^5 + 25699943722747405124160*
           \[Lambda]^6 + 70222262793112344067965*\[Lambda]^7 + 
          1064655393081282124710*\[Lambda]^8 - 312516371807830674331335*
           \[Lambda]^9 - 522622158932430949006680*\[Lambda]^10 + 
          193646917022496500311770*\[Lambda]^11 + 1593886696098140577006660*
           \[Lambda]^12 + 1236295346094484954010010*\[Lambda]^13 - 
          2357341366681235440821240*\[Lambda]^14 - 5064532413055840584093075*
           \[Lambda]^15 - 986936179595204796641730*\[Lambda]^16 + 
          6631788620195966567888513*\[Lambda]^17 + 6227497257157864314575744*
           \[Lambda]^18 - 4521108716206114703858892*\[Lambda]^19 - 
          11631836383613181067882760*\[Lambda]^20 - 4555450451995552319123900*
           \[Lambda]^21 + 6319267915895207014321440*\[Lambda]^22 + 
          5585645086738220071716690*\[Lambda]^23 - 6685492052132425689060900*
           \[Lambda]^24 - 14575631752924340220214470*\[Lambda]^25 - 
          15500808578665212845539440*\[Lambda]^26 - 9882373544671248842785476*
           \[Lambda]^27 - 9819747860014852645357608*\[Lambda]^28 - 
          9882373544671248842785476*\[Lambda]^29 - 15500808578665212845539440*
           \[Lambda]^30 - 14575631752924340220214470*\[Lambda]^31 - 
          6685492052132425689060900*\[Lambda]^32 + 5585645086738220071716690*
           \[Lambda]^33 + 6319267915895207014321440*\[Lambda]^34 - 
          4555450451995552319123900*\[Lambda]^35 - 11631836383613181067882760*
           \[Lambda]^36 - 4521108716206114703858892*\[Lambda]^37 + 
          6227497257157864314575744*\[Lambda]^38 + 6631788620195966567888513*
           \[Lambda]^39 - 986936179595204796641730*\[Lambda]^40 - 
          5064532413055840584093075*\[Lambda]^41 - 2357341366681235440821240*
           \[Lambda]^42 + 1236295346094484954010010*\[Lambda]^43 + 
          1593886696098140577006660*\[Lambda]^44 + 193646917022496500311770*
           \[Lambda]^45 - 522622158932430949006680*\[Lambda]^46 - 
          312516371807830674331335*\[Lambda]^47 + 1064655393081282124710*
           \[Lambda]^48 + 70222262793112344067965*\[Lambda]^49 + 
          25699943722747405124160*\[Lambda]^50 - 2791588141486668516300*
           \[Lambda]^51 - 4882193896678522661160*\[Lambda]^52 - 
          1582289605280501617500*\[Lambda]^53 - 212232785933380212000*
           \[Lambda]^54 - 3446887189487742000*\[Lambda]^55 + 
          1354482803569896000*\[Lambda]^56)/(194711078802240000*\[Lambda]^14*
          (1 + \[Lambda])^28) + ((1612479528059400 - 5312796776387100*
            \[Lambda] - 251741671122942000*\[Lambda]^2 - 1688659602064384950*
            \[Lambda]^3 - 4061056348454309820*\[Lambda]^4 + 
           3557108163012881400*\[Lambda]^5 + 40886748106202790540*
            \[Lambda]^6 + 65305178996889156255*\[Lambda]^7 - 
           101571356443405561650*\[Lambda]^8 - 483889976102891277960*
            \[Lambda]^9 - 347776086957808437630*\[Lambda]^10 + 
           1183206450366761126605*\[Lambda]^11 + 2550203965034605634620*
            \[Lambda]^12 - 218800169412702724240*\[Lambda]^13 - 
           6354273110818055371100*\[Lambda]^14 - 5877298943000157273475*
            \[Lambda]^15 + 6883713606342698227210*\[Lambda]^16 + 
           16579061989282144270432*\[Lambda]^17 + 3301097969219959865046*
            \[Lambda]^18 - 20650523552321653768605*\[Lambda]^19 - 
           18877191278489782984116*\[Lambda]^20 + 12648425954847479830248*
            \[Lambda]^21 + 33318832785320193153252*\[Lambda]^22 + 
           17874590225926416905636*\[Lambda]^23 + 3429148019327810739500*
            \[Lambda]^24 + 23254822452820280474884*\[Lambda]^25 + 
           80105607886521805464908*\[Lambda]^26 + 110344383510017299217350*
            \[Lambda]^27 + 129093289725219717153440*\[Lambda]^28 + 
           115912250418433928028640*\[Lambda]^29 + 129093289725219717153440*
            \[Lambda]^30 + 110344383510017299217350*\[Lambda]^31 + 
           80105607886521805464908*\[Lambda]^32 + 23254822452820280474884*
            \[Lambda]^33 + 3429148019327810739500*\[Lambda]^34 + 
           17874590225926416905636*\[Lambda]^35 + 33318832785320193153252*
            \[Lambda]^36 + 12648425954847479830248*\[Lambda]^37 - 
           18877191278489782984116*\[Lambda]^38 - 20650523552321653768605*
            \[Lambda]^39 + 3301097969219959865046*\[Lambda]^40 + 
           16579061989282144270432*\[Lambda]^41 + 6883713606342698227210*
            \[Lambda]^42 - 5877298943000157273475*\[Lambda]^43 - 
           6354273110818055371100*\[Lambda]^44 - 218800169412702724240*
            \[Lambda]^45 + 2550203965034605634620*\[Lambda]^46 + 
           1183206450366761126605*\[Lambda]^47 - 347776086957808437630*
            \[Lambda]^48 - 483889976102891277960*\[Lambda]^49 - 
           101571356443405561650*\[Lambda]^50 + 65305178996889156255*
            \[Lambda]^51 + 40886748106202790540*\[Lambda]^52 + 
           3557108163012881400*\[Lambda]^53 - 4061056348454309820*
            \[Lambda]^54 - 1688659602064384950*\[Lambda]^55 - 
           251741671122942000*\[Lambda]^56 - 5312796776387100*\[Lambda]^57 + 
           1612479528059400*\[Lambda]^58)*H[{0}, x])/(231798903336000*
          (-1 + \[Lambda])*\[Lambda]^14*(1 + \[Lambda])^29) - 
        ((1919618485785 - 7284567310020*\[Lambda] - 292850817824565*
            \[Lambda]^2 - 1872985190745240*\[Lambda]^3 - 4395861259056630*
            \[Lambda]^4 + 2841850685725920*\[Lambda]^5 + 36673759923927030*
            \[Lambda]^6 + 55120553554159800*\[Lambda]^7 - 88893183417151575*
            \[Lambda]^8 - 384074023448564540*\[Lambda]^9 - 
           249136590841137805*\[Lambda]^10 + 834945622717914480*
            \[Lambda]^11 + 1578689263357699160*\[Lambda]^12 - 
           443144372370607328*\[Lambda]^13 - 3966181361627417688*
            \[Lambda]^14 - 2919351162649209456*\[Lambda]^15 + 
           4182724364764805769*\[Lambda]^16 + 7618884577314077196*
            \[Lambda]^17 - 525128349388313253*\[Lambda]^18 - 
           10484099446986859416*\[Lambda]^19 - 6871898980616398110*
            \[Lambda]^20 + 5969102918484465312*\[Lambda]^21 + 
           8949220345524067518*\[Lambda]^22 - 2590959330236696328*
            \[Lambda]^23 - 13624548056438501487*\[Lambda]^24 - 
           15140852283725101068*\[Lambda]^25 - 14325292228769716917*
            \[Lambda]^26 - 21246981243699619328*\[Lambda]^27 - 
           31245161040792516832*\[Lambda]^28 - 36814383398902095168*
            \[Lambda]^29 - 31245161040792516832*\[Lambda]^30 - 
           21246981243699619328*\[Lambda]^31 - 14325292228769716917*
            \[Lambda]^32 - 15140852283725101068*\[Lambda]^33 - 
           13624548056438501487*\[Lambda]^34 - 2590959330236696328*
            \[Lambda]^35 + 8949220345524067518*\[Lambda]^36 + 
           5969102918484465312*\[Lambda]^37 - 6871898980616398110*
            \[Lambda]^38 - 10484099446986859416*\[Lambda]^39 - 
           525128349388313253*\[Lambda]^40 + 7618884577314077196*
            \[Lambda]^41 + 4182724364764805769*\[Lambda]^42 - 
           2919351162649209456*\[Lambda]^43 - 3966181361627417688*
            \[Lambda]^44 - 443144372370607328*\[Lambda]^45 + 
           1578689263357699160*\[Lambda]^46 + 834945622717914480*
            \[Lambda]^47 - 249136590841137805*\[Lambda]^48 - 
           384074023448564540*\[Lambda]^49 - 88893183417151575*\[Lambda]^50 + 
           55120553554159800*\[Lambda]^51 + 36673759923927030*\[Lambda]^52 + 
           2841850685725920*\[Lambda]^53 - 4395861259056630*\[Lambda]^54 - 
           1872985190745240*\[Lambda]^55 - 292850817824565*\[Lambda]^56 - 
           7284567310020*\[Lambda]^57 + 1919618485785*\[Lambda]^58)*
          H[{-1, 0}, x])/(137975537700*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^27) + (\[Lambda]*(3275153166285 - 
           635356786650*\[Lambda] - 198071752446841*\[Lambda]^2 - 
           7866019964762548*\[Lambda]^3 - 56136595827728539*\[Lambda]^4 - 
           391392090063166614*\[Lambda]^5 - 1550314197601995369*\[Lambda]^6 - 
           6365266352197081272*\[Lambda]^7 - 18303578285357534873*
            \[Lambda]^8 - 53381394507213915686*\[Lambda]^9 - 
           114771248672976766811*\[Lambda]^10 - 236425115119594081956*
            \[Lambda]^11 - 370978134278176655913*\[Lambda]^12 - 
           563003180916626116362*\[Lambda]^13 - 696962156256805069779*
            \[Lambda]^14 - 853367988458581593504*\[Lambda]^15 - 
           841126175624088324564*\[Lambda]^16 - 729542987134293898152*
            \[Lambda]^17 - 460476746991085811508*\[Lambda]^18 - 
           296597645893970143536*\[Lambda]^19 - 259894144116788548556*
            \[Lambda]^20 - 252153870525618028856*\[Lambda]^21 - 
           89921899005150814844*\[Lambda]^22 + 112240869954896201760*
            \[Lambda]^23 + 125591946079963095312*\[Lambda]^24 - 
           43421360853920511408*\[Lambda]^25 - 141837910777776959848*
            \[Lambda]^26 - 50949227157896426560*\[Lambda]^27 + 
           73552375404744586376*\[Lambda]^28 + 73079520572050607664*
            \[Lambda]^29 - 7045132162297126656*\[Lambda]^30 - 
           44532114106012072896*\[Lambda]^31 - 18819674282889970497*
            \[Lambda]^32 + 10789744078426893426*\[Lambda]^33 + 
           12316865217323426325*\[Lambda]^34 + 1378014762947346660*
            \[Lambda]^35 - 3492598514311540545*\[Lambda]^36 - 
           1914149282449343010*\[Lambda]^37 + 60180250736318445*
            \[Lambda]^38 + 417398343332617080*\[Lambda]^39 + 
           139188847484081745*\[Lambda]^40 - 16070656888284570*\[Lambda]^41 - 
           24387546373238565*\[Lambda]^42 - 7387578190097820*\[Lambda]^43 - 
           922259857333815*\[Lambda]^44 - 10335991015350*\[Lambda]^45 + 
           5758855457355*\[Lambda]^46)*H[{0, 0}, x])/(275951075400*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^30) + 
        ((1919618485785 - 7284567310020*\[Lambda] - 292850817824565*
            \[Lambda]^2 - 1872985190745240*\[Lambda]^3 - 4395861259056630*
            \[Lambda]^4 + 2841850685725920*\[Lambda]^5 + 36673759923927030*
            \[Lambda]^6 + 55120553554159800*\[Lambda]^7 - 88893183417151575*
            \[Lambda]^8 - 384074023448564540*\[Lambda]^9 - 
           249136590841137805*\[Lambda]^10 + 834945622717914480*
            \[Lambda]^11 + 1578689263357699160*\[Lambda]^12 - 
           443144372370607328*\[Lambda]^13 - 3966181361627417688*
            \[Lambda]^14 - 2919351162649209456*\[Lambda]^15 + 
           4182724364764805769*\[Lambda]^16 + 7618884577314077196*
            \[Lambda]^17 - 525128349388313253*\[Lambda]^18 - 
           10484099446986859416*\[Lambda]^19 - 6871898980616398110*
            \[Lambda]^20 + 5969102918484465312*\[Lambda]^21 + 
           8949220345524067518*\[Lambda]^22 - 2590959330236696328*
            \[Lambda]^23 - 13624548056438501487*\[Lambda]^24 - 
           15140852283725101068*\[Lambda]^25 - 14325292228769716917*
            \[Lambda]^26 - 21246981243699619328*\[Lambda]^27 - 
           31245161040792516832*\[Lambda]^28 - 36814383398902095168*
            \[Lambda]^29 - 31245161040792516832*\[Lambda]^30 - 
           21246981243699619328*\[Lambda]^31 - 14325292228769716917*
            \[Lambda]^32 - 15140852283725101068*\[Lambda]^33 - 
           13624548056438501487*\[Lambda]^34 - 2590959330236696328*
            \[Lambda]^35 + 8949220345524067518*\[Lambda]^36 + 
           5969102918484465312*\[Lambda]^37 - 6871898980616398110*
            \[Lambda]^38 - 10484099446986859416*\[Lambda]^39 - 
           525128349388313253*\[Lambda]^40 + 7618884577314077196*
            \[Lambda]^41 + 4182724364764805769*\[Lambda]^42 - 
           2919351162649209456*\[Lambda]^43 - 3966181361627417688*
            \[Lambda]^44 - 443144372370607328*\[Lambda]^45 + 
           1578689263357699160*\[Lambda]^46 + 834945622717914480*
            \[Lambda]^47 - 249136590841137805*\[Lambda]^48 - 
           384074023448564540*\[Lambda]^49 - 88893183417151575*\[Lambda]^50 + 
           55120553554159800*\[Lambda]^51 + 36673759923927030*\[Lambda]^52 + 
           2841850685725920*\[Lambda]^53 - 4395861259056630*\[Lambda]^54 - 
           1872985190745240*\[Lambda]^55 - 292850817824565*\[Lambda]^56 - 
           7284567310020*\[Lambda]^57 + 1919618485785*\[Lambda]^58)*
          H[{1, 0}, x])/(275951075400*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^27) + (208*\[Lambda]*H[{-1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (208*\[Lambda]*H[{0, -1, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (104*\[Lambda]*H[{0, 1, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (104*\[Lambda]*H[{1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (156*\[Lambda]*Zeta[3])/
         (17*(-1 + \[Lambda])^2))) + CA*((32421968039*nl*TF)/10702692000 + 
      2*nh*TF*((2128173001987032000 - 5348517669152658000*\[Lambda] - 
          332227910604730140000*\[Lambda]^2 - 2466487329570514750500*
           \[Lambda]^3 - 7480343385726274629720*\[Lambda]^4 - 
          3321854957705696194860*\[Lambda]^5 + 43851660688503019542960*
           \[Lambda]^6 + 116284183310931818999355*\[Lambda]^7 + 
          2775668883302245241850*\[Lambda]^8 - 507348139719741119806215*
           \[Lambda]^9 - 845199462958874545171980*\[Lambda]^10 + 
          326463972455521024733070*\[Lambda]^11 + 2600999434996716256765680*
           \[Lambda]^12 + 1981373923924760542249050*\[Lambda]^13 - 
          3962158846817557079756700*\[Lambda]^14 - 8523498943924725623968225*
           \[Lambda]^15 - 2079659604703384382649770*\[Lambda]^16 + 
          10087916439600292774494881*\[Lambda]^17 + 9061982542977072007531728*
           \[Lambda]^18 - 8947944554796544504520844*\[Lambda]^19 - 
          20787862027638875302489440*\[Lambda]^20 - 7290786708789892774937660*
           \[Lambda]^21 + 16323083525264715858345680*\[Lambda]^22 + 
          31187569174380973702416220*\[Lambda]^23 + 
          33716227966076779148567040*\[Lambda]^24 + 
          60659298434071815369381840*\[Lambda]^25 + 
          90860617452458178776175960*\[Lambda]^26 + 
          140206765047607491531007488*\[Lambda]^27 + 
          141930545079568088953819824*\[Lambda]^28 + 
          140206765047607491531007488*\[Lambda]^29 + 
          90860617452458178776175960*\[Lambda]^30 + 
          60659298434071815369381840*\[Lambda]^31 + 
          33716227966076779148567040*\[Lambda]^32 + 
          31187569174380973702416220*\[Lambda]^33 + 
          16323083525264715858345680*\[Lambda]^34 - 7290786708789892774937660*
           \[Lambda]^35 - 20787862027638875302489440*\[Lambda]^36 - 
          8947944554796544504520844*\[Lambda]^37 + 9061982542977072007531728*
           \[Lambda]^38 + 10087916439600292774494881*\[Lambda]^39 - 
          2079659604703384382649770*\[Lambda]^40 - 8523498943924725623968225*
           \[Lambda]^41 - 3962158846817557079756700*\[Lambda]^42 + 
          1981373923924760542249050*\[Lambda]^43 + 2600999434996716256765680*
           \[Lambda]^44 + 326463972455521024733070*\[Lambda]^45 - 
          845199462958874545171980*\[Lambda]^46 - 507348139719741119806215*
           \[Lambda]^47 + 2775668883302245241850*\[Lambda]^48 + 
          116284183310931818999355*\[Lambda]^49 + 43851660688503019542960*
           \[Lambda]^50 - 3321854957705696194860*\[Lambda]^51 - 
          7480343385726274629720*\[Lambda]^52 - 2466487329570514750500*
           \[Lambda]^53 - 332227910604730140000*\[Lambda]^54 - 
          5348517669152658000*\[Lambda]^55 + 2128173001987032000*
           \[Lambda]^56)/(2141821866824640000*\[Lambda]^14*
          (1 + \[Lambda])^28) + ((76773917820600 - 250528406228100*
            \[Lambda] - 11943321260270400*\[Lambda]^2 - 79729965531666450*
            \[Lambda]^3 - 187071070148604180*\[Lambda]^4 + 
           201652226554654260*\[Lambda]^5 + 2033948929508769420*\[Lambda]^6 + 
           3178602051240885885*\[Lambda]^7 - 5125581452846164590*
            \[Lambda]^8 - 23949444062628634470*\[Lambda]^9 - 
           17054378627240983990*\[Lambda]^10 + 58540461094852004125*
            \[Lambda]^11 + 125445217544973963620*\[Lambda]^12 - 
           12644472518122983100*\[Lambda]^13 - 317447674567855917740*
            \[Lambda]^14 - 295182135270912272635*\[Lambda]^15 + 
           335974590306895704410*\[Lambda]^16 + 818139890405050032874*
            \[Lambda]^17 + 163036474732737018722*\[Lambda]^18 - 
           1035856803263260418895*\[Lambda]^19 - 999028796638396653372*
            \[Lambda]^20 + 350696643771620727276*\[Lambda]^21 + 
           851976540702414235780*\[Lambda]^22 - 1576707984245836509780*
            \[Lambda]^23 - 5116446826950939155780*\[Lambda]^24 - 
           10302293448371567948960*\[Lambda]^25 - 14060866604531024887180*
            \[Lambda]^26 - 23137914163594941619610*\[Lambda]^27 - 
           27553012975503829253080*\[Lambda]^28 - 34882113137559836754760*
            \[Lambda]^29 - 30319035587107478651080*\[Lambda]^30 - 
           27978453733901328066110*\[Lambda]^31 - 18961165922618971660180*
            \[Lambda]^32 - 14684674952352658558960*\[Lambda]^33 - 
           7910015836579612551900*\[Lambda]^34 - 3274681617879237253400*
            \[Lambda]^35 + 110073265323713120100*\[Lambda]^36 + 
           35656064472519187756*\[Lambda]^37 - 1091617643429152940252*
            \[Lambda]^38 - 1062461190452444716115*\[Lambda]^39 + 
           158207052338579504842*\[Lambda]^40 + 817283603921384627354*
            \[Lambda]^41 + 335898397603987611730*\[Lambda]^42 - 
           295188651134166156255*\[Lambda]^43 - 317447741365112123420*
            \[Lambda]^44 - 12644472518122983100*\[Lambda]^45 + 
           125445217544973963620*\[Lambda]^46 + 58540461094852004125*
            \[Lambda]^47 - 17054378627240983990*\[Lambda]^48 - 
           23949444062628634470*\[Lambda]^49 - 5125581452846164590*
            \[Lambda]^50 + 3178602051240885885*\[Lambda]^51 + 
           2033948929508769420*\[Lambda]^52 + 201652226554654260*
            \[Lambda]^53 - 187071070148604180*\[Lambda]^54 - 
           79729965531666450*\[Lambda]^55 - 11943321260270400*\[Lambda]^56 - 
           250528406228100*\[Lambda]^57 + 76773917820600*\[Lambda]^58)*
          H[{0}, x])/(77266301112000*(-1 + \[Lambda])*\[Lambda]^14*
          (1 + \[Lambda])^29) - (179731*(12012 + 1171733*\[Lambda] + 
           13713574*\[Lambda]^2 + 155155801*\[Lambda]^3 + 
           882177716*\[Lambda]^4 + 4939362774*\[Lambda]^5 + 
           17532221308*\[Lambda]^6 + 61592399942*\[Lambda]^7 + 
           150947014820*\[Lambda]^8 + 366935170675*\[Lambda]^9 + 
           653308232178*\[Lambda]^10 + 1155008957175*\[Lambda]^11 + 
           1534518011628*\[Lambda]^12 + 2025472275900*\[Lambda]^13 + 
           2031925622328*\[Lambda]^14 + 2025472275900*\[Lambda]^15 + 
           1534518011628*\[Lambda]^16 + 1155008957175*\[Lambda]^17 + 
           653308232178*\[Lambda]^18 + 366935170675*\[Lambda]^19 + 
           150947014820*\[Lambda]^20 + 61592399942*\[Lambda]^21 + 
           17532221308*\[Lambda]^22 + 4939362774*\[Lambda]^23 + 
           882177716*\[Lambda]^24 + 155155801*\[Lambda]^25 + 
           13713574*\[Lambda]^26 + 1171733*\[Lambda]^27 + 12012*\[Lambda]^28)*
          H[{1}, x])/(2497294800*(1 + \[Lambda])^28) - 
        ((18279504243 - 32230364166*\[Lambda] - 2898086633442*\[Lambda]^2 - 
           23306001993846*\[Lambda]^3 - 78561533774691*\[Lambda]^4 - 
           64219177586916*\[Lambda]^5 + 397213355480940*\[Lambda]^6 + 
           1318338903853452*\[Lambda]^7 + 581022185062699*\[Lambda]^8 - 
           4996436813418274*\[Lambda]^9 - 10868899699384406*\[Lambda]^10 - 
           347518830162482*\[Lambda]^11 + 29686398966108557*\[Lambda]^12 + 
           34718561530420888*\[Lambda]^13 - 33635977664055416*\[Lambda]^14 - 
           114516644606643112*\[Lambda]^15 - 60681590842890941*\[Lambda]^16 + 
           121327775911338594*\[Lambda]^17 + 175037236895294190*
            \[Lambda]^18 - 57863547881160318*\[Lambda]^19 - 
           312633086594724675*\[Lambda]^20 - 227308198191768060*
            \[Lambda]^21 + 75662327680247220*\[Lambda]^22 + 
           154738999996732116*\[Lambda]^23 - 167403360418906413*
            \[Lambda]^24 - 419034851428553370*\[Lambda]^25 - 
           568418572384357334*\[Lambda]^26 - 332463381620917690*
            \[Lambda]^27 - 649443601813969259*\[Lambda]^28 - 
           534997756539153296*\[Lambda]^29 - 991457298367032784*
            \[Lambda]^30 - 534997756539153296*\[Lambda]^31 - 
           649443601813969259*\[Lambda]^32 - 332463381620917690*
            \[Lambda]^33 - 568418572384357334*\[Lambda]^34 - 
           419034851428553370*\[Lambda]^35 - 167403360418906413*
            \[Lambda]^36 + 154738999996732116*\[Lambda]^37 + 
           75662327680247220*\[Lambda]^38 - 227308198191768060*\[Lambda]^39 - 
           312633086594724675*\[Lambda]^40 - 57863547881160318*\[Lambda]^41 + 
           175037236895294190*\[Lambda]^42 + 121327775911338594*
            \[Lambda]^43 - 60681590842890941*\[Lambda]^44 - 
           114516644606643112*\[Lambda]^45 - 33635977664055416*\[Lambda]^46 + 
           34718561530420888*\[Lambda]^47 + 29686398966108557*\[Lambda]^48 - 
           347518830162482*\[Lambda]^49 - 10868899699384406*\[Lambda]^50 - 
           4996436813418274*\[Lambda]^51 + 581022185062699*\[Lambda]^52 + 
           1318338903853452*\[Lambda]^53 + 397213355480940*\[Lambda]^54 - 
           64219177586916*\[Lambda]^55 - 78561533774691*\[Lambda]^56 - 
           23306001993846*\[Lambda]^57 - 2898086633442*\[Lambda]^58 - 
           32230364166*\[Lambda]^59 + 18279504243*\[Lambda]^60)*
          H[{-1, 0}, x])/(9198369180*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^29) + (\[Lambda]*(-893717439615 - 
           11578611405890*\[Lambda] - 127076333010271*\[Lambda]^2 - 
           590701658805408*\[Lambda]^3 - 2205520811258419*\[Lambda]^4 + 
           2236529889632806*\[Lambda]^5 + 39605833143186741*\[Lambda]^6 + 
           280386336376281872*\[Lambda]^7 + 999943360587149269*\[Lambda]^8 + 
           3212765652392246790*\[Lambda]^9 + 7488597393485295325*
            \[Lambda]^10 + 16559302100376128000*\[Lambda]^11 + 
           28693179044990514729*\[Lambda]^12 + 46607810384880022062*
            \[Lambda]^13 + 59550805795383868281*\[Lambda]^14 + 
           70501041641137525536*\[Lambda]^15 + 67592136592819579206*
            \[Lambda]^16 + 64058851143355742772*\[Lambda]^17 + 
           51381702716170466454*\[Lambda]^18 + 36980993437589967680*
            \[Lambda]^19 + 15815708681578009870*\[Lambda]^20 + 
           2429252136053589060*\[Lambda]^21 + 1502568628894115374*
            \[Lambda]^22 + 7591517391030173312*\[Lambda]^23 + 
           6456695702952660966*\[Lambda]^24 - 2387469466901561324*
            \[Lambda]^25 - 7278684957702761194*\[Lambda]^26 - 
           2682448805487777888*\[Lambda]^27 + 3536585730094060094*
            \[Lambda]^28 + 3537721526414525380*\[Lambda]^29 - 
           405680320167386370*\[Lambda]^30 - 2238528092055960000*
            \[Lambda]^31 - 949835649452459595*\[Lambda]^32 + 
           525991205408750550*\[Lambda]^33 + 608329479982394445*
            \[Lambda]^34 + 69733769748836880*\[Lambda]^35 - 
           171748828266706575*\[Lambda]^36 - 94721635759075890*\[Lambda]^37 + 
           2757132443726385*\[Lambda]^38 + 20738371221605520*\[Lambda]^39 + 
           7136623338834465*\[Lambda]^40 - 613697633896050*\[Lambda]^41 - 
           1134951707118735*\[Lambda]^42 - 349106574445200*\[Lambda]^43 - 
           43745492065275*\[Lambda]^44 - 483455462490*\[Lambda]^45 + 
           274192563645*\[Lambda]^46)*H[{0, 0}, x])/(91983691800*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^30) + 
        (179731*\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 
           1274*\[Lambda]^3 + 8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 
           132496*\[Lambda]^6 + 364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 
           2004002*\[Lambda]^9 + 4008004*\[Lambda]^10 + 
           6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
           10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
           10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
           6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 
           2004002*\[Lambda]^19 + 1002001*\[Lambda]^20 + 
           364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 
           8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 196*\[Lambda]^26 + 
           14*\[Lambda]^27 + \[Lambda]^28)*H[{0, 1}, x])/
         (6930*(-1 + \[Lambda])*(1 + \[Lambda])^29) + 
        ((18279504243 - 105348381138*\[Lambda] - 2586370134348*\[Lambda]^2 - 
           12401549186598*\[Lambda]^3 - 13034002201902*\[Lambda]^4 + 
           72776955258810*\[Lambda]^5 + 236502114537852*\[Lambda]^6 + 
           206272143390*\[Lambda]^7 - 1116889409571311*\[Lambda]^8 - 
           1548902221403588*\[Lambda]^9 + 1790718440546400*\[Lambda]^10 + 
           6250372102215300*\[Lambda]^11 + 1253098209154620*\[Lambda]^12 - 
           13410035460271404*\[Lambda]^13 - 14306631927305120*\[Lambda]^14 + 
           11907330925372012*\[Lambda]^15 + 29916397774641339*\[Lambda]^16 + 
           861442155653618*\[Lambda]^17 - 41136093990663292*\[Lambda]^18 - 
           29452891844894538*\[Lambda]^19 + 22583936036143390*\[Lambda]^20 + 
           38560573358289046*\[Lambda]^21 + 8081002673527692*\[Lambda]^22 + 
           4015235854110818*\[Lambda]^23 + 69301432906667201*\[Lambda]^24 + 
           164939382272678328*\[Lambda]^25 + 244185284004885632*
            \[Lambda]^26 + 288406114757585864*\[Lambda]^27 + 
           305463113401336488*\[Lambda]^28 + 288406114757585864*
            \[Lambda]^29 + 244185284004885632*\[Lambda]^30 + 
           164939382272678328*\[Lambda]^31 + 69301432906667201*\[Lambda]^32 + 
           4015235854110818*\[Lambda]^33 + 8081002673527692*\[Lambda]^34 + 
           38560573358289046*\[Lambda]^35 + 22583936036143390*\[Lambda]^36 - 
           29452891844894538*\[Lambda]^37 - 41136093990663292*\[Lambda]^38 + 
           861442155653618*\[Lambda]^39 + 29916397774641339*\[Lambda]^40 + 
           11907330925372012*\[Lambda]^41 - 14306631927305120*\[Lambda]^42 - 
           13410035460271404*\[Lambda]^43 + 1253098209154620*\[Lambda]^44 + 
           6250372102215300*\[Lambda]^45 + 1790718440546400*\[Lambda]^46 - 
           1548902221403588*\[Lambda]^47 - 1116889409571311*\[Lambda]^48 + 
           206272143390*\[Lambda]^49 + 236502114537852*\[Lambda]^50 + 
           72776955258810*\[Lambda]^51 - 13034002201902*\[Lambda]^52 - 
           12401549186598*\[Lambda]^53 - 2586370134348*\[Lambda]^54 - 
           105348381138*\[Lambda]^55 + 18279504243*\[Lambda]^56)*
          H[{1, 0}, x])/(18396738360*(-1 + \[Lambda])*\[Lambda]^15*
          (1 + \[Lambda])^25) - (104*\[Lambda]*H[{-1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (104*\[Lambda]*H[{0, -1, 0}, x])/
         (17*(-1 + \[Lambda])^2) - (52*\[Lambda]*H[{0, 1, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (52*\[Lambda]*H[{1, 0, 0}, x])/
         (17*(-1 + \[Lambda])^2) + (78*\[Lambda]*Zeta[3])/
         (17*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/153 + 2*nh*TF*
     ((360360 + 41421503*\[Lambda] + 558960368*\[Lambda]^2 + 
        7312716991*\[Lambda]^3 + 48428457968*\[Lambda]^4 + 
        316344809791*\[Lambda]^5 + 1323947760368*\[Lambda]^6 + 
        5491159388991*\[Lambda]^7 + 16100871958768*\[Lambda]^8 + 
        46882187685791*\[Lambda]^9 + 101640671147248*\[Lambda]^10 + 
        219060900800927*\[Lambda]^11 + 362106970296304*\[Lambda]^12 + 
        595392211932703*\[Lambda]^13 + 763426074722544*\[Lambda]^14 + 
        973995140636703*\[Lambda]^15 + 976390222118544*\[Lambda]^16 + 
        973995140636703*\[Lambda]^17 + 763426074722544*\[Lambda]^18 + 
        595392211932703*\[Lambda]^19 + 362106970296304*\[Lambda]^20 + 
        219060900800927*\[Lambda]^21 + 101640671147248*\[Lambda]^22 + 
        46882187685791*\[Lambda]^23 + 16100871958768*\[Lambda]^24 + 
        5491159388991*\[Lambda]^25 + 1323947760368*\[Lambda]^26 + 
        316344809791*\[Lambda]^27 + 48428457968*\[Lambda]^28 + 
        7312716991*\[Lambda]^29 + 558960368*\[Lambda]^30 + 
        41421503*\[Lambda]^31 + 360360*\[Lambda]^32)/
       (13783770*(1 + \[Lambda])^32) - 
      (8*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 1920*\[Lambda]^3 + 
         14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 313600*\[Lambda]^6 + 
         1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 7949760*\[Lambda]^9 + 
         19079424*\[Lambda]^10 + 34978944*\[Lambda]^11 + 
         64128064*\[Lambda]^12 + 91611520*\[Lambda]^13 + 
         130873600*\[Lambda]^14 + 147232800*\[Lambda]^15 + 
         165636900*\[Lambda]^16 + 147232800*\[Lambda]^17 + 
         130873600*\[Lambda]^18 + 91611520*\[Lambda]^19 + 
         64128064*\[Lambda]^20 + 34978944*\[Lambda]^21 + 
         19079424*\[Lambda]^22 + 7949760*\[Lambda]^23 + 
         3312400*\[Lambda]^24 + 1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
         67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
         256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0}, x])/
       (9*(-1 + \[Lambda])*(1 + \[Lambda])^33))) + 
  a^2*fl02*(((-137*CF*nl*TF)/2601 + CA*((1020504*nl*TF)/1446445 + 
        2*nh*TF*((42521*(360360 + 41421503*\[Lambda] + 558960368*
              \[Lambda]^2 + 7312716991*\[Lambda]^3 + 48428457968*
              \[Lambda]^4 + 316344809791*\[Lambda]^5 + 1323947760368*
              \[Lambda]^6 + 5491159388991*\[Lambda]^7 + 16100871958768*
              \[Lambda]^8 + 46882187685791*\[Lambda]^9 + 101640671147248*
              \[Lambda]^10 + 219060900800927*\[Lambda]^11 + 
             362106970296304*\[Lambda]^12 + 595392211932703*\[Lambda]^13 + 
             763426074722544*\[Lambda]^14 + 973995140636703*\[Lambda]^15 + 
             976390222118544*\[Lambda]^16 + 973995140636703*\[Lambda]^17 + 
             763426074722544*\[Lambda]^18 + 595392211932703*\[Lambda]^19 + 
             362106970296304*\[Lambda]^20 + 219060900800927*\[Lambda]^21 + 
             101640671147248*\[Lambda]^22 + 46882187685791*\[Lambda]^23 + 
             16100871958768*\[Lambda]^24 + 5491159388991*\[Lambda]^25 + 
             1323947760368*\[Lambda]^26 + 316344809791*\[Lambda]^27 + 
             48428457968*\[Lambda]^28 + 7312716991*\[Lambda]^29 + 
             558960368*\[Lambda]^30 + 41421503*\[Lambda]^31 + 
             360360*\[Lambda]^32))/(43436743350*(1 + \[Lambda])^32) - 
          (1020504*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
             1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
             313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
             7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
             34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
             91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
             147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
             147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
             91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
             34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
             7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
             1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
             67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
             256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0}, x])/
           (85085*(-1 + \[Lambda])*(1 + \[Lambda])^33))))*Log[Q^2/\[Mu]^2] + 
    CF*((-7782864443699*nl*TF)/11164980510684 + 
      2*nh*TF*((235567317193528320000 - 603828325658638080000*\[Lambda] - 
          46066700355526730880000*\[Lambda]^2 - 401734475906877673560000*
           \[Lambda]^3 - 1535252812884597529522800*\[Lambda]^4 - 
          1936004829020676385171200*\[Lambda]^5 + 6244591214374602571736100*
           \[Lambda]^6 + 27994275659448632708697600*\[Lambda]^7 + 
          22870694261279079643245776*\[Lambda]^8 - 
          101870942876915576035042672*\[Lambda]^9 - 
          295152999861653590330222115*\[Lambda]^10 - 
          119999982262154794487116288*\[Lambda]^11 + 
          749889356389823978636251228*\[Lambda]^12 + 
          1264582819616663664152448632*\[Lambda]^13 - 
          567325969391229977225339415*\[Lambda]^14 - 
          3876612273320873033585852072*\[Lambda]^15 - 
          3231969409001549207776943104*\[Lambda]^16 + 
          3904797903217379368969686080*\[Lambda]^17 + 
          8826998293966587252964826049*\[Lambda]^18 + 
          681386445971829170540449008*\[Lambda]^19 - 
          13631546286969106667048612212*\[Lambda]^20 - 
          13184048838498961765929069208*\[Lambda]^21 + 
          5367972186066042605510514061*\[Lambda]^22 + 
          17120436530137048002058899912*\[Lambda]^23 + 
          3771138915233254911612468368*\[Lambda]^24 - 
          17260579963984695956216554712*\[Lambda]^25 - 
          19918307917607337737615681806*\[Lambda]^26 - 
          5998211540113120564178251880*\[Lambda]^27 - 
          3442237451756581516673691640*\[Lambda]^28 - 
          15448319789169674694519875752*\[Lambda]^29 - 
          34015105836353570230608086826*\[Lambda]^30 - 
          35980232894116972076206055448*\[Lambda]^31 - 
          39506158266278952450968699328*\[Lambda]^32 - 
          35980232894116972076206055448*\[Lambda]^33 - 
          34015105836353570230608086826*\[Lambda]^34 - 
          15448319789169674694519875752*\[Lambda]^35 - 
          3442237451756581516673691640*\[Lambda]^36 - 
          5998211540113120564178251880*\[Lambda]^37 - 
          19918307917607337737615681806*\[Lambda]^38 - 
          17260579963984695956216554712*\[Lambda]^39 + 
          3771138915233254911612468368*\[Lambda]^40 + 
          17120436530137048002058899912*\[Lambda]^41 + 
          5367972186066042605510514061*\[Lambda]^42 - 
          13184048838498961765929069208*\[Lambda]^43 - 
          13631546286969106667048612212*\[Lambda]^44 + 
          681386445971829170540449008*\[Lambda]^45 + 
          8826998293966587252964826049*\[Lambda]^46 + 
          3904797903217379368969686080*\[Lambda]^47 - 
          3231969409001549207776943104*\[Lambda]^48 - 
          3876612273320873033585852072*\[Lambda]^49 - 
          567325969391229977225339415*\[Lambda]^50 + 
          1264582819616663664152448632*\[Lambda]^51 + 
          749889356389823978636251228*\[Lambda]^52 - 
          119999982262154794487116288*\[Lambda]^53 - 
          295152999861653590330222115*\[Lambda]^54 - 
          101870942876915576035042672*\[Lambda]^55 + 
          22870694261279079643245776*\[Lambda]^56 + 
          27994275659448632708697600*\[Lambda]^57 + 6244591214374602571736100*
           \[Lambda]^58 - 1936004829020676385171200*\[Lambda]^59 - 
          1535252812884597529522800*\[Lambda]^60 - 401734475906877673560000*
           \[Lambda]^61 - 46066700355526730880000*\[Lambda]^62 - 
          603828325658638080000*\[Lambda]^63 + 235567317193528320000*
           \[Lambda]^64)/(33295594475183040000*\[Lambda]^16*
          (1 + \[Lambda])^32) + ((93479094124416000 - 309723735537216000*
            \[Lambda] - 18226013790352368000*\[Lambda]^2 - 
           145385504846995413000*\[Lambda]^3 - 465180687750417218580*
            \[Lambda]^4 - 97919741267678650320*\[Lambda]^5 + 
           3871044542904084599130*\[Lambda]^6 + 10295031425344293113640*
            \[Lambda]^7 - 2493754179450542554126*\[Lambda]^8 - 
           61950019179052847801728*\[Lambda]^9 - 99127798788516122221639*
            \[Lambda]^10 + 92895917671260383545416*\[Lambda]^11 + 
           488051114329133292497487*\[Lambda]^12 + 346033349301874096994472*
            \[Lambda]^13 - 983704953728805515659501*\[Lambda]^14 - 
           2027241738660017913791128*\[Lambda]^15 + 143342861828575663635437*
            \[Lambda]^16 + 4496722076822006002553064*\[Lambda]^17 + 
           4051929761266386286821669*\[Lambda]^18 - 4249976306157703662727488*
            \[Lambda]^19 - 10073947974748364654497309*\[Lambda]^20 - 
           1618903822817055311660104*\[Lambda]^21 + 
           12909841518892054740549227*\[Lambda]^22 + 
           12179246325884056124682672*\[Lambda]^23 - 
           5214010768644367167738171*\[Lambda]^24 - 
           14468064551023776039842688*\[Lambda]^25 + 907103228971818076867952*
            \[Lambda]^26 + 23628046299941483479875104*\[Lambda]^27 + 
           36014606303183193697999052*\[Lambda]^28 + 
           36705066853915028951885808*\[Lambda]^29 + 
           54638498293935157452735294*\[Lambda]^30 + 
           76529228472958584331989024*\[Lambda]^31 + 
           109334466593425190076929678*\[Lambda]^32 + 
           111808583385521430792625712*\[Lambda]^33 + 
           109334466593425190076929678*\[Lambda]^34 + 
           76529228472958584331989024*\[Lambda]^35 + 
           54638498293935157452735294*\[Lambda]^36 + 
           36705066853915028951885808*\[Lambda]^37 + 
           36014606303183193697999052*\[Lambda]^38 + 
           23628046299941483479875104*\[Lambda]^39 + 907103228971818076867952*
            \[Lambda]^40 - 14468064551023776039842688*\[Lambda]^41 - 
           5214010768644367167738171*\[Lambda]^42 + 
           12179246325884056124682672*\[Lambda]^43 + 
           12909841518892054740549227*\[Lambda]^44 - 
           1618903822817055311660104*\[Lambda]^45 - 
           10073947974748364654497309*\[Lambda]^46 - 
           4249976306157703662727488*\[Lambda]^47 + 4051929761266386286821669*
            \[Lambda]^48 + 4496722076822006002553064*\[Lambda]^49 + 
           143342861828575663635437*\[Lambda]^50 - 2027241738660017913791128*
            \[Lambda]^51 - 983704953728805515659501*\[Lambda]^52 + 
           346033349301874096994472*\[Lambda]^53 + 488051114329133292497487*
            \[Lambda]^54 + 92895917671260383545416*\[Lambda]^55 - 
           99127798788516122221639*\[Lambda]^56 - 61950019179052847801728*
            \[Lambda]^57 - 2493754179450542554126*\[Lambda]^58 + 
           10295031425344293113640*\[Lambda]^59 + 3871044542904084599130*
            \[Lambda]^60 - 97919741267678650320*\[Lambda]^61 - 
           465180687750417218580*\[Lambda]^62 - 145385504846995413000*
            \[Lambda]^63 - 18226013790352368000*\[Lambda]^64 - 
           309723735537216000*\[Lambda]^65 + 93479094124416000*\[Lambda]^66)*
          H[{0}, x])/(13212537490152000*(-1 + \[Lambda])*\[Lambda]^16*
          (1 + \[Lambda])^33) - ((37094878620800 - 141453683571200*
            \[Lambda] - 7099993515414800*\[Lambda]^2 - 54319686477331275*
            \[Lambda]^3 - 169457100248750314*\[Lambda]^4 - 
           56008165170128314*\[Lambda]^5 + 1188739012719991766*\[Lambda]^6 + 
           3070691286442861631*\[Lambda]^7 - 847089472221090580*\[Lambda]^8 - 
           17397920143791092324*\[Lambda]^9 - 26232786941570007564*
            \[Lambda]^10 + 23453991704207797101*\[Lambda]^11 + 
           113103947514425652626*\[Lambda]^12 + 63369185882793975850*
            \[Lambda]^13 - 234820911347463008318*\[Lambda]^14 - 
           411955329188668162433*\[Lambda]^15 + 74952212904976924912*
            \[Lambda]^16 + 838452474706336511152*\[Lambda]^17 + 
           556573555003101680080*\[Lambda]^18 - 944393497629898209239*
            \[Lambda]^19 - 1614399949401878195154*\[Lambda]^20 + 
           12313201333767182246*\[Lambda]^21 + 1924785114954000404446*
            \[Lambda]^22 + 1178234673170879397995*\[Lambda]^23 - 
           1386147891461229897876*\[Lambda]^24 - 2207280541791974849756*
            \[Lambda]^25 - 517189159498267723756*\[Lambda]^26 + 
           598931398024869507049*\[Lambda]^27 - 942757941371743425510*
            \[Lambda]^28 - 3841863189961762524694*\[Lambda]^29 - 
           5850805150771292617894*\[Lambda]^30 - 7054064140931626884829*
            \[Lambda]^31 - 7790047644079072918864*\[Lambda]^32 - 
           8306589791818629053920*\[Lambda]^33 - 7790047644079072918864*
            \[Lambda]^34 - 7054064140931626884829*\[Lambda]^35 - 
           5850805150771292617894*\[Lambda]^36 - 3841863189961762524694*
            \[Lambda]^37 - 942757941371743425510*\[Lambda]^38 + 
           598931398024869507049*\[Lambda]^39 - 517189159498267723756*
            \[Lambda]^40 - 2207280541791974849756*\[Lambda]^41 - 
           1386147891461229897876*\[Lambda]^42 + 1178234673170879397995*
            \[Lambda]^43 + 1924785114954000404446*\[Lambda]^44 + 
           12313201333767182246*\[Lambda]^45 - 1614399949401878195154*
            \[Lambda]^46 - 944393497629898209239*\[Lambda]^47 + 
           556573555003101680080*\[Lambda]^48 + 838452474706336511152*
            \[Lambda]^49 + 74952212904976924912*\[Lambda]^50 - 
           411955329188668162433*\[Lambda]^51 - 234820911347463008318*
            \[Lambda]^52 + 63369185882793975850*\[Lambda]^53 + 
           113103947514425652626*\[Lambda]^54 + 23453991704207797101*
            \[Lambda]^55 - 26232786941570007564*\[Lambda]^56 - 
           17397920143791092324*\[Lambda]^57 - 847089472221090580*
            \[Lambda]^58 + 3070691286442861631*\[Lambda]^59 + 
           1188739012719991766*\[Lambda]^60 - 56008165170128314*
            \[Lambda]^61 - 169457100248750314*\[Lambda]^62 - 
           54319686477331275*\[Lambda]^63 - 7099993515414800*\[Lambda]^64 - 
           141453683571200*\[Lambda]^65 + 37094878620800*\[Lambda]^66)*
          H[{-1, 0}, x])/(2621535216300*(-1 + \[Lambda])*\[Lambda]^17*
          (1 + \[Lambda])^31) + (\[Lambda]*(56333591794480 + 
           12593796279733*\[Lambda] - 3912747304785168*\[Lambda]^2 - 
           189775327432781422*\[Lambda]^3 - 1563583813086041416*\[Lambda]^4 - 
           12646664648061070854*\[Lambda]^5 - 58587143884161514952*
            \[Lambda]^6 - 279772123287768510062*\[Lambda]^7 - 
           940828491334529681544*\[Lambda]^8 - 3201033212442529899290*
            \[Lambda]^9 - 8148674435712063817880*\[Lambda]^10 - 
           20110636757741504040790*\[Lambda]^11 - 38549867078280458230280*
            \[Lambda]^12 - 71573072229761640428750*\[Lambda]^13 - 
           108319193985267395607240*\[Lambda]^14 - 160362420508838424429710*
            \[Lambda]^15 - 195998038478971522422608*\[Lambda]^16 - 
           225242588451306880474999*\[Lambda]^17 - 209330919864216876340064*
            \[Lambda]^18 - 185392055274255705823208*\[Lambda]^19 - 
           148134268799208570248112*\[Lambda]^20 - 123980342103028424758688*
            \[Lambda]^21 - 81195482580019325103152*\[Lambda]^22 - 
           27567797393491721276128*\[Lambda]^23 + 10018767053457461740048*
            \[Lambda]^24 + 274809353897213472592*\[Lambda]^25 - 
           28579842604468459552656*\[Lambda]^26 - 26804151391156376420000*
            \[Lambda]^27 + 7621697860960456671376*\[Lambda]^28 + 
           27590348233889543348448*\[Lambda]^29 + 9843311289821602480592*
            \[Lambda]^30 - 15504448621875020019544*\[Lambda]^31 - 
           15765136233685278467712*\[Lambda]^32 + 1292413559858854670323*
            \[Lambda]^33 + 9876630278755313901184*\[Lambda]^34 + 
           4183888611985267205286*\[Lambda]^35 - 2966402294257119012840*
            \[Lambda]^36 - 3393777115849959844266*\[Lambda]^37 - 
           386273208146161929768*\[Lambda]^38 + 1078321724815729165662*
            \[Lambda]^39 + 586964582047933566168*\[Lambda]^40 - 
           91164283562798695494*\[Lambda]^41 - 205076246444273721720*
            \[Lambda]^42 - 64240706845509386106*\[Lambda]^43 + 
           16727299593760918872*\[Lambda]^44 + 17524209596573031198*
            \[Lambda]^45 + 3577386146549437464*\[Lambda]^46 - 
           1141742774859684426*\[Lambda]^47 - 833551982144673792*
            \[Lambda]^48 - 205781589796207425*\[Lambda]^49 - 
           22148702647671600*\[Lambda]^50 - 201791778988800*\[Lambda]^51 + 
           111284635862400*\[Lambda]^52)*H[{0, 0}, x])/
         (5243070432600*(-1 + \[Lambda])^2*(1 + \[Lambda])^34) + 
        ((37094878620800 - 141453683571200*\[Lambda] - 7099993515414800*
            \[Lambda]^2 - 54319686477331275*\[Lambda]^3 - 169457100248750314*
            \[Lambda]^4 - 56008165170128314*\[Lambda]^5 + 1188739012719991766*
            \[Lambda]^6 + 3070691286442861631*\[Lambda]^7 - 
           847089472221090580*\[Lambda]^8 - 17397920143791092324*
            \[Lambda]^9 - 26232786941570007564*\[Lambda]^10 + 
           23453991704207797101*\[Lambda]^11 + 113103947514425652626*
            \[Lambda]^12 + 63369185882793975850*\[Lambda]^13 - 
           234820911347463008318*\[Lambda]^14 - 411955329188668162433*
            \[Lambda]^15 + 74952212904976924912*\[Lambda]^16 + 
           838452474706336511152*\[Lambda]^17 + 556573555003101680080*
            \[Lambda]^18 - 944393497629898209239*\[Lambda]^19 - 
           1614399949401878195154*\[Lambda]^20 + 12313201333767182246*
            \[Lambda]^21 + 1924785114954000404446*\[Lambda]^22 + 
           1178234673170879397995*\[Lambda]^23 - 1386147891461229897876*
            \[Lambda]^24 - 2207280541791974849756*\[Lambda]^25 - 
           517189159498267723756*\[Lambda]^26 + 598931398024869507049*
            \[Lambda]^27 - 942757941371743425510*\[Lambda]^28 - 
           3841863189961762524694*\[Lambda]^29 - 5850805150771292617894*
            \[Lambda]^30 - 7054064140931626884829*\[Lambda]^31 - 
           7790047644079072918864*\[Lambda]^32 - 8306589791818629053920*
            \[Lambda]^33 - 7790047644079072918864*\[Lambda]^34 - 
           7054064140931626884829*\[Lambda]^35 - 5850805150771292617894*
            \[Lambda]^36 - 3841863189961762524694*\[Lambda]^37 - 
           942757941371743425510*\[Lambda]^38 + 598931398024869507049*
            \[Lambda]^39 - 517189159498267723756*\[Lambda]^40 - 
           2207280541791974849756*\[Lambda]^41 - 1386147891461229897876*
            \[Lambda]^42 + 1178234673170879397995*\[Lambda]^43 + 
           1924785114954000404446*\[Lambda]^44 + 12313201333767182246*
            \[Lambda]^45 - 1614399949401878195154*\[Lambda]^46 - 
           944393497629898209239*\[Lambda]^47 + 556573555003101680080*
            \[Lambda]^48 + 838452474706336511152*\[Lambda]^49 + 
           74952212904976924912*\[Lambda]^50 - 411955329188668162433*
            \[Lambda]^51 - 234820911347463008318*\[Lambda]^52 + 
           63369185882793975850*\[Lambda]^53 + 113103947514425652626*
            \[Lambda]^54 + 23453991704207797101*\[Lambda]^55 - 
           26232786941570007564*\[Lambda]^56 - 17397920143791092324*
            \[Lambda]^57 - 847089472221090580*\[Lambda]^58 + 
           3070691286442861631*\[Lambda]^59 + 1188739012719991766*
            \[Lambda]^60 - 56008165170128314*\[Lambda]^61 - 
           169457100248750314*\[Lambda]^62 - 54319686477331275*\[Lambda]^63 - 
           7099993515414800*\[Lambda]^64 - 141453683571200*\[Lambda]^65 + 
           37094878620800*\[Lambda]^66)*H[{1, 0}, x])/(5243070432600*
          (-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^31) + 
        (640*\[Lambda]*H[{-1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (640*\[Lambda]*H[{0, -1, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (320*\[Lambda]*H[{0, 1, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (320*\[Lambda]*H[{1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (160*\[Lambda]*Zeta[3])/(19*(-1 + \[Lambda])^2))) + 
    CA*((362826848479747*nl*TF)/143549749423080 + 
      2*nh*TF*((1216806127455436277760000 - 3088718458385324244480000*
           \[Lambda] - 237322758464996921196480000*\[Lambda]^2 - 
          2062477106329965076487736000*\[Lambda]^3 - 
          7783314380517706133582278800*\[Lambda]^4 - 
          9034698727783484676615895200*\[Lambda]^5 + 
          36038330710301345169584540700*\[Lambda]^6 + 
          153095480609129837286733985760*\[Lambda]^7 + 
          125267029998939468204453640752*\[Lambda]^8 - 
          540262842451422902510298527928*\[Lambda]^9 - 
          1563565407175410368676642252557*\[Lambda]^10 - 
          607158520657213359440035948232*\[Lambda]^11 + 
          4055206328253136035893419548900*\[Lambda]^12 + 
          6770902232212655024510509277648*\[Lambda]^13 - 
          3146424868943466345245704036057*\[Lambda]^14 - 
          21059347035712615639413478636848*\[Lambda]^15 - 
          17908627916851525408141376060128*\[Lambda]^16 + 
          19845231466781580647087749323500*\[Lambda]^17 + 
          45401866473219783502325237201463*\[Lambda]^18 + 
          215174522117049943605846230692*\[Lambda]^19 - 
          79249547968947950243064425022716*\[Lambda]^20 - 
          80767342889910374367709300886652*\[Lambda]^21 + 
          14689016799478310824187527551291*\[Lambda]^22 + 
          77066674808436863324308961576748*\[Lambda]^23 + 
          12289413271383186731429181484944*\[Lambda]^24 - 
          66936490551064584392031828131028*\[Lambda]^25 - 
          12455071802988817501065144314122*\[Lambda]^26 + 
          227336201116528992929606704306340*\[Lambda]^27 + 
          451259696251557591440950821676520*\[Lambda]^28 + 
          739211652473377048846400830464012*\[Lambda]^29 + 
          895675816646014637721363440267746*\[Lambda]^30 + 
          1208159248877786060528314011557188*\[Lambda]^31 + 
          1192238600450691058193128340596928*\[Lambda]^32 + 
          1208159248877786060528314011557188*\[Lambda]^33 + 
          895675816646014637721363440267746*\[Lambda]^34 + 
          739211652473377048846400830464012*\[Lambda]^35 + 
          451259696251557591440950821676520*\[Lambda]^36 + 
          227336201116528992929606704306340*\[Lambda]^37 - 
          12455071802988817501065144314122*\[Lambda]^38 - 
          66936490551064584392031828131028*\[Lambda]^39 + 
          12289413271383186731429181484944*\[Lambda]^40 + 
          77066674808436863324308961576748*\[Lambda]^41 + 
          14689016799478310824187527551291*\[Lambda]^42 - 
          80767342889910374367709300886652*\[Lambda]^43 - 
          79249547968947950243064425022716*\[Lambda]^44 + 
          215174522117049943605846230692*\[Lambda]^45 + 
          45401866473219783502325237201463*\[Lambda]^46 + 
          19845231466781580647087749323500*\[Lambda]^47 - 
          17908627916851525408141376060128*\[Lambda]^48 - 
          21059347035712615639413478636848*\[Lambda]^49 - 
          3146424868943466345245704036057*\[Lambda]^50 + 
          6770902232212655024510509277648*\[Lambda]^51 + 
          4055206328253136035893419548900*\[Lambda]^52 - 
          607158520657213359440035948232*\[Lambda]^53 - 
          1563565407175410368676642252557*\[Lambda]^54 - 
          540262842451422902510298527928*\[Lambda]^55 + 
          125267029998939468204453640752*\[Lambda]^56 + 
          153095480609129837286733985760*\[Lambda]^57 + 
          36038330710301345169584540700*\[Lambda]^58 - 
          9034698727783484676615895200*\[Lambda]^59 - 
          7783314380517706133582278800*\[Lambda]^60 - 
          2062477106329965076487736000*\[Lambda]^61 - 
          237322758464996921196480000*\[Lambda]^62 - 
          3088718458385324244480000*\[Lambda]^63 + 1216806127455436277760000*
           \[Lambda]^64)/(1376007032875889494080000*\[Lambda]^16*
          (1 + \[Lambda])^32) + ((198625904725248000 - 653157798733440000*
            \[Lambda] - 38627561626886232000*\[Lambda]^2 - 
           306935920970188309800*\[Lambda]^3 - 966127492307282765460*
            \[Lambda]^4 - 71196944966452425120*\[Lambda]^5 + 
           8692328499528473181690*\[Lambda]^6 + 22587162200721983975880*
            \[Lambda]^7 - 6003395882968092662382*\[Lambda]^8 - 
           136672619874449763939912*\[Lambda]^9 - 216904816431285846139031*
            \[Lambda]^10 + 207096697858006114187464*\[Lambda]^11 + 
           1073386712676114675829343*\[Lambda]^12 + 749353124187903906678184*
            \[Lambda]^13 - 2193528576668239801502269*\[Lambda]^14 - 
           4502004626723842566490712*\[Lambda]^15 + 276778240987374133930653*
            \[Lambda]^16 + 9870039118183184016903916*\[Lambda]^17 + 
           8884018488067265744648013*\[Lambda]^18 - 9457049103062019607859652*
            \[Lambda]^19 - 22384481742650926261774461*\[Lambda]^20 - 
           3804571197079279790324616*\[Lambda]^21 + 
           28239144257878339792156843*\[Lambda]^22 + 
           25742180164297767018860004*\[Lambda]^23 - 
           16439144067038522050003139*\[Lambda]^24 - 
           52180849947483905900201272*\[Lambda]^25 - 
           51020512408486196472169752*\[Lambda]^26 - 
           86733413296147219125717524*\[Lambda]^27 - 
           187978339160732094694329636*\[Lambda]^28 - 
           441254094778490792520756128*\[Lambda]^29 - 
           655422631813123771806482514*\[Lambda]^30 - 
           994790248422299936246484444*\[Lambda]^31 - 
           1109525031377376863806743178*\[Lambda]^32 - 
           1335112622420910290655739096*\[Lambda]^33 - 
           1203177204318418395904023178*\[Lambda]^34 - 
           1161283000317484882197204444*\[Lambda]^35 - 
           831904948822019814514245714*\[Lambda]^36 - 
           606747890162304628795771808*\[Lambda]^37 - 
           302519848571994703295335716*\[Lambda]^38 - 
           162449963779365121848298004*\[Lambda]^39 - 
           88637116728486209204176152*\[Lambda]^40 - 
           70382785755258586176425272*\[Lambda]^41 - 
           22937378992901030172115139*\[Lambda]^42 + 
           23466526558585897431404004*\[Lambda]^43 + 
           27678227522556321367324843*\[Lambda]^44 - 
           3940469785424395715828616*\[Lambda]^45 - 
           22405532621508482620942461*\[Lambda]^46 - 
           9460246695853454798295492*\[Lambda]^47 + 8883772840594704051978573*
            \[Lambda]^48 + 9870020902845955349032876*\[Lambda]^49 + 
           276778082517051999005853*\[Lambda]^50 - 4502004626723842566490712*
            \[Lambda]^51 - 2193528576668239801502269*\[Lambda]^52 + 
           749353124187903906678184*\[Lambda]^53 + 1073386712676114675829343*
            \[Lambda]^54 + 207096697858006114187464*\[Lambda]^55 - 
           216904816431285846139031*\[Lambda]^56 - 136672619874449763939912*
            \[Lambda]^57 - 6003395882968092662382*\[Lambda]^58 + 
           22587162200721983975880*\[Lambda]^59 + 8692328499528473181690*
            \[Lambda]^60 - 71196944966452425120*\[Lambda]^61 - 
           966127492307282765460*\[Lambda]^62 - 306935920970188309800*
            \[Lambda]^63 - 38627561626886232000*\[Lambda]^64 - 
           653157798733440000*\[Lambda]^65 + 198625904725248000*\[Lambda]^66)*
          H[{0}, x])/(224613137332584000*(-1 + \[Lambda])*\[Lambda]^16*
          (1 + \[Lambda])^33) - (42521*(360360 + 41421503*\[Lambda] + 
           558960368*\[Lambda]^2 + 7312716991*\[Lambda]^3 + 
           48428457968*\[Lambda]^4 + 316344809791*\[Lambda]^5 + 
           1323947760368*\[Lambda]^6 + 5491159388991*\[Lambda]^7 + 
           16100871958768*\[Lambda]^8 + 46882187685791*\[Lambda]^9 + 
           101640671147248*\[Lambda]^10 + 219060900800927*\[Lambda]^11 + 
           362106970296304*\[Lambda]^12 + 595392211932703*\[Lambda]^13 + 
           763426074722544*\[Lambda]^14 + 973995140636703*\[Lambda]^15 + 
           976390222118544*\[Lambda]^16 + 973995140636703*\[Lambda]^17 + 
           763426074722544*\[Lambda]^18 + 595392211932703*\[Lambda]^19 + 
           362106970296304*\[Lambda]^20 + 219060900800927*\[Lambda]^21 + 
           101640671147248*\[Lambda]^22 + 46882187685791*\[Lambda]^23 + 
           16100871958768*\[Lambda]^24 + 5491159388991*\[Lambda]^25 + 
           1323947760368*\[Lambda]^26 + 316344809791*\[Lambda]^27 + 
           48428457968*\[Lambda]^28 + 7312716991*\[Lambda]^29 + 
           558960368*\[Lambda]^30 + 41421503*\[Lambda]^31 + 
           360360*\[Lambda]^32)*H[{1}, x])/(21718371675*(1 + \[Lambda])^32) - 
        ((4636459027200 - 8291758675200*\[Lambda] - 915653563825000*
            \[Lambda]^2 - 8531943119494795*\[Lambda]^3 - 35051838554196464*
            \[Lambda]^4 - 52078467203028409*\[Lambda]^5 + 130247769708711688*
            \[Lambda]^6 + 714938432322707153*\[Lambda]^7 + 
           852669162691191936*\[Lambda]^8 - 2058159592755492333*\[Lambda]^9 - 
           7948578288017989064*\[Lambda]^10 - 5846015652603423487*
            \[Lambda]^11 + 17542810181488839568*\[Lambda]^12 + 
           40573851078391856651*\[Lambda]^13 + 103801175254802088*
            \[Lambda]^14 - 107535860365510281603*\[Lambda]^15 - 
           130419320477066637344*\[Lambda]^16 + 69647252353290100511*
            \[Lambda]^17 + 290583293119306987272*\[Lambda]^18 + 
           115081467279513844153*\[Lambda]^19 - 410335599171652654544*
            \[Lambda]^20 - 587714662737162220117*\[Lambda]^21 - 
           29610249528639335512*\[Lambda]^22 + 553421790657129092941*
            \[Lambda]^23 + 238415403359325670720*\[Lambda]^24 - 
           667992348096051540441*\[Lambda]^25 - 1055308927850785161928*
            \[Lambda]^26 - 518480642877192879323*\[Lambda]^27 - 
           211567027717198352496*\[Lambda]^28 - 350899490514863072585*
            \[Lambda]^29 - 1512188676778709848824*\[Lambda]^30 - 
           1374302997906947735567*\[Lambda]^31 - 2251867899269449524992*
            \[Lambda]^32 - 1134693325301130906349*\[Lambda]^33 - 
           2263919192759137827808*\[Lambda]^34 - 1134693325301130906349*
            \[Lambda]^35 - 2251867899269449524992*\[Lambda]^36 - 
           1374302997906947735567*\[Lambda]^37 - 1512188676778709848824*
            \[Lambda]^38 - 350899490514863072585*\[Lambda]^39 - 
           211567027717198352496*\[Lambda]^40 - 518480642877192879323*
            \[Lambda]^41 - 1055308927850785161928*\[Lambda]^42 - 
           667992348096051540441*\[Lambda]^43 + 238415403359325670720*
            \[Lambda]^44 + 553421790657129092941*\[Lambda]^45 - 
           29610249528639335512*\[Lambda]^46 - 587714662737162220117*
            \[Lambda]^47 - 410335599171652654544*\[Lambda]^48 + 
           115081467279513844153*\[Lambda]^49 + 290583293119306987272*
            \[Lambda]^50 + 69647252353290100511*\[Lambda]^51 - 
           130419320477066637344*\[Lambda]^52 - 107535860365510281603*
            \[Lambda]^53 + 103801175254802088*\[Lambda]^54 + 
           40573851078391856651*\[Lambda]^55 + 17542810181488839568*
            \[Lambda]^56 - 5846015652603423487*\[Lambda]^57 - 
           7948578288017989064*\[Lambda]^58 - 2058159592755492333*
            \[Lambda]^59 + 852669162691191936*\[Lambda]^60 + 
           714938432322707153*\[Lambda]^61 + 130247769708711688*
            \[Lambda]^62 - 52078467203028409*\[Lambda]^63 - 
           35051838554196464*\[Lambda]^64 - 8531943119494795*\[Lambda]^65 - 
           915653563825000*\[Lambda]^66 - 8291758675200*\[Lambda]^67 + 
           4636459027200*\[Lambda]^68)*H[{-1, 0}, x])/(2621535216300*
          (-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^33) + 
        (\[Lambda]*(-47129137155100 - 701519105502547*\[Lambda] - 
           8984458826407716*\[Lambda]^2 - 50036399151816446*\[Lambda]^3 - 
           239968657864942352*\[Lambda]^4 - 85894751687604678*\[Lambda]^5 + 
           2870492261202119312*\[Lambda]^6 + 30592470901787736386*
            \[Lambda]^7 + 133479878619651943296*\[Lambda]^8 + 
           528883490458173853910*\[Lambda]^9 + 1488425622605140457120*
            \[Lambda]^10 + 3980115918908382492890*\[Lambda]^11 + 
           8334200077061645444400*\[Lambda]^12 + 16519636282676604965490*
            \[Lambda]^13 + 26334695934243459975120*\[Lambda]^14 + 
           39526780431133491344930*\[Lambda]^15 + 48796523461811276432912*
            \[Lambda]^16 + 57786116359952884260137*\[Lambda]^17 + 
           57504736802727975492464*\[Lambda]^18 + 54236597003168164181384*
            \[Lambda]^19 + 40904843331831907765176*\[Lambda]^20 + 
           27694794906612431913504*\[Lambda]^21 + 15763878768829902609816*
            \[Lambda]^22 + 11281785559367046905744*\[Lambda]^23 + 
           7985691596639377964456*\[Lambda]^24 + 2720733012107487014864*
            \[Lambda]^25 - 2993374381648438506648*\[Lambda]^26 - 
           3394183680798312243760*\[Lambda]^27 + 882208276929493170008*
            \[Lambda]^28 + 3439744009286690923296*\[Lambda]^29 + 
           1145493864773201008984*\[Lambda]^30 - 2107959493920061125416*
            \[Lambda]^31 - 2102701518582269768364*\[Lambda]^32 + 
           136305967902667567739*\[Lambda]^33 + 1263008045200177583708*
            \[Lambda]^34 + 531549338156401146342*\[Lambda]^35 - 
           391569364956964318296*\[Lambda]^36 - 444329134331706414762*
            \[Lambda]^37 - 52317027018702112440*\[Lambda]^38 + 
           139259600192985840414*\[Lambda]^39 + 76474165408520485896*
            \[Lambda]^40 - 11363568179543793462*\[Lambda]^41 - 
           26403742352127543000*\[Lambda]^42 - 8319294075234598458*
            \[Lambda]^43 + 2167264178947440744*\[Lambda]^44 + 
           2301050698577206686*\[Lambda]^45 + 495898824788724456*
            \[Lambda]^46 - 130639572250600842*\[Lambda]^47 - 
           102408554971114392*\[Lambda]^48 - 25570954082458785*\[Lambda]^49 - 
           2760870068556600*\[Lambda]^50 - 24875276025600*\[Lambda]^51 + 
           13909377081600*\[Lambda]^52)*H[{0, 0}, x])/(5243070432600*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^34) + 
        (2041008*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
           1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
           313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
           7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
           34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
           91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
           147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
           147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
           91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
           34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
           7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
           1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 67200*\[Lambda]^27 + 
           14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 256*\[Lambda]^30 + 
           16*\[Lambda]^31 + \[Lambda]^32)*H[{0, 1}, x])/
         (85085*(-1 + \[Lambda])*(1 + \[Lambda])^33) + 
        ((4636459027200 - 26837594784000*\[Lambda] - 836121938852200*
            \[Lambda]^2 - 5044975631490795*\[Lambda]^3 - 9752490475011284*
            \[Lambda]^4 + 20572673836154297*\[Lambda]^5 + 127488041678977584*
            \[Lambda]^6 + 125605160121406966*\[Lambda]^7 - 
           487217932737907336*\[Lambda]^8 - 1393443663084369418*\[Lambda]^9 - 
           81404721417672824*\[Lambda]^10 + 4663531782403706695*
            \[Lambda]^11 + 5438103965455434740*\[Lambda]^12 - 
           7440692929097061765*\[Lambda]^13 - 21334773309286713248*
            \[Lambda]^14 - 3968557198006503676*\[Lambda]^15 + 
           37788215921612469168*\[Lambda]^16 + 35085518021123160652*
            \[Lambda]^17 - 39278946623450809912*\[Lambda]^18 - 
           85498148520314333427*\[Lambda]^19 - 10767416210980858260*
            \[Lambda]^20 + 90615640287437654081*\[Lambda]^21 + 
           55614316688031053344*\[Lambda]^22 - 75709753941520622454*
            \[Lambda]^23 - 104685123543522189592*\[Lambda]^24 + 
           20118645481182701194*\[Lambda]^25 + 156152799642815359320*
            \[Lambda]^26 + 230488619570011061855*\[Lambda]^27 + 
           353393243660541920500*\[Lambda]^28 + 607171150846248436931*
            \[Lambda]^29 + 926052805322466392432*\[Lambda]^30 + 
           1156387032045347498864*\[Lambda]^31 + 1244174651471440984736*
            \[Lambda]^32 + 1156387032045347498864*\[Lambda]^33 + 
           926052805322466392432*\[Lambda]^34 + 607171150846248436931*
            \[Lambda]^35 + 353393243660541920500*\[Lambda]^36 + 
           230488619570011061855*\[Lambda]^37 + 156152799642815359320*
            \[Lambda]^38 + 20118645481182701194*\[Lambda]^39 - 
           104685123543522189592*\[Lambda]^40 - 75709753941520622454*
            \[Lambda]^41 + 55614316688031053344*\[Lambda]^42 + 
           90615640287437654081*\[Lambda]^43 - 10767416210980858260*
            \[Lambda]^44 - 85498148520314333427*\[Lambda]^45 - 
           39278946623450809912*\[Lambda]^46 + 35085518021123160652*
            \[Lambda]^47 + 37788215921612469168*\[Lambda]^48 - 
           3968557198006503676*\[Lambda]^49 - 21334773309286713248*
            \[Lambda]^50 - 7440692929097061765*\[Lambda]^51 + 
           5438103965455434740*\[Lambda]^52 + 4663531782403706695*
            \[Lambda]^53 - 81404721417672824*\[Lambda]^54 - 
           1393443663084369418*\[Lambda]^55 - 487217932737907336*
            \[Lambda]^56 + 125605160121406966*\[Lambda]^57 + 
           127488041678977584*\[Lambda]^58 + 20572673836154297*\[Lambda]^59 - 
           9752490475011284*\[Lambda]^60 - 5044975631490795*\[Lambda]^61 - 
           836121938852200*\[Lambda]^62 - 26837594784000*\[Lambda]^63 + 
           4636459027200*\[Lambda]^64)*H[{1, 0}, x])/(5243070432600*
          (-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^29) - 
        (320*\[Lambda]*H[{-1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (320*\[Lambda]*H[{0, -1, 0}, x])/(57*(-1 + \[Lambda])^2) - 
        (160*\[Lambda]*H[{0, 1, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (160*\[Lambda]*H[{1, 0, 0}, x])/(57*(-1 + \[Lambda])^2) + 
        (80*\[Lambda]*Zeta[3])/(19*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((4*nl*TF)/95 + 2*nh*TF*((2042040 + 271211719*\[Lambda] + 
        4146676542*\[Lambda]^2 + 61605456835*\[Lambda]^3 + 
        465776468388*\[Lambda]^4 + 3477912708586*\[Lambda]^5 + 
        16768685890620*\[Lambda]^6 + 80200651384810*\[Lambda]^7 + 
        273800621199420*\[Lambda]^8 + 929026653566410*\[Lambda]^9 + 
        2374408414764540*\[Lambda]^10 + 6037634440427338*\[Lambda]^11 + 
        11939820218004924*\[Lambda]^12 + 23505676810594090*\[Lambda]^13 + 
        36700397140849596*\[Lambda]^14 + 57064428274551082*\[Lambda]^15 + 
        71178243623833500*\[Lambda]^16 + 88431491616213130*\[Lambda]^17 + 
        88604389924756860*\[Lambda]^18 + 88431491616213130*\[Lambda]^19 + 
        71178243623833500*\[Lambda]^20 + 57064428274551082*\[Lambda]^21 + 
        36700397140849596*\[Lambda]^22 + 23505676810594090*\[Lambda]^23 + 
        11939820218004924*\[Lambda]^24 + 6037634440427338*\[Lambda]^25 + 
        2374408414764540*\[Lambda]^26 + 929026653566410*\[Lambda]^27 + 
        273800621199420*\[Lambda]^28 + 80200651384810*\[Lambda]^29 + 
        16768685890620*\[Lambda]^30 + 3477912708586*\[Lambda]^31 + 
        465776468388*\[Lambda]^32 + 61605456835*\[Lambda]^33 + 
        4146676542*\[Lambda]^34 + 271211719*\[Lambda]^35 + 
        2042040*\[Lambda]^36)/(96996900*(1 + \[Lambda])^36) - 
      (4*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 2754*\[Lambda]^3 + 
         23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 665856*\[Lambda]^6 + 
         2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 26218080*\[Lambda]^9 + 
         73410624*\[Lambda]^10 + 159056352*\[Lambda]^11 + 
         344622096*\[Lambda]^12 + 590780736*\[Lambda]^13 + 
         1012766976*\[Lambda]^14 + 1392554592*\[Lambda]^15 + 
         1914762564*\[Lambda]^16 + 2127513960*\[Lambda]^17 + 
         2363904400*\[Lambda]^18 + 2127513960*\[Lambda]^19 + 
         1914762564*\[Lambda]^20 + 1392554592*\[Lambda]^21 + 
         1012766976*\[Lambda]^22 + 590780736*\[Lambda]^23 + 
         344622096*\[Lambda]^24 + 159056352*\[Lambda]^25 + 
         73410624*\[Lambda]^26 + 26218080*\[Lambda]^27 + 
         9363600*\[Lambda]^28 + 2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
         124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
         324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0}, x])/
       (5*(-1 + \[Lambda])*(1 + \[Lambda])^37))) + 
  a^2*fl02*(((-688*CF*nl*TF)/16245 + CA*((9556021*nl*TF)/16261245 + 
        2*nh*TF*((9556021*(2042040 + 271211719*\[Lambda] + 
             4146676542*\[Lambda]^2 + 61605456835*\[Lambda]^3 + 
             465776468388*\[Lambda]^4 + 3477912708586*\[Lambda]^5 + 
             16768685890620*\[Lambda]^6 + 80200651384810*\[Lambda]^7 + 
             273800621199420*\[Lambda]^8 + 929026653566410*\[Lambda]^9 + 
             2374408414764540*\[Lambda]^10 + 6037634440427338*\[Lambda]^11 + 
             11939820218004924*\[Lambda]^12 + 23505676810594090*
              \[Lambda]^13 + 36700397140849596*\[Lambda]^14 + 
             57064428274551082*\[Lambda]^15 + 71178243623833500*
              \[Lambda]^16 + 88431491616213130*\[Lambda]^17 + 
             88604389924756860*\[Lambda]^18 + 88431491616213130*
              \[Lambda]^19 + 71178243623833500*\[Lambda]^20 + 
             57064428274551082*\[Lambda]^21 + 36700397140849596*
              \[Lambda]^22 + 23505676810594090*\[Lambda]^23 + 
             11939820218004924*\[Lambda]^24 + 6037634440427338*\[Lambda]^25 + 
             2374408414764540*\[Lambda]^26 + 929026653566410*\[Lambda]^27 + 
             273800621199420*\[Lambda]^28 + 80200651384810*\[Lambda]^29 + 
             16768685890620*\[Lambda]^30 + 3477912708586*\[Lambda]^31 + 
             465776468388*\[Lambda]^32 + 61605456835*\[Lambda]^33 + 
             4146676542*\[Lambda]^34 + 271211719*\[Lambda]^35 + 
             2042040*\[Lambda]^36))/(66412225479600*(1 + \[Lambda])^36) - 
          (9556021*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
             2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
             665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
             26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
             159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
             590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
             1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
             2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
             2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
             1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
             590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
             159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
             26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
             2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
             124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
             324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0}, x])/
           (855855*(-1 + \[Lambda])*(1 + \[Lambda])^37))))*Log[Q^2/\[Mu]^2] + 
    CF*((-61071961443031529*nl*TF)/105993911865441600 + 
      2*nh*TF*((2029121981779167475200 - 5232809896088395420800*\[Lambda] - 
          483840842544474781766400*\[Lambda]^2 - 4836435653119606072336800*
           \[Lambda]^3 - 22053193184489161584681792*\[Lambda]^4 - 
          41881331228187084234977376*\[Lambda]^5 + 54651320296797930893787600*
           \[Lambda]^6 + 464660618205638759218770456*\[Lambda]^7 + 
          744780211695419909032321452*\[Lambda]^8 - 
          1157442325586806571594381484*\[Lambda]^9 - 
          6359854628867157014940460992*\[Lambda]^10 - 
          7100138548155048316809040712*\[Lambda]^11 + 
          11629474738365437374733221351*\[Lambda]^12 + 
          39615578395702870952223867067*\[Lambda]^13 + 
          14719475257384868528917396290*\[Lambda]^14 - 
          99132684879000464557078305015*\[Lambda]^15 - 
          167333590012032644768366493738*\[Lambda]^16 + 
          26651114548540124601954535801*\[Lambda]^17 + 
          361991499514737989140613750422*\[Lambda]^18 + 
          276041727357200691141080836093*\[Lambda]^19 - 
          440001736298570141707447986966*\[Lambda]^20 - 
          922707199055134858102332783795*\[Lambda]^21 - 
          203135999094247337732373952794*\[Lambda]^22 + 
          1035617730099467822006231266957*\[Lambda]^23 + 
          944231791031798485798668856486*\[Lambda]^24 - 
          718577019023163230840185731587*\[Lambda]^25 - 
          1789785181939086348847079918814*\[Lambda]^26 - 
          735620186646484238068036696125*\[Lambda]^27 + 
          909868830981807582185386500345*\[Lambda]^28 + 
          791119279389095537870805407242*\[Lambda]^29 - 
          1076744350594107820955253972644*\[Lambda]^30 - 
          2382142169781595579819018403258*\[Lambda]^31 - 
          2579515367389746211771476350760*\[Lambda]^32 - 
          2230629631971494958666589869630*\[Lambda]^33 - 
          3357723535638122462200928556108*\[Lambda]^34 - 
          4368191573439203808660974199434*\[Lambda]^35 - 
          5436167115161603606008317709076*\[Lambda]^36 - 
          4368191573439203808660974199434*\[Lambda]^37 - 
          3357723535638122462200928556108*\[Lambda]^38 - 
          2230629631971494958666589869630*\[Lambda]^39 - 
          2579515367389746211771476350760*\[Lambda]^40 - 
          2382142169781595579819018403258*\[Lambda]^41 - 
          1076744350594107820955253972644*\[Lambda]^42 + 
          791119279389095537870805407242*\[Lambda]^43 + 
          909868830981807582185386500345*\[Lambda]^44 - 
          735620186646484238068036696125*\[Lambda]^45 - 
          1789785181939086348847079918814*\[Lambda]^46 - 
          718577019023163230840185731587*\[Lambda]^47 + 
          944231791031798485798668856486*\[Lambda]^48 + 
          1035617730099467822006231266957*\[Lambda]^49 - 
          203135999094247337732373952794*\[Lambda]^50 - 
          922707199055134858102332783795*\[Lambda]^51 - 
          440001736298570141707447986966*\[Lambda]^52 + 
          276041727357200691141080836093*\[Lambda]^53 + 
          361991499514737989140613750422*\[Lambda]^54 + 
          26651114548540124601954535801*\[Lambda]^55 - 
          167333590012032644768366493738*\[Lambda]^56 - 
          99132684879000464557078305015*\[Lambda]^57 + 
          14719475257384868528917396290*\[Lambda]^58 + 
          39615578395702870952223867067*\[Lambda]^59 + 
          11629474738365437374733221351*\[Lambda]^60 - 
          7100138548155048316809040712*\[Lambda]^61 - 
          6359854628867157014940460992*\[Lambda]^62 - 
          1157442325586806571594381484*\[Lambda]^63 + 
          744780211695419909032321452*\[Lambda]^64 + 
          464660618205638759218770456*\[Lambda]^65 + 
          54651320296797930893787600*\[Lambda]^66 - 
          41881331228187084234977376*\[Lambda]^67 - 
          22053193184489161584681792*\[Lambda]^68 - 4836435653119606072336800*
           \[Lambda]^69 - 483840842544474781766400*\[Lambda]^70 - 
          5232809896088395420800*\[Lambda]^71 + 2029121981779167475200*
           \[Lambda]^72)/(283012553039055840000*\[Lambda]^18*
          (1 + \[Lambda])^36) + ((805207135626653760 - 2680417215247131360*
            \[Lambda] - 191522151675788693760*\[Lambda]^2 - 
           1772424562444929272880*\[Lambda]^3 - 7054673882023112593248*
            \[Lambda]^4 - 7486522363539353798664*\[Lambda]^5 + 
           45880245673682101870188*\[Lambda]^6 + 190557266578132351725828*
            \[Lambda]^7 + 129293695254586930021878*\[Lambda]^8 - 
           925032346763023435350414*\[Lambda]^9 - 2575125085611537474050658*
            \[Lambda]^10 - 331566697295978088778568*\[Lambda]^11 + 
           10056142700446742822353681*\[Lambda]^12 + 
           16052933756391202232397945*\[Lambda]^13 - 
           11811747078535627257841051*\[Lambda]^14 - 
           64249895563317033865531072*\[Lambda]^15 - 
           45010181139110149279168386*\[Lambda]^16 + 
           110985881880226001500717582*\[Lambda]^17 + 
           222921206825490915174957370*\[Lambda]^18 - 
           8390810209598892639681306*\[Lambda]^19 - 
           439367885614287617041786546*\[Lambda]^20 - 
           378947542615322902171905118*\[Lambda]^21 + 
           412151042154646974161430078*\[Lambda]^22 + 
           942917209745113252122944674*\[Lambda]^23 + 
           188350111709695183665508414*\[Lambda]^24 - 
           1066138961770944330366415062*\[Lambda]^25 - 
           956416293744751688047397638*\[Lambda]^26 + 
           632126893896441116038229636*\[Lambda]^27 + 
           1636656681343093640611855635*\[Lambda]^28 + 
           830069782363419658415689527*\[Lambda]^29 - 
           77522644681862598678082473*\[Lambda]^30 + 
           823707163316155783282145868*\[Lambda]^31 + 
           3747225817595586146348274810*\[Lambda]^32 + 
           6202437897243750764525821062*\[Lambda]^33 + 
           8711219725586309252925447330*\[Lambda]^34 + 
           10098188379491417838338711004*\[Lambda]^35 + 
           12796349963407373562462736296*\[Lambda]^36 + 
           12884168503305029298459144396*\[Lambda]^37 + 
           12796349963407373562462736296*\[Lambda]^38 + 
           10098188379491417838338711004*\[Lambda]^39 + 
           8711219725586309252925447330*\[Lambda]^40 + 
           6202437897243750764525821062*\[Lambda]^41 + 
           3747225817595586146348274810*\[Lambda]^42 + 
           823707163316155783282145868*\[Lambda]^43 - 
           77522644681862598678082473*\[Lambda]^44 + 
           830069782363419658415689527*\[Lambda]^45 + 
           1636656681343093640611855635*\[Lambda]^46 + 
           632126893896441116038229636*\[Lambda]^47 - 
           956416293744751688047397638*\[Lambda]^48 - 
           1066138961770944330366415062*\[Lambda]^49 + 
           188350111709695183665508414*\[Lambda]^50 + 
           942917209745113252122944674*\[Lambda]^51 + 
           412151042154646974161430078*\[Lambda]^52 - 
           378947542615322902171905118*\[Lambda]^53 - 
           439367885614287617041786546*\[Lambda]^54 - 
           8390810209598892639681306*\[Lambda]^55 + 
           222921206825490915174957370*\[Lambda]^56 + 
           110985881880226001500717582*\[Lambda]^57 - 
           45010181139110149279168386*\[Lambda]^58 - 
           64249895563317033865531072*\[Lambda]^59 - 
           11811747078535627257841051*\[Lambda]^60 + 
           16052933756391202232397945*\[Lambda]^61 + 
           10056142700446742822353681*\[Lambda]^62 - 331566697295978088778568*
            \[Lambda]^63 - 2575125085611537474050658*\[Lambda]^64 - 
           925032346763023435350414*\[Lambda]^65 + 129293695254586930021878*
            \[Lambda]^66 + 190557266578132351725828*\[Lambda]^67 + 
           45880245673682101870188*\[Lambda]^68 - 7486522363539353798664*
            \[Lambda]^69 - 7054673882023112593248*\[Lambda]^70 - 
           1772424562444929272880*\[Lambda]^71 - 191522151675788693760*
            \[Lambda]^72 - 2680417215247131360*\[Lambda]^73 + 
           805207135626653760*\[Lambda]^74)*H[{0}, x])/(112306568666292000*
          (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^37) - 
        ((319526641121688 - 1223420945658912*\[Lambda] - 74856598964899752*
            \[Lambda]^2 - 667447898580495032*\[Lambda]^3 - 
           2592139019103045412*\[Lambda]^4 - 2906619853466622293*
            \[Lambda]^5 + 14209541105894714437*\[Lambda]^6 + 
           58855162424593333370*\[Lambda]^7 + 37837042095254798935*
            \[Lambda]^8 - 270900705085314569892*\[Lambda]^9 - 
           721044622413836576247*\[Lambda]^10 - 97475779535070329514*
            \[Lambda]^11 + 2501212993428901471731*\[Lambda]^12 + 
           3629923289230682085684*\[Lambda]^13 - 3351109931647877497311*
            \[Lambda]^14 - 14639876000058903146142*\[Lambda]^15 - 
           8628620273703909354957*\[Lambda]^16 + 23706040005940284382080*
            \[Lambda]^17 + 40038470369624466741705*\[Lambda]^18 - 
           11088306189689873112738*\[Lambda]^19 - 84547693364580596816541*
            \[Lambda]^20 - 56632610549461160964904*\[Lambda]^21 + 
           78598165939172677611781*\[Lambda]^22 + 133678234879362405398738*
            \[Lambda]^23 - 12233646838163587602337*\[Lambda]^24 - 
           178595678909160194217536*\[Lambda]^25 - 116236427654128348204891*
            \[Lambda]^26 + 97600555733578665820206*\[Lambda]^27 + 
           153398710767021068421831*\[Lambda]^28 - 30127161088799415450612*
            \[Lambda]^29 - 211608024417761878648731*\[Lambda]^30 - 
           227472879748613227725414*\[Lambda]^31 - 207411332991121025146377*
            \[Lambda]^32 - 352720057792583140214940*\[Lambda]^33 - 
           621300967576139751835143*\[Lambda]^34 - 871569365937392562657906*
            \[Lambda]^35 - 980565806525076609951369*\[Lambda]^36 - 
           1020360096591961150478406*\[Lambda]^37 - 980565806525076609951369*
            \[Lambda]^38 - 871569365937392562657906*\[Lambda]^39 - 
           621300967576139751835143*\[Lambda]^40 - 352720057792583140214940*
            \[Lambda]^41 - 207411332991121025146377*\[Lambda]^42 - 
           227472879748613227725414*\[Lambda]^43 - 211608024417761878648731*
            \[Lambda]^44 - 30127161088799415450612*\[Lambda]^45 + 
           153398710767021068421831*\[Lambda]^46 + 97600555733578665820206*
            \[Lambda]^47 - 116236427654128348204891*\[Lambda]^48 - 
           178595678909160194217536*\[Lambda]^49 - 12233646838163587602337*
            \[Lambda]^50 + 133678234879362405398738*\[Lambda]^51 + 
           78598165939172677611781*\[Lambda]^52 - 56632610549461160964904*
            \[Lambda]^53 - 84547693364580596816541*\[Lambda]^54 - 
           11088306189689873112738*\[Lambda]^55 + 40038470369624466741705*
            \[Lambda]^56 + 23706040005940284382080*\[Lambda]^57 - 
           8628620273703909354957*\[Lambda]^58 - 14639876000058903146142*
            \[Lambda]^59 - 3351109931647877497311*\[Lambda]^60 + 
           3629923289230682085684*\[Lambda]^61 + 2501212993428901471731*
            \[Lambda]^62 - 97475779535070329514*\[Lambda]^63 - 
           721044622413836576247*\[Lambda]^64 - 270900705085314569892*
            \[Lambda]^65 + 37837042095254798935*\[Lambda]^66 + 
           58855162424593333370*\[Lambda]^67 + 14209541105894714437*
            \[Lambda]^68 - 2906619853466622293*\[Lambda]^69 - 
           2592139019103045412*\[Lambda]^70 - 667447898580495032*
            \[Lambda]^71 - 74856598964899752*\[Lambda]^72 - 
           1223420945658912*\[Lambda]^73 + 319526641121688*\[Lambda]^74)*
          H[{-1, 0}, x])/(22283049338550*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) + (\[Lambda]*(437973092422866 + 
           293525319629263*\[Lambda] - 34034184458615987*\[Lambda]^2 - 
           1991016269305383364*\[Lambda]^3 - 18598425543816987485*
            \[Lambda]^4 - 171332413210618156903*\[Lambda]^5 - 
           908388854240239996994*\[Lambda]^6 - 4948635859632842516488*
            \[Lambda]^7 - 19064430668948632337480*\[Lambda]^8 - 
           74202616877777932118116*\[Lambda]^9 - 218256002321272830478788*
            \[Lambda]^10 - 626653993127805943841432*\[Lambda]^11 - 
           1415236098165049377423556*\[Lambda]^12 - 3104348493214993378661360*
            \[Lambda]^13 - 5577627104848035517614172*\[Lambda]^14 - 
           9775861838911693515433040*\[Lambda]^15 - 
           14311257705881445883940116*\[Lambda]^16 - 
           20089939527144725293844603*\[Lambda]^17 - 
           23560317146920270773139411*\[Lambda]^18 - 
           26404145765711089768704620*\[Lambda]^19 - 
           25530856047694492874411089*\[Lambda]^20 - 
           24248448677236480473332357*\[Lambda]^21 - 
           19743816975352169173012888*\[Lambda]^22 - 
           14191489104988143880363112*\[Lambda]^23 - 
           7558189002586988612110564*\[Lambda]^24 - 4046947034766499431940220*
            \[Lambda]^25 - 3681740541398358531776992*\[Lambda]^26 - 
           3791914710683079306901664*\[Lambda]^27 - 1270737093546441909435216*
            \[Lambda]^28 + 1989013767110200903942988*\[Lambda]^29 + 
           2135010050003038495961476*\[Lambda]^30 - 737198358192772624867408*
            \[Lambda]^31 - 2459055652365278915144654*\[Lambda]^32 - 
           911051414156325309199507*\[Lambda]^33 + 1358788613726648608836979*
            \[Lambda]^34 + 1413172788013407176720996*\[Lambda]^35 - 
           157586773484167553118755*\[Lambda]^36 - 988532933777909397761165*
            \[Lambda]^37 - 436523296008437914930794*\[Lambda]^38 + 
           302657253291077346680184*\[Lambda]^39 + 360244236939812157886380*
            \[Lambda]^40 + 28563288097792615743312*\[Lambda]^41 - 
           143008295537135943871020*\[Lambda]^42 - 78741138212032172264136*
            \[Lambda]^43 + 14474198484892391727996*\[Lambda]^44 + 
           31036017678004418254596*\[Lambda]^45 + 8430677407302405460656*
            \[Lambda]^46 - 5022282812933539239744*\[Lambda]^47 - 
           4184297695618641291624*\[Lambda]^48 - 662217249759383335809*
            \[Lambda]^49 + 491858237011433267019*\[Lambda]^50 + 
           279377911719508044300*\[Lambda]^51 + 29418161385262079001*
            \[Lambda]^52 - 23819883818391764103*\[Lambda]^53 - 
           11774722503041518020*\[Lambda]^54 - 2453400449377613736*
            \[Lambda]^55 - 231910322568652728*\[Lambda]^56 - 
           1753102990246608*\[Lambda]^57 + 958579923365064*\[Lambda]^58)*
          H[{0, 0}, x])/(44566098677100*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^38) + ((319526641121688 - 1223420945658912*
            \[Lambda] - 74856598964899752*\[Lambda]^2 - 667447898580495032*
            \[Lambda]^3 - 2592139019103045412*\[Lambda]^4 - 
           2906619853466622293*\[Lambda]^5 + 14209541105894714437*
            \[Lambda]^6 + 58855162424593333370*\[Lambda]^7 + 
           37837042095254798935*\[Lambda]^8 - 270900705085314569892*
            \[Lambda]^9 - 721044622413836576247*\[Lambda]^10 - 
           97475779535070329514*\[Lambda]^11 + 2501212993428901471731*
            \[Lambda]^12 + 3629923289230682085684*\[Lambda]^13 - 
           3351109931647877497311*\[Lambda]^14 - 14639876000058903146142*
            \[Lambda]^15 - 8628620273703909354957*\[Lambda]^16 + 
           23706040005940284382080*\[Lambda]^17 + 40038470369624466741705*
            \[Lambda]^18 - 11088306189689873112738*\[Lambda]^19 - 
           84547693364580596816541*\[Lambda]^20 - 56632610549461160964904*
            \[Lambda]^21 + 78598165939172677611781*\[Lambda]^22 + 
           133678234879362405398738*\[Lambda]^23 - 12233646838163587602337*
            \[Lambda]^24 - 178595678909160194217536*\[Lambda]^25 - 
           116236427654128348204891*\[Lambda]^26 + 97600555733578665820206*
            \[Lambda]^27 + 153398710767021068421831*\[Lambda]^28 - 
           30127161088799415450612*\[Lambda]^29 - 211608024417761878648731*
            \[Lambda]^30 - 227472879748613227725414*\[Lambda]^31 - 
           207411332991121025146377*\[Lambda]^32 - 352720057792583140214940*
            \[Lambda]^33 - 621300967576139751835143*\[Lambda]^34 - 
           871569365937392562657906*\[Lambda]^35 - 980565806525076609951369*
            \[Lambda]^36 - 1020360096591961150478406*\[Lambda]^37 - 
           980565806525076609951369*\[Lambda]^38 - 871569365937392562657906*
            \[Lambda]^39 - 621300967576139751835143*\[Lambda]^40 - 
           352720057792583140214940*\[Lambda]^41 - 207411332991121025146377*
            \[Lambda]^42 - 227472879748613227725414*\[Lambda]^43 - 
           211608024417761878648731*\[Lambda]^44 - 30127161088799415450612*
            \[Lambda]^45 + 153398710767021068421831*\[Lambda]^46 + 
           97600555733578665820206*\[Lambda]^47 - 116236427654128348204891*
            \[Lambda]^48 - 178595678909160194217536*\[Lambda]^49 - 
           12233646838163587602337*\[Lambda]^50 + 133678234879362405398738*
            \[Lambda]^51 + 78598165939172677611781*\[Lambda]^52 - 
           56632610549461160964904*\[Lambda]^53 - 84547693364580596816541*
            \[Lambda]^54 - 11088306189689873112738*\[Lambda]^55 + 
           40038470369624466741705*\[Lambda]^56 + 23706040005940284382080*
            \[Lambda]^57 - 8628620273703909354957*\[Lambda]^58 - 
           14639876000058903146142*\[Lambda]^59 - 3351109931647877497311*
            \[Lambda]^60 + 3629923289230682085684*\[Lambda]^61 + 
           2501212993428901471731*\[Lambda]^62 - 97475779535070329514*
            \[Lambda]^63 - 721044622413836576247*\[Lambda]^64 - 
           270900705085314569892*\[Lambda]^65 + 37837042095254798935*
            \[Lambda]^66 + 58855162424593333370*\[Lambda]^67 + 
           14209541105894714437*\[Lambda]^68 - 2906619853466622293*
            \[Lambda]^69 - 2592139019103045412*\[Lambda]^70 - 
           667447898580495032*\[Lambda]^71 - 74856598964899752*\[Lambda]^72 - 
           1223420945658912*\[Lambda]^73 + 319526641121688*\[Lambda]^74)*
          H[{1, 0}, x])/(44566098677100*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^35) + (1088*\[Lambda]*H[{-1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (1088*\[Lambda]*H[{0, -1, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (544*\[Lambda]*H[{0, 1, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (544*\[Lambda]*H[{1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (272*\[Lambda]*Zeta[3])/
         (35*(-1 + \[Lambda])^2))) + 
    CA*((8121135290499769*nl*TF)/3785496852337200 + 
      2*nh*TF*((23276334541333842070502400 - 59557361657076391902393600*
           \[Lambda] - 5539268009942791165756915200*\[Lambda]^2 - 
          55210646409659270134893288000*\[Lambda]^3 - 
          249343952871650671889413663104*\[Lambda]^4 - 
          452980707106206792190970964672*\[Lambda]^5 + 
          752441221561311067148187368544*\[Lambda]^6 + 
          5677424504234657989308937707264*\[Lambda]^7 + 
          9022908975464818607380541261928*\[Lambda]^8 - 
          13447137275321237766704275821972*\[Lambda]^9 - 
          74589354911273622671378645894376*\[Lambda]^10 - 
          81988404464664412849982241678284*\[Lambda]^11 + 
          141715311041026790203930712083594*\[Lambda]^12 + 
          473306628480251058904792143534343*\[Lambda]^13 + 
          173583076988336372607969488716518*\[Lambda]^14 - 
          1185536977048413716533050626042661*\[Lambda]^15 - 
          2006194246519218761532794890775724*\[Lambda]^16 + 
          277424769240268250333791403835919*\[Lambda]^17 + 
          4217024834508398036308655251247038*\[Lambda]^18 + 
          3105413855536605177520795696279057*\[Lambda]^19 - 
          5576047159650329069903950162799544*\[Lambda]^20 - 
          11607612213742220899402513483403943*\[Lambda]^21 - 
          3488650735039328092400574602305650*\[Lambda]^22 + 
          10659712152772261268581562406299455*\[Lambda]^23 + 
          8790276070945378239917577613485076*\[Lambda]^24 - 
          11988983598248781808964165985694397*\[Lambda]^25 - 
          25719966023089923297506141563270842*\[Lambda]^26 - 
          12475196800224286068581631942686769*\[Lambda]^27 + 
          11332984349961637379512109277057702*\[Lambda]^28 + 
          24891104952932197166055472649857126*\[Lambda]^29 + 
          28492096318313387949753296997828508*\[Lambda]^30 + 
          67589151516735335936409387296425702*\[Lambda]^31 + 
          128366201651420107265339056027137168*\[Lambda]^32 + 
          234143703739298420741654530556503266*\[Lambda]^33 + 
          290363973857700633602415198551440692*\[Lambda]^34 + 
          366696232745726365299796115842701766*\[Lambda]^35 + 
          353428300257993574069082938740865744*\[Lambda]^36 + 
          366696232745726365299796115842701766*\[Lambda]^37 + 
          290363973857700633602415198551440692*\[Lambda]^38 + 
          234143703739298420741654530556503266*\[Lambda]^39 + 
          128366201651420107265339056027137168*\[Lambda]^40 + 
          67589151516735335936409387296425702*\[Lambda]^41 + 
          28492096318313387949753296997828508*\[Lambda]^42 + 
          24891104952932197166055472649857126*\[Lambda]^43 + 
          11332984349961637379512109277057702*\[Lambda]^44 - 
          12475196800224286068581631942686769*\[Lambda]^45 - 
          25719966023089923297506141563270842*\[Lambda]^46 - 
          11988983598248781808964165985694397*\[Lambda]^47 + 
          8790276070945378239917577613485076*\[Lambda]^48 + 
          10659712152772261268581562406299455*\[Lambda]^49 - 
          3488650735039328092400574602305650*\[Lambda]^50 - 
          11607612213742220899402513483403943*\[Lambda]^51 - 
          5576047159650329069903950162799544*\[Lambda]^52 + 
          3105413855536605177520795696279057*\[Lambda]^53 + 
          4217024834508398036308655251247038*\[Lambda]^54 + 
          277424769240268250333791403835919*\[Lambda]^55 - 
          2006194246519218761532794890775724*\[Lambda]^56 - 
          1185536977048413716533050626042661*\[Lambda]^57 + 
          173583076988336372607969488716518*\[Lambda]^58 + 
          473306628480251058904792143534343*\[Lambda]^59 + 
          141715311041026790203930712083594*\[Lambda]^60 - 
          81988404464664412849982241678284*\[Lambda]^61 - 
          74589354911273622671378645894376*\[Lambda]^62 - 
          13447137275321237766704275821972*\[Lambda]^63 + 
          9022908975464818607380541261928*\[Lambda]^64 + 
          5677424504234657989308937707264*\[Lambda]^65 + 
          752441221561311067148187368544*\[Lambda]^66 - 
          452980707106206792190970964672*\[Lambda]^67 - 
          249343952871650671889413663104*\[Lambda]^68 - 
          55210646409659270134893288000*\[Lambda]^69 - 
          5539268009942791165756915200*\[Lambda]^70 - 
          59557361657076391902393600*\[Lambda]^71 + 
          23276334541333842070502400*\[Lambda]^72)/
         (29219914051070359256640000*\[Lambda]^18*(1 + \[Lambda])^36) + 
        ((3399573312847071360 - 11248198083068506560*\[Lambda] - 
           807057962890012753920*\[Lambda]^2 - 7445187604959793809120*
            \[Lambda]^3 - 29285963970672763081728*\[Lambda]^4 - 
           28049825757156086707824*\[Lambda]^5 + 208322696980028527312416*
            \[Lambda]^6 + 836124765449200316981892*\[Lambda]^7 + 
           553271026424416494705588*\[Lambda]^8 - 4051119517904477972615046*
            \[Lambda]^9 - 11188186918328687210037360*\[Lambda]^10 - 
           1273724140442594591589916*\[Lambda]^11 + 
           44037514644591861915982106*\[Lambda]^12 + 
           69722885040595977640618893*\[Lambda]^13 - 
           52842346633894348420020200*\[Lambda]^14 - 
           282508459370021052444157508*\[Lambda]^15 - 
           198450947790329221717425942*\[Lambda]^16 + 
           483001682430112377367923398*\[Lambda]^17 + 
           970363197914238863680188818*\[Lambda]^18 - 
           45198310968920320427658138*\[Lambda]^19 - 
           1936377339622702674377530790*\[Lambda]^20 - 
           1678299013858865102240103638*\[Lambda]^21 + 
           1785356114971276015942984698*\[Lambda]^22 + 
           4127013754411104704797753994*\[Lambda]^23 + 
           847714728180579928627773218*\[Lambda]^24 - 
           4671228290474249598570481950*\[Lambda]^25 - 
           4347661137121124116051714286*\[Lambda]^26 + 
           1910435689620389823286681120*\[Lambda]^27 + 
           4461968098475340180962955636*\[Lambda]^28 - 
           5068918404378701112919911837*\[Lambda]^29 - 
           20608260287752606885916588934*\[Lambda]^30 - 
           43854418811261138258210724576*\[Lambda]^31 - 
           68471282559271884726205401708*\[Lambda]^32 - 
           126101801998221954875400726690*\[Lambda]^33 - 
           179469116661500395193540699784*\[Lambda]^34 - 
           267770417873037533298773578860*\[Lambda]^35 - 
           300123473048453445888667439748*\[Lambda]^36 - 
           353579403184931082559020023988*\[Lambda]^37 - 
           321525217210942889067865410948*\[Lambda]^38 - 
           306293557365518531021329927020*\[Lambda]^39 - 
           221812732797863805913375363464*\[Lambda]^40 - 
           167316640944347379936948615330*\[Lambda]^41 - 
           98880733017649071007572195948*\[Lambda]^42 - 
           65307617204644620669695272416*\[Lambda]^43 - 
           32355923407679482760907854214*\[Lambda]^44 - 
           11343003046667383182063069597*\[Lambda]^45 + 
           1882128023264332962934885236*\[Lambda]^46 + 
           867958677006492074330809120*\[Lambda]^47 - 
           4663332291607930902334210286*\[Lambda]^48 - 
           4765454540859113822439840030*\[Lambda]^49 + 
           827692475954890758325543778*\[Lambda]^50 + 
           4122818051441564148804825074*\[Lambda]^51 + 
           1784789169042310192210458378*\[Lambda]^52 - 
           1678374340887555461374498358*\[Lambda]^53 - 
           1936382429813369450241908630*\[Lambda]^54 - 
           45198644054831782069581618*\[Lambda]^55 + 
           970363195406328227852792018*\[Lambda]^56 + 
           483001682430112377367923398*\[Lambda]^57 - 
           198450947790329221717425942*\[Lambda]^58 - 
           282508459370021052444157508*\[Lambda]^59 - 
           52842346633894348420020200*\[Lambda]^60 + 
           69722885040595977640618893*\[Lambda]^61 + 
           44037514644591861915982106*\[Lambda]^62 - 
           1273724140442594591589916*\[Lambda]^63 - 
           11188186918328687210037360*\[Lambda]^64 - 
           4051119517904477972615046*\[Lambda]^65 + 553271026424416494705588*
            \[Lambda]^66 + 836124765449200316981892*\[Lambda]^67 + 
           208322696980028527312416*\[Lambda]^68 - 28049825757156086707824*
            \[Lambda]^69 - 29285963970672763081728*\[Lambda]^70 - 
           7445187604959793809120*\[Lambda]^71 - 807057962890012753920*
            \[Lambda]^72 - 11248198083068506560*\[Lambda]^73 + 
           3399573312847071360*\[Lambda]^74)*H[{0}, x])/(4267649609319096000*
          (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^37) - 
        (9556021*(2042040 + 271211719*\[Lambda] + 4146676542*\[Lambda]^2 + 
           61605456835*\[Lambda]^3 + 465776468388*\[Lambda]^4 + 
           3477912708586*\[Lambda]^5 + 16768685890620*\[Lambda]^6 + 
           80200651384810*\[Lambda]^7 + 273800621199420*\[Lambda]^8 + 
           929026653566410*\[Lambda]^9 + 2374408414764540*\[Lambda]^10 + 
           6037634440427338*\[Lambda]^11 + 11939820218004924*\[Lambda]^12 + 
           23505676810594090*\[Lambda]^13 + 36700397140849596*\[Lambda]^14 + 
           57064428274551082*\[Lambda]^15 + 71178243623833500*\[Lambda]^16 + 
           88431491616213130*\[Lambda]^17 + 88604389924756860*\[Lambda]^18 + 
           88431491616213130*\[Lambda]^19 + 71178243623833500*\[Lambda]^20 + 
           57064428274551082*\[Lambda]^21 + 36700397140849596*\[Lambda]^22 + 
           23505676810594090*\[Lambda]^23 + 11939820218004924*\[Lambda]^24 + 
           6037634440427338*\[Lambda]^25 + 2374408414764540*\[Lambda]^26 + 
           929026653566410*\[Lambda]^27 + 273800621199420*\[Lambda]^28 + 
           80200651384810*\[Lambda]^29 + 16768685890620*\[Lambda]^30 + 
           3477912708586*\[Lambda]^31 + 465776468388*\[Lambda]^32 + 
           61605456835*\[Lambda]^33 + 4146676542*\[Lambda]^34 + 
           271211719*\[Lambda]^35 + 2042040*\[Lambda]^36)*H[{1}, x])/
         (33206112739800*(1 + \[Lambda])^36) - 
        ((71001948889872 - 128421848659104*\[Lambda] - 17072147267439264*
            \[Lambda]^2 - 181008979302799648*\[Lambda]^3 - 
           877586652820789912*\[Lambda]^4 - 1854622537743673698*\[Lambda]^5 + 
           1729111939460731969*\[Lambda]^6 + 20044319381088613468*
            \[Lambda]^7 + 39741905331152537304*\[Lambda]^8 - 
           30429972630615401470*\[Lambda]^9 - 278744217745485077776*
            \[Lambda]^10 - 407962436000996574114*\[Lambda]^11 + 
           379072197075063171828*\[Lambda]^12 + 1975435113064175791410*
            \[Lambda]^13 + 1468842479712781444212*\[Lambda]^14 - 
           4111532455127222440170*\[Lambda]^15 - 9570472929797779618956*
            \[Lambda]^16 - 2033734696130522948286*\[Lambda]^17 + 
           17832018491572580795100*\[Lambda]^18 + 20693971476074200940886*
            \[Lambda]^19 - 16627343756880671886132*\[Lambda]^20 - 
           56885804881086550524374*\[Lambda]^21 - 31424897064838285645112*
            \[Lambda]^22 + 47849536674678882846054*\[Lambda]^23 + 
           67894628582610318999620*\[Lambda]^24 - 29330601585207345938086*
            \[Lambda]^25 - 131941685302956965621724*\[Lambda]^26 - 
           100469893970052738717938*\[Lambda]^27 + 15903989211501316833292*
            \[Lambda]^28 + 44850879999319409595162*\[Lambda]^29 - 
           75352730274029318440308*\[Lambda]^30 - 176803127800673331869538*
            \[Lambda]^31 - 210432272598308266901268*\[Lambda]^32 - 
           104623598344450207069038*\[Lambda]^33 - 194168556689344938684048*
            \[Lambda]^34 - 125113046911221174463410*\[Lambda]^35 - 
           349428881145102610642464*\[Lambda]^36 - 138343231704754188088266*
            \[Lambda]^37 - 364811936673782354688786*\[Lambda]^38 - 
           138343231704754188088266*\[Lambda]^39 - 349428881145102610642464*
            \[Lambda]^40 - 125113046911221174463410*\[Lambda]^41 - 
           194168556689344938684048*\[Lambda]^42 - 104623598344450207069038*
            \[Lambda]^43 - 210432272598308266901268*\[Lambda]^44 - 
           176803127800673331869538*\[Lambda]^45 - 75352730274029318440308*
            \[Lambda]^46 + 44850879999319409595162*\[Lambda]^47 + 
           15903989211501316833292*\[Lambda]^48 - 100469893970052738717938*
            \[Lambda]^49 - 131941685302956965621724*\[Lambda]^50 - 
           29330601585207345938086*\[Lambda]^51 + 67894628582610318999620*
            \[Lambda]^52 + 47849536674678882846054*\[Lambda]^53 - 
           31424897064838285645112*\[Lambda]^54 - 56885804881086550524374*
            \[Lambda]^55 - 16627343756880671886132*\[Lambda]^56 + 
           20693971476074200940886*\[Lambda]^57 + 17832018491572580795100*
            \[Lambda]^58 - 2033734696130522948286*\[Lambda]^59 - 
           9570472929797779618956*\[Lambda]^60 - 4111532455127222440170*
            \[Lambda]^61 + 1468842479712781444212*\[Lambda]^62 + 
           1975435113064175791410*\[Lambda]^63 + 379072197075063171828*
            \[Lambda]^64 - 407962436000996574114*\[Lambda]^65 - 
           278744217745485077776*\[Lambda]^66 - 30429972630615401470*
            \[Lambda]^67 + 39741905331152537304*\[Lambda]^68 + 
           20044319381088613468*\[Lambda]^69 + 1729111939460731969*
            \[Lambda]^70 - 1854622537743673698*\[Lambda]^71 - 
           877586652820789912*\[Lambda]^72 - 181008979302799648*
            \[Lambda]^73 - 17072147267439264*\[Lambda]^74 - 
           128421848659104*\[Lambda]^75 + 71001948889872*\[Lambda]^76)*
          H[{-1, 0}, x])/(44566098677100*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^37) + (\[Lambda]*(-745981302864798 - 
           12545083942647814*\[Lambda] - 183663056859920089*\[Lambda]^2 - 
           1191262023800121578*\[Lambda]^3 - 6927592616542412635*
            \[Lambda]^4 - 9679605142702926158*\[Lambda]^5 + 
           45206223803872285226*\[Lambda]^6 + 886585548956099897644*
            \[Lambda]^7 + 4655804661524761565876*\[Lambda]^8 + 
           22311249372613185729412*\[Lambda]^9 + 73794608192130908599632*
            \[Lambda]^10 + 233120200063023970753652*\[Lambda]^11 + 
           574051531889199926886520*\[Lambda]^12 + 1347872356722784343164076*
            \[Lambda]^13 + 2568375908730070253531104*\[Lambda]^14 + 
           4650269990892795219406628*\[Lambda]^15 + 7000454655538577991467716*
            \[Lambda]^16 + 10082437635824913751115222*\[Lambda]^17 + 
           12287828371563407428257571*\[Lambda]^18 + 
           14313672037796261826481478*\[Lambda]^19 + 
           14029627756563787843503565*\[Lambda]^20 + 
           12968481074949365042325134*\[Lambda]^21 + 
           10125347219654775837696148*\[Lambda]^22 + 
           7780511456288900861315672*\[Lambda]^23 + 5276925232370642358259564*
            \[Lambda]^24 + 3283023920297217548999816*\[Lambda]^25 + 
           1248454389340496770481560*\[Lambda]^26 + 96962169034050002185472*
            \[Lambda]^27 + 54983517485844626123472*\[Lambda]^28 + 
           552702855632694676351912*\[Lambda]^29 + 482816899133953459014764*
            \[Lambda]^30 - 203088363170383573873592*\[Lambda]^31 - 
           596906275648365594924886*\[Lambda]^32 - 231064061303578039778738*
            \[Lambda]^33 + 298043546360884946847161*\[Lambda]^34 + 
           314215724902890950398666*\[Lambda]^35 - 44391557785127523023749*
            \[Lambda]^36 - 232739269961976601975114*\[Lambda]^37 - 
           103378083510530527849134*\[Lambda]^38 + 68183118516614171667516*
            \[Lambda]^39 + 82207474264111081242168*\[Lambda]^40 + 
           6233393276990098475652*\[Lambda]^41 - 33117946228531683189504*
            \[Lambda]^42 - 18260902704574194694740*\[Lambda]^43 + 
           3269310847913154817152*\[Lambda]^44 + 7150192647195517096572*
            \[Lambda]^45 + 1973449244461644748812*\[Lambda]^46 - 
           1132597390111143517932*\[Lambda]^47 - 955458369229912845240*
            \[Lambda]^48 - 151422876035112044814*\[Lambda]^49 + 
           114038380175075416005*\[Lambda]^50 + 65696825756496861498*
            \[Lambda]^51 + 7820095776844565643*\[Lambda]^52 - 
           5020840675322622150*\[Lambda]^53 - 2581543516660051944*
            \[Lambda]^54 - 542641672362421632*\[Lambda]^55 - 
           51429447648987408*\[Lambda]^56 - 385265545977312*\[Lambda]^57 + 
           213005846669616*\[Lambda]^58)*H[{0, 0}, x])/(89132197354200*
          (-1 + \[Lambda])^2*(1 + \[Lambda])^38) + 
        (19112042*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
           2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
           665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
           26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
           159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
           590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
           1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
           2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
           2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
           1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
           590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
           159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
           26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
           2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 124848*\[Lambda]^31 + 
           23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 324*\[Lambda]^34 + 
           18*\[Lambda]^35 + \[Lambda]^36)*H[{0, 1}, x])/
         (855855*(-1 + \[Lambda])*(1 + \[Lambda])^37) + 
        ((71001948889872 - 412429644218592*\[Lambda] - 15848440383904128*
            \[Lambda]^2 - 115424647697431072*\[Lambda]^3 - 
           319218703099656360*\[Lambda]^4 + 178606352019373278*\[Lambda]^5 + 
           3407545781154805433*\[Lambda]^6 + 6734797604449208580*
            \[Lambda]^7 - 8037766478550966366*\[Lambda]^8 - 
           52496481819745382496*\[Lambda]^9 - 50878427794149389349*
            \[Lambda]^10 + 135946434403827935142*\[Lambda]^11 + 
           358580719982180263704*\[Lambda]^12 - 18556180291169934366*
            \[Lambda]^13 - 1101324428836782751767*\[Lambda]^14 - 
           1165166972365620816864*\[Lambda]^15 + 1413785533867899632862*
            \[Lambda]^16 + 3725978898229904362884*\[Lambda]^17 + 
           207382013744831565615*\[Lambda]^18 - 6981405131390529213462*
            \[Lambda]^19 - 6263714450169794980692*\[Lambda]^20 + 
           5502012582021371588062*\[Lambda]^21 + 11868222711218638791345*
            \[Lambda]^22 - 593685154150169972748*\[Lambda]^23 - 
           16637709549132331949894*\[Lambda]^24 - 11944057773957227566824*
            \[Lambda]^25 + 7492644282198364050663*\[Lambda]^26 + 
           13338361229890618025478*\[Lambda]^27 + 645977997387214292592*
            \[Lambda]^28 - 3605114214112911749502*\[Lambda]^29 + 
           20462662025168329969893*\[Lambda]^30 + 63641236859689944079416*
            \[Lambda]^31 + 111938921511883377476406*\[Lambda]^32 + 
           163420848861996726663252*\[Lambda]^33 + 221303632125177811364631*
            \[Lambda]^34 + 269498402355753554404074*\[Lambda]^35 + 
           290286891260419478323560*\[Lambda]^36 + 269498402355753554404074*
            \[Lambda]^37 + 221303632125177811364631*\[Lambda]^38 + 
           163420848861996726663252*\[Lambda]^39 + 111938921511883377476406*
            \[Lambda]^40 + 63641236859689944079416*\[Lambda]^41 + 
           20462662025168329969893*\[Lambda]^42 - 3605114214112911749502*
            \[Lambda]^43 + 645977997387214292592*\[Lambda]^44 + 
           13338361229890618025478*\[Lambda]^45 + 7492644282198364050663*
            \[Lambda]^46 - 11944057773957227566824*\[Lambda]^47 - 
           16637709549132331949894*\[Lambda]^48 - 593685154150169972748*
            \[Lambda]^49 + 11868222711218638791345*\[Lambda]^50 + 
           5502012582021371588062*\[Lambda]^51 - 6263714450169794980692*
            \[Lambda]^52 - 6981405131390529213462*\[Lambda]^53 + 
           207382013744831565615*\[Lambda]^54 + 3725978898229904362884*
            \[Lambda]^55 + 1413785533867899632862*\[Lambda]^56 - 
           1165166972365620816864*\[Lambda]^57 - 1101324428836782751767*
            \[Lambda]^58 - 18556180291169934366*\[Lambda]^59 + 
           358580719982180263704*\[Lambda]^60 + 135946434403827935142*
            \[Lambda]^61 - 50878427794149389349*\[Lambda]^62 - 
           52496481819745382496*\[Lambda]^63 - 8037766478550966366*
            \[Lambda]^64 + 6734797604449208580*\[Lambda]^65 + 
           3407545781154805433*\[Lambda]^66 + 178606352019373278*
            \[Lambda]^67 - 319218703099656360*\[Lambda]^68 - 
           115424647697431072*\[Lambda]^69 - 15848440383904128*\[Lambda]^70 - 
           412429644218592*\[Lambda]^71 + 71001948889872*\[Lambda]^72)*
          H[{1, 0}, x])/(89132197354200*(-1 + \[Lambda])*\[Lambda]^19*
          (1 + \[Lambda])^33) - (544*\[Lambda]*H[{-1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (544*\[Lambda]*H[{0, -1, 0}, x])/
         (105*(-1 + \[Lambda])^2) - (272*\[Lambda]*H[{0, 1, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (272*\[Lambda]*H[{1, 0, 0}, x])/
         (105*(-1 + \[Lambda])^2) + (136*\[Lambda]*Zeta[3])/
         (35*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((8*nl*TF)/231 + 2*nh*TF*
     ((369512 + 55835135*\[Lambda] + 954117420*\[Lambda]^2 + 
        15871697455*\[Lambda]^3 + 134909330260*\[Lambda]^4 + 
        1133639167035*\[Lambda]^5 + 6187884370940*\[Lambda]^6 + 
        33529710750315*\[Lambda]^7 + 130635185619680*\[Lambda]^8 + 
        506177728391610*\[Lambda]^9 + 1490100647620712*\[Lambda]^10 + 
        4366840984551354*\[Lambda]^11 + 10053700516367720*\[Lambda]^12 + 
        23055694977287994*\[Lambda]^13 + 42435222560580200*\[Lambda]^14 + 
        77826367183191354*\[Lambda]^15 + 116136745450061960*\[Lambda]^16 + 
        172727510280293514*\[Lambda]^17 + 210747670984176040*\[Lambda]^18 + 
        256310168420860554*\[Lambda]^19 + 256718132961487912*\[Lambda]^20 + 
        256310168420860554*\[Lambda]^21 + 210747670984176040*\[Lambda]^22 + 
        172727510280293514*\[Lambda]^23 + 116136745450061960*\[Lambda]^24 + 
        77826367183191354*\[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
        23055694977287994*\[Lambda]^27 + 10053700516367720*\[Lambda]^28 + 
        4366840984551354*\[Lambda]^29 + 1490100647620712*\[Lambda]^30 + 
        506177728391610*\[Lambda]^31 + 130635185619680*\[Lambda]^32 + 
        33529710750315*\[Lambda]^33 + 6187884370940*\[Lambda]^34 + 
        1133639167035*\[Lambda]^35 + 134909330260*\[Lambda]^36 + 
        15871697455*\[Lambda]^37 + 954117420*\[Lambda]^38 + 
        55835135*\[Lambda]^39 + 369512*\[Lambda]^40)/
       (21339318*(1 + \[Lambda])^40) - 
      (8*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 3800*\[Lambda]^3 + 
         36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 1299600*\[Lambda]^6 + 
         5523300*\[Lambda]^7 + 23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
         240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
         1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
         6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
         15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
         28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
         34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
         28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
         15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
         6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
         1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
         240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
         23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
         1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 36100*\[Lambda]^36 + 
         3800*\[Lambda]^37 + 400*\[Lambda]^38 + 20*\[Lambda]^39 + 
         \[Lambda]^40)*H[{0}, x])/(11*(-1 + \[Lambda])*
        (1 + \[Lambda])^41))) + 
  a^2*fl02*(((-844*CF*nl*TF)/24255 + CA*((4192534*nl*TF)/8423415 + 
        2*nh*TF*((2096267*(369512 + 55835135*\[Lambda] + 
             954117420*\[Lambda]^2 + 15871697455*\[Lambda]^3 + 
             134909330260*\[Lambda]^4 + 1133639167035*\[Lambda]^5 + 
             6187884370940*\[Lambda]^6 + 33529710750315*\[Lambda]^7 + 
             130635185619680*\[Lambda]^8 + 506177728391610*\[Lambda]^9 + 
             1490100647620712*\[Lambda]^10 + 4366840984551354*\[Lambda]^11 + 
             10053700516367720*\[Lambda]^12 + 23055694977287994*
              \[Lambda]^13 + 42435222560580200*\[Lambda]^14 + 
             77826367183191354*\[Lambda]^15 + 116136745450061960*
              \[Lambda]^16 + 172727510280293514*\[Lambda]^17 + 
             210747670984176040*\[Lambda]^18 + 256310168420860554*
              \[Lambda]^19 + 256718132961487912*\[Lambda]^20 + 
             256310168420860554*\[Lambda]^21 + 210747670984176040*
              \[Lambda]^22 + 172727510280293514*\[Lambda]^23 + 
             116136745450061960*\[Lambda]^24 + 77826367183191354*
              \[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
             23055694977287994*\[Lambda]^27 + 10053700516367720*
              \[Lambda]^28 + 4366840984551354*\[Lambda]^29 + 
             1490100647620712*\[Lambda]^30 + 506177728391610*\[Lambda]^31 + 
             130635185619680*\[Lambda]^32 + 33529710750315*\[Lambda]^33 + 
             6187884370940*\[Lambda]^34 + 1133639167035*\[Lambda]^35 + 
             134909330260*\[Lambda]^36 + 15871697455*\[Lambda]^37 + 
             954117420*\[Lambda]^38 + 55835135*\[Lambda]^39 + 
             369512*\[Lambda]^40))/(3112552923480*(1 + \[Lambda])^40) - 
          (4192534*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 
             3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 
             1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 
             23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
             240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
             1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
             6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
             15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
             28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
             34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
             28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
             15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
             6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
             1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
             240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
             23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
             1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 
             36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 400*\[Lambda]^38 + 
             20*\[Lambda]^39 + \[Lambda]^40)*H[{0}, x])/
           (401115*(-1 + \[Lambda])*(1 + \[Lambda])^41))))*Log[Q^2/\[Mu]^2] + 
    CF*((-2722610599111181*nl*TF)/5615328433314600 + 
      2*nh*TF*((216900389391908717214720000 - 562225622123197635482880000*
           \[Lambda] - 61894415031600231880031232000*\[Lambda]^2 - 
          698108888714561486512186636800*\[Lambda]^3 - 
          3699817628943185059968597139200*\[Lambda]^4 - 
          9277012422530607625575632928000*\[Lambda]^5 + 
          1760690612589312731948779878720*\[Lambda]^6 + 
          83102130828294440021636788479168*\[Lambda]^7 + 
          206843199742086643203592201052976*\[Lambda]^8 - 
          61351593947127723674510089350336*\[Lambda]^9 - 
          1389002443318798331906722723980516*\[Lambda]^10 - 
          2658353584074392292372040921915296*\[Lambda]^11 + 
          923167851382995414929333493005400*\[Lambda]^12 + 
          11354954783144805679495127384882256*\[Lambda]^13 + 
          12908891771045075500641556165923647*\[Lambda]^14 - 
          20625272289827454942936043505415088*\[Lambda]^15 - 
          69603303404724946862943588495287778*\[Lambda]^16 - 
          37589321149570525988179749730574712*\[Lambda]^17 + 
          119119879525495732513713383128998609*\[Lambda]^18 + 
          203716847582914105714278428410318560*\[Lambda]^19 - 
          60835710415526108443527017738981780*\[Lambda]^20 - 
          495262850166515117722531498445066360*\[Lambda]^21 - 
          409970013408111306922161550287669660*\[Lambda]^22 + 
          400460757239050416865950569746479856*\[Lambda]^23 + 
          909353991670941803799401406098129308*\[Lambda]^24 + 
          58039272398905397326756809411029712*\[Lambda]^25 - 
          1345739394569668843637981912291527692*\[Lambda]^26 - 
          1294186367894284284279019100781674184*\[Lambda]^27 + 
          426713857843465068192482599130576940*\[Lambda]^28 + 
          1490074515142217740870680008994943280*\[Lambda]^29 + 
          265074794144299548590673073977821915*\[Lambda]^30 - 
          1677313481938096183404847467878936760*\[Lambda]^31 - 
          1919260728318059710852760419803996574*\[Lambda]^32 - 
          600823942417059333092937426317345824*\[Lambda]^33 - 
          268074853664303050136842207021366635*\[Lambda]^34 - 
          1674338113493183550967004315312310624*\[Lambda]^35 - 
          4128177865797149875542837771261531120*\[Lambda]^36 - 
          5325798008288205816727829913623273760*\[Lambda]^37 - 
          6503331094897076012810884882141387316*\[Lambda]^38 - 
          6532558508630176694432166716629297088*\[Lambda]^39 - 
          7318848529109013805746738308796238488*\[Lambda]^40 - 
          6532558508630176694432166716629297088*\[Lambda]^41 - 
          6503331094897076012810884882141387316*\[Lambda]^42 - 
          5325798008288205816727829913623273760*\[Lambda]^43 - 
          4128177865797149875542837771261531120*\[Lambda]^44 - 
          1674338113493183550967004315312310624*\[Lambda]^45 - 
          268074853664303050136842207021366635*\[Lambda]^46 - 
          600823942417059333092937426317345824*\[Lambda]^47 - 
          1919260728318059710852760419803996574*\[Lambda]^48 - 
          1677313481938096183404847467878936760*\[Lambda]^49 + 
          265074794144299548590673073977821915*\[Lambda]^50 + 
          1490074515142217740870680008994943280*\[Lambda]^51 + 
          426713857843465068192482599130576940*\[Lambda]^52 - 
          1294186367894284284279019100781674184*\[Lambda]^53 - 
          1345739394569668843637981912291527692*\[Lambda]^54 + 
          58039272398905397326756809411029712*\[Lambda]^55 + 
          909353991670941803799401406098129308*\[Lambda]^56 + 
          400460757239050416865950569746479856*\[Lambda]^57 - 
          409970013408111306922161550287669660*\[Lambda]^58 - 
          495262850166515117722531498445066360*\[Lambda]^59 - 
          60835710415526108443527017738981780*\[Lambda]^60 + 
          203716847582914105714278428410318560*\[Lambda]^61 + 
          119119879525495732513713383128998609*\[Lambda]^62 - 
          37589321149570525988179749730574712*\[Lambda]^63 - 
          69603303404724946862943588495287778*\[Lambda]^64 - 
          20625272289827454942936043505415088*\[Lambda]^65 + 
          12908891771045075500641556165923647*\[Lambda]^66 + 
          11354954783144805679495127384882256*\[Lambda]^67 + 
          923167851382995414929333493005400*\[Lambda]^68 - 
          2658353584074392292372040921915296*\[Lambda]^69 - 
          1389002443318798331906722723980516*\[Lambda]^70 - 
          61351593947127723674510089350336*\[Lambda]^71 + 
          206843199742086643203592201052976*\[Lambda]^72 + 
          83102130828294440021636788479168*\[Lambda]^73 + 
          1760690612589312731948779878720*\[Lambda]^74 - 
          9277012422530607625575632928000*\[Lambda]^75 - 
          3699817628943185059968597139200*\[Lambda]^76 - 
          698108888714561486512186636800*\[Lambda]^77 - 
          61894415031600231880031232000*\[Lambda]^78 - 
          562225622123197635482880000*\[Lambda]^79 + 
          216900389391908717214720000*\[Lambda]^80)/
         (29929709534092311303360000*\[Lambda]^20*(1 + \[Lambda])^40) + 
        ((7824689372002478976000 - 26150826629405814336000*\[Lambda] - 
           2228118780191239385049600*\[Lambda]^2 - 23482364713739107362426240*
            \[Lambda]^3 - 111591713321720167129513920*\[Lambda]^4 - 
           200843120093703653009283840*\[Lambda]^5 + 
           493355065894926178454390880*\[Lambda]^6 + 
           3400611089818064118972007032*\[Lambda]^7 + 
           5143820100427457049084848364*\[Lambda]^8 - 
           11772996141278029642937848896*\[Lambda]^9 - 
           58401095360168195913212522238*\[Lambda]^10 - 
           55670651540646514484279113800*\[Lambda]^11 + 
           171198127339765212502198004790*\[Lambda]^12 + 
           512512473459711423725988000480*\[Lambda]^13 + 
           119488073429317355729905278025*\[Lambda]^14 - 
           1626887641476799286240083121120*\[Lambda]^15 - 
           2572112437325451489098912040175*\[Lambda]^16 + 
           1475709761831876073017611506824*\[Lambda]^17 + 
           8594811119185120501419468943293*\[Lambda]^18 + 
           5991673922762329521520565934768*\[Lambda]^19 - 
           13133297097949995468008396013691*\[Lambda]^20 - 
           25748677005072384464836059752200*\[Lambda]^21 + 
           1172868276141826989193984900804*\[Lambda]^22 + 
           48432543948672090363430925087384*\[Lambda]^23 + 
           41616879344006724815296044687556*\[Lambda]^24 - 
           39809873050160887452200389170400*\[Lambda]^25 - 
           91495167015701028790828601217000*\[Lambda]^26 - 
           13671090844958314761877980868856*\[Lambda]^27 + 
           111836611387584503577067649560952*\[Lambda]^28 + 
           104267602070508634588434385993464*\[Lambda]^29 - 
           42070545000985319313384018299885*\[Lambda]^30 - 
           120607245748001218719101675732800*\[Lambda]^31 + 
           160886131772406982747619173595*\[Lambda]^32 + 
           183588326015129784532787831144760*\[Lambda]^33 + 
           272695455501804048345417913973895*\[Lambda]^34 + 
           284887780579133278787376443681680*\[Lambda]^35 + 
           472960148721068649937527208010575*\[Lambda]^36 + 
           794806753090612475764037493293360*\[Lambda]^37 + 
           1277776957409576451265426973088190*\[Lambda]^38 + 
           1536064493450220300369356119007120*\[Lambda]^39 + 
           1809233796693038877862325052361990*\[Lambda]^40 + 
           1767284328662270666956130437703360*\[Lambda]^41 + 
           1809233796693038877862325052361990*\[Lambda]^42 + 
           1536064493450220300369356119007120*\[Lambda]^43 + 
           1277776957409576451265426973088190*\[Lambda]^44 + 
           794806753090612475764037493293360*\[Lambda]^45 + 
           472960148721068649937527208010575*\[Lambda]^46 + 
           284887780579133278787376443681680*\[Lambda]^47 + 
           272695455501804048345417913973895*\[Lambda]^48 + 
           183588326015129784532787831144760*\[Lambda]^49 + 
           160886131772406982747619173595*\[Lambda]^50 - 
           120607245748001218719101675732800*\[Lambda]^51 - 
           42070545000985319313384018299885*\[Lambda]^52 + 
           104267602070508634588434385993464*\[Lambda]^53 + 
           111836611387584503577067649560952*\[Lambda]^54 - 
           13671090844958314761877980868856*\[Lambda]^55 - 
           91495167015701028790828601217000*\[Lambda]^56 - 
           39809873050160887452200389170400*\[Lambda]^57 + 
           41616879344006724815296044687556*\[Lambda]^58 + 
           48432543948672090363430925087384*\[Lambda]^59 + 
           1172868276141826989193984900804*\[Lambda]^60 - 
           25748677005072384464836059752200*\[Lambda]^61 - 
           13133297097949995468008396013691*\[Lambda]^62 + 
           5991673922762329521520565934768*\[Lambda]^63 + 
           8594811119185120501419468943293*\[Lambda]^64 + 
           1475709761831876073017611506824*\[Lambda]^65 - 
           2572112437325451489098912040175*\[Lambda]^66 - 
           1626887641476799286240083121120*\[Lambda]^67 + 
           119488073429317355729905278025*\[Lambda]^68 + 
           512512473459711423725988000480*\[Lambda]^69 + 
           171198127339765212502198004790*\[Lambda]^70 - 
           55670651540646514484279113800*\[Lambda]^71 - 
           58401095360168195913212522238*\[Lambda]^72 - 
           11772996141278029642937848896*\[Lambda]^73 + 
           5143820100427457049084848364*\[Lambda]^74 + 
           3400611089818064118972007032*\[Lambda]^75 + 
           493355065894926178454390880*\[Lambda]^76 - 
           200843120093703653009283840*\[Lambda]^77 - 
           111591713321720167129513920*\[Lambda]^78 - 
           23482364713739107362426240*\[Lambda]^79 - 
           2228118780191239385049600*\[Lambda]^80 - 26150826629405814336000*
            \[Lambda]^81 + 7824689372002478976000*\[Lambda]^82)*H[{0}, x])/
         (1079715351157731288000*(-1 + \[Lambda])*\[Lambda]^20*
          (1 + \[Lambda])^41) - ((282275951370940800 - 1084529989733299200*
            \[Lambda] - 79366740461046118080*\[Lambda]^2 - 
           808804397004654256752*\[Lambda]^3 - 3754995091752974334720*
            \[Lambda]^4 - 6842405035429165255872*\[Lambda]^5 + 
           13602614665518420078992*\[Lambda]^6 + 97676590792157507819143*
            \[Lambda]^7 + 144192450067171472305794*\[Lambda]^8 - 
           322860444901376283207852*\[Lambda]^9 - 1546066829606671868934786*
            \[Lambda]^10 - 1446247108249345717675809*\[Lambda]^11 + 
           4036185589549330614158884*\[Lambda]^12 + 
           11489685022897465466655104*\[Lambda]^13 + 
           1387961008487505702460284*\[Lambda]^14 - 
           36633088738745244309458796*\[Lambda]^15 - 
           52384019829243893987075364*\[Lambda]^16 + 
           33192066183404173125998904*\[Lambda]^17 + 
           160242376687711146351722724*\[Lambda]^18 + 
           82644699152220636888033024*\[Lambda]^19 - 
           268882813578642443474168196*\[Lambda]^20 - 
           432332654354319106993978464*\[Lambda]^21 + 
           74715630223066546246060164*\[Lambda]^22 + 
           758128433325362344734765276*\[Lambda]^23 + 
           460087469777888758213545124*\[Lambda]^24 - 
           799213214380977861692834464*\[Lambda]^25 - 
           1292924729460754247449967076*\[Lambda]^26 + 
           1118326332305573812351476*\[Lambda]^27 + 
           1442518257542009820544794396*\[Lambda]^28 + 
           861865615761187046747034336*\[Lambda]^29 - 
           1063146884110592275703096284*\[Lambda]^30 - 
           1681195910389415995199077856*\[Lambda]^31 - 
           356293121891066792290141764*\[Lambda]^32 + 
           650772993610317035057106312*\[Lambda]^33 - 
           404384945354357536286791164*\[Lambda]^34 - 
           2680658837934676061475402468*\[Lambda]^35 - 
           4488120817158422857520115612*\[Lambda]^36 - 
           5899938392128969225391779008*\[Lambda]^37 - 
           7661620489608271226292129108*\[Lambda]^38 - 
           10175052010683191536683710358*\[Lambda]^39 - 
           12159823156833696765193492608*\[Lambda]^40 - 
           13092847144519003463083992552*\[Lambda]^41 - 
           12159823156833696765193492608*\[Lambda]^42 - 
           10175052010683191536683710358*\[Lambda]^43 - 
           7661620489608271226292129108*\[Lambda]^44 - 
           5899938392128969225391779008*\[Lambda]^45 - 
           4488120817158422857520115612*\[Lambda]^46 - 
           2680658837934676061475402468*\[Lambda]^47 - 
           404384945354357536286791164*\[Lambda]^48 + 
           650772993610317035057106312*\[Lambda]^49 - 
           356293121891066792290141764*\[Lambda]^50 - 
           1681195910389415995199077856*\[Lambda]^51 - 
           1063146884110592275703096284*\[Lambda]^52 + 
           861865615761187046747034336*\[Lambda]^53 + 
           1442518257542009820544794396*\[Lambda]^54 + 
           1118326332305573812351476*\[Lambda]^55 - 
           1292924729460754247449967076*\[Lambda]^56 - 
           799213214380977861692834464*\[Lambda]^57 + 
           460087469777888758213545124*\[Lambda]^58 + 
           758128433325362344734765276*\[Lambda]^59 + 
           74715630223066546246060164*\[Lambda]^60 - 
           432332654354319106993978464*\[Lambda]^61 - 
           268882813578642443474168196*\[Lambda]^62 + 
           82644699152220636888033024*\[Lambda]^63 + 
           160242376687711146351722724*\[Lambda]^64 + 
           33192066183404173125998904*\[Lambda]^65 - 
           52384019829243893987075364*\[Lambda]^66 - 
           36633088738745244309458796*\[Lambda]^67 + 
           1387961008487505702460284*\[Lambda]^68 + 
           11489685022897465466655104*\[Lambda]^69 + 
           4036185589549330614158884*\[Lambda]^70 - 1446247108249345717675809*
            \[Lambda]^71 - 1546066829606671868934786*\[Lambda]^72 - 
           322860444901376283207852*\[Lambda]^73 + 144192450067171472305794*
            \[Lambda]^74 + 97676590792157507819143*\[Lambda]^75 + 
           13602614665518420078992*\[Lambda]^76 - 6842405035429165255872*
            \[Lambda]^77 - 3754995091752974334720*\[Lambda]^78 - 
           808804397004654256752*\[Lambda]^79 - 79366740461046118080*
            \[Lambda]^80 - 1084529989733299200*\[Lambda]^81 + 
           282275951370940800*\[Lambda]^82)*H[{-1, 0}, x])/
         (19475385121892700*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) + (\[Lambda]*(353062378374221880 + 
           403027510207513695*\[Lambda] - 30051687031917790680*\[Lambda]^2 - 
           2100480939159632751960*\[Lambda]^3 - 21935287181214350374200*
            \[Lambda]^4 - 226892683403026269559000*\[Lambda]^5 - 
           1354439387848648822272328*\[Lambda]^6 - 8292518636534187114473176*
            \[Lambda]^7 - 36017209923662616274553928*\[Lambda]^8 - 
           157925072347045221159313467*\[Lambda]^9 - 
           527028949649311989216022104*\[Lambda]^10 - 
           1724485437632364714980568072*\[Lambda]^11 - 
           4477815666822288611545024752*\[Lambda]^12 - 
           11323403895005856105598524036*\[Lambda]^13 - 
           23579287192981876353571265840*\[Lambda]^14 - 
           47890257738946220140387940264*\[Lambda]^15 - 
           81854416551010817095468738016*\[Lambda]^16 - 
           135239039290748956913183648039*\[Lambda]^17 - 
           189575148209776140205861027520*\[Lambda]^18 - 
           255559372739384583674384927096*\[Lambda]^19 - 
           297163294942640774405043257672*\[Lambda]^20 - 
           334889745757901896026612923672*\[Lambda]^21 - 
           328164673747331922580149041336*\[Lambda]^22 - 
           304127314999907239620869748728*\[Lambda]^23 - 
           238240936940127295796632746608*\[Lambda]^24 - 
           176763216843693593551440652685*\[Lambda]^25 - 
           122941800508938317148983011088*\[Lambda]^26 - 
           92044807126988470849134542912*\[Lambda]^27 - 
           55963361268053903128456240064*\[Lambda]^28 - 
           14610343618421380768407394272*\[Lambda]^29 + 
           11490283573444813788240995616*\[Lambda]^30 + 
           1883359269232178150427374976*\[Lambda]^31 - 
           21181832244852160079397503736*\[Lambda]^32 - 
           20238858632427822505680945543*\[Lambda]^33 + 
           5817800062700112136574155608*\[Lambda]^34 + 
           21387601893806544946173702056*\[Lambda]^35 + 
           7747927168184215151202591128*\[Lambda]^36 - 
           12789330409094431373017873600*\[Lambda]^37 - 
           13446992900576684834004054360*\[Lambda]^38 + 
           1211587256768017848075589800*\[Lambda]^39 + 
           9329677346095995283517811720*\[Lambda]^40 + 
           4088041865732706572069080611*\[Lambda]^41 - 
           3346444360080109885234834728*\[Lambda]^42 - 
           3971325303211291379315277624*\[Lambda]^43 - 
           352780583435296865889073776*\[Lambda]^44 + 
           1633591742774627885625263988*\[Lambda]^45 + 
           895514176570567426560533520*\[Lambda]^46 - 
           257524741544868275159182488*\[Lambda]^47 - 
           457997258826235932460386144*\[Lambda]^48 - 
           121449872377858645245540561*\[Lambda]^49 + 
           86417676301163399820170688*\[Lambda]^50 + 
           68931150918332540148150888*\[Lambda]^51 + 
           4935659438358660818751528*\[Lambda]^52 - 
           14773326775167569723928336*\[Lambda]^53 - 
           7202230546977773613203304*\[Lambda]^54 - 164515107187923040495128*
            \[Lambda]^55 + 1070956310442293378371632*\[Lambda]^56 + 
           399601844111114852709957*\[Lambda]^57 + 4844340387391332596496*
            \[Lambda]^58 - 42577731624069865169856*\[Lambda]^59 - 
           16112151305202561571872*\[Lambda]^60 - 2904307289488465123536*
            \[Lambda]^61 - 244607401321538149440*\[Lambda]^62 - 
           1559934260974252800*\[Lambda]^63 + 846827854112822400*
            \[Lambda]^64)*H[{0, 0}, x])/(38950770243785400*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^42) + ((282275951370940800 - 1084529989733299200*
            \[Lambda] - 79366740461046118080*\[Lambda]^2 - 
           808804397004654256752*\[Lambda]^3 - 3754995091752974334720*
            \[Lambda]^4 - 6842405035429165255872*\[Lambda]^5 + 
           13602614665518420078992*\[Lambda]^6 + 97676590792157507819143*
            \[Lambda]^7 + 144192450067171472305794*\[Lambda]^8 - 
           322860444901376283207852*\[Lambda]^9 - 1546066829606671868934786*
            \[Lambda]^10 - 1446247108249345717675809*\[Lambda]^11 + 
           4036185589549330614158884*\[Lambda]^12 + 
           11489685022897465466655104*\[Lambda]^13 + 
           1387961008487505702460284*\[Lambda]^14 - 
           36633088738745244309458796*\[Lambda]^15 - 
           52384019829243893987075364*\[Lambda]^16 + 
           33192066183404173125998904*\[Lambda]^17 + 
           160242376687711146351722724*\[Lambda]^18 + 
           82644699152220636888033024*\[Lambda]^19 - 
           268882813578642443474168196*\[Lambda]^20 - 
           432332654354319106993978464*\[Lambda]^21 + 
           74715630223066546246060164*\[Lambda]^22 + 
           758128433325362344734765276*\[Lambda]^23 + 
           460087469777888758213545124*\[Lambda]^24 - 
           799213214380977861692834464*\[Lambda]^25 - 
           1292924729460754247449967076*\[Lambda]^26 + 
           1118326332305573812351476*\[Lambda]^27 + 
           1442518257542009820544794396*\[Lambda]^28 + 
           861865615761187046747034336*\[Lambda]^29 - 
           1063146884110592275703096284*\[Lambda]^30 - 
           1681195910389415995199077856*\[Lambda]^31 - 
           356293121891066792290141764*\[Lambda]^32 + 
           650772993610317035057106312*\[Lambda]^33 - 
           404384945354357536286791164*\[Lambda]^34 - 
           2680658837934676061475402468*\[Lambda]^35 - 
           4488120817158422857520115612*\[Lambda]^36 - 
           5899938392128969225391779008*\[Lambda]^37 - 
           7661620489608271226292129108*\[Lambda]^38 - 
           10175052010683191536683710358*\[Lambda]^39 - 
           12159823156833696765193492608*\[Lambda]^40 - 
           13092847144519003463083992552*\[Lambda]^41 - 
           12159823156833696765193492608*\[Lambda]^42 - 
           10175052010683191536683710358*\[Lambda]^43 - 
           7661620489608271226292129108*\[Lambda]^44 - 
           5899938392128969225391779008*\[Lambda]^45 - 
           4488120817158422857520115612*\[Lambda]^46 - 
           2680658837934676061475402468*\[Lambda]^47 - 
           404384945354357536286791164*\[Lambda]^48 + 
           650772993610317035057106312*\[Lambda]^49 - 
           356293121891066792290141764*\[Lambda]^50 - 
           1681195910389415995199077856*\[Lambda]^51 - 
           1063146884110592275703096284*\[Lambda]^52 + 
           861865615761187046747034336*\[Lambda]^53 + 
           1442518257542009820544794396*\[Lambda]^54 + 
           1118326332305573812351476*\[Lambda]^55 - 
           1292924729460754247449967076*\[Lambda]^56 - 
           799213214380977861692834464*\[Lambda]^57 + 
           460087469777888758213545124*\[Lambda]^58 + 
           758128433325362344734765276*\[Lambda]^59 + 
           74715630223066546246060164*\[Lambda]^60 - 
           432332654354319106993978464*\[Lambda]^61 - 
           268882813578642443474168196*\[Lambda]^62 + 
           82644699152220636888033024*\[Lambda]^63 + 
           160242376687711146351722724*\[Lambda]^64 + 
           33192066183404173125998904*\[Lambda]^65 - 
           52384019829243893987075364*\[Lambda]^66 - 
           36633088738745244309458796*\[Lambda]^67 + 
           1387961008487505702460284*\[Lambda]^68 + 
           11489685022897465466655104*\[Lambda]^69 + 
           4036185589549330614158884*\[Lambda]^70 - 1446247108249345717675809*
            \[Lambda]^71 - 1546066829606671868934786*\[Lambda]^72 - 
           322860444901376283207852*\[Lambda]^73 + 144192450067171472305794*
            \[Lambda]^74 + 97676590792157507819143*\[Lambda]^75 + 
           13602614665518420078992*\[Lambda]^76 - 6842405035429165255872*
            \[Lambda]^77 - 3754995091752974334720*\[Lambda]^78 - 
           808804397004654256752*\[Lambda]^79 - 79366740461046118080*
            \[Lambda]^80 - 1084529989733299200*\[Lambda]^81 + 
           282275951370940800*\[Lambda]^82)*H[{1, 0}, x])/
         (38950770243785400*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^39) + (2432*\[Lambda]*H[{-1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (2432*\[Lambda]*H[{0, -1, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (1216*\[Lambda]*H[{0, 1, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (1216*\[Lambda]*H[{1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (1824*\[Lambda]*Zeta[3])/
         (253*(-1 + \[Lambda])^2))) + 
    CA*((38029120172885759*nl*TF)/20589537588820200 + 
      2*nh*TF*((1597772506884320007521280000 - 4115003635269033083216640000*
           \[Lambda] - 455252432399814163597426944000*\[Lambda]^2 - 
          5122298238839875048060154649600*\[Lambda]^3 - 
          26942219428405489315816745836800*\[Lambda]^4 - 
          65671574551901679425378762448000*\[Lambda]^5 + 
          26920188354067702863311986683840*\[Lambda]^6 + 
          657932783522526950499132600424896*\[Lambda]^7 + 
          1609283547192948166572706168486992*\[Lambda]^8 - 
          412556820083854553488084494702912*\[Lambda]^9 - 
          10418634357633797088307616222299452*\[Lambda]^10 - 
          19801959815982988885211875010603952*\[Lambda]^11 + 
          7869213916559427265613115035885640*\[Lambda]^12 + 
          87469422143284083589998394049933512*\[Lambda]^13 + 
          98897118360244250964776184637349129*\[Lambda]^14 - 
          157236164023011033510541408468760436*\[Lambda]^15 - 
          530961571846364953886508771822034886*\[Lambda]^16 - 
          288926912081873431574960392736102644*\[Lambda]^17 + 
          898135029860605339546633479802726423*\[Lambda]^18 + 
          1525781722587401068639169358450033440*\[Lambda]^19 - 
          523494361261966987869973481694600300*\[Lambda]^20 - 
          3894599222361161852779946464911602780*\[Lambda]^21 - 
          3346218990057238574487583055920587740*\[Lambda]^22 + 
          2674809509164078782379886619779264084*\[Lambda]^23 + 
          6320626168840280876116938057904355572*\[Lambda]^24 - 
          536932106344987423942972450811155852*\[Lambda]^25 - 
          11823867885109653172337405412628479468*\[Lambda]^26 - 
          12260212696386403172563674127630799996*\[Lambda]^27 - 
          136052013137534749910124503376073100*\[Lambda]^28 + 
          7139668674253315643441598847048175440*\[Lambda]^29 - 
          2428602346170700986986022110507755875*\[Lambda]^30 - 
          14639291475640083723967040407071255340*\[Lambda]^31 - 
          9368368096750803493671501923083743098*\[Lambda]^32 + 
          21171559613075371592238625568118171380*\[Lambda]^33 + 
          55715443055316726885669409403035773379*\[Lambda]^34 + 
          107816279463868558707393863269343996328*\[Lambda]^35 + 
          156733591029421453641793120016619493424*\[Lambda]^36 + 
          252310480123918055831908723472040745448*\[Lambda]^37 + 
          311494338695575134734608443998938058948*\[Lambda]^38 + 
          398092103869229566229020593242497340184*\[Lambda]^39 + 
          390474548614464264675634189906470749944*\[Lambda]^40 + 
          398092103869229566229020593242497340184*\[Lambda]^41 + 
          311494338695575134734608443998938058948*\[Lambda]^42 + 
          252310480123918055831908723472040745448*\[Lambda]^43 + 
          156733591029421453641793120016619493424*\[Lambda]^44 + 
          107816279463868558707393863269343996328*\[Lambda]^45 + 
          55715443055316726885669409403035773379*\[Lambda]^46 + 
          21171559613075371592238625568118171380*\[Lambda]^47 - 
          9368368096750803493671501923083743098*\[Lambda]^48 - 
          14639291475640083723967040407071255340*\[Lambda]^49 - 
          2428602346170700986986022110507755875*\[Lambda]^50 + 
          7139668674253315643441598847048175440*\[Lambda]^51 - 
          136052013137534749910124503376073100*\[Lambda]^52 - 
          12260212696386403172563674127630799996*\[Lambda]^53 - 
          11823867885109653172337405412628479468*\[Lambda]^54 - 
          536932106344987423942972450811155852*\[Lambda]^55 + 
          6320626168840280876116938057904355572*\[Lambda]^56 + 
          2674809509164078782379886619779264084*\[Lambda]^57 - 
          3346218990057238574487583055920587740*\[Lambda]^58 - 
          3894599222361161852779946464911602780*\[Lambda]^59 - 
          523494361261966987869973481694600300*\[Lambda]^60 + 
          1525781722587401068639169358450033440*\[Lambda]^61 + 
          898135029860605339546633479802726423*\[Lambda]^62 - 
          288926912081873431574960392736102644*\[Lambda]^63 - 
          530961571846364953886508771822034886*\[Lambda]^64 - 
          157236164023011033510541408468760436*\[Lambda]^65 + 
          98897118360244250964776184637349129*\[Lambda]^66 + 
          87469422143284083589998394049933512*\[Lambda]^67 + 
          7869213916559427265613115035885640*\[Lambda]^68 - 
          19801959815982988885211875010603952*\[Lambda]^69 - 
          10418634357633797088307616222299452*\[Lambda]^70 - 
          412556820083854553488084494702912*\[Lambda]^71 + 
          1609283547192948166572706168486992*\[Lambda]^72 + 
          657932783522526950499132600424896*\[Lambda]^73 + 
          26920188354067702863311986683840*\[Lambda]^74 - 
          65671574551901679425378762448000*\[Lambda]^75 - 
          26942219428405489315816745836800*\[Lambda]^76 - 
          5122298238839875048060154649600*\[Lambda]^77 - 
          455252432399814163597426944000*\[Lambda]^78 - 
          4115003635269033083216640000*\[Lambda]^79 + 
          1597772506884320007521280000*\[Lambda]^80)/
         (2204821935678133599347520000*\[Lambda]^20*(1 + \[Lambda])^40) + 
        ((782439377722434432000 - 2601973034530309440000*\[Lambda] - 
           222477345526181531385600*\[Lambda]^2 - 2338503996697796566679040*
            \[Lambda]^3 - 11013809865620733124873920*\[Lambda]^4 - 
           18905651891561496830408640*\[Lambda]^5 + 
           54981096378698086113797280*\[Lambda]^6 + 
           355589306743776667890800472*\[Lambda]^7 + 
           530309865674528926491989484*\[Lambda]^8 - 
           1219542678505882975159371456*\[Lambda]^9 - 
           6002677563702099409895662638*\[Lambda]^10 - 
           5634525662083010280630072240*\[Lambda]^11 + 
           17838998853526367495927606070*\[Lambda]^12 + 
           52867419471846757690296023640*\[Lambda]^13 + 
           11714545159202162883163252065*\[Lambda]^14 - 
           169164462577653073513323068700*\[Lambda]^15 - 
           266728444219482662818169770575*\[Lambda]^16 + 
           151598501871159764655371417784*\[Lambda]^17 + 
           885580734204572141678894958573*\[Lambda]^18 + 
           611878109416503110548915917348*\[Lambda]^19 - 
           1371836099503241179822430184531*\[Lambda]^20 - 
           2683004242105180538140196099100*\[Lambda]^21 + 
           96657044457800419551262067484*\[Lambda]^22 + 
           4987789608178418588131737631820*\[Lambda]^23 + 
           4294794470209614610824196894244*\[Lambda]^24 - 
           4119539583016151550594043737944*\[Lambda]^25 - 
           9465406712456009864867803904200*\[Lambda]^26 - 
           1392247352381552834481523556732*\[Lambda]^27 + 
           11654375559039151198786610580704*\[Lambda]^28 + 
           10683692265323991985160559301268*\[Lambda]^29 - 
           5539652026410710522667926039205*\[Lambda]^30 - 
           18270629558554020231004568561580*\[Lambda]^31 - 
           16522792228866066812307282434805*\[Lambda]^32 - 
           27030620346925152575262323134680*\[Lambda]^33 - 
           68925776184838547915096887364025*\[Lambda]^34 - 
           177367314060077679027577690816220*\[Lambda]^35 - 
           299655803918382069226796691993785*\[Lambda]^36 - 
           510349404801798085814600815086400*\[Lambda]^37 - 
           680261577754082892892653519812930*\[Lambda]^38 - 
           964421899707933385962243675155320*\[Lambda]^39 - 
           1077804784644415721665406868228170*\[Lambda]^40 - 
           1252852658853997646813473959281680*\[Lambda]^41 - 
           1144661955202267484851427901136970*\[Lambda]^42 - 
           1085980391631300228118645553171320*\[Lambda]^43 - 
           817859037361782860055802867844930*\[Lambda]^44 - 
           648368942506454187846348780750400*\[Lambda]^45 - 
           406843660516982047277184097497785*\[Lambda]^46 - 
           257023075950082441775794912960220*\[Lambda]^47 - 
           116019863324994484037112626756025*\[Lambda]^48 - 
           54210767014579898010223756990680*\[Lambda]^49 - 
           28977269133983628020280519478005*\[Lambda]^50 - 
           23885387615823309927789328779180*\[Lambda]^51 - 
           7516791484033941167067819412005*\[Lambda]^52 + 
           9996296320839676904362262683268*\[Lambda]^53 + 
           11473385547471338514190933884704*\[Lambda]^54 - 
           1439362599653087380544635268732*\[Lambda]^55 - 
           9474209860548732740380670576200*\[Lambda]^56 - 
           4121165208845072105041023969944*\[Lambda]^57 + 
           4294599652360788613235536558244*\[Lambda]^58 + 
           4987766606369013896721903103820*\[Lambda]^59 + 
           96655657373924999272722664284*\[Lambda]^60 - 
           2683004323309044568439525453100*\[Lambda]^61 - 
           1371836100040641191581405349331*\[Lambda]^62 + 
           611878109416503110548915917348*\[Lambda]^63 + 
           885580734204572141678894958573*\[Lambda]^64 + 
           151598501871159764655371417784*\[Lambda]^65 - 
           266728444219482662818169770575*\[Lambda]^66 - 
           169164462577653073513323068700*\[Lambda]^67 + 
           11714545159202162883163252065*\[Lambda]^68 + 
           52867419471846757690296023640*\[Lambda]^69 + 
           17838998853526367495927606070*\[Lambda]^70 - 
           5634525662083010280630072240*\[Lambda]^71 - 
           6002677563702099409895662638*\[Lambda]^72 - 
           1219542678505882975159371456*\[Lambda]^73 + 
           530309865674528926491989484*\[Lambda]^74 + 
           355589306743776667890800472*\[Lambda]^75 + 
           54981096378698086113797280*\[Lambda]^76 - 
           18905651891561496830408640*\[Lambda]^77 - 
           11013809865620733124873920*\[Lambda]^78 - 
           2338503996697796566679040*\[Lambda]^79 - 222477345526181531385600*
            \[Lambda]^80 - 2601973034530309440000*\[Lambda]^81 + 
           782439377722434432000*\[Lambda]^82)*H[{0}, x])/
         (1079715351157731288000*(-1 + \[Lambda])*\[Lambda]^20*
          (1 + \[Lambda])^41) - (2096267*(369512 + 55835135*\[Lambda] + 
           954117420*\[Lambda]^2 + 15871697455*\[Lambda]^3 + 
           134909330260*\[Lambda]^4 + 1133639167035*\[Lambda]^5 + 
           6187884370940*\[Lambda]^6 + 33529710750315*\[Lambda]^7 + 
           130635185619680*\[Lambda]^8 + 506177728391610*\[Lambda]^9 + 
           1490100647620712*\[Lambda]^10 + 4366840984551354*\[Lambda]^11 + 
           10053700516367720*\[Lambda]^12 + 23055694977287994*\[Lambda]^13 + 
           42435222560580200*\[Lambda]^14 + 77826367183191354*\[Lambda]^15 + 
           116136745450061960*\[Lambda]^16 + 172727510280293514*
            \[Lambda]^17 + 210747670984176040*\[Lambda]^18 + 
           256310168420860554*\[Lambda]^19 + 256718132961487912*
            \[Lambda]^20 + 256310168420860554*\[Lambda]^21 + 
           210747670984176040*\[Lambda]^22 + 172727510280293514*
            \[Lambda]^23 + 116136745450061960*\[Lambda]^24 + 
           77826367183191354*\[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
           23055694977287994*\[Lambda]^27 + 10053700516367720*\[Lambda]^28 + 
           4366840984551354*\[Lambda]^29 + 1490100647620712*\[Lambda]^30 + 
           506177728391610*\[Lambda]^31 + 130635185619680*\[Lambda]^32 + 
           33529710750315*\[Lambda]^33 + 6187884370940*\[Lambda]^34 + 
           1133639167035*\[Lambda]^35 + 134909330260*\[Lambda]^36 + 
           15871697455*\[Lambda]^37 + 954117420*\[Lambda]^38 + 
           55835135*\[Lambda]^39 + 369512*\[Lambda]^40)*H[{1}, x])/
         (1556276461740*(1 + \[Lambda])^40) - 
        ((1344120417993600 - 2453641805721600*\[Lambda] - 386313182168640480*
            \[Lambda]^2 - 4594863613884656112*\[Lambda]^3 - 
           25685804283439906944*\[Lambda]^4 - 69762898938119171824*
            \[Lambda]^5 - 5002953972090233432*\[Lambda]^6 + 
           608064427538089475395*\[Lambda]^7 + 1775333467286486123692*
            \[Lambda]^8 + 363179541798586621459*\[Lambda]^9 - 
           9934605496420513785576*\[Lambda]^10 - 23494173031117986445293*
            \[Lambda]^11 - 1087428415355966551460*\[Lambda]^12 + 
           90294714923954140923763*\[Lambda]^13 + 140431612388109539634256*
            \[Lambda]^14 - 110590534762521245803844*\[Lambda]^15 - 
           613182113292696871517872*\[Lambda]^16 - 535697129200678333310700*
            \[Lambda]^17 + 848803950855837527472768*\[Lambda]^18 + 
           2122025259309440111368896*\[Lambda]^19 + 216897874980955612835136*
            \[Lambda]^20 - 4495801481240810055519912*\[Lambda]^21 - 
           5443385483083944353856000*\[Lambda]^22 + 1956989114742492513965620*
            \[Lambda]^23 + 9492015605895185966879120*\[Lambda]^24 + 
           3363475164365338026573140*\[Lambda]^25 - 
           13522631728813052047914400*\[Lambda]^26 - 
           19079488636512768441536260*\[Lambda]^27 - 
           2790919040857621386065808*\[Lambda]^28 + 
           13560965651946353216654364*\[Lambda]^29 + 
           3689321009396959763082464*\[Lambda]^30 - 
           23202790546350566358628408*\[Lambda]^31 - 
           34807658694861325077251200*\[Lambda]^32 - 
           19891844366296112747816032*\[Lambda]^33 - 
           8864246854606496183465024*\[Lambda]^34 - 
           12911431587797813013902244*\[Lambda]^35 - 
           41915096690085013179008592*\[Lambda]^36 - 
           34116286973153344304174220*\[Lambda]^37 - 
           50592873274885369326773976*\[Lambda]^38 - 
           4958898213173402876115942*\[Lambda]^39 - 
           48473323922264454006276552*\[Lambda]^40 + 
           3567188284583359224966954*\[Lambda]^41 - 
           58552318505671051792718640*\[Lambda]^42 + 
           3567188284583359224966954*\[Lambda]^43 - 
           48473323922264454006276552*\[Lambda]^44 - 
           4958898213173402876115942*\[Lambda]^45 - 
           50592873274885369326773976*\[Lambda]^46 - 
           34116286973153344304174220*\[Lambda]^47 - 
           41915096690085013179008592*\[Lambda]^48 - 
           12911431587797813013902244*\[Lambda]^49 - 
           8864246854606496183465024*\[Lambda]^50 - 
           19891844366296112747816032*\[Lambda]^51 - 
           34807658694861325077251200*\[Lambda]^52 - 
           23202790546350566358628408*\[Lambda]^53 + 
           3689321009396959763082464*\[Lambda]^54 + 
           13560965651946353216654364*\[Lambda]^55 - 
           2790919040857621386065808*\[Lambda]^56 - 
           19079488636512768441536260*\[Lambda]^57 - 
           13522631728813052047914400*\[Lambda]^58 + 
           3363475164365338026573140*\[Lambda]^59 + 9492015605895185966879120*
            \[Lambda]^60 + 1956989114742492513965620*\[Lambda]^61 - 
           5443385483083944353856000*\[Lambda]^62 - 4495801481240810055519912*
            \[Lambda]^63 + 216897874980955612835136*\[Lambda]^64 + 
           2122025259309440111368896*\[Lambda]^65 + 848803950855837527472768*
            \[Lambda]^66 - 535697129200678333310700*\[Lambda]^67 - 
           613182113292696871517872*\[Lambda]^68 - 110590534762521245803844*
            \[Lambda]^69 + 140431612388109539634256*\[Lambda]^70 + 
           90294714923954140923763*\[Lambda]^71 - 1087428415355966551460*
            \[Lambda]^72 - 23494173031117986445293*\[Lambda]^73 - 
           9934605496420513785576*\[Lambda]^74 + 363179541798586621459*
            \[Lambda]^75 + 1775333467286486123692*\[Lambda]^76 + 
           608064427538089475395*\[Lambda]^77 - 5002953972090233432*
            \[Lambda]^78 - 69762898938119171824*\[Lambda]^79 - 
           25685804283439906944*\[Lambda]^80 - 4594863613884656112*
            \[Lambda]^81 - 386313182168640480*\[Lambda]^82 - 
           2453641805721600*\[Lambda]^83 + 1344120417993600*\[Lambda]^84)*
          H[{-1, 0}, x])/(927399291518700*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^41) + (\[Lambda]*(-305205053187811140 - 
           5722760804635097265*\[Lambda] - 94280568200301274640*\[Lambda]^2 - 
           697739683240393143920*\[Lambda]^3 - 4751048427187595816900*
            \[Lambda]^4 - 10822848705639484719480*\[Lambda]^5 + 
           4636987134289931409012*\[Lambda]^6 + 597953673537133787517024*
            \[Lambda]^7 + 3757082999990114793822512*\[Lambda]^8 + 
           21538546957028758044438293*\[Lambda]^9 + 
           82120934241672882631288436*\[Lambda]^10 + 
           301098250787911035156205848*\[Lambda]^11 + 
           853961334787190205256627056*\[Lambda]^12 + 
           2324635948665179314974300828*\[Lambda]^13 + 
           5151249160886912521356638720*\[Lambda]^14 + 
           10920059189379204334545064472*\[Lambda]^15 + 
           19371188601031803407893568528*\[Lambda]^16 + 
           32956286738970350652593956017*\[Lambda]^17 + 
           47768559398778685119150712740*\[Lambda]^18 + 
           66433489441719832662410308368*\[Lambda]^19 + 
           79159377189093205167083190596*\[Lambda]^20 + 
           90104918554719265620150824408*\[Lambda]^21 + 
           88171899889335957931648599212*\[Lambda]^22 + 
           83049798489407456049963964416*\[Lambda]^23 + 
           68001048005904987003323842452*\[Lambda]^24 + 
           53346085613536333933929435531*\[Lambda]^25 + 
           34879868526591806234268029336*\[Lambda]^26 + 
           20593556626092040329783881984*\[Lambda]^27 + 
           10408647838578588928321361936*\[Lambda]^28 + 
           6678856469618211119642319072*\[Lambda]^29 + 
           4543484901574754859316667184*\[Lambda]^30 + 
           1365974785486137626700515136*\[Lambda]^31 - 
           1989970430417745706508691436*\[Lambda]^32 - 
           2181246000474012996866491543*\[Lambda]^33 + 
           448122922092539372246891648*\[Lambda]^34 + 
           2065588454581011354335478336*\[Lambda]^35 + 
           678160126979409649266430308*\[Lambda]^36 - 
           1413571000720686013899643680*\[Lambda]^37 - 
           1449869396224683166123616660*\[Lambda]^38 + 
           88614079059417993343926640*\[Lambda]^39 + 
           940930824090585773029555360*\[Lambda]^40 + 
           406525834393884939604622451*\[Lambda]^41 - 
           356597850234808866971246148*\[Lambda]^42 - 
           416923084654665760513994904*\[Lambda]^43 - 
           39810082780117560622170816*\[Lambda]^44 + 
           167436510476137462014814548*\[Lambda]^45 + 
           92105122041357667136410320*\[Lambda]^46 - 
           26781715449603896512931928*\[Lambda]^47 - 
           47477664717890803902584064*\[Lambda]^48 - 
           12655770730247949363839241*\[Lambda]^49 + 
           8915699570618326889700108*\[Lambda]^50 + 7168699941169544024250528*
            \[Lambda]^51 + 557372156107066475749308*\[Lambda]^52 - 
           1503013212093744103205376*\[Lambda]^53 - 737726154713540994283884*
            \[Lambda]^54 - 15427747801588679797968*\[Lambda]^55 + 
           112161194539290310498812*\[Lambda]^56 + 42703121568001144774797*
            \[Lambda]^57 + 1303019569615029431256*\[Lambda]^58 - 
           4105586225426774489856*\[Lambda]^59 - 1593867939380089787232*
            \[Lambda]^60 - 289321828240972874256*\[Lambda]^61 - 
           24422410062957947040*\[Lambda]^62 - 154579433760460800*
            \[Lambda]^63 + 84679586333596800*\[Lambda]^64)*H[{0, 0}, x])/
         (38950770243785400*(-1 + \[Lambda])^2*(1 + \[Lambda])^42) + 
        (8385068*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 
           3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 
           1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 23474025*\[Lambda]^8 + 
           75116880*\[Lambda]^9 + 240374016*\[Lambda]^10 + 
           600935040*\[Lambda]^11 + 1502337600*\[Lambda]^12 + 
           3004675200*\[Lambda]^13 + 6009350400*\[Lambda]^14 + 
           9765194400*\[Lambda]^15 + 15868440900*\[Lambda]^16 + 
           21157921200*\[Lambda]^17 + 28210561600*\[Lambda]^18 + 
           31031617760*\[Lambda]^19 + 34134779536*\[Lambda]^20 + 
           31031617760*\[Lambda]^21 + 28210561600*\[Lambda]^22 + 
           21157921200*\[Lambda]^23 + 15868440900*\[Lambda]^24 + 
           9765194400*\[Lambda]^25 + 6009350400*\[Lambda]^26 + 
           3004675200*\[Lambda]^27 + 1502337600*\[Lambda]^28 + 
           600935040*\[Lambda]^29 + 240374016*\[Lambda]^30 + 
           75116880*\[Lambda]^31 + 23474025*\[Lambda]^32 + 
           5523300*\[Lambda]^33 + 1299600*\[Lambda]^34 + 
           216600*\[Lambda]^35 + 36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 
           400*\[Lambda]^38 + 20*\[Lambda]^39 + \[Lambda]^40)*H[{0, 1}, x])/
         (401115*(-1 + \[Lambda])*(1 + \[Lambda])^41) + 
        ((1344120417993600 - 7830123477696000*\[Lambda] - 363057410765818080*
            \[Lambda]^2 - 3101029711627182192*\[Lambda]^3 - 
           11073364598843479296*\[Lambda]^4 - 5403202506441193168*
            \[Lambda]^5 + 95817219904009961864*\[Lambda]^6 + 
           304609251067697886323*\[Lambda]^7 + 14679318216243059184*
            \[Lambda]^8 - 1901058914582171587503*\[Lambda]^9 - 
           3732699971564087297824*\[Lambda]^10 + 2479653818698722147962*
            \[Lambda]^11 + 18979712479346111934464*\[Lambda]^12 + 
           16329800895215881076934*\[Lambda]^13 - 44951781372061457574288*
            \[Lambda]^14 - 107160718381653871854114*\[Lambda]^15 + 
           872532406077725102112*\[Lambda]^16 + 267254376057963946625754*
            \[Lambda]^17 + 248145907086192335347824*\[Lambda]^18 - 
           370414036625769938331258*\[Lambda]^19 - 860211457671052157531904*
            \[Lambda]^20 - 92309435204715083421798*\[Lambda]^21 + 
           1320631281951565964859504*\[Lambda]^22 + 1039581240943490160710866*
            \[Lambda]^23 - 1360632341718409230030272*\[Lambda]^24 - 
           2621551267914951726803186*\[Lambda]^25 - 350189131036967233774992*
            \[Lambda]^26 + 2461921950243052420481046*\[Lambda]^27 + 
           1359755332898757312030976*\[Lambda]^28 - 2413122194747752321908662*
            \[Lambda]^29 - 3404051953180042594805936*\[Lambda]^30 - 
           96252284550684757159242*\[Lambda]^31 + 3614525408294014165899936*
            \[Lambda]^32 + 5557222214750093507859282*\[Lambda]^33 + 
           9259584176637405601109136*\[Lambda]^34 + 
           18846671565777790004001018*\[Lambda]^35 + 
           34300542714187321752867456*\[Lambda]^36 + 
           51636226970197177469846022*\[Lambda]^37 + 
           67686885933061104832435992*\[Lambda]^38 + 
           78792945562348942856809116*\[Lambda]^39 + 
           83208916636966323135907488*\[Lambda]^40 + 
           78792945562348942856809116*\[Lambda]^41 + 
           67686885933061104832435992*\[Lambda]^42 + 
           51636226970197177469846022*\[Lambda]^43 + 
           34300542714187321752867456*\[Lambda]^44 + 
           18846671565777790004001018*\[Lambda]^45 + 
           9259584176637405601109136*\[Lambda]^46 + 5557222214750093507859282*
            \[Lambda]^47 + 3614525408294014165899936*\[Lambda]^48 - 
           96252284550684757159242*\[Lambda]^49 - 3404051953180042594805936*
            \[Lambda]^50 - 2413122194747752321908662*\[Lambda]^51 + 
           1359755332898757312030976*\[Lambda]^52 + 2461921950243052420481046*
            \[Lambda]^53 - 350189131036967233774992*\[Lambda]^54 - 
           2621551267914951726803186*\[Lambda]^55 - 1360632341718409230030272*
            \[Lambda]^56 + 1039581240943490160710866*\[Lambda]^57 + 
           1320631281951565964859504*\[Lambda]^58 - 92309435204715083421798*
            \[Lambda]^59 - 860211457671052157531904*\[Lambda]^60 - 
           370414036625769938331258*\[Lambda]^61 + 248145907086192335347824*
            \[Lambda]^62 + 267254376057963946625754*\[Lambda]^63 + 
           872532406077725102112*\[Lambda]^64 - 107160718381653871854114*
            \[Lambda]^65 - 44951781372061457574288*\[Lambda]^66 + 
           16329800895215881076934*\[Lambda]^67 + 18979712479346111934464*
            \[Lambda]^68 + 2479653818698722147962*\[Lambda]^69 - 
           3732699971564087297824*\[Lambda]^70 - 1901058914582171587503*
            \[Lambda]^71 + 14679318216243059184*\[Lambda]^72 + 
           304609251067697886323*\[Lambda]^73 + 95817219904009961864*
            \[Lambda]^74 - 5403202506441193168*\[Lambda]^75 - 
           11073364598843479296*\[Lambda]^76 - 3101029711627182192*
            \[Lambda]^77 - 363057410765818080*\[Lambda]^78 - 
           7830123477696000*\[Lambda]^79 + 1344120417993600*\[Lambda]^80)*
          H[{1, 0}, x])/(1854798583037400*(-1 + \[Lambda])*\[Lambda]^21*
          (1 + \[Lambda])^37) - (1216*\[Lambda]*H[{-1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (1216*\[Lambda]*H[{0, -1, 0}, x])/
         (253*(-1 + \[Lambda])^2) - (608*\[Lambda]*H[{0, 1, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (608*\[Lambda]*H[{1, 0, 0}, x])/
         (253*(-1 + \[Lambda])^2) + (912*\[Lambda]*Zeta[3])/
         (253*(-1 + \[Lambda])^2)))), 0, 
 a*fl02*((2*nl*TF)/69 + 2*nh*TF*((7759752 + 1317430593*\[Lambda] + 
        24886323990*\[Lambda]^2 + 458337850053*\[Lambda]^3 + 
        4326906762552*\[Lambda]^4 + 40414265814390*\[Lambda]^5 + 
        246361755535500*\[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 
        6531645055063040*\[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 
        94819473068588642*\[Lambda]^10 + 314663194652592715*\[Lambda]^11 + 
        826663743245522864*\[Lambda]^12 + 2164178461361917468*\[Lambda]^13 + 
        4587750947218206680*\[Lambda]^14 + 9694946326918938652*\[Lambda]^15 + 
        16842435643971673208*\[Lambda]^16 + 29174658162395535532*
         \[Lambda]^17 + 41962251134807634488*\[Lambda]^18 + 
        60189102408534415212*\[Lambda]^19 + 72124390042884682360*
         \[Lambda]^20 + 86196252793560033020*\[Lambda]^21 + 
        86310108434716837528*\[Lambda]^22 + 86196252793560033020*
         \[Lambda]^23 + 72124390042884682360*\[Lambda]^24 + 
        60189102408534415212*\[Lambda]^25 + 41962251134807634488*
         \[Lambda]^26 + 29174658162395535532*\[Lambda]^27 + 
        16842435643971673208*\[Lambda]^28 + 9694946326918938652*
         \[Lambda]^29 + 4587750947218206680*\[Lambda]^30 + 
        2164178461361917468*\[Lambda]^31 + 826663743245522864*\[Lambda]^32 + 
        314663194652592715*\[Lambda]^33 + 94819473068588642*\[Lambda]^34 + 
        28456684221593095*\[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
        1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
        40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
        458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
        1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44)/
       (535422888*(1 + \[Lambda])^44) - 
      (2*\[Lambda]*(1 + 22*\[Lambda] + 484*\[Lambda]^2 + 5082*\[Lambda]^3 + 
         53361*\[Lambda]^4 + 355740*\[Lambda]^5 + 2371600*\[Lambda]^6 + 
         11265100*\[Lambda]^7 + 53509225*\[Lambda]^8 + 
         192633210*\[Lambda]^9 + 693479556*\[Lambda]^10 + 
         1964858742*\[Lambda]^11 + 5567099769*\[Lambda]^12 + 
         12724799472*\[Lambda]^13 + 29085255936*\[Lambda]^14 + 
         54534854880*\[Lambda]^15 + 102252852900*\[Lambda]^16 + 
         159059993400*\[Lambda]^17 + 247426656400*\[Lambda]^18 + 
         321654653320*\[Lambda]^19 + 418151049316*\[Lambda]^20 + 
         456164781072*\[Lambda]^21 + 497634306624*\[Lambda]^22 + 
         456164781072*\[Lambda]^23 + 418151049316*\[Lambda]^24 + 
         321654653320*\[Lambda]^25 + 247426656400*\[Lambda]^26 + 
         159059993400*\[Lambda]^27 + 102252852900*\[Lambda]^28 + 
         54534854880*\[Lambda]^29 + 29085255936*\[Lambda]^30 + 
         12724799472*\[Lambda]^31 + 5567099769*\[Lambda]^32 + 
         1964858742*\[Lambda]^33 + 693479556*\[Lambda]^34 + 
         192633210*\[Lambda]^35 + 53509225*\[Lambda]^36 + 
         11265100*\[Lambda]^37 + 2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 
         53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 484*\[Lambda]^42 + 
         22*\[Lambda]^43 + \[Lambda]^44)*H[{0}, x])/(3*(-1 + \[Lambda])*
        (1 + \[Lambda])^45))) + 
  a^2*fl02*(((-508*CF*nl*TF)/17457 + CA*((1316011331*nl*TF)/3078681606 + 
        2*nh*TF*((1316011331*(7759752 + 1317430593*\[Lambda] + 
             24886323990*\[Lambda]^2 + 458337850053*\[Lambda]^3 + 
             4326906762552*\[Lambda]^4 + 40414265814390*\[Lambda]^5 + 
             246361755535500*\[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 
             6531645055063040*\[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 
             94819473068588642*\[Lambda]^10 + 314663194652592715*
              \[Lambda]^11 + 826663743245522864*\[Lambda]^12 + 
             2164178461361917468*\[Lambda]^13 + 4587750947218206680*
              \[Lambda]^14 + 9694946326918938652*\[Lambda]^15 + 
             16842435643971673208*\[Lambda]^16 + 29174658162395535532*
              \[Lambda]^17 + 41962251134807634488*\[Lambda]^18 + 
             60189102408534415212*\[Lambda]^19 + 72124390042884682360*
              \[Lambda]^20 + 86196252793560033020*\[Lambda]^21 + 
             86310108434716837528*\[Lambda]^22 + 86196252793560033020*
              \[Lambda]^23 + 72124390042884682360*\[Lambda]^24 + 
             60189102408534415212*\[Lambda]^25 + 41962251134807634488*
              \[Lambda]^26 + 29174658162395535532*\[Lambda]^27 + 
             16842435643971673208*\[Lambda]^28 + 9694946326918938652*
              \[Lambda]^29 + 4587750947218206680*\[Lambda]^30 + 
             2164178461361917468*\[Lambda]^31 + 826663743245522864*
              \[Lambda]^32 + 314663194652592715*\[Lambda]^33 + 
             94819473068588642*\[Lambda]^34 + 28456684221593095*
              \[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
             1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
             40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
             458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
             1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44))/
           (47779611499043424*(1 + \[Lambda])^44) - 
          (1316011331*\[Lambda]*(1 + 22*\[Lambda] + 484*\[Lambda]^2 + 
             5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 355740*\[Lambda]^5 + 
             2371600*\[Lambda]^6 + 11265100*\[Lambda]^7 + 
             53509225*\[Lambda]^8 + 192633210*\[Lambda]^9 + 
             693479556*\[Lambda]^10 + 1964858742*\[Lambda]^11 + 
             5567099769*\[Lambda]^12 + 12724799472*\[Lambda]^13 + 
             29085255936*\[Lambda]^14 + 54534854880*\[Lambda]^15 + 
             102252852900*\[Lambda]^16 + 159059993400*\[Lambda]^17 + 
             247426656400*\[Lambda]^18 + 321654653320*\[Lambda]^19 + 
             418151049316*\[Lambda]^20 + 456164781072*\[Lambda]^21 + 
             497634306624*\[Lambda]^22 + 456164781072*\[Lambda]^23 + 
             418151049316*\[Lambda]^24 + 321654653320*\[Lambda]^25 + 
             247426656400*\[Lambda]^26 + 159059993400*\[Lambda]^27 + 
             102252852900*\[Lambda]^28 + 54534854880*\[Lambda]^29 + 
             29085255936*\[Lambda]^30 + 12724799472*\[Lambda]^31 + 
             5567099769*\[Lambda]^32 + 1964858742*\[Lambda]^33 + 
             693479556*\[Lambda]^34 + 192633210*\[Lambda]^35 + 
             53509225*\[Lambda]^36 + 11265100*\[Lambda]^37 + 
             2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 
             53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 484*\[Lambda]^42 + 
             22*\[Lambda]^43 + \[Lambda]^44)*H[{0}, x])/
           (133855722*(-1 + \[Lambda])*(1 + \[Lambda])^45))))*
     Log[Q^2/\[Mu]^2] + CF*((-6771600685688076389*nl*TF)/
       16353140840446410000 + 2*nh*TF*
       ((1094111618432028641853408000 - 2848487810922853862811048000*
           \[Lambda] - 367931222687057119196586480000*\[Lambda]^2 - 
          4624348885982376304366840827600*\[Lambda]^3 - 
          27936213881078287412484798221280*\[Lambda]^4 - 
          86517418185581344188318569958480*\[Lambda]^5 - 
          54476395310482915239279544775040*\[Lambda]^6 + 
          613649883696015572232251485856796*\[Lambda]^7 + 
          2229670016500101616958046667425288*\[Lambda]^8 + 
          1287610471380776932583629867652220*\[Lambda]^9 - 
          11869310611955044290539557867929408*\[Lambda]^10 - 
          35440380552868086570230092176498816*\[Lambda]^11 - 
          16612862535273357011596108865061456*\[Lambda]^12 + 
          118380684860477796030421671822717000*\[Lambda]^13 + 
          249943837204051889754459232639696848*\[Lambda]^14 - 
          74706249670627374166604868001842741*\[Lambda]^15 - 
          1009946079843900976497307648104580498*\[Lambda]^16 - 
          1265929318587582846350311721910492947*\[Lambda]^17 + 
          1056133367875506200249362646920156316*\[Lambda]^18 + 
          4340207778794976127655781395827019312*\[Lambda]^19 + 
          2010512433745662239775965799682612660*\[Lambda]^20 - 
          8326260457195256542992733062121559104*\[Lambda]^21 - 
          14062571401952068551729953040718934756*\[Lambda]^22 + 
          724959180542114428600831001438942987*\[Lambda]^23 + 
          24353992596544174620741102122403515770*\[Lambda]^24 + 
          18083486352385760465460109079045349893*\[Lambda]^25 - 
          27486342524255552618016807598977215144*\[Lambda]^26 - 
          56289102353352438103350458502899510812*\[Lambda]^27 - 
          14345589147471873974588986694708147696*\[Lambda]^28 + 
          54471890403996347774923059026844872420*\[Lambda]^29 + 
          48148817342106102500685377071563065176*\[Lambda]^30 - 
          42287989488028036706037199080769227073*\[Lambda]^31 - 
          99903523574167946421956953673401618082*\[Lambda]^32 - 
          44825485689718809002907960450013095871*\[Lambda]^33 + 
          42592834698832362465504559735191902980*\[Lambda]^34 + 
          36764077362653793385034634257539414016*\[Lambda]^35 - 
          62582343907432031767365767889634306388*\[Lambda]^36 - 
          137685946408127846240135977978506026320*\[Lambda]^37 - 
          154248174685261675362534680677828739132*\[Lambda]^38 - 
          155992371318321027818814997214390797717*\[Lambda]^39 - 
          254713134665925820119585047938094905934*\[Lambda]^40 - 
          365652551349761316657122926556879965579*\[Lambda]^41 - 
          501486531166624841227093458725474983616*\[Lambda]^42 - 
          519261147218502981766364001867462855184*\[Lambda]^43 - 
          565763721728439381802150007424145932416*\[Lambda]^44 - 
          519261147218502981766364001867462855184*\[Lambda]^45 - 
          501486531166624841227093458725474983616*\[Lambda]^46 - 
          365652551349761316657122926556879965579*\[Lambda]^47 - 
          254713134665925820119585047938094905934*\[Lambda]^48 - 
          155992371318321027818814997214390797717*\[Lambda]^49 - 
          154248174685261675362534680677828739132*\[Lambda]^50 - 
          137685946408127846240135977978506026320*\[Lambda]^51 - 
          62582343907432031767365767889634306388*\[Lambda]^52 + 
          36764077362653793385034634257539414016*\[Lambda]^53 + 
          42592834698832362465504559735191902980*\[Lambda]^54 - 
          44825485689718809002907960450013095871*\[Lambda]^55 - 
          99903523574167946421956953673401618082*\[Lambda]^56 - 
          42287989488028036706037199080769227073*\[Lambda]^57 + 
          48148817342106102500685377071563065176*\[Lambda]^58 + 
          54471890403996347774923059026844872420*\[Lambda]^59 - 
          14345589147471873974588986694708147696*\[Lambda]^60 - 
          56289102353352438103350458502899510812*\[Lambda]^61 - 
          27486342524255552618016807598977215144*\[Lambda]^62 + 
          18083486352385760465460109079045349893*\[Lambda]^63 + 
          24353992596544174620741102122403515770*\[Lambda]^64 + 
          724959180542114428600831001438942987*\[Lambda]^65 - 
          14062571401952068551729953040718934756*\[Lambda]^66 - 
          8326260457195256542992733062121559104*\[Lambda]^67 + 
          2010512433745662239775965799682612660*\[Lambda]^68 + 
          4340207778794976127655781395827019312*\[Lambda]^69 + 
          1056133367875506200249362646920156316*\[Lambda]^70 - 
          1265929318587582846350311721910492947*\[Lambda]^71 - 
          1009946079843900976497307648104580498*\[Lambda]^72 - 
          74706249670627374166604868001842741*\[Lambda]^73 + 
          249943837204051889754459232639696848*\[Lambda]^74 + 
          118380684860477796030421671822717000*\[Lambda]^75 - 
          16612862535273357011596108865061456*\[Lambda]^76 - 
          35440380552868086570230092176498816*\[Lambda]^77 - 
          11869310611955044290539557867929408*\[Lambda]^78 + 
          1287610471380776932583629867652220*\[Lambda]^79 + 
          2229670016500101616958046667425288*\[Lambda]^80 + 
          613649883696015572232251485856796*\[Lambda]^81 - 
          54476395310482915239279544775040*\[Lambda]^82 - 
          86517418185581344188318569958480*\[Lambda]^83 - 
          27936213881078287412484798221280*\[Lambda]^84 - 
          4624348885982376304366840827600*\[Lambda]^85 - 
          367931222687057119196586480000*\[Lambda]^86 - 
          2848487810922853862811048000*\[Lambda]^87 + 
          1094111618432028641853408000*\[Lambda]^88)/
         (149648547670461556516800000*\[Lambda]^22*(1 + \[Lambda])^44) + 
        ((19735058052525769153200 - 66180943808565572586600*\[Lambda] - 
           6624481787832934813788000*\[Lambda]^2 - 78365180529577826390846340*
            \[Lambda]^3 - 432450116011960505360221320*\[Lambda]^4 - 
           1070935480852248795106443120*\[Lambda]^5 + 
           862879644295913610125159400*\[Lambda]^6 + 
           13902218155153332240381347202*\[Lambda]^7 + 
           33286884580952544611754040356*\[Lambda]^8 - 
           21540991976102645608001672232*\[Lambda]^9 - 
           285047816641621335164946827172*\[Lambda]^10 - 
           510763493956903704525888515922*\[Lambda]^11 + 
           460975990851869227458173459460*\[Lambda]^12 + 
           3209022834671842742243666940870*\[Lambda]^13 + 
           3328428877786038885314180220192*\[Lambda]^14 - 
           7498614580199355783895630940493*\[Lambda]^15 - 
           23153290354446419186665975780408*\[Lambda]^16 - 
           7576489441781122748328419669387*\[Lambda]^17 + 
           59901529875640125950588539045398*\[Lambda]^18 + 
           94383268191579038308919544306604*\[Lambda]^19 - 
           45846930471567698556131557257196*\[Lambda]^20 - 
           278426724503945280111894364166316*\[Lambda]^21 - 
           190112417321910965736853939736208*\[Lambda]^22 + 
           394772053671656887304585520354264*\[Lambda]^23 + 
           760615044567764875035908919371322*\[Lambda]^24 - 
           6467125761728992975370879690273*\[Lambda]^25 - 
           1292624876722432398273393558742388*\[Lambda]^26 - 
           1066958208579289718351072050162459*\[Lambda]^27 + 
           1121517124850546939368451057409268*\[Lambda]^28 + 
           2482721689043949648387398897531032*\[Lambda]^29 + 
           517681680252264840247786682905932*\[Lambda]^30 - 
           2592754161117012500208358482664683*\[Lambda]^31 - 
           2285707750460691643757433732018816*\[Lambda]^32 + 
           1576294365123315893316414623022933*\[Lambda]^33 + 
           3966230524647581329855168761040810*\[Lambda]^34 + 
           1945412397634363831388356603020350*\[Lambda]^35 - 
           553569544519426043079292103967120*\[Lambda]^36 + 
           1410100156548559328473122510110348*\[Lambda]^37 + 
           8486663060343337685500428859229356*\[Lambda]^38 + 
           15636027720498240457971064588327464*\[Lambda]^39 + 
           23857498442779104720758299648673394*\[Lambda]^40 + 
           31632534598480867093046246382720999*\[Lambda]^41 + 
           45594840395566475197214733023161392*\[Lambda]^42 + 
           55517862665141665870888302717934525*\[Lambda]^43 + 
           67252079199769569448575109356694108*\[Lambda]^44 + 
           67227261147649484656372006982092388*\[Lambda]^45 + 
           67252079199769569448575109356694108*\[Lambda]^46 + 
           55517862665141665870888302717934525*\[Lambda]^47 + 
           45594840395566475197214733023161392*\[Lambda]^48 + 
           31632534598480867093046246382720999*\[Lambda]^49 + 
           23857498442779104720758299648673394*\[Lambda]^50 + 
           15636027720498240457971064588327464*\[Lambda]^51 + 
           8486663060343337685500428859229356*\[Lambda]^52 + 
           1410100156548559328473122510110348*\[Lambda]^53 - 
           553569544519426043079292103967120*\[Lambda]^54 + 
           1945412397634363831388356603020350*\[Lambda]^55 + 
           3966230524647581329855168761040810*\[Lambda]^56 + 
           1576294365123315893316414623022933*\[Lambda]^57 - 
           2285707750460691643757433732018816*\[Lambda]^58 - 
           2592754161117012500208358482664683*\[Lambda]^59 + 
           517681680252264840247786682905932*\[Lambda]^60 + 
           2482721689043949648387398897531032*\[Lambda]^61 + 
           1121517124850546939368451057409268*\[Lambda]^62 - 
           1066958208579289718351072050162459*\[Lambda]^63 - 
           1292624876722432398273393558742388*\[Lambda]^64 - 
           6467125761728992975370879690273*\[Lambda]^65 + 
           760615044567764875035908919371322*\[Lambda]^66 + 
           394772053671656887304585520354264*\[Lambda]^67 - 
           190112417321910965736853939736208*\[Lambda]^68 - 
           278426724503945280111894364166316*\[Lambda]^69 - 
           45846930471567698556131557257196*\[Lambda]^70 + 
           94383268191579038308919544306604*\[Lambda]^71 + 
           59901529875640125950588539045398*\[Lambda]^72 - 
           7576489441781122748328419669387*\[Lambda]^73 - 
           23153290354446419186665975780408*\[Lambda]^74 - 
           7498614580199355783895630940493*\[Lambda]^75 + 
           3328428877786038885314180220192*\[Lambda]^76 + 
           3209022834671842742243666940870*\[Lambda]^77 + 
           460975990851869227458173459460*\[Lambda]^78 - 
           510763493956903704525888515922*\[Lambda]^79 - 
           285047816641621335164946827172*\[Lambda]^80 - 
           21540991976102645608001672232*\[Lambda]^81 + 
           33286884580952544611754040356*\[Lambda]^82 + 
           13902218155153332240381347202*\[Lambda]^83 + 
           862879644295913610125159400*\[Lambda]^84 - 
           1070935480852248795106443120*\[Lambda]^85 - 
           432450116011960505360221320*\[Lambda]^86 - 
           78365180529577826390846340*\[Lambda]^87 - 
           6624481787832934813788000*\[Lambda]^88 - 66180943808565572586600*
            \[Lambda]^89 + 19735058052525769153200*\[Lambda]^90)*H[{0}, x])/
         (2699288377894328220000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^45) - ((711942931187798310 - 2743451400967837560*
            \[Lambda] - 236420122222029015270*\[Lambda]^2 - 
           2712261829547452592592*\[Lambda]^3 - 14642211744599383949472*
            \[Lambda]^4 - 36209745327774681965952*\[Lambda]^5 + 
           20304782618867420370528*\[Lambda]^6 + 405013359178026134953248*
            \[Lambda]^7 + 958211904190293534729298*\[Lambda]^8 - 
           598397845057254103792398*\[Lambda]^9 - 7768109233307376269034901*
            \[Lambda]^10 - 13647022433185852950915104*\[Lambda]^11 + 
           10812876941577941474245650*\[Lambda]^12 + 
           75803020191028896569353748*\[Lambda]^13 + 
           71422669820701614470351102*\[Lambda]^14 - 
           182199641361092349954991236*\[Lambda]^15 - 
           511053978500636492286543929*\[Lambda]^16 - 
           139165511043854276285430490*\[Lambda]^17 + 
           1219228142024975428810439700*\[Lambda]^18 + 
           1684876567925122747352091604*\[Lambda]^19 - 
           1245642121142338949921764044*\[Lambda]^20 - 
           5295014635418060404484221992*\[Lambda]^21 - 
           2935423657555811692508973108*\[Lambda]^22 + 
           7153633509422408449936881012*\[Lambda]^23 + 
           11251123741100972759091348210*\[Lambda]^24 - 
           3259444234285319210653350396*\[Lambda]^25 - 
           21771169339813147920933338332*\[Lambda]^26 - 
           13891468830084969941826502884*\[Lambda]^27 + 
           18255819451208093395670978104*\[Lambda]^28 + 
           29897324342303382750236760608*\[Lambda]^29 - 
           3623382690295445920367798520*\[Lambda]^30 - 
           40236348580081387559375468828*\[Lambda]^31 - 
           26348906900370279141187009934*\[Lambda]^32 + 
           20419041012398807023744700916*\[Lambda]^33 + 
           33339106485873838521454713416*\[Lambda]^34 - 
           5933422492879386487688915924*\[Lambda]^35 - 
           45466064324034312900103156644*\[Lambda]^36 - 
           46763449706034024344817210424*\[Lambda]^37 - 
           38130769007297880874112307036*\[Lambda]^38 - 
           69989113823337082342065601380*\[Lambda]^39 - 
           144212871356728614144010884762*\[Lambda]^40 - 
           232946324337940295167616477784*\[Lambda]^41 - 
           308185746682215245679058988238*\[Lambda]^42 - 
           378041393681465897325482615868*\[Lambda]^43 - 
           427071313868366722719593627088*\[Lambda]^44 - 
           451639138764708882931115894568*\[Lambda]^45 - 
           427071313868366722719593627088*\[Lambda]^46 - 
           378041393681465897325482615868*\[Lambda]^47 - 
           308185746682215245679058988238*\[Lambda]^48 - 
           232946324337940295167616477784*\[Lambda]^49 - 
           144212871356728614144010884762*\[Lambda]^50 - 
           69989113823337082342065601380*\[Lambda]^51 - 
           38130769007297880874112307036*\[Lambda]^52 - 
           46763449706034024344817210424*\[Lambda]^53 - 
           45466064324034312900103156644*\[Lambda]^54 - 
           5933422492879386487688915924*\[Lambda]^55 + 
           33339106485873838521454713416*\[Lambda]^56 + 
           20419041012398807023744700916*\[Lambda]^57 - 
           26348906900370279141187009934*\[Lambda]^58 - 
           40236348580081387559375468828*\[Lambda]^59 - 
           3623382690295445920367798520*\[Lambda]^60 + 
           29897324342303382750236760608*\[Lambda]^61 + 
           18255819451208093395670978104*\[Lambda]^62 - 
           13891468830084969941826502884*\[Lambda]^63 - 
           21771169339813147920933338332*\[Lambda]^64 - 
           3259444234285319210653350396*\[Lambda]^65 + 
           11251123741100972759091348210*\[Lambda]^66 + 
           7153633509422408449936881012*\[Lambda]^67 - 
           2935423657555811692508973108*\[Lambda]^68 - 
           5295014635418060404484221992*\[Lambda]^69 - 
           1245642121142338949921764044*\[Lambda]^70 + 
           1684876567925122747352091604*\[Lambda]^71 + 
           1219228142024975428810439700*\[Lambda]^72 - 
           139165511043854276285430490*\[Lambda]^73 - 
           511053978500636492286543929*\[Lambda]^74 - 
           182199641361092349954991236*\[Lambda]^75 + 
           71422669820701614470351102*\[Lambda]^76 + 
           75803020191028896569353748*\[Lambda]^77 + 
           10812876941577941474245650*\[Lambda]^78 - 
           13647022433185852950915104*\[Lambda]^79 - 
           7768109233307376269034901*\[Lambda]^80 - 598397845057254103792398*
            \[Lambda]^81 + 958211904190293534729298*\[Lambda]^82 + 
           405013359178026134953248*\[Lambda]^83 + 20304782618867420370528*
            \[Lambda]^84 - 36209745327774681965952*\[Lambda]^85 - 
           14642211744599383949472*\[Lambda]^86 - 2712261829547452592592*
            \[Lambda]^87 - 236420122222029015270*\[Lambda]^88 - 
           2743451400967837560*\[Lambda]^89 + 711942931187798310*
            \[Lambda]^90)*H[{-1, 0}, x])/(48688462804731750*(-1 + \[Lambda])*
          \[Lambda]^23*(1 + \[Lambda])^43) + 
        (\[Lambda]*(819762710016875625 + 1339675004397519960*\[Lambda] - 
           75077470180930467420*\[Lambda]^2 - 6225501944015505815450*
            \[Lambda]^3 - 71871845164626325165133*\[Lambda]^4 - 
           825270595787886902312130*\[Lambda]^5 - 5476351607753313266787640*
            \[Lambda]^6 - 37235356800181624168575988*\[Lambda]^7 - 
           180029662969484216887525890*\[Lambda]^8 - 
           878394151342403226564924510*\[Lambda]^9 - 
           3279200517711142816467074139*\[Lambda]^10 - 
           12040583690896077964524326674*\[Lambda]^11 - 
           35313595320108365339681572010*\[Lambda]^12 - 
           101099578065139922854236392180*\[Lambda]^13 - 
           239469181386508873588305409713*\[Lambda]^14 - 
           553645495632915147161465572384*\[Lambda]^15 - 
           1083185102221829291676177622174*\[Lambda]^16 - 
           2057192363180571217804846640138*\[Lambda]^17 - 
           3345526305974405436225297153705*\[Lambda]^18 - 
           5257715634253375101124588153230*\[Lambda]^19 - 
           7165784430342525804757241667084*\[Lambda]^20 - 
           9453711909461019845367582068784*\[Lambda]^21 - 
           10918776338186144113604795044245*\[Lambda]^22 - 
           12114421597441531885747621804140*\[Lambda]^23 - 
           11717019510244056458360198632995*\[Lambda]^24 - 
           10823103755858234470901288152236*\[Lambda]^25 - 
           8884930173938593743431186722566*\[Lambda]^26 - 
           7165709725780681335285127817550*\[Lambda]^27 - 
           5133434502086776807593442455735*\[Lambda]^28 - 
           3252233601172874429892635908574*\[Lambda]^29 - 
           1518779508023730543391391152264*\[Lambda]^30 - 
           701800797723869642568650531104*\[Lambda]^31 - 
           698858971144951858917776238069*\[Lambda]^32 - 
           775478075079887325489269346560*\[Lambda]^33 - 
           250779848622769627685031713180*\[Lambda]^34 + 
           448996274888174631226385672138*\[Lambda]^35 + 
           471540604565677878007721480133*\[Lambda]^36 - 
           165666389401505129730956372070*\[Lambda]^37 - 
           554796246252013223685134866620*\[Lambda]^38 - 
           210347087455810670373048133564*\[Lambda]^39 + 
           317170642631275468840809412748*\[Lambda]^40 + 
           339631413205297765895393919498*\[Lambda]^41 - 
           42778132316321707103625190379*\[Lambda]^42 - 
           261269071729508803270944086390*\[Lambda]^43 - 
           118985703584095844829744951540*\[Lambda]^44 + 
           91225995596678605295492062656*\[Lambda]^45 + 
           112182186456592510963582830411*\[Lambda]^46 + 
           6267581606011020652231113840*\[Lambda]^47 - 
           54343302618801460274976120000*\[Lambda]^48 - 
           30256768952126504656989596970*\[Lambda]^49 + 
           8740488045888754768919472219*\[Lambda]^50 + 
           15982921351012316818503150294*\[Lambda]^51 + 
           3701621198516249885037630270*\[Lambda]^52 - 
           4139765483632678159105722900*\[Lambda]^53 - 
           3113616535639370780428438641*\[Lambda]^54 - 
           141999099508977453035595684*\[Lambda]^55 + 
           774272592907315469339771121*\[Lambda]^56 + 
           340690171157570358479121744*\[Lambda]^57 - 
           48727752416608649264187180*\[Lambda]^58 - 
           94514034202077656080190250*\[Lambda]^59 - 
           29385709273190412500690163*\[Lambda]^60 + 
           3940878430240118420673282*\[Lambda]^61 + 5565900974839483657551510*
            \[Lambda]^62 + 1432858829203521588557520*\[Lambda]^63 - 
           139361292766095028082766*\[Lambda]^64 - 195055755363385271990388*
            \[Lambda]^65 - 60185881331470623773538*\[Lambda]^66 - 
           9559577879561658659256*\[Lambda]^67 - 725721075071894071170*
            \[Lambda]^68 - 3958696615776722820*\[Lambda]^69 + 
           2135828793563394930*\[Lambda]^70)*H[{0, 0}, x])/
         (97376925609463500*(-1 + \[Lambda])^2*(1 + \[Lambda])^46) + 
        ((711942931187798310 - 2743451400967837560*\[Lambda] - 
           236420122222029015270*\[Lambda]^2 - 2712261829547452592592*
            \[Lambda]^3 - 14642211744599383949472*\[Lambda]^4 - 
           36209745327774681965952*\[Lambda]^5 + 20304782618867420370528*
            \[Lambda]^6 + 405013359178026134953248*\[Lambda]^7 + 
           958211904190293534729298*\[Lambda]^8 - 598397845057254103792398*
            \[Lambda]^9 - 7768109233307376269034901*\[Lambda]^10 - 
           13647022433185852950915104*\[Lambda]^11 + 
           10812876941577941474245650*\[Lambda]^12 + 
           75803020191028896569353748*\[Lambda]^13 + 
           71422669820701614470351102*\[Lambda]^14 - 
           182199641361092349954991236*\[Lambda]^15 - 
           511053978500636492286543929*\[Lambda]^16 - 
           139165511043854276285430490*\[Lambda]^17 + 
           1219228142024975428810439700*\[Lambda]^18 + 
           1684876567925122747352091604*\[Lambda]^19 - 
           1245642121142338949921764044*\[Lambda]^20 - 
           5295014635418060404484221992*\[Lambda]^21 - 
           2935423657555811692508973108*\[Lambda]^22 + 
           7153633509422408449936881012*\[Lambda]^23 + 
           11251123741100972759091348210*\[Lambda]^24 - 
           3259444234285319210653350396*\[Lambda]^25 - 
           21771169339813147920933338332*\[Lambda]^26 - 
           13891468830084969941826502884*\[Lambda]^27 + 
           18255819451208093395670978104*\[Lambda]^28 + 
           29897324342303382750236760608*\[Lambda]^29 - 
           3623382690295445920367798520*\[Lambda]^30 - 
           40236348580081387559375468828*\[Lambda]^31 - 
           26348906900370279141187009934*\[Lambda]^32 + 
           20419041012398807023744700916*\[Lambda]^33 + 
           33339106485873838521454713416*\[Lambda]^34 - 
           5933422492879386487688915924*\[Lambda]^35 - 
           45466064324034312900103156644*\[Lambda]^36 - 
           46763449706034024344817210424*\[Lambda]^37 - 
           38130769007297880874112307036*\[Lambda]^38 - 
           69989113823337082342065601380*\[Lambda]^39 - 
           144212871356728614144010884762*\[Lambda]^40 - 
           232946324337940295167616477784*\[Lambda]^41 - 
           308185746682215245679058988238*\[Lambda]^42 - 
           378041393681465897325482615868*\[Lambda]^43 - 
           427071313868366722719593627088*\[Lambda]^44 - 
           451639138764708882931115894568*\[Lambda]^45 - 
           427071313868366722719593627088*\[Lambda]^46 - 
           378041393681465897325482615868*\[Lambda]^47 - 
           308185746682215245679058988238*\[Lambda]^48 - 
           232946324337940295167616477784*\[Lambda]^49 - 
           144212871356728614144010884762*\[Lambda]^50 - 
           69989113823337082342065601380*\[Lambda]^51 - 
           38130769007297880874112307036*\[Lambda]^52 - 
           46763449706034024344817210424*\[Lambda]^53 - 
           45466064324034312900103156644*\[Lambda]^54 - 
           5933422492879386487688915924*\[Lambda]^55 + 
           33339106485873838521454713416*\[Lambda]^56 + 
           20419041012398807023744700916*\[Lambda]^57 - 
           26348906900370279141187009934*\[Lambda]^58 - 
           40236348580081387559375468828*\[Lambda]^59 - 
           3623382690295445920367798520*\[Lambda]^60 + 
           29897324342303382750236760608*\[Lambda]^61 + 
           18255819451208093395670978104*\[Lambda]^62 - 
           13891468830084969941826502884*\[Lambda]^63 - 
           21771169339813147920933338332*\[Lambda]^64 - 
           3259444234285319210653350396*\[Lambda]^65 + 
           11251123741100972759091348210*\[Lambda]^66 + 
           7153633509422408449936881012*\[Lambda]^67 - 
           2935423657555811692508973108*\[Lambda]^68 - 
           5295014635418060404484221992*\[Lambda]^69 - 
           1245642121142338949921764044*\[Lambda]^70 + 
           1684876567925122747352091604*\[Lambda]^71 + 
           1219228142024975428810439700*\[Lambda]^72 - 
           139165511043854276285430490*\[Lambda]^73 - 
           511053978500636492286543929*\[Lambda]^74 - 
           182199641361092349954991236*\[Lambda]^75 + 
           71422669820701614470351102*\[Lambda]^76 + 
           75803020191028896569353748*\[Lambda]^77 + 
           10812876941577941474245650*\[Lambda]^78 - 
           13647022433185852950915104*\[Lambda]^79 - 
           7768109233307376269034901*\[Lambda]^80 - 598397845057254103792398*
            \[Lambda]^81 + 958211904190293534729298*\[Lambda]^82 + 
           405013359178026134953248*\[Lambda]^83 + 20304782618867420370528*
            \[Lambda]^84 - 36209745327774681965952*\[Lambda]^85 - 
           14642211744599383949472*\[Lambda]^86 - 2712261829547452592592*
            \[Lambda]^87 - 236420122222029015270*\[Lambda]^88 - 
           2743451400967837560*\[Lambda]^89 + 711942931187798310*
            \[Lambda]^90)*H[{1, 0}, x])/(97376925609463500*(-1 + \[Lambda])*
          \[Lambda]^23*(1 + \[Lambda])^43) + (224*\[Lambda]*H[{-1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (224*\[Lambda]*H[{0, -1, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (112*\[Lambda]*H[{0, 1, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (112*\[Lambda]*H[{1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (168*\[Lambda]*Zeta[3])/
         (25*(-1 + \[Lambda])^2))) + 
    CA*((15916946540880513281*nl*TF)/9890379580301988768 + 
      2*nh*TF*((220932197724885267002378828832000 - 
          572106479302633010965274701656000*\[Lambda] - 
          74208452894545506182658030786768000*\[Lambda]^2 - 
          930744397542010931248169840557518000*\[Lambda]^3 - 
          5588384211023179315795577029417439520*\[Lambda]^4 - 
          16967731831546228653166095660016686480*\[Lambda]^5 - 
          8039651156490170886568491592645444800*\[Lambda]^6 + 
          135140086556354523492206399803559337540*\[Lambda]^7 + 
          476411264867492037674447068248852743928*\[Lambda]^8 + 
          287339090918823478606666379947082028108*\[Lambda]^9 - 
          2424183691560930730490038173533723711184*\[Lambda]^10 - 
          7239436083108669756686577631201167997464*\[Lambda]^11 - 
          3134729185516775947968594771030336285936*\[Lambda]^12 + 
          25171032824002870507131356688004330399404*\[Lambda]^13 + 
          52596634719416064918490629497485434729192*\[Lambda]^14 - 
          15176004776094418543909188270002828854923*\[Lambda]^15 - 
          209975261867559974112231358684230177902270*\[Lambda]^16 - 
          262996424107327126834645174238103080674840*\[Lambda]^17 + 
          220085934417455796160781744260521517765618*\[Lambda]^18 + 
          899619480553352530226862676161807047860618*\[Lambda]^19 + 
          401787704886161201230130390132592533184266*\[Lambda]^20 - 
          1776055894356131554336947840739843742915834*\[Lambda]^21 - 
          3012212343040223682096183413069008214100286*\[Lambda]^22 + 
          2517796928272350470348401341856324038853*\[Lambda]^23 + 
          4816306991102192690657630389599612196335176*\[Lambda]^24 + 
          3320602477060002823885308561621670883888440*\[Lambda]^25 - 
          6498400312432054379416640770994778930166132*\[Lambda]^26 - 
          13010198147117256737904641213930419472974478*\[Lambda]^27 - 
          4998657638989827776213921580854924070224008*\[Lambda]^28 + 
          8349909406787655407017679285542321046718106*\[Lambda]^29 + 
          5663320957175442129493658601313046872212236*\[Lambda]^30 - 
          14999301769109362951141386809304420040218950*\[Lambda]^31 - 
          29124109900115238324240004835289993557857780*\[Lambda]^32 - 
          18819772204050230503406721558054641565670031*\[Lambda]^33 + 
          726986103080060230196937488399095917426734*\[Lambda]^34 + 
          9687878652656153474957444962108518788869258*\[Lambda]^35 + 
          10667556449414532427178738508051736772528678*\[Lambda]^36 + 
          48455706810818705785311907257219962592774262*\[Lambda]^37 + 
          121418340277074378139709367648232150529517374*\[Lambda]^38 + 
          262506507563298076624235975942352643510766638*\[Lambda]^39 + 
          386434999356752064201910763331073976822513810*\[Lambda]^40 + 
          580472684307339651250820972163093958303318429*\[Lambda]^41 + 
          687775249454531339073189275254374341364848816*\[Lambda]^42 + 
          856658210650995355930240034941126659788164144*\[Lambda]^43 + 
          841956114131909805622162430593971512178837776*\[Lambda]^44 + 
          856658210650995355930240034941126659788164144*\[Lambda]^45 + 
          687775249454531339073189275254374341364848816*\[Lambda]^46 + 
          580472684307339651250820972163093958303318429*\[Lambda]^47 + 
          386434999356752064201910763331073976822513810*\[Lambda]^48 + 
          262506507563298076624235975942352643510766638*\[Lambda]^49 + 
          121418340277074378139709367648232150529517374*\[Lambda]^50 + 
          48455706810818705785311907257219962592774262*\[Lambda]^51 + 
          10667556449414532427178738508051736772528678*\[Lambda]^52 + 
          9687878652656153474957444962108518788869258*\[Lambda]^53 + 
          726986103080060230196937488399095917426734*\[Lambda]^54 - 
          18819772204050230503406721558054641565670031*\[Lambda]^55 - 
          29124109900115238324240004835289993557857780*\[Lambda]^56 - 
          14999301769109362951141386809304420040218950*\[Lambda]^57 + 
          5663320957175442129493658601313046872212236*\[Lambda]^58 + 
          8349909406787655407017679285542321046718106*\[Lambda]^59 - 
          4998657638989827776213921580854924070224008*\[Lambda]^60 - 
          13010198147117256737904641213930419472974478*\[Lambda]^61 - 
          6498400312432054379416640770994778930166132*\[Lambda]^62 + 
          3320602477060002823885308561621670883888440*\[Lambda]^63 + 
          4816306991102192690657630389599612196335176*\[Lambda]^64 + 
          2517796928272350470348401341856324038853*\[Lambda]^65 - 
          3012212343040223682096183413069008214100286*\[Lambda]^66 - 
          1776055894356131554336947840739843742915834*\[Lambda]^67 + 
          401787704886161201230130390132592533184266*\[Lambda]^68 + 
          899619480553352530226862676161807047860618*\[Lambda]^69 + 
          220085934417455796160781744260521517765618*\[Lambda]^70 - 
          262996424107327126834645174238103080674840*\[Lambda]^71 - 
          209975261867559974112231358684230177902270*\[Lambda]^72 - 
          15176004776094418543909188270002828854923*\[Lambda]^73 + 
          52596634719416064918490629497485434729192*\[Lambda]^74 + 
          25171032824002870507131356688004330399404*\[Lambda]^75 - 
          3134729185516775947968594771030336285936*\[Lambda]^76 - 
          7239436083108669756686577631201167997464*\[Lambda]^77 - 
          2424183691560930730490038173533723711184*\[Lambda]^78 + 
          287339090918823478606666379947082028108*\[Lambda]^79 + 
          476411264867492037674447068248852743928*\[Lambda]^80 + 
          135140086556354523492206399803559337540*\[Lambda]^81 - 
          8039651156490170886568491592645444800*\[Lambda]^82 - 
          16967731831546228653166095660016686480*\[Lambda]^83 - 
          5588384211023179315795577029417439520*\[Lambda]^84 - 
          930744397542010931248169840557518000*\[Lambda]^85 - 
          74208452894545506182658030786768000*\[Lambda]^86 - 
          572106479302633010965274701656000*\[Lambda]^87 + 
          220932197724885267002378828832000*\[Lambda]^88)/
         (332409979132513812105628852800000*\[Lambda]^22*
          (1 + \[Lambda])^44) + ((82526243340155928112800 - 
           275597343383010911262000*\[Lambda] - 27669898022766184497312000*
            \[Lambda]^2 - 326589633652261929112963800*\[Lambda]^3 - 
           1789579374492348233689854960*\[Lambda]^4 - 
           4306898613377231630626467600*\[Lambda]^5 + 
           4547043889783475333949455760*\[Lambda]^6 + 
           61247687658308754495931338300*\[Lambda]^7 + 
           144346766512743101362904064216*\[Lambda]^8 - 
           92833872617294173003125791304*\[Lambda]^9 - 
           1223103430837564324797597358224*\[Lambda]^10 - 
           2173381364448493010773340368704*\[Lambda]^11 + 
           2045352636358456239335328475536*\[Lambda]^12 + 
           13870203762293123889222010942014*\[Lambda]^13 + 
           14247965940321377118363436560564*\[Lambda]^14 - 
           32615453989329461204811793051296*\[Lambda]^15 - 
           100119643413825330859071188214976*\[Lambda]^16 - 
           32757186993025674281197407323411*\[Lambda]^17 + 
           257996828042859837894869547484158*\[Lambda]^18 + 
           405063971115462887295851040401263*\[Lambda]^19 - 
           202960480186015411383186752589472*\[Lambda]^20 - 
           1209685057296727851814211603253132*\[Lambda]^21 - 
           830939481134198725251926213925192*\[Lambda]^22 + 
           1691687101539039651005789927357799*\[Lambda]^23 + 
           3269031574570334269796251375129374*\[Lambda]^24 - 
           46302900897691476864644070105461*\[Lambda]^25 - 
           5606824466612902342247916967126676*\[Lambda]^26 - 
           4634515274183635453243049883271966*\[Lambda]^27 + 
           4847250784435266027900638461636924*\[Lambda]^28 + 
           10812619810084509483785795825201584*\[Lambda]^29 + 
           2445333914563481666366911076717124*\[Lambda]^30 - 
           10934434048287662123549036079110766*\[Lambda]^31 - 
           9757405124430563959657267262490756*\[Lambda]^32 + 
           5802060103825968871277649347287665*\[Lambda]^33 + 
           12705046273006458529360065133942210*\[Lambda]^34 - 
           7741175835675009828873485776799815*\[Lambda]^35 - 
           43419991530260616417516948302511720*\[Lambda]^36 - 
           96689078435306101578683180654386660*\[Lambda]^37 - 
           165269657507824948224283825390724432*\[Lambda]^38 - 
           331422962955793675837935038010696567*\[Lambda]^39 - 
           537204965583687384619736535349080462*\[Lambda]^40 - 
           899001507661831042698438556915362657*\[Lambda]^41 - 
           1183133268704555779383766773581863392*\[Lambda]^42 - 
           1612733675685568046268988630008812504*\[Lambda]^43 - 
           1773073656534317179386876996999706484*\[Lambda]^44 - 
           2024235147156617280413066001958476124*\[Lambda]^45 - 
           1870103529057498426918187586239786484*\[Lambda]^46 - 
           1790621775311400333409724710282292504*\[Lambda]^47 - 
           1389441360578302100564738795674183392*\[Lambda]^48 - 
           1111139341535149473426125643996162657*\[Lambda]^49 - 
           709023722135702109865607413325880462*\[Lambda]^50 - 
           464663585952573869067612625748496567*\[Lambda]^51 - 
           249091319625579325066884471912404432*\[Lambda]^52 - 
           148199296375159959692126689765426660*\[Lambda]^53 - 
           69145711008814581122174966803971720*\[Lambda]^54 - 
           20391802726859576415922955299792315*\[Lambda]^55 + 
           7699254230569250989220468001247210*\[Lambda]^56 + 
           3844416475540342777662781138837665*\[Lambda]^57 - 
           10361291121662356362524641334235756*\[Lambda]^58 - 
           11118873519875878111745812707823266*\[Lambda]^59 + 
           2402342772311822264790787618067124*\[Lambda]^60 + 
           10802692879123731718610110673801584*\[Lambda]^61 + 
           4845595273598667963803950448506924*\[Lambda]^62 - 
           4634788571487997372755603371304466*\[Lambda]^63 - 
           5606853892298878608037962916471676*\[Lambda]^64 - 
           46306026903143990806398368955461*\[Lambda]^65 + 
           3269031404401728782546019781474374*\[Lambda]^66 + 
           1691687092527855376367218778965299*\[Lambda]^67 - 
           830939481187275187548331381545192*\[Lambda]^68 - 
           1209685057296727851814211603253132*\[Lambda]^69 - 
           202960480186015411383186752589472*\[Lambda]^70 + 
           405063971115462887295851040401263*\[Lambda]^71 + 
           257996828042859837894869547484158*\[Lambda]^72 - 
           32757186993025674281197407323411*\[Lambda]^73 - 
           100119643413825330859071188214976*\[Lambda]^74 - 
           32615453989329461204811793051296*\[Lambda]^75 + 
           14247965940321377118363436560564*\[Lambda]^76 + 
           13870203762293123889222010942014*\[Lambda]^77 + 
           2045352636358456239335328475536*\[Lambda]^78 - 
           2173381364448493010773340368704*\[Lambda]^79 - 
           1223103430837564324797597358224*\[Lambda]^80 - 
           92833872617294173003125791304*\[Lambda]^81 + 
           144346766512743101362904064216*\[Lambda]^82 + 
           61247687658308754495931338300*\[Lambda]^83 + 
           4547043889783475333949455760*\[Lambda]^84 - 
           4306898613377231630626467600*\[Lambda]^85 - 
           1789579374492348233689854960*\[Lambda]^86 - 
           326589633652261929112963800*\[Lambda]^87 - 
           27669898022766184497312000*\[Lambda]^88 - 275597343383010911262000*
            \[Lambda]^89 + 82526243340155928112800*\[Lambda]^90)*H[{0}, x])/
         (124167265383139098120000*(-1 + \[Lambda])*\[Lambda]^22*
          (1 + \[Lambda])^45) - (1316011331*(7759752 + 1317430593*\[Lambda] + 
           24886323990*\[Lambda]^2 + 458337850053*\[Lambda]^3 + 
           4326906762552*\[Lambda]^4 + 40414265814390*\[Lambda]^5 + 
           246361755535500*\[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 
           6531645055063040*\[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 
           94819473068588642*\[Lambda]^10 + 314663194652592715*\[Lambda]^11 + 
           826663743245522864*\[Lambda]^12 + 2164178461361917468*
            \[Lambda]^13 + 4587750947218206680*\[Lambda]^14 + 
           9694946326918938652*\[Lambda]^15 + 16842435643971673208*
            \[Lambda]^16 + 29174658162395535532*\[Lambda]^17 + 
           41962251134807634488*\[Lambda]^18 + 60189102408534415212*
            \[Lambda]^19 + 72124390042884682360*\[Lambda]^20 + 
           86196252793560033020*\[Lambda]^21 + 86310108434716837528*
            \[Lambda]^22 + 86196252793560033020*\[Lambda]^23 + 
           72124390042884682360*\[Lambda]^24 + 60189102408534415212*
            \[Lambda]^25 + 41962251134807634488*\[Lambda]^26 + 
           29174658162395535532*\[Lambda]^27 + 16842435643971673208*
            \[Lambda]^28 + 9694946326918938652*\[Lambda]^29 + 
           4587750947218206680*\[Lambda]^30 + 2164178461361917468*
            \[Lambda]^31 + 826663743245522864*\[Lambda]^32 + 
           314663194652592715*\[Lambda]^33 + 94819473068588642*\[Lambda]^34 + 
           28456684221593095*\[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
           1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
           40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
           458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
           1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44)*H[{1}, x])/
         (23889805749521712*(1 + \[Lambda])^44) - 
        ((129440748071014380 - 238107752012009880*\[Lambda] - 
           43799985472905141480*\[Lambda]^2 - 577772781255814861080*
            \[Lambda]^3 - 3659182797600665084412*\[Lambda]^4 - 
           12084204518631031308912*\[Lambda]^5 - 10199339688713257438512*
            \[Lambda]^6 + 82144171347144142046928*\[Lambda]^7 + 
           344406978871986617417948*\[Lambda]^8 + 336624945179545614591844*
            \[Lambda]^9 - 1470361215737247938856141*\[Lambda]^10 - 
           5489473007878310312047706*\[Lambda]^11 - 4314172725555598194533311*
            \[Lambda]^12 + 16100534587748639730584124*\[Lambda]^13 + 
           44261089188534663231244224*\[Lambda]^14 + 
           7064286936401519265143364*\[Lambda]^15 - 
           150678679763378053056526431*\[Lambda]^16 - 
           251644242817144788145583626*\[Lambda]^17 + 
           80728626358048923744539389*\[Lambda]^18 + 
           744315782780732081913742176*\[Lambda]^19 + 
           614914078682044599888658486*\[Lambda]^20 - 
           1174887156045136152588341464*\[Lambda]^21 - 
           2831061820574358383893163424*\[Lambda]^22 - 
           859361114803797738163792104*\[Lambda]^23 + 
           4062337846002353859568093104*\[Lambda]^24 + 
           4641555570297276349789338384*\[Lambda]^25 - 
           3730001443979957434476602726*\[Lambda]^26 - 
           12275791622012138772975850276*\[Lambda]^27 - 
           7266481399954356521622641586*\[Lambda]^28 + 
           7786218123123033200961529760*\[Lambda]^29 + 
           10972554056786327375440245760*\[Lambda]^30 - 
           7625826754148256961724283360*\[Lambda]^31 - 
           26928706182084401088374771310*\[Lambda]^32 - 
           22140673917474770626173439260*\[Lambda]^33 - 
           2311575165329579588842190034*\[Lambda]^34 + 
           1623032198509037219368749856*\[Lambda]^35 - 
           20739251982686466986542413784*\[Lambda]^36 - 
           40670360010903868061427504504*\[Lambda]^37 - 
           44514066699924882645569092624*\[Lambda]^38 - 
           23085783100889421395520897512*\[Lambda]^39 - 
           30270574745540595122064383742*\[Lambda]^40 - 
           9301330087840933430548226172*\[Lambda]^41 - 
           41674679419664930100192919632*\[Lambda]^42 + 
           21470032394708031358645511388*\[Lambda]^43 - 
           21700760611964564344397964798*\[Lambda]^44 + 
           64758273364792762752643255872*\[Lambda]^45 - 
           10321091689982280042012163008*\[Lambda]^46 + 
           64758273364792762752643255872*\[Lambda]^47 - 
           21700760611964564344397964798*\[Lambda]^48 + 
           21470032394708031358645511388*\[Lambda]^49 - 
           41674679419664930100192919632*\[Lambda]^50 - 
           9301330087840933430548226172*\[Lambda]^51 - 
           30270574745540595122064383742*\[Lambda]^52 - 
           23085783100889421395520897512*\[Lambda]^53 - 
           44514066699924882645569092624*\[Lambda]^54 - 
           40670360010903868061427504504*\[Lambda]^55 - 
           20739251982686466986542413784*\[Lambda]^56 + 
           1623032198509037219368749856*\[Lambda]^57 - 
           2311575165329579588842190034*\[Lambda]^58 - 
           22140673917474770626173439260*\[Lambda]^59 - 
           26928706182084401088374771310*\[Lambda]^60 - 
           7625826754148256961724283360*\[Lambda]^61 + 
           10972554056786327375440245760*\[Lambda]^62 + 
           7786218123123033200961529760*\[Lambda]^63 - 
           7266481399954356521622641586*\[Lambda]^64 - 
           12275791622012138772975850276*\[Lambda]^65 - 
           3730001443979957434476602726*\[Lambda]^66 + 
           4641555570297276349789338384*\[Lambda]^67 + 
           4062337846002353859568093104*\[Lambda]^68 - 
           859361114803797738163792104*\[Lambda]^69 - 
           2831061820574358383893163424*\[Lambda]^70 - 
           1174887156045136152588341464*\[Lambda]^71 + 
           614914078682044599888658486*\[Lambda]^72 + 
           744315782780732081913742176*\[Lambda]^73 + 
           80728626358048923744539389*\[Lambda]^74 - 
           251644242817144788145583626*\[Lambda]^75 - 
           150678679763378053056526431*\[Lambda]^76 + 
           7064286936401519265143364*\[Lambda]^77 + 
           44261089188534663231244224*\[Lambda]^78 + 
           16100534587748639730584124*\[Lambda]^79 - 
           4314172725555598194533311*\[Lambda]^80 - 5489473007878310312047706*
            \[Lambda]^81 - 1470361215737247938856141*\[Lambda]^82 + 
           336624945179545614591844*\[Lambda]^83 + 344406978871986617417948*
            \[Lambda]^84 + 82144171347144142046928*\[Lambda]^85 - 
           10199339688713257438512*\[Lambda]^86 - 12084204518631031308912*
            \[Lambda]^87 - 3659182797600665084412*\[Lambda]^88 - 
           577772781255814861080*\[Lambda]^89 - 43799985472905141480*
            \[Lambda]^90 - 238107752012009880*\[Lambda]^91 + 
           129440748071014380*\[Lambda]^92)*H[{-1, 0}, x])/
         (97376925609463500*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^45) + (\[Lambda]*(-1435535229005002125 - 
           29694964460522350650*\[Lambda] - 543730872976945282260*
            \[Lambda]^2 - 4520454589127805389050*\[Lambda]^3 - 
           35199109881131421520975*\[Lambda]^4 - 108099568534845639370932*
            \[Lambda]^5 - 174673164199367384771072*\[Lambda]^6 + 
           4203767705638146158160400*\[Lambda]^7 + 31757101366476037407562260*
            \[Lambda]^8 + 216867206800384373329749540*\[Lambda]^9 + 
           939588935540635717007446269*\[Lambda]^10 + 
           3944928087456528545210203414*\[Lambda]^11 + 
           12680203216541986790514742040*\[Lambda]^12 + 
           39371060422921805535670052510*\[Lambda]^13 + 
           99481853238311377276463677815*\[Lambda]^14 + 
           241862788273656996122910768352*\[Lambda]^15 + 
           493745538747553210926748493212*\[Lambda]^16 + 
           970117291201077085121405353940*\[Lambda]^17 + 
           1631884669893743920616844428895*\[Lambda]^18 + 
           2642576607318862004844329050290*\[Lambda]^19 + 
           3700681660267763281114312485414*\[Lambda]^20 + 
           4979900997017594621146533534774*\[Lambda]^21 + 
           5828828781799916972724854545935*\[Lambda]^22 + 
           6565564412539908867875132661000*\[Lambda]^23 + 
           6471725380153675153389779623305*\[Lambda]^24 + 
           6139970874922606446918595136226*\[Lambda]^25 + 
           5068171498030364449246014893916*\[Lambda]^26 + 
           3980193629375556585749355542970*\[Lambda]^27 + 
           2709549976058020635805177821225*\[Lambda]^28 + 
           1812022536774610347504681047960*\[Lambda]^29 + 
           1096862335184777532439112995858*\[Lambda]^30 + 
           614837273617455455515973661328*\[Lambda]^31 + 
           208281583556833384959264119295*\[Lambda]^32 - 
           5099363179718166344681890570*\[Lambda]^33 - 
           5276056747463361960957487210*\[Lambda]^34 + 
           88809417521977156969701658762*\[Lambda]^35 + 
           79692477100399535314000844097*\[Lambda]^36 - 
           41938586598881138575937978160*\[Lambda]^37 - 
           113280363553883486221308238950*\[Lambda]^38 - 
           46148376717684291406917038960*\[Lambda]^39 + 
           54734686953172939772487616966*\[Lambda]^40 + 
           60188606804829179177654341176*\[Lambda]^41 - 
           10609070085200921536287019555*\[Lambda]^42 - 
           50752007343140522835184915030*\[Lambda]^43 - 
           23377014714409222564173747750*\[Lambda]^44 + 
           16502750194104963506210588814*\[Lambda]^45 + 
           20680199005953542669691201459*\[Lambda]^46 + 
           946578123724015243273648080*\[Lambda]^47 - 
           10337927697769208951345465730*\[Lambda]^48 - 
           5757608816477604703506250920*\[Lambda]^49 + 
           1602556356971987028432357291*\[Lambda]^50 + 
           2987880076793630610177977406*\[Lambda]^51 + 
           694221918364280930403197460*\[Lambda]^52 - 
           776125589260638922232180970*\[Lambda]^53 - 
           584819306855738148863311965*\[Lambda]^54 - 
           27108742954041361396322280*\[Lambda]^55 + 
           145725785742270784277332605*\[Lambda]^56 + 
           64770022786880850127895490*\[Lambda]^57 - 
           8531434529455050767031510*\[Lambda]^58 - 
           17478293859173567779918650*\[Lambda]^59 - 
           5444304583827703668822267*\[Lambda]^60 + 763442321497204417634748*
            \[Lambda]^61 + 1063818955682099624569380*\[Lambda]^62 + 
           282685127597325520067520*\[Lambda]^63 - 19620470673337777062300*
            \[Lambda]^64 - 34519295212125649343496*\[Lambda]^65 - 
           10846148436383279828796*\[Lambda]^66 - 1732604020511408553600*
            \[Lambda]^67 - 131788278662928467580*\[Lambda]^68 - 
           714323256036029640*\[Lambda]^69 + 388322244213043140*\[Lambda]^70)*
          H[{0, 0}, x])/(194753851218927000*(-1 + \[Lambda])^2*
          (1 + \[Lambda])^46) + (1316011331*\[Lambda]*(1 + 22*\[Lambda] + 
           484*\[Lambda]^2 + 5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 
           355740*\[Lambda]^5 + 2371600*\[Lambda]^6 + 11265100*\[Lambda]^7 + 
           53509225*\[Lambda]^8 + 192633210*\[Lambda]^9 + 
           693479556*\[Lambda]^10 + 1964858742*\[Lambda]^11 + 
           5567099769*\[Lambda]^12 + 12724799472*\[Lambda]^13 + 
           29085255936*\[Lambda]^14 + 54534854880*\[Lambda]^15 + 
           102252852900*\[Lambda]^16 + 159059993400*\[Lambda]^17 + 
           247426656400*\[Lambda]^18 + 321654653320*\[Lambda]^19 + 
           418151049316*\[Lambda]^20 + 456164781072*\[Lambda]^21 + 
           497634306624*\[Lambda]^22 + 456164781072*\[Lambda]^23 + 
           418151049316*\[Lambda]^24 + 321654653320*\[Lambda]^25 + 
           247426656400*\[Lambda]^26 + 159059993400*\[Lambda]^27 + 
           102252852900*\[Lambda]^28 + 54534854880*\[Lambda]^29 + 
           29085255936*\[Lambda]^30 + 12724799472*\[Lambda]^31 + 
           5567099769*\[Lambda]^32 + 1964858742*\[Lambda]^33 + 
           693479556*\[Lambda]^34 + 192633210*\[Lambda]^35 + 
           53509225*\[Lambda]^36 + 11265100*\[Lambda]^37 + 
           2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 53361*\[Lambda]^40 + 
           5082*\[Lambda]^41 + 484*\[Lambda]^42 + 22*\[Lambda]^43 + 
           \[Lambda]^44)*H[{0, 1}, x])/(66927861*(-1 + \[Lambda])*
          (1 + \[Lambda])^45) + ((129440748071014380 - 755870744296067400*
            \[Lambda] - 41553146984146958160*\[Lambda]^2 - 
           407542731845734681560*\[Lambda]^3 - 1776798946083731353992*
            \[Lambda]^4 - 2364783884540813903544*\[Lambda]^5 + 
           11592313600319471984016*\[Lambda]^6 + 57478358769291797629656*
            \[Lambda]^7 + 56175596677149581963396*\[Lambda]^8 - 
           276952064661540573072196*\[Lambda]^9 - 941112285831469800850373*
            \[Lambda]^10 - 345492222061077795696278*\[Lambda]^11 + 
           3766102539646544503679427*\[Lambda]^12 + 7150478969516348266517772*
            \[Lambda]^13 - 4614360753334215873267941*\[Lambda]^14 - 
           32100061803884807059912934*\[Lambda]^15 - 
           26960286445545467147017564*\[Lambda]^16 + 
           60104237832166438028518226*\[Lambda]^17 + 
           135088001671529418625491546*\[Lambda]^18 - 
           16720443312317545111350174*\[Lambda]^19 - 
           342188822980982016385945434*\[Lambda]^20 - 
           306265448765586928906943094*\[Lambda]^21 + 
           378926683951622191870190706*\[Lambda]^22 + 
           848000577219480678452235546*\[Lambda]^23 - 
           35973944712501689292058506*\[Lambda]^24 - 
           1511993316962149950892886598*\[Lambda]^25 - 
           1237111647222129669222810188*\[Lambda]^26 + 
           1040529531649314369883502542*\[Lambda]^27 + 
           2078221913722106666939151272*\[Lambda]^28 - 
           308044519945003325676383230*\[Lambda]^29 - 
           3180523852704042249563128932*\[Lambda]^30 - 
           2365742041122230846926875882*\[Lambda]^31 + 
           976273267805178883079712458*\[Lambda]^32 + 
           1916508400025658469164435158*\[Lambda]^33 - 
           536096794654607126907920954*\[Lambda]^34 - 
           1746613298613780107279137226*\[Lambda]^35 + 
           2140519916236854164898080754*\[Lambda]^36 + 
           10204364161734727608239668494*\[Lambda]^37 + 
           20729039184391807538662330734*\[Lambda]^38 + 
           34796031398989467592867542798*\[Lambda]^39 + 
           54787380315577652198114005932*\[Lambda]^40 + 
           78768005197991715045869301882*\[Lambda]^41 + 
           102128955534480206200352135322*\[Lambda]^42 + 
           118167659553442703754388032282*\[Lambda]^43 + 
           124292609949516494069343452682*\[Lambda]^44 + 
           118167659553442703754388032282*\[Lambda]^45 + 
           102128955534480206200352135322*\[Lambda]^46 + 
           78768005197991715045869301882*\[Lambda]^47 + 
           54787380315577652198114005932*\[Lambda]^48 + 
           34796031398989467592867542798*\[Lambda]^49 + 
           20729039184391807538662330734*\[Lambda]^50 + 
           10204364161734727608239668494*\[Lambda]^51 + 
           2140519916236854164898080754*\[Lambda]^52 - 
           1746613298613780107279137226*\[Lambda]^53 - 
           536096794654607126907920954*\[Lambda]^54 + 
           1916508400025658469164435158*\[Lambda]^55 + 
           976273267805178883079712458*\[Lambda]^56 - 
           2365742041122230846926875882*\[Lambda]^57 - 
           3180523852704042249563128932*\[Lambda]^58 - 
           308044519945003325676383230*\[Lambda]^59 + 
           2078221913722106666939151272*\[Lambda]^60 + 
           1040529531649314369883502542*\[Lambda]^61 - 
           1237111647222129669222810188*\[Lambda]^62 - 
           1511993316962149950892886598*\[Lambda]^63 - 
           35973944712501689292058506*\[Lambda]^64 + 
           848000577219480678452235546*\[Lambda]^65 + 
           378926683951622191870190706*\[Lambda]^66 - 
           306265448765586928906943094*\[Lambda]^67 - 
           342188822980982016385945434*\[Lambda]^68 - 
           16720443312317545111350174*\[Lambda]^69 + 
           135088001671529418625491546*\[Lambda]^70 + 
           60104237832166438028518226*\[Lambda]^71 - 
           26960286445545467147017564*\[Lambda]^72 - 
           32100061803884807059912934*\[Lambda]^73 - 
           4614360753334215873267941*\[Lambda]^74 + 7150478969516348266517772*
            \[Lambda]^75 + 3766102539646544503679427*\[Lambda]^76 - 
           345492222061077795696278*\[Lambda]^77 - 941112285831469800850373*
            \[Lambda]^78 - 276952064661540573072196*\[Lambda]^79 + 
           56175596677149581963396*\[Lambda]^80 + 57478358769291797629656*
            \[Lambda]^81 + 11592313600319471984016*\[Lambda]^82 - 
           2364783884540813903544*\[Lambda]^83 - 1776798946083731353992*
            \[Lambda]^84 - 407542731845734681560*\[Lambda]^85 - 
           41553146984146958160*\[Lambda]^86 - 755870744296067400*
            \[Lambda]^87 + 129440748071014380*\[Lambda]^88)*H[{1, 0}, x])/
         (194753851218927000*(-1 + \[Lambda])*\[Lambda]^23*
          (1 + \[Lambda])^41) - (112*\[Lambda]*H[{-1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (112*\[Lambda]*H[{0, -1, 0}, x])/
         (25*(-1 + \[Lambda])^2) - (56*\[Lambda]*H[{0, 1, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (56*\[Lambda]*H[{1, 0, 0}, x])/
         (25*(-1 + \[Lambda])^2) + (84*\[Lambda]*Zeta[3])/
         (25*(-1 + \[Lambda])^2))))}


==> results/FL-SQ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*a*CF)/3 + 
  a^2*(CF*((-184*nl*TF)/27 + 2*nh*TF*
       ((4*(12 - 90*\[Lambda] - 11783*\[Lambda]^2 - 110258*\[Lambda]^3 - 
           11783*\[Lambda]^4 - 90*\[Lambda]^5 + 12*\[Lambda]^6))/
         (14175*(-1 + \[Lambda])^2*\[Lambda]^2) - 
        (8*(-525 - 7875*\[Lambda] - 7623*\[Lambda]^2 - 693*\[Lambda]^3 + 
           72*\[Lambda]^4 - 18*\[Lambda]^5 + 2*\[Lambda]^6)*H[{0}, x])/
         (4725*(-1 + \[Lambda])^3) - (16*(-1 + \[Lambda])^6*H[{1}, x])/
         (4725*\[Lambda]^3) + (96*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/9 + (32*CF^2)/9 - 
      (16*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-160*nl*TF)/27 + 2*nh*TF*
         ((2*(252 - 261*\[Lambda] - 1522*\[Lambda]^2 + 1653*\[Lambda]^3 + 
             3104*\[Lambda]^4 + 1653*\[Lambda]^5 - 1522*\[Lambda]^6 - 
             261*\[Lambda]^7 + 252*\[Lambda]^8))/(135*\[Lambda]^2*
            (1 + \[Lambda])^4) + (4*(42 - 75*\[Lambda] - 244*\[Lambda]^2 + 
             37*\[Lambda]^3 + 244*\[Lambda]^4 + 420*\[Lambda]^5 + 
             604*\[Lambda]^6 + 397*\[Lambda]^7 - 204*\[Lambda]^8 - 
             75*\[Lambda]^9 + 42*\[Lambda]^10)*H[{0}, x])/
           (45*(-1 + \[Lambda])*\[Lambda]^2*(1 + \[Lambda])^5) + 
          (32*(1 + \[Lambda] + \[Lambda]^2)*(1 + 8*\[Lambda] + \[Lambda]^2)*
            H[{1}, x])/(9*(1 + \[Lambda])^4) - 
          (16*(7 - 2*\[Lambda] - 46*\[Lambda]^2 - 34*\[Lambda]^3 + 
             81*\[Lambda]^4 + 116*\[Lambda]^5 + 156*\[Lambda]^6 + 
             116*\[Lambda]^7 + 81*\[Lambda]^8 - 34*\[Lambda]^9 - 
             46*\[Lambda]^10 - 2*\[Lambda]^11 + 7*\[Lambda]^12)*
            H[{-1, 0}, x])/(15*(-1 + \[Lambda])*\[Lambda]^3*
            (1 + \[Lambda])^5) + (8*\[Lambda]*(20 + 8*\[Lambda] - 
             86*\[Lambda]^2 - 126*\[Lambda]^3 + 33*\[Lambda]^4 + 
             285*\[Lambda]^5 + 36*\[Lambda]^6 - 132*\[Lambda]^7 - 
             27*\[Lambda]^8 + 21*\[Lambda]^9)*H[{0, 0}, x])/
           (15*(-1 + \[Lambda])^2*(1 + \[Lambda])^5) - 
          (64*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
             \[Lambda]^4)*H[{0, 1}, x])/(3*(-1 + \[Lambda])*
            (1 + \[Lambda])^5) + (8*(-1 + \[Lambda])*(7 - 16*\[Lambda] - 
             7*\[Lambda]^2 - 8*\[Lambda]^3 - 7*\[Lambda]^4 - 16*\[Lambda]^5 + 
             7*\[Lambda]^6)*H[{1, 0}, x])/(15*\[Lambda]^3*
            (1 + \[Lambda])))) + CF*((-32*nl*TF)/9 + 
        2*nh*TF*((-16*(1 + \[Lambda] + \[Lambda]^2)*(1 + 8*\[Lambda] + 
             \[Lambda]^2))/(9*(1 + \[Lambda])^4) + 
          (32*\[Lambda]*(1 + 2*\[Lambda] + 4*\[Lambda]^2 + 2*\[Lambda]^3 + 
             \[Lambda]^4)*H[{0}, x])/(3*(-1 + \[Lambda])*(1 + \[Lambda])^5)))*
       Log[Q^2/\[Mu]^2]) + CA*CF*(2878/135 - (32*Zeta[3])/5) + 
    CF^2*(-1906/135 + (64*Zeta[3])/5)), 
 a*CF + 
  a^2*(CF*((-53*nl*TF)/9 + 2*nh*TF*((6 - 57*\[Lambda] + 242*\[Lambda]^2 - 
          31211*\[Lambda]^3 - 477240*\[Lambda]^4 - 31211*\[Lambda]^5 + 
          242*\[Lambda]^6 - 57*\[Lambda]^7 + 6*\[Lambda]^8)/
         (10395*(-1 + \[Lambda])^2*\[Lambda]^3) - 
        (2*(-1155 - 29799*\[Lambda] - 30261*\[Lambda]^2 - 825*\[Lambda]^3 - 
           165*\[Lambda]^4 + 55*\[Lambda]^5 - 11*\[Lambda]^6 + \[Lambda]^7)*
          H[{0}, x])/(3465*(-1 + \[Lambda])^3) - 
        (2*(-1 + \[Lambda])^8*H[{1}, x])/(3465*\[Lambda]^4) + 
        (32*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((11*CA*CF)/3 + (25*CF^2)/6 - (4*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(467/18 - 12*Zeta[3]) + CF^2*(-607/24 + 24*Zeta[3])), 
 (4*a*CF)/5 + 
  a^2*(CF*((-128*nl*TF)/25 + 2*nh*TF*
       ((8*(12 - 138*\[Lambda] + 724*\[Lambda]^2 - 2289*\[Lambda]^3 - 
           297852*\[Lambda]^4 - 6885314*\[Lambda]^5 - 297852*\[Lambda]^6 - 
           2289*\[Lambda]^7 + 724*\[Lambda]^8 - 138*\[Lambda]^9 + 
           12*\[Lambda]^10))/(945945*(-1 + \[Lambda])^2*\[Lambda]^4) - 
        (8*(-21021 - 777777*\[Lambda] - 770913*\[Lambda]^2 - 
           26169*\[Lambda]^3 + 2860*\[Lambda]^4 - 1144*\[Lambda]^5 + 
           312*\[Lambda]^6 - 52*\[Lambda]^7 + 4*\[Lambda]^8)*H[{0}, x])/
         (315315*(-1 + \[Lambda])^3) - (32*(-1 + \[Lambda])^10*H[{1}, x])/
         (315315*\[Lambda]^5) + (320*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + ((44*CA*CF)/15 + (314*CF^2)/75 - 
      (16*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-1172*nl*TF)/1125 + 2*nh*TF*
         ((57600 - 50400*\[Lambda] - 942200*\[Lambda]^2 - 
            1353500*\[Lambda]^3 + 1102598*\[Lambda]^4 + 3610065*\[Lambda]^5 + 
            1318438*\[Lambda]^6 - 3270455*\[Lambda]^7 - 5058792*\[Lambda]^8 - 
            3270455*\[Lambda]^9 + 1318438*\[Lambda]^10 + 
            3610065*\[Lambda]^11 + 1102598*\[Lambda]^12 - 
            1353500*\[Lambda]^13 - 942200*\[Lambda]^14 - 50400*\[Lambda]^15 + 
            57600*\[Lambda]^16)/(23625*\[Lambda]^4*(1 + \[Lambda])^8) + 
          (2*(5760 - 9360*\[Lambda] - 98160*\[Lambda]^2 - 57840*\[Lambda]^3 + 
             338322*\[Lambda]^4 + 442547*\[Lambda]^5 - 304756*\[Lambda]^6 - 
             595678*\[Lambda]^7 + 398674*\[Lambda]^8 + 1412368*\[Lambda]^9 + 
             491074*\[Lambda]^10 - 472478*\[Lambda]^11 - 
             250856*\[Lambda]^12 + 461797*\[Lambda]^13 + 
             339246*\[Lambda]^14 - 57840*\[Lambda]^15 - 98160*\[Lambda]^16 - 
             9360*\[Lambda]^17 + 5760*\[Lambda]^18)*H[{0}, x])/
           (4725*(-1 + \[Lambda])*\[Lambda]^4*(1 + \[Lambda])^9) + 
          (44*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 925*\[Lambda]^3 + 
             956*\[Lambda]^4 + 925*\[Lambda]^5 + 356*\[Lambda]^6 + 
             125*\[Lambda]^7 + 6*\[Lambda]^8)*H[{1}, x])/
           (675*(1 + \[Lambda])^8) - (16*(96 - 12*\[Lambda] - 
             1686*\[Lambda]^2 - 3417*\[Lambda]^3 + 1047*\[Lambda]^4 + 
             8949*\[Lambda]^5 + 6160*\[Lambda]^6 - 5609*\[Lambda]^7 - 
             6407*\[Lambda]^8 + 4401*\[Lambda]^9 + 12360*\[Lambda]^10 + 
             4401*\[Lambda]^11 - 6407*\[Lambda]^12 - 5609*\[Lambda]^13 + 
             6160*\[Lambda]^14 + 8949*\[Lambda]^15 + 1047*\[Lambda]^16 - 
             3417*\[Lambda]^17 - 1686*\[Lambda]^18 - 12*\[Lambda]^19 + 
             96*\[Lambda]^20)*H[{-1, 0}, x])/(315*(-1 + \[Lambda])*
            \[Lambda]^5*(1 + \[Lambda])^9) + 
          (8*\[Lambda]*(77 + 114*\[Lambda] - 1614*\[Lambda]^2 - 
             5564*\[Lambda]^3 - 5241*\[Lambda]^4 + 14940*\[Lambda]^5 + 
             24396*\[Lambda]^6 - 7704*\[Lambda]^7 - 36117*\[Lambda]^8 - 
             8598*\[Lambda]^9 + 23706*\[Lambda]^10 + 13392*\[Lambda]^11 - 
             5193*\[Lambda]^12 - 5022*\[Lambda]^13 - 324*\[Lambda]^14 + 
             288*\[Lambda]^15)*H[{0, 0}, x])/(315*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^9) - (176*\[Lambda]*(1 + 4*\[Lambda] + 
             16*\[Lambda]^2 + 24*\[Lambda]^3 + 36*\[Lambda]^4 + 
             24*\[Lambda]^5 + 16*\[Lambda]^6 + 4*\[Lambda]^7 + \[Lambda]^8)*
            H[{0, 1}, x])/(45*(-1 + \[Lambda])*(1 + \[Lambda])^9) + 
          (8*(-1 + \[Lambda])^3*(32 - 132*\[Lambda] - 98*\[Lambda]^2 - 
             99*\[Lambda]^3 - 99*\[Lambda]^4 - 99*\[Lambda]^5 - 
             98*\[Lambda]^6 - 132*\[Lambda]^7 + 32*\[Lambda]^8)*H[{1, 0}, x])/
           (105*\[Lambda]^5*(1 + \[Lambda])))) + 
      CF*((-88*nl*TF)/225 + 2*nh*TF*
         ((-22*(6 + 125*\[Lambda] + 356*\[Lambda]^2 + 925*\[Lambda]^3 + 
             956*\[Lambda]^4 + 925*\[Lambda]^5 + 356*\[Lambda]^6 + 
             125*\[Lambda]^7 + 6*\[Lambda]^8))/(675*(1 + \[Lambda])^8) + 
          (88*\[Lambda]*(1 + 4*\[Lambda] + 16*\[Lambda]^2 + 24*\[Lambda]^3 + 
             36*\[Lambda]^4 + 24*\[Lambda]^5 + 16*\[Lambda]^6 + 
             4*\[Lambda]^7 + \[Lambda]^8)*H[{0}, x])/(45*(-1 + \[Lambda])*
            (1 + \[Lambda])^9)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(4763/225 - (48*Zeta[3])/5) + CF^2*(-19967/1125 + (96*Zeta[3])/5)), 
 (2*a*CF)/3 + 
  a^2*(CF*((-122*nl*TF)/27 + 2*nh*TF*
       ((60 - 810*\[Lambda] + 5060*\[Lambda]^2 - 19375*\[Lambda]^3 + 
          50762*\[Lambda]^4 - 7423483*\[Lambda]^5 - 220899868*\[Lambda]^6 - 
          7423483*\[Lambda]^7 + 50762*\[Lambda]^8 - 19375*\[Lambda]^9 + 
          5060*\[Lambda]^10 - 810*\[Lambda]^11 + 60*\[Lambda]^12)/
         (3243240*(-1 + \[Lambda])^2*\[Lambda]^5) - 
        ((-24024 - 1187472*\[Lambda] - 2189187*\[Lambda]^2 - 
           1188902*\[Lambda]^3 - 22022*\[Lambda]^4 - 1638*\[Lambda]^5 + 
           910*\[Lambda]^6 - 350*\[Lambda]^7 + 90*\[Lambda]^8 - 
           14*\[Lambda]^9 + \[Lambda]^10)*H[{0}, x])/
         (54054*(-1 + \[Lambda])^3*(1 + \[Lambda])) - 
        ((-1 + \[Lambda])^12*H[{1}, x])/(54054*\[Lambda]^6) + 
        (60*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((22*CA*CF)/9 + (182*CF^2)/45 - (8*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(4861/270 - 8*Zeta[3]) + CF^2*(-119/9 + 16*Zeta[3])), 
 (4*a*CF)/7 + 
  a^2*(CF*((-2972*nl*TF)/735 + 2*nh*TF*
       ((2*(60 - 810*\[Lambda] + 4940*\[Lambda]^2 - 17755*\[Lambda]^3 + 
           40702*\[Lambda]^4 - 58223*\[Lambda]^5 - 34795317*\[Lambda]^6 - 
           1388029932*\[Lambda]^7 - 2697525030*\[Lambda]^8 - 
           1388029932*\[Lambda]^9 - 34795317*\[Lambda]^10 - 
           58223*\[Lambda]^11 + 40702*\[Lambda]^12 - 17755*\[Lambda]^13 + 
           4940*\[Lambda]^14 - 810*\[Lambda]^15 + 60*\[Lambda]^16))/
         (34459425*(-1 + \[Lambda])^2*\[Lambda]^6*(1 + \[Lambda])^2) - 
        (8*(-109395 - 6891885*\[Lambda] - 24567686*\[Lambda]^2 - 
           35871836*\[Lambda]^3 - 24565034*\[Lambda]^4 - 
           6894979*\[Lambda]^5 - 107899*\[Lambda]^6 + 272*\[Lambda]^7 - 
           952*\[Lambda]^8 + 731*\[Lambda]^9 - 322*\[Lambda]^10 + 
           88*\[Lambda]^11 - 14*\[Lambda]^12 + \[Lambda]^13)*H[{0}, x])/
         (2297295*(-1 + \[Lambda])^3*(1 + \[Lambda])^3) - 
        (8*(-1 + \[Lambda])^14*H[{1}, x])/(2297295*\[Lambda]^7) + 
        (224*\[Lambda]^2*H[{0, 0}, x])/(3*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/21 + (2836*CF^2)/735 - (16*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-29228*nl*TF)/77175 + 2*nh*TF*
         ((76734000 - 62842500*\[Lambda] - 2401539000*\[Lambda]^2 - 
            6340018125*\[Lambda]^3 + 69231610*\[Lambda]^4 + 
            21818747195*\[Lambda]^5 + 24860653080*\[Lambda]^6 - 
            17582396454*\[Lambda]^7 - 51215840364*\[Lambda]^8 - 
            19673382918*\[Lambda]^9 + 22778524976*\[Lambda]^10 + 
            4563677482*\[Lambda]^11 - 18868171164*\[Lambda]^12 + 
            4563677482*\[Lambda]^13 + 22778524976*\[Lambda]^14 - 
            19673382918*\[Lambda]^15 - 51215840364*\[Lambda]^16 - 
            17582396454*\[Lambda]^17 + 24860653080*\[Lambda]^18 + 
            21818747195*\[Lambda]^19 + 69231610*\[Lambda]^20 - 
            6340018125*\[Lambda]^21 - 2401539000*\[Lambda]^22 - 
            62842500*\[Lambda]^23 + 76734000*\[Lambda]^24)/
           (41674500*\[Lambda]^6*(1 + \[Lambda])^12) + 
          ((182700 - 286650*\[Lambda] - 5850600*\[Lambda]^2 - 
             10603425*\[Lambda]^3 + 19119590*\[Lambda]^4 + 
             71990380*\[Lambda]^5 + 20656570*\[Lambda]^6 - 
             153790660*\[Lambda]^7 - 169243710*\[Lambda]^8 + 
             111508290*\[Lambda]^9 + 313910570*\[Lambda]^10 + 
             190394545*\[Lambda]^11 - 63053864*\[Lambda]^12 - 
             123454544*\[Lambda]^13 - 48500864*\[Lambda]^14 + 
             212224045*\[Lambda]^15 + 327881450*\[Lambda]^16 + 
             119192274*\[Lambda]^17 - 167380926*\[Lambda]^18 - 
             153383176*\[Lambda]^19 + 20668450*\[Lambda]^20 + 
             71990380*\[Lambda]^21 + 19119590*\[Lambda]^22 - 
             10603425*\[Lambda]^23 - 5850600*\[Lambda]^24 - 
             286650*\[Lambda]^25 + 182700*\[Lambda]^26)*H[{0}, x])/
           (99225*(-1 + \[Lambda])*\[Lambda]^6*(1 + \[Lambda])^13) + 
          (44*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 6811*\[Lambda]^3 + 
             13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 25588*\[Lambda]^6 + 
             25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 6811*\[Lambda]^9 + 
             1578*\[Lambda]^10 + 343*\[Lambda]^11 + 10*\[Lambda]^12)*
            H[{1}, x])/(3675*(1 + \[Lambda])^12) - 
          (8*(435 - 30*\[Lambda] - 14120*\[Lambda]^2 - 46090*\[Lambda]^3 - 
             19015*\[Lambda]^4 + 147880*\[Lambda]^5 + 245520*\[Lambda]^6 - 
             58920*\[Lambda]^7 - 478289*\[Lambda]^8 - 305974*\[Lambda]^9 + 
             324056*\[Lambda]^10 + 527390*\[Lambda]^11 + 
             192125*\[Lambda]^12 - 107440*\[Lambda]^13 - 
             135520*\[Lambda]^14 - 107440*\[Lambda]^15 + 
             192125*\[Lambda]^16 + 527390*\[Lambda]^17 + 
             324056*\[Lambda]^18 - 305974*\[Lambda]^19 - 
             478289*\[Lambda]^20 - 58920*\[Lambda]^21 + 245520*\[Lambda]^22 + 
             147880*\[Lambda]^23 - 19015*\[Lambda]^24 - 46090*\[Lambda]^25 - 
             14120*\[Lambda]^26 - 30*\[Lambda]^27 + 435*\[Lambda]^28)*
            H[{-1, 0}, x])/(945*(-1 + \[Lambda])*\[Lambda]^7*
            (1 + \[Lambda])^13) + (4*\[Lambda]*(198 + 510*\[Lambda] - 
             9120*\[Lambda]^2 - 52408*\[Lambda]^3 - 113800*\[Lambda]^4 + 
             75120*\[Lambda]^5 + 481660*\[Lambda]^6 + 318220*\[Lambda]^7 - 
             882975*\[Lambda]^8 - 1226515*\[Lambda]^9 + 514826*\[Lambda]^10 + 
             1857210*\[Lambda]^11 + 513495*\[Lambda]^12 - 
             1258701*\[Lambda]^13 - 913320*\[Lambda]^14 + 
             292920*\[Lambda]^15 + 500685*\[Lambda]^16 + 81225*\[Lambda]^17 - 
             95910*\[Lambda]^18 - 42270*\[Lambda]^19 - 1395*\[Lambda]^20 + 
             1305*\[Lambda]^21)*H[{0, 0}, x])/(945*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^13) - (176*\[Lambda]*(1 + 6*\[Lambda] + 
             36*\[Lambda]^2 + 90*\[Lambda]^3 + 225*\[Lambda]^4 + 
             300*\[Lambda]^5 + 400*\[Lambda]^6 + 300*\[Lambda]^7 + 
             225*\[Lambda]^8 + 90*\[Lambda]^9 + 36*\[Lambda]^10 + 
             6*\[Lambda]^11 + \[Lambda]^12)*H[{0, 1}, x])/
           (105*(-1 + \[Lambda])*(1 + \[Lambda])^13) + 
          (4*(-1 + \[Lambda])^5*(87 - 528*\[Lambda] - 439*\[Lambda]^2 - 
             440*\[Lambda]^3 - 440*\[Lambda]^4 - 440*\[Lambda]^5 - 
             440*\[Lambda]^6 - 440*\[Lambda]^7 - 439*\[Lambda]^8 - 
             528*\[Lambda]^9 + 87*\[Lambda]^10)*H[{1, 0}, x])/
           (189*\[Lambda]^7*(1 + \[Lambda])))) + 
      CF*((-88*nl*TF)/735 + 2*nh*TF*
         ((-22*(10 + 343*\[Lambda] + 1578*\[Lambda]^2 + 6811*\[Lambda]^3 + 
             13338*\[Lambda]^4 + 25186*\[Lambda]^5 + 25588*\[Lambda]^6 + 
             25186*\[Lambda]^7 + 13338*\[Lambda]^8 + 6811*\[Lambda]^9 + 
             1578*\[Lambda]^10 + 343*\[Lambda]^11 + 10*\[Lambda]^12))/
           (3675*(1 + \[Lambda])^12) + (88*\[Lambda]*(1 + 6*\[Lambda] + 
             36*\[Lambda]^2 + 90*\[Lambda]^3 + 225*\[Lambda]^4 + 
             300*\[Lambda]^5 + 400*\[Lambda]^6 + 300*\[Lambda]^7 + 
             225*\[Lambda]^8 + 90*\[Lambda]^9 + 36*\[Lambda]^10 + 
             6*\[Lambda]^11 + \[Lambda]^12)*H[{0}, x])/(105*(-1 + \[Lambda])*
            (1 + \[Lambda])^13)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(172106/11025 - (48*Zeta[3])/7) + 
    CF^2*(-257318/25725 + (96*Zeta[3])/7)), 
 (a*CF)/2 + 
  a^2*(CF*((-659*nl*TF)/180 + 2*nh*TF*
       ((420 - 5670*\[Lambda] + 33740*\[Lambda]^2 - 112945*\[Lambda]^3 + 
          216174*\[Lambda]^4 - 164661*\[Lambda]^5 - 261012*\[Lambda]^6 - 
          1140555147*\[Lambda]^7 - 56734556858*\[Lambda]^8 - 
          215548777577*\[Lambda]^9 - 320242657728*\[Lambda]^10 - 
          215548777577*\[Lambda]^11 - 56734556858*\[Lambda]^12 - 
          1140555147*\[Lambda]^13 - 261012*\[Lambda]^14 - 
          164661*\[Lambda]^15 + 216174*\[Lambda]^16 - 112945*\[Lambda]^17 + 
          33740*\[Lambda]^18 - 5670*\[Lambda]^19 + 420*\[Lambda]^20)/
         (623551500*(-1 + \[Lambda])^2*\[Lambda]^7*(1 + \[Lambda])^4) - 
        ((-3464175 - 265586750*\[Lambda] - 1383545306*\[Lambda]^2 - 
           3238243606*\[Lambda]^3 - 4222615176*\[Lambda]^4 - 
           3238288826*\[Lambda]^5 - 1383500086*\[Lambda]^6 - 
           265595794*\[Lambda]^7 - 3484524*\[Lambda]^8 + 21546*\[Lambda]^9 - 
           7714*\[Lambda]^10 - 2254*\[Lambda]^11 + 3892*\[Lambda]^12 - 
           2058*\[Lambda]^13 + 602*\[Lambda]^14 - 98*\[Lambda]^15 + 
           7*\[Lambda]^16)*H[{0}, x])/(10392525*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^5) - (7*(-1 + \[Lambda])^16*H[{1}, x])/
         (10392525*\[Lambda]^8) + (448*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((11*CA*CF)/6 + (1027*CF^2)/280 - 
      (2*CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(2089693/151200 - 6*Zeta[3]) + 
    CF^2*(-2351887/302400 + 12*Zeta[3])), 
 (4*a*CF)/9 + 
  a^2*(CF*((-28468*nl*TF)/8505 + 2*nh*TF*
       ((2*(3360 - 45360*\[Lambda] + 263200*\[Lambda]^2 - 
           812840*\[Lambda]^3 + 1192912*\[Lambda]^4 + 444472*\[Lambda]^5 - 
           5276960*\[Lambda]^6 + 8855140*\[Lambda]^7 - 42188685115*
            \[Lambda]^8 - 2518306013272*\[Lambda]^9 - 14165267688862*
            \[Lambda]^10 - 34727930046740*\[Lambda]^11 - 46058329468070*
            \[Lambda]^12 - 34727930046740*\[Lambda]^13 - 14165267688862*
            \[Lambda]^14 - 2518306013272*\[Lambda]^15 - 
           42188685115*\[Lambda]^16 + 8855140*\[Lambda]^17 - 
           5276960*\[Lambda]^18 + 444472*\[Lambda]^19 + 
           1192912*\[Lambda]^20 - 812840*\[Lambda]^21 + 263200*\[Lambda]^22 - 
           45360*\[Lambda]^23 + 3360*\[Lambda]^24))/(50414138775*
          (-1 + \[Lambda])^2*\[Lambda]^8*(1 + \[Lambda])^6) - 
        (8*(-17782765 - 1607561956*\[Lambda] - 10918336377*\[Lambda]^2 - 
           34771784632*\[Lambda]^3 - 65814808168*\[Lambda]^4 - 
           80834460624*\[Lambda]^5 - 65814663464*\[Lambda]^6 - 
           34771911248*\[Lambda]^7 - 10918342761*\[Lambda]^8 - 
           1607472580*\[Lambda]^9 - 17844925*\[Lambda]^10 - 
           1176*\[Lambda]^11 + 27424*\[Lambda]^12 - 17024*\[Lambda]^13 + 
           2016*\[Lambda]^14 + 3080*\[Lambda]^15 - 2128*\[Lambda]^16 + 
           672*\[Lambda]^17 - 112*\[Lambda]^18 + 8*\[Lambda]^19)*H[{0}, x])/
         (480134655*(-1 + \[Lambda])^3*(1 + \[Lambda])^7) - 
        (64*(-1 + \[Lambda])^18*H[{1}, x])/(480134655*\[Lambda]^9) + 
        (1152*\[Lambda]^2*H[{0, 0}, x])/(11*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/27 + (9883*CF^2)/2835 - (16*CF*nl*TF)/27)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-6523*nl*TF)/35721 + 2*nh*TF*
         ((4089657600 - 3245054400*\[Lambda] - 205450963200*\[Lambda]^2 - 
            795924914400*\[Lambda]^3 - 602888655096*\[Lambda]^4 + 
            2805522388452*\[Lambda]^5 + 6653682529830*\[Lambda]^6 + 
            482644110438*\[Lambda]^7 - 15122753134244*\[Lambda]^8 - 
            15816898902537*\[Lambda]^9 + 10273375064584*\[Lambda]^10 + 
            28896090275595*\[Lambda]^11 + 7830198081316*\[Lambda]^12 - 
            26369687349393*\[Lambda]^13 - 27073325058470*\[Lambda]^14 - 
            58620891255*\[Lambda]^15 + 17107937558560*\[Lambda]^16 - 
            58620891255*\[Lambda]^17 - 27073325058470*\[Lambda]^18 - 
            26369687349393*\[Lambda]^19 + 7830198081316*\[Lambda]^20 + 
            28896090275595*\[Lambda]^21 + 10273375064584*\[Lambda]^22 - 
            15816898902537*\[Lambda]^23 - 15122753134244*\[Lambda]^24 + 
            482644110438*\[Lambda]^25 + 6653682529830*\[Lambda]^26 + 
            2805522388452*\[Lambda]^27 - 602888655096*\[Lambda]^28 - 
            795924914400*\[Lambda]^29 - 205450963200*\[Lambda]^30 - 
            3245054400*\[Lambda]^31 + 4089657600*\[Lambda]^32)/
           (2750517000*\[Lambda]^8*(1 + \[Lambda])^16) + 
          ((3245760 - 5009760*\[Lambda] - 165474960*\[Lambda]^2 - 
             505891680*\[Lambda]^3 + 213284652*\[Lambda]^4 + 
             3429934536*\[Lambda]^5 + 4266961398*\[Lambda]^6 - 
             6471443202*\[Lambda]^7 - 19244469902*\[Lambda]^8 - 
             4279020445*\[Lambda]^9 + 32878045844*\[Lambda]^10 + 
             33706958096*\[Lambda]^11 - 18028252144*\[Lambda]^12 - 
             45750466174*\[Lambda]^13 - 5012358862*\[Lambda]^14 + 
             41919197222*\[Lambda]^15 + 28839321974*\[Lambda]^16 + 
             13039418484*\[Lambda]^17 + 30648550934*\[Lambda]^18 + 
             44813963558*\[Lambda]^19 - 2760873934*\[Lambda]^20 - 
             44222672830*\[Lambda]^21 - 17444047600*\[Lambda]^22 + 
             33916071440*\[Lambda]^23 + 32913415772*\[Lambda]^24 - 
             4273445359*\[Lambda]^25 - 19244355942*\[Lambda]^26 - 
             6471443202*\[Lambda]^27 + 4266961398*\[Lambda]^28 + 
             3429934536*\[Lambda]^29 + 213284652*\[Lambda]^30 - 
             505891680*\[Lambda]^31 - 165474960*\[Lambda]^32 - 
             5009760*\[Lambda]^33 + 3245760*\[Lambda]^34)*H[{0}, x])/
           (2182950*(-1 + \[Lambda])*\[Lambda]^8*(1 + \[Lambda])^17) + 
          (37*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
             263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
             3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 
             5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
             3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
             761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
             6849*\[Lambda]^15 + 140*\[Lambda]^16)*H[{1}, x])/
           (99225*(1 + \[Lambda])^16) - (8*(1288 - 56*\[Lambda] - 
             66178*\[Lambda]^2 - 299033*\[Lambda]^3 - 342153*\[Lambda]^4 + 
             898555*\[Lambda]^5 + 2943871*\[Lambda]^6 + 1318849*\[Lambda]^7 - 
             6037591*\[Lambda]^8 - 9318211*\[Lambda]^9 + 
             1878564*\[Lambda]^10 + 15650399*\[Lambda]^11 + 
             9911659*\[Lambda]^12 - 9632581*\[Lambda]^13 - 
             14698831*\[Lambda]^14 - 237559*\[Lambda]^15 + 
             10977645*\[Lambda]^16 + 6275717*\[Lambda]^17 + 
             1339632*\[Lambda]^18 + 6275717*\[Lambda]^19 + 
             10977645*\[Lambda]^20 - 237559*\[Lambda]^21 - 
             14698831*\[Lambda]^22 - 9632581*\[Lambda]^23 + 
             9911659*\[Lambda]^24 + 15650399*\[Lambda]^25 + 
             1878564*\[Lambda]^26 - 9318211*\[Lambda]^27 - 
             6037591*\[Lambda]^28 + 1318849*\[Lambda]^29 + 
             2943871*\[Lambda]^30 + 898555*\[Lambda]^31 - 
             342153*\[Lambda]^32 - 299033*\[Lambda]^33 - 66178*\[Lambda]^34 - 
             56*\[Lambda]^35 + 1288*\[Lambda]^36)*H[{-1, 0}, x])/
           (3465*(-1 + \[Lambda])*\[Lambda]^9*(1 + \[Lambda])^17) + 
          (4*\[Lambda]*(407 + 1484*\[Lambda] - 32228*\[Lambda]^2 - 
             261920*\[Lambda]^3 - 887110*\[Lambda]^4 - 391776*\[Lambda]^5 + 
             3121188*\[Lambda]^6 + 5918024*\[Lambda]^7 - 
             5030165*\[Lambda]^8 - 21433860*\[Lambda]^9 - 
             9464112*\[Lambda]^10 + 34214096*\[Lambda]^11 + 
             41715688*\[Lambda]^12 - 16997540*\[Lambda]^13 - 
             59155120*\[Lambda]^14 - 17339616*\[Lambda]^15 + 
             41305593*\[Lambda]^16 + 33589104*\[Lambda]^17 - 
             9841860*\[Lambda]^18 - 22069320*\[Lambda]^19 - 
             4875066*\[Lambda]^20 + 6135948*\[Lambda]^21 + 
             3722124*\[Lambda]^22 - 129360*\[Lambda]^23 - 
             698565*\[Lambda]^24 - 198366*\[Lambda]^25 - 4032*\[Lambda]^26 + 
             3864*\[Lambda]^27)*H[{0, 0}, x])/(3465*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^17) - (296*\[Lambda]*(1 + 8*\[Lambda] + 
             64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
             1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
             4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
             1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
             64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0, 1}, x])/
           (315*(-1 + \[Lambda])*(1 + \[Lambda])^17) + 
          (4*(-1 + \[Lambda])^7*(184 - 1480*\[Lambda] - 1294*\[Lambda]^2 - 
             1295*\[Lambda]^3 - 1295*\[Lambda]^4 - 1295*\[Lambda]^5 - 
             1295*\[Lambda]^6 - 1295*\[Lambda]^7 - 1295*\[Lambda]^8 - 
             1295*\[Lambda]^9 - 1294*\[Lambda]^10 - 1480*\[Lambda]^11 + 
             184*\[Lambda]^12)*H[{1, 0}, x])/(495*\[Lambda]^9*
            (1 + \[Lambda])))) + CF*((-148*nl*TF)/2835 + 
        2*nh*TF*((-37*(140 + 6849*\[Lambda] + 43592*\[Lambda]^2 + 
             263745*\[Lambda]^3 + 761288*\[Lambda]^4 + 2140641*\[Lambda]^5 + 
             3527240*\[Lambda]^6 + 5696865*\[Lambda]^7 + 
             5749880*\[Lambda]^8 + 5696865*\[Lambda]^9 + 
             3527240*\[Lambda]^10 + 2140641*\[Lambda]^11 + 
             761288*\[Lambda]^12 + 263745*\[Lambda]^13 + 43592*\[Lambda]^14 + 
             6849*\[Lambda]^15 + 140*\[Lambda]^16))/
           (198450*(1 + \[Lambda])^16) + (148*\[Lambda]*(1 + 8*\[Lambda] + 
             64*\[Lambda]^2 + 224*\[Lambda]^3 + 784*\[Lambda]^4 + 
             1568*\[Lambda]^5 + 3136*\[Lambda]^6 + 3920*\[Lambda]^7 + 
             4900*\[Lambda]^8 + 3920*\[Lambda]^9 + 3136*\[Lambda]^10 + 
             1568*\[Lambda]^11 + 784*\[Lambda]^12 + 224*\[Lambda]^13 + 
             64*\[Lambda]^14 + 8*\[Lambda]^15 + \[Lambda]^16)*H[{0}, x])/
           (315*(-1 + \[Lambda])*(1 + \[Lambda])^17)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(14741729/1190700 - (16*Zeta[3])/3) + 
    CF^2*(-21694349/3572100 + (32*Zeta[3])/3)), 
 (2*a*CF)/5 + 
  a^2*(CF*((-4859*nl*TF)/1575 + 2*nh*TF*
       ((2520 - 34020*\[Lambda] + 192360*\[Lambda]^2 - 541590*\[Lambda]^3 + 
          502404*\[Lambda]^4 + 1518594*\[Lambda]^5 - 5549688*\[Lambda]^6 + 
          5365017*\[Lambda]^7 + 7280914*\[Lambda]^8 - 144558753045*
           \[Lambda]^9 - 10087407655444*\[Lambda]^10 - 74956976477537*
           \[Lambda]^11 - 255773430357382*\[Lambda]^12 - 
          505902918300619*\[Lambda]^13 - 630412155284968*\[Lambda]^14 - 
          505902918300619*\[Lambda]^15 - 255773430357382*\[Lambda]^16 - 
          74956976477537*\[Lambda]^17 - 10087407655444*\[Lambda]^18 - 
          144558753045*\[Lambda]^19 + 7280914*\[Lambda]^20 + 
          5365017*\[Lambda]^21 - 5549688*\[Lambda]^22 + 
          1518594*\[Lambda]^23 + 502404*\[Lambda]^24 - 541590*\[Lambda]^25 + 
          192360*\[Lambda]^26 - 34020*\[Lambda]^27 + 2520*\[Lambda]^28)/
         (93699005400*(-1 + \[Lambda])^2*\[Lambda]^9*(1 + \[Lambda])^8) - 
        ((-29745716 - 3098962776*\[Lambda] - 25787121347*\[Lambda]^2 - 
           103007527542*\[Lambda]^3 - 252668179598*\[Lambda]^4 - 
           420709485158*\[Lambda]^5 - 496364556479*\[Lambda]^6 - 
           420709650344*\[Lambda]^7 - 252668051120*\[Lambda]^8 - 
           103007491800*\[Lambda]^9 - 25787236301*\[Lambda]^10 - 
           3098908266*\[Lambda]^11 - 29717702*\[Lambda]^12 - 
           43122*\[Lambda]^13 + 13482*\[Lambda]^14 + 7974*\[Lambda]^15 - 
           8442*\[Lambda]^16 + 2310*\[Lambda]^17 + 654*\[Lambda]^18 - 
           714*\[Lambda]^19 + 246*\[Lambda]^20 - 42*\[Lambda]^21 + 
           3*\[Lambda]^22)*H[{0}, x])/(111546435*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^9) - ((-1 + \[Lambda])^20*H[{1}, x])/
         (37182145*\[Lambda]^10) + (120*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/15 + (209*CF^2)/63 - 
      (8*CF*nl*TF)/15)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(7429883/661500 - (24*Zeta[3])/5) + 
    CF^2*(-3177697/661500 + (48*Zeta[3])/5)), 
 (4*a*CF)/11 + 
  a^2*(CF*((-327358*nl*TF)/114345 + 
      2*nh*TF*((2520 - 34020*\[Lambda] + 187320*\[Lambda]^2 - 
          473550*\[Lambda]^3 + 120204*\[Lambda]^4 + 2567754*\[Lambda]^5 - 
          6362136*\[Lambda]^6 + 1786239*\[Lambda]^7 + 18882694*\[Lambda]^8 - 
          33530441*\[Lambda]^9 - 653863958291*\[Lambda]^10 - 
          52295461069936*\[Lambda]^11 - 482266660637821*\[Lambda]^12 - 
          2106661578379596*\[Lambda]^13 - 5535329116711695*\[Lambda]^14 - 
          9617433766355730*\[Lambda]^15 - 11515064326953950*\[Lambda]^16 - 
          9617433766355730*\[Lambda]^17 - 5535329116711695*\[Lambda]^18 - 
          2106661578379596*\[Lambda]^19 - 482266660637821*\[Lambda]^20 - 
          52295461069936*\[Lambda]^21 - 653863958291*\[Lambda]^22 - 
          33530441*\[Lambda]^23 + 18882694*\[Lambda]^24 + 
          1786239*\[Lambda]^25 - 6362136*\[Lambda]^26 + 
          2567754*\[Lambda]^27 + 120204*\[Lambda]^28 - 473550*\[Lambda]^29 + 
          187320*\[Lambda]^30 - 34020*\[Lambda]^31 + 2520*\[Lambda]^32)/
         (456782651325*(-1 + \[Lambda])^2*\[Lambda]^10*(1 + \[Lambda])^10) - 
        (4*(-263655210 - 31111314780*\[Lambda] - 305011598665*\[Lambda]^2 - 
           1455436934100*\[Lambda]^3 - 4343966710435*\[Lambda]^4 - 
           9019354631650*\[Lambda]^5 - 13732138441120*\[Lambda]^6 - 
           15756754546720*\[Lambda]^7 - 13732137378520*\[Lambda]^8 - 
           9019355375470*\[Lambda]^9 - 4343967074755*\[Lambda]^10 - 
           1455436161300*\[Lambda]^11 - 305011831465*\[Lambda]^12 - 
           31111629780*\[Lambda]^13 - 263357754*\[Lambda]^14 - 
           14784*\[Lambda]^15 - 113520*\[Lambda]^16 + 62040*\[Lambda]^17 + 
           5280*\[Lambda]^18 - 19008*\[Lambda]^19 + 7392*\[Lambda]^20 + 
           330*\[Lambda]^21 - 1260*\[Lambda]^22 + 480*\[Lambda]^23 - 
           84*\[Lambda]^24 + 6*\[Lambda]^25)*H[{0}, x])/
         (4350310965*(-1 + \[Lambda])^3*(1 + \[Lambda])^11) - 
        (8*(-1 + \[Lambda])^22*H[{1}, x])/(1450103655*\[Lambda]^11) + 
        (1760*\[Lambda]^2*H[{0, 0}, x])/(13*(-1 + \[Lambda])^4))) + 
    ((4*CA*CF)/3 + (24110*CF^2)/7623 - (16*CF*nl*TF)/33)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-831592*nl*TF)/8085825 + 2*nh*TF*
         ((2316721176000 - 1806696738000*\[Lambda] - 169558248736800*
             \[Lambda]^2 - 870019904823300*\[Lambda]^3 - 1319133757039560*
             \[Lambda]^4 + 2457237394194660*\[Lambda]^5 + 11457168689984688*
             \[Lambda]^6 + 9208935349026039*\[Lambda]^7 - 23939837139159018*
             \[Lambda]^8 - 54477849993351147*\[Lambda]^9 - 5776068869162964*
             \[Lambda]^10 + 99943765859584768*\[Lambda]^11 + 
            100098005201744332*\[Lambda]^12 - 61503409464924196*
             \[Lambda]^13 - 174267994923974972*\[Lambda]^14 - 
            63451206944775925*\[Lambda]^15 + 111822923102537242*
             \[Lambda]^16 + 106769894673752057*\[Lambda]^17 - 
            26032928897691296*\[Lambda]^18 - 113964460946330236*
             \[Lambda]^19 - 120956952618632744*\[Lambda]^20 - 
            113964460946330236*\[Lambda]^21 - 26032928897691296*
             \[Lambda]^22 + 106769894673752057*\[Lambda]^23 + 
            111822923102537242*\[Lambda]^24 - 63451206944775925*
             \[Lambda]^25 - 174267994923974972*\[Lambda]^26 - 
            61503409464924196*\[Lambda]^27 + 100098005201744332*
             \[Lambda]^28 + 99943765859584768*\[Lambda]^29 - 
            5776068869162964*\[Lambda]^30 - 54477849993351147*\[Lambda]^31 - 
            23939837139159018*\[Lambda]^32 + 9208935349026039*\[Lambda]^33 + 
            11457168689984688*\[Lambda]^34 + 2457237394194660*\[Lambda]^35 - 
            1319133757039560*\[Lambda]^36 - 870019904823300*\[Lambda]^37 - 
            169558248736800*\[Lambda]^38 - 1806696738000*\[Lambda]^39 + 
            2316721176000*\[Lambda]^40)/(1854241389000*\[Lambda]^10*
            (1 + \[Lambda])^20) + ((83575800 - 127858500*\[Lambda] - 
             6179952240*\[Lambda]^2 - 26709723810*\[Lambda]^3 - 
             15863892660*\[Lambda]^4 + 166315758840*\[Lambda]^5 + 
             411056825652*\[Lambda]^6 - 92483155809*\[Lambda]^7 - 
             1657497016494*\[Lambda]^8 - 1767499335954*\[Lambda]^9 + 
             2368278292986*\[Lambda]^10 + 6324796997526*\[Lambda]^11 + 
             1259180745726*\[Lambda]^12 - 9468706629804*\[Lambda]^13 - 
             9204285532374*\[Lambda]^14 + 5552217798156*\[Lambda]^15 + 
             14569276247946*\[Lambda]^16 + 4974621989850*\[Lambda]^17 - 
             8562890516310*\[Lambda]^18 - 5556944525895*\[Lambda]^19 + 
             8338981760320*\[Lambda]^20 + 17203689469840*\[Lambda]^21 + 
             8730557584960*\[Lambda]^22 - 4904318151495*\[Lambda]^23 - 
             7990177575510*\[Lambda]^24 + 5416048575450*\[Lambda]^25 + 
             14784757113546*\[Lambda]^26 + 5651752833756*\[Lambda]^27 - 
             9176617091574*\[Lambda]^28 - 9461324855404*\[Lambda]^29 + 
             1260140904926*\[Lambda]^30 + 6324915211622*\[Lambda]^31 + 
             2368280127546*\[Lambda]^32 - 1767499335954*\[Lambda]^33 - 
             1657497016494*\[Lambda]^34 - 92483155809*\[Lambda]^35 + 
             411056825652*\[Lambda]^36 + 166315758840*\[Lambda]^37 - 
             15863892660*\[Lambda]^38 - 26709723810*\[Lambda]^39 - 
             6179952240*\[Lambda]^40 - 127858500*\[Lambda]^41 + 
             83575800*\[Lambda]^42)*H[{0}, x])/(66891825*(-1 + \[Lambda])*
            \[Lambda]^10*(1 + \[Lambda])^21) + 
          (16*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
             5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
             73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
             376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
             824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
             824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
             376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
             73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
             5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 
             81191*\[Lambda]^19 + 1260*\[Lambda]^20)*H[{1}, x])/
           (735075*(1 + \[Lambda])^20) - (16*(3015 - 90*\[Lambda] - 
             224082*\[Lambda]^2 - 1297386*\[Lambda]^3 - 2444346*\[Lambda]^4 + 
             2599254*\[Lambda]^5 + 18613854*\[Lambda]^6 + 
             22033350*\[Lambda]^7 - 31127598*\[Lambda]^8 - 
             105477858*\[Lambda]^9 - 48416058*\[Lambda]^10 + 
             171047502*\[Lambda]^11 + 254492359*\[Lambda]^12 - 
             45036776*\[Lambda]^13 - 389963576*\[Lambda]^14 - 
             242095176*\[Lambda]^15 + 247454874*\[Lambda]^16 + 
             400308300*\[Lambda]^17 + 63172620*\[Lambda]^18 - 
             236428020*\[Lambda]^19 - 128720160*\[Lambda]^20 + 
             156621780*\[Lambda]^21 + 303322932*\[Lambda]^22 + 
             156621780*\[Lambda]^23 - 128720160*\[Lambda]^24 - 
             236428020*\[Lambda]^25 + 63172620*\[Lambda]^26 + 
             400308300*\[Lambda]^27 + 247454874*\[Lambda]^28 - 
             242095176*\[Lambda]^29 - 389963576*\[Lambda]^30 - 
             45036776*\[Lambda]^31 + 254492359*\[Lambda]^32 + 
             171047502*\[Lambda]^33 - 48416058*\[Lambda]^34 - 
             105477858*\[Lambda]^35 - 31127598*\[Lambda]^36 + 
             22033350*\[Lambda]^37 + 18613854*\[Lambda]^38 + 
             2599254*\[Lambda]^39 - 2444346*\[Lambda]^40 - 
             1297386*\[Lambda]^41 - 224082*\[Lambda]^42 - 90*\[Lambda]^43 + 
             3015*\[Lambda]^44)*H[{-1, 0}, x])/(19305*(-1 + \[Lambda])*
            \[Lambda]^11*(1 + \[Lambda])^21) + 
          (8*\[Lambda]*(728 + 3420*\[Lambda] - 87570*\[Lambda]^2 - 
             923570*\[Lambda]^3 - 4245165*\[Lambda]^4 - 5665833*\[Lambda]^5 + 
             8881584*\[Lambda]^6 + 41058000*\[Lambda]^7 - 
             1344150*\[Lambda]^8 - 162851550*\[Lambda]^9 - 
             227911284*\[Lambda]^10 + 181371564*\[Lambda]^11 + 
             667490430*\[Lambda]^12 + 266742630*\[Lambda]^13 - 
             889193520*\[Lambda]^14 - 1028733456*\[Lambda]^15 + 
             443066445*\[Lambda]^16 + 1459818585*\[Lambda]^17 + 
             441662430*\[Lambda]^18 - 1035130050*\[Lambda]^19 - 
             898610193*\[Lambda]^20 + 250332387*\[Lambda]^21 + 
             658390680*\[Lambda]^22 + 171185400*\[Lambda]^23 - 
             223050780*\[Lambda]^24 - 159482844*\[Lambda]^25 + 
             10258488*\[Lambda]^26 + 48043800*\[Lambda]^27 + 
             15130800*\[Lambda]^28 - 3440880*\[Lambda]^29 - 
             3219912*\[Lambda]^30 - 671976*\[Lambda]^31 - 9315*\[Lambda]^32 + 
             9045*\[Lambda]^33)*H[{0, 0}, x])/(19305*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^21) - (896*\[Lambda]*(1 + 10*\[Lambda] + 
             100*\[Lambda]^2 + 450*\[Lambda]^3 + 2025*\[Lambda]^4 + 
             5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 25200*\[Lambda]^7 + 
             44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 63504*\[Lambda]^10 + 
             52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 25200*\[Lambda]^13 + 
             14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 2025*\[Lambda]^16 + 
             450*\[Lambda]^17 + 100*\[Lambda]^18 + 10*\[Lambda]^19 + 
             \[Lambda]^20)*H[{0, 1}, x])/(1485*(-1 + \[Lambda])*
            (1 + \[Lambda])^21) + (8*(-1 + \[Lambda])^9*
            (335 - 3360*\[Lambda] - 3023*\[Lambda]^2 - 3024*\[Lambda]^3 - 
             3024*\[Lambda]^4 - 3024*\[Lambda]^5 - 3024*\[Lambda]^6 - 
             3024*\[Lambda]^7 - 3024*\[Lambda]^8 - 3024*\[Lambda]^9 - 
             3024*\[Lambda]^10 - 3024*\[Lambda]^11 - 3023*\[Lambda]^12 - 
             3360*\[Lambda]^13 + 335*\[Lambda]^14)*H[{1, 0}, x])/
           (2145*\[Lambda]^11*(1 + \[Lambda])))) + 
      CF*((-448*nl*TF)/16335 + 2*nh*TF*
         ((-8*(1260 + 81191*\[Lambda] + 660710*\[Lambda]^2 + 
             5151091*\[Lambda]^3 + 19663760*\[Lambda]^4 + 
             73513066*\[Lambda]^5 + 167658860*\[Lambda]^6 + 
             376690666*\[Lambda]^7 + 561005660*\[Lambda]^8 + 
             824923066*\[Lambda]^9 + 829945100*\[Lambda]^10 + 
             824923066*\[Lambda]^11 + 561005660*\[Lambda]^12 + 
             376690666*\[Lambda]^13 + 167658860*\[Lambda]^14 + 
             73513066*\[Lambda]^15 + 19663760*\[Lambda]^16 + 
             5151091*\[Lambda]^17 + 660710*\[Lambda]^18 + 
             81191*\[Lambda]^19 + 1260*\[Lambda]^20))/
           (735075*(1 + \[Lambda])^20) + (448*\[Lambda]*(1 + 10*\[Lambda] + 
             100*\[Lambda]^2 + 450*\[Lambda]^3 + 2025*\[Lambda]^4 + 
             5400*\[Lambda]^5 + 14400*\[Lambda]^6 + 25200*\[Lambda]^7 + 
             44100*\[Lambda]^8 + 52920*\[Lambda]^9 + 63504*\[Lambda]^10 + 
             52920*\[Lambda]^11 + 44100*\[Lambda]^12 + 25200*\[Lambda]^13 + 
             14400*\[Lambda]^14 + 5400*\[Lambda]^15 + 2025*\[Lambda]^16 + 
             450*\[Lambda]^17 + 100*\[Lambda]^18 + 10*\[Lambda]^19 + 
             \[Lambda]^20)*H[{0}, x])/(1485*(-1 + \[Lambda])*
            (1 + \[Lambda])^21)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(89670761/8731800 - (48*Zeta[3])/11) + 
    CF^2*(-1999510607/528273900 + (96*Zeta[3])/11)), 
 (a*CF)/3 + 
  a^2*(CF*((-15151*nl*TF)/5670 + 2*nh*TF*
       ((27720 - 374220*\[Lambda] + 2005080*\[Lambda]^2 - 
          4460610*\[Lambda]^3 - 2771076*\[Lambda]^4 + 38289174*\[Lambda]^5 - 
          70567464*\[Lambda]^6 - 42051009*\[Lambda]^7 + 
          348998870*\[Lambda]^8 - 379886815*\[Lambda]^9 - 
          518757700*\[Lambda]^10 - 32262780431945*\[Lambda]^11 - 
          2911576279150190*\[Lambda]^12 - 32031915754678175*\[Lambda]^13 - 
          170410374603260144*\[Lambda]^14 - 558094192422430454*\[Lambda]^15 - 
          1243241084952812636*\[Lambda]^16 - 1978674071307252746*
           \[Lambda]^17 - 2304680486050143320*\[Lambda]^18 - 
          1978674071307252746*\[Lambda]^19 - 1243241084952812636*
           \[Lambda]^20 - 558094192422430454*\[Lambda]^21 - 
          170410374603260144*\[Lambda]^22 - 32031915754678175*\[Lambda]^23 - 
          2911576279150190*\[Lambda]^24 - 32262780431945*\[Lambda]^25 - 
          518757700*\[Lambda]^26 - 379886815*\[Lambda]^27 + 
          348998870*\[Lambda]^28 - 42051009*\[Lambda]^29 - 
          70567464*\[Lambda]^30 + 38289174*\[Lambda]^31 - 
          2771076*\[Lambda]^32 - 4460610*\[Lambda]^33 + 
          2005080*\[Lambda]^34 - 374220*\[Lambda]^35 + 27720*\[Lambda]^36)/
         (24148789119000*(-1 + \[Lambda])^2*\[Lambda]^11*
          (1 + \[Lambda])^12) - ((-2129522850 - 280769397300*\[Lambda] - 
           3157184443320*\[Lambda]^2 - 17420835470220*\[Lambda]^3 - 
           60759750216555*\[Lambda]^4 - 149467991293530*\[Lambda]^5 - 
           274867951553130*\[Lambda]^6 - 391305327419370*\[Lambda]^7 - 
           439263382142520*\[Lambda]^8 - 391305333931590*\[Lambda]^9 - 
           274867947408990*\[Lambda]^10 - 149467988436390*\[Lambda]^11 - 
           60759754991325*\[Lambda]^12 - 17420834739204*\[Lambda]^13 - 
           3157181898624*\[Lambda]^14 - 280771122892*\[Lambda]^15 - 
           2129932402*\[Lambda]^16 + 971256*\[Lambda]^17 - 
           289432*\[Lambda]^18 - 213928*\[Lambda]^19 + 184041*\[Lambda]^20 - 
           19734*\[Lambda]^21 - 35178*\[Lambda]^22 + 18018*\[Lambda]^23 - 
           1144*\[Lambda]^24 - 2002*\[Lambda]^25 + 858*\[Lambda]^26 - 
           154*\[Lambda]^27 + 11*\[Lambda]^28)*H[{0}, x])/
         (9582852825*(-1 + \[Lambda])^3*(1 + \[Lambda])^13) - 
        (11*(-1 + \[Lambda])^24*H[{1}, x])/(9582852825*\[Lambda]^12) + 
        (1056*\[Lambda]^2*H[{0, 0}, x])/(7*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/9 + (31408*CF^2)/10395 - (4*CF*nl*TF)/9)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(1984474543/209563200 - 4*Zeta[3]) + 
    CF^2*(-313264177/104781600 + 8*Zeta[3])), 
 (4*a*CF)/13 + a^2*(CF*((-4403326*nl*TF)/1756755 + 
      2*nh*TF*((55440 - 748440*\[Lambda] + 3899280*\[Lambda]^2 - 
          7424340*\[Lambda]^3 - 13507032*\[Lambda]^4 + 93672348*\[Lambda]^5 - 
          126040464*\[Lambda]^6 - 246179934*\[Lambda]^7 + 
          974725444*\[Lambda]^8 - 514991246*\[Lambda]^9 - 
          2574645808*\[Lambda]^10 + 4675982052*\[Lambda]^11 - 
          287332080697865*\[Lambda]^12 - 28896105492681280*\[Lambda]^13 - 
          369045297257165368*\[Lambda]^14 - 2313135122637318798*
           \[Lambda]^15 - 9068294627145412386*\[Lambda]^16 - 
          24634605043368711846*\[Lambda]^17 - 48898968386797922484*
           \[Lambda]^18 - 73047472705535844516*\[Lambda]^19 - 
          83371847448781847514*\[Lambda]^20 - 73047472705535844516*
           \[Lambda]^21 - 48898968386797922484*\[Lambda]^22 - 
          24634605043368711846*\[Lambda]^23 - 9068294627145412386*
           \[Lambda]^24 - 2313135122637318798*\[Lambda]^25 - 
          369045297257165368*\[Lambda]^26 - 28896105492681280*\[Lambda]^27 - 
          287332080697865*\[Lambda]^28 + 4675982052*\[Lambda]^29 - 
          2574645808*\[Lambda]^30 - 514991246*\[Lambda]^31 + 
          974725444*\[Lambda]^32 - 246179934*\[Lambda]^33 - 
          126040464*\[Lambda]^34 + 93672348*\[Lambda]^35 - 
          13507032*\[Lambda]^36 - 7424340*\[Lambda]^37 + 
          3899280*\[Lambda]^38 - 748440*\[Lambda]^39 + 55440*\[Lambda]^40)/
         (229269753838125*(-1 + \[Lambda])^2*\[Lambda]^12*
          (1 + \[Lambda])^14) - (8*(-18662576625 - 2719404022500*\[Lambda] - 
           34394298194820*\[Lambda]^2 - 214417584154470*\[Lambda]^3 - 
           849484544997495*\[Lambda]^4 - 2390199732454920*\[Lambda]^5 - 
           5078168703433995*\[Lambda]^6 - 8477807488611630*\[Lambda]^7 - 
           11411205164316555*\[Lambda]^8 - 12578777474574480*\[Lambda]^9 - 
           11411205119528955*\[Lambda]^10 - 8477807514737730*\[Lambda]^11 - 
           5078168726424963*\[Lambda]^12 - 2390199699978168*\[Lambda]^13 - 
           849484545658463*\[Lambda]^14 - 214417604701898*\[Lambda]^15 - 
           34394287887908*\[Lambda]^16 - 2719397873764*\[Lambda]^17 - 
           18670340689*\[Lambda]^18 + 706706*\[Lambda]^19 + 
           2758756*\[Lambda]^20 - 1385384*\[Lambda]^21 - 
           312884*\[Lambda]^22 + 506506*\[Lambda]^23 - 115544*\[Lambda]^24 - 
           64064*\[Lambda]^25 + 43736*\[Lambda]^26 - 5698*\[Lambda]^27 - 
           3388*\[Lambda]^28 + 1672*\[Lambda]^29 - 308*\[Lambda]^30 + 
           22*\[Lambda]^31)*H[{0}, x])/(727840488375*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^15) - (16*(-1 + \[Lambda])^26*H[{1}, x])/
         (66167317125*\[Lambda]^13) + (832*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + ((44*CA*CF)/39 + (1693696*CF^2)/585585 - 
      (16*CF*nl*TF)/39)*Log[Q^2/\[Mu]^2] + 
    fl02*(CF*((-16072451*nl*TF)/251215965 + 
        2*nh*TF*((788505849331200 - 608520818505600*\[Lambda] - 
            78970098802795200*\[Lambda]^2 - 505758412770811200*\[Lambda]^3 - 
            1148807118356849952*\[Lambda]^4 + 674462366752886712*
             \[Lambda]^5 + 8783526032200952604*\[Lambda]^6 + 
            14167941555156127596*\[Lambda]^7 - 11811125681385203316*
             \[Lambda]^8 - 66567756092430147126*\[Lambda]^9 - 
            53788652621336161529*\[Lambda]^10 + 105072824118758169245*
             \[Lambda]^11 + 233983585652973515040*\[Lambda]^12 + 
            29152314377361780163*\[Lambda]^13 - 375537395656062442849*
             \[Lambda]^14 - 366664256045832896892*\[Lambda]^15 + 
            214022921447010967960*\[Lambda]^16 + 598175645119525928000*
             \[Lambda]^17 + 181179446930415708729*\[Lambda]^18 - 
            476241321522008712839*\[Lambda]^19 - 483751011830898052144*
             \[Lambda]^20 + 2330469187845675279*\[Lambda]^21 + 
            188703154460519148261*\[Lambda]^22 - 170869027864979727738*
             \[Lambda]^23 - 406954301953976596008*\[Lambda]^24 - 
            170869027864979727738*\[Lambda]^25 + 188703154460519148261*
             \[Lambda]^26 + 2330469187845675279*\[Lambda]^27 - 
            483751011830898052144*\[Lambda]^28 - 476241321522008712839*
             \[Lambda]^29 + 181179446930415708729*\[Lambda]^30 + 
            598175645119525928000*\[Lambda]^31 + 214022921447010967960*
             \[Lambda]^32 - 366664256045832896892*\[Lambda]^33 - 
            375537395656062442849*\[Lambda]^34 + 29152314377361780163*
             \[Lambda]^35 + 233983585652973515040*\[Lambda]^36 + 
            105072824118758169245*\[Lambda]^37 - 53788652621336161529*
             \[Lambda]^38 - 66567756092430147126*\[Lambda]^39 - 
            11811125681385203316*\[Lambda]^40 + 14167941555156127596*
             \[Lambda]^41 + 8783526032200952604*\[Lambda]^42 + 
            674462366752886712*\[Lambda]^43 - 1148807118356849952*
             \[Lambda]^44 - 505758412770811200*\[Lambda]^45 - 
            78970098802795200*\[Lambda]^46 - 608520818505600*\[Lambda]^47 + 
            788505849331200*\[Lambda]^48)/(731189187729000*\[Lambda]^12*
            (1 + \[Lambda])^24) + ((2188105920 - 3329726400*\[Lambda] - 
             220808427840*\[Lambda]^2 - 1236826871280*\[Lambda]^3 - 
             1841982578436*\[Lambda]^4 + 6140471072736*\[Lambda]^5 + 
             27254836220898*\[Lambda]^6 + 18693338637402*\[Lambda]^7 - 
             94391443999710*\[Lambda]^8 - 212629806038364*\[Lambda]^9 + 
             30318404123579*\[Lambda]^10 + 644402167784947*\[Lambda]^11 + 
             631061708306293*\[Lambda]^12 - 773647557803175*\[Lambda]^13 - 
             1943597123151013*\[Lambda]^14 - 366276273383647*\[Lambda]^15 + 
             2671115099683129*\[Lambda]^16 + 2560999358185356*\[Lambda]^17 - 
             1365270381671955*\[Lambda]^18 - 3640296087695179*\[Lambda]^19 - 
             921365387759861*\[Lambda]^20 + 2963792644690537*\[Lambda]^21 + 
             3184046265364063*\[Lambda]^22 + 1343830408131013*\[Lambda]^23 + 
             295572619120813*\[Lambda]^24 + 609364318395328*\[Lambda]^25 + 
             392299268340013*\[Lambda]^26 + 1509647521078213*\[Lambda]^27 + 
             3342090701141863*\[Lambda]^28 + 3096575879667787*\[Lambda]^29 - 
             845557795613861*\[Lambda]^30 - 3599140348499179*\[Lambda]^31 - 
             1350236808545955*\[Lambda]^32 + 2566315485533316*\[Lambda]^33 + 
             2672281516740649*\[Lambda]^34 - 366027861473407*\[Lambda]^35 - 
             1943570870812693*\[Lambda]^36 - 773644907496165*\[Lambda]^37 + 
             631061741154493*\[Lambda]^38 + 644402167784947*\[Lambda]^39 + 
             30318404123579*\[Lambda]^40 - 212629806038364*\[Lambda]^41 - 
             94391443999710*\[Lambda]^42 + 18693338637402*\[Lambda]^43 + 
             27254836220898*\[Lambda]^44 + 6140471072736*\[Lambda]^45 - 
             1841982578436*\[Lambda]^46 - 1236826871280*\[Lambda]^47 - 
             220808427840*\[Lambda]^48 - 3329726400*\[Lambda]^49 + 
             2188105920*\[Lambda]^50)*H[{0}, x])/(2029052025*(-1 + \[Lambda])*
            \[Lambda]^12*(1 + \[Lambda])^25) + 
          (158*(13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
             105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
             2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
             19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
             75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
             145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
             145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
             75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
             19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
             2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
             105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
             1118273*\[Lambda]^23 + 13860*\[Lambda]^24)*H[{1}, x])/
           (135270135*(1 + \[Lambda])^24) - 
          (16*(6072 - 132*\[Lambda] - 614966*\[Lambda]^2 - 
             4350049*\[Lambda]^3 - 11432905*\[Lambda]^4 + 
             882321*\[Lambda]^5 + 77626219*\[Lambda]^6 + 
             160009432*\[Lambda]^7 - 46937352*\[Lambda]^8 - 
             661071400*\[Lambda]^9 - 786834928*\[Lambda]^10 + 
             795817748*\[Lambda]^11 + 2790053684*\[Lambda]^12 + 
             1294520876*\[Lambda]^13 - 3899672959*\[Lambda]^14 - 
             5678544031*\[Lambda]^15 + 909633983*\[Lambda]^16 + 
             8188519647*\[Lambda]^17 + 5075444110*\[Lambda]^18 - 
             5017470722*\[Lambda]^19 - 8071111158*\[Lambda]^20 - 
             726041866*\[Lambda]^21 + 6099774296*\[Lambda]^22 + 
             4873895620*\[Lambda]^23 + 851814876*\[Lambda]^24 - 
             268236804*\[Lambda]^25 + 433351776*\[Lambda]^26 - 
             268236804*\[Lambda]^27 + 851814876*\[Lambda]^28 + 
             4873895620*\[Lambda]^29 + 6099774296*\[Lambda]^30 - 
             726041866*\[Lambda]^31 - 8071111158*\[Lambda]^32 - 
             5017470722*\[Lambda]^33 + 5075444110*\[Lambda]^34 + 
             8188519647*\[Lambda]^35 + 909633983*\[Lambda]^36 - 
             5678544031*\[Lambda]^37 - 3899672959*\[Lambda]^38 + 
             1294520876*\[Lambda]^39 + 2790053684*\[Lambda]^40 + 
             795817748*\[Lambda]^41 - 786834928*\[Lambda]^42 - 
             661071400*\[Lambda]^43 - 46937352*\[Lambda]^44 + 
             160009432*\[Lambda]^45 + 77626219*\[Lambda]^46 + 
             882321*\[Lambda]^47 - 11432905*\[Lambda]^48 - 
             4350049*\[Lambda]^49 - 614966*\[Lambda]^50 - 132*\[Lambda]^51 + 
             6072*\[Lambda]^52)*H[{-1, 0}, x])/(45045*(-1 + \[Lambda])*
            \[Lambda]^13*(1 + \[Lambda])^25) + 
          (8*\[Lambda]*(1185 + 6798*\[Lambda] - 200706*\[Lambda]^2 - 
             2606876*\[Lambda]^3 - 15127607*\[Lambda]^4 - 
             32573772*\[Lambda]^5 - 1784552*\[Lambda]^6 + 
             163274584*\[Lambda]^7 + 98809524*\[Lambda]^8 - 
             771096722*\[Lambda]^9 - 2086323272*\[Lambda]^10 - 
             454747128*\[Lambda]^11 + 4660339376*\[Lambda]^12 + 
             6186976796*\[Lambda]^13 - 4310440728*\[Lambda]^14 - 
             15267527264*\[Lambda]^15 - 5145583850*\[Lambda]^16 + 
             19931025510*\[Lambda]^17 + 21911712460*\[Lambda]^18 - 
             9323297060*\[Lambda]^19 - 30359495628*\[Lambda]^20 - 
             9371247578*\[Lambda]^21 + 21830978596*\[Lambda]^22 + 
             19763707656*\[Lambda]^23 - 5336658558*\[Lambda]^24 - 
             15582585060*\[Lambda]^25 - 4486598424*\[Lambda]^26 + 
             5982707808*\[Lambda]^27 + 4747958028*\[Lambda]^28 - 
             377290584*\[Lambda]^29 - 1842402144*\[Lambda]^30 - 
             620840352*\[Lambda]^31 + 247149639*\[Lambda]^32 + 
             230231694*\[Lambda]^33 + 36945678*\[Lambda]^34 - 
             21248568*\[Lambda]^35 - 11205249*\[Lambda]^36 - 
             1844502*\[Lambda]^37 - 18612*\[Lambda]^38 + 18216*\[Lambda]^39)*
            H[{0, 0}, x])/(45045*(-1 + \[Lambda])^2*(1 + \[Lambda])^25) - 
          (1264*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 
             792*\[Lambda]^3 + 4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 
             48400*\[Lambda]^6 + 108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 
             392040*\[Lambda]^9 + 627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
             853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 
             627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
             245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
             14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
             144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0, 1}, x])/
           (3003*(-1 + \[Lambda])*(1 + \[Lambda])^25) + 
          (8*(-1 + \[Lambda])^11*(552 - 6636*\[Lambda] - 6082*\[Lambda]^2 - 
             6083*\[Lambda]^3 - 6083*\[Lambda]^4 - 6083*\[Lambda]^5 - 
             6083*\[Lambda]^6 - 6083*\[Lambda]^7 - 6083*\[Lambda]^8 - 
             6083*\[Lambda]^9 - 6083*\[Lambda]^10 - 6083*\[Lambda]^11 - 
             6083*\[Lambda]^12 - 6083*\[Lambda]^13 - 6082*\[Lambda]^14 - 
             6636*\[Lambda]^15 + 552*\[Lambda]^16)*H[{1, 0}, x])/
           (4095*\[Lambda]^13*(1 + \[Lambda])))) + 
      CF*((-632*nl*TF)/39039 + 2*nh*TF*
         ((-79*(13860 + 1118273*\[Lambda] + 11090796*\[Lambda]^2 + 
             105933425*\[Lambda]^3 + 503249892*\[Lambda]^4 + 
             2349025133*\[Lambda]^5 + 6846529692*\[Lambda]^6 + 
             19714315933*\[Lambda]^7 + 38832855492*\[Lambda]^8 + 
             75740997358*\[Lambda]^9 + 105518271432*\[Lambda]^10 + 
             145706023918*\[Lambda]^11 + 146331203592*\[Lambda]^12 + 
             145706023918*\[Lambda]^13 + 105518271432*\[Lambda]^14 + 
             75740997358*\[Lambda]^15 + 38832855492*\[Lambda]^16 + 
             19714315933*\[Lambda]^17 + 6846529692*\[Lambda]^18 + 
             2349025133*\[Lambda]^19 + 503249892*\[Lambda]^20 + 
             105933425*\[Lambda]^21 + 11090796*\[Lambda]^22 + 
             1118273*\[Lambda]^23 + 13860*\[Lambda]^24))/
           (135270135*(1 + \[Lambda])^24) + 
          (632*\[Lambda]*(1 + 12*\[Lambda] + 144*\[Lambda]^2 + 
             792*\[Lambda]^3 + 4356*\[Lambda]^4 + 14520*\[Lambda]^5 + 
             48400*\[Lambda]^6 + 108900*\[Lambda]^7 + 245025*\[Lambda]^8 + 
             392040*\[Lambda]^9 + 627264*\[Lambda]^10 + 731808*\[Lambda]^11 + 
             853776*\[Lambda]^12 + 731808*\[Lambda]^13 + 
             627264*\[Lambda]^14 + 392040*\[Lambda]^15 + 
             245025*\[Lambda]^16 + 108900*\[Lambda]^17 + 48400*\[Lambda]^18 + 
             14520*\[Lambda]^19 + 4356*\[Lambda]^20 + 792*\[Lambda]^21 + 
             144*\[Lambda]^22 + 12*\[Lambda]^23 + \[Lambda]^24)*H[{0}, x])/
           (3003*(-1 + \[Lambda])*(1 + \[Lambda])^25)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(7126442885209/811620810000 - (48*Zeta[3])/13) + 
    CF^2*(-12296141077867/5275535265000 + (96*Zeta[3])/13)), 
 (2*a*CF)/7 + 
  a^2*(CF*((-171821*nl*TF)/72765 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 24624600*\[Lambda]^2 - 
          38528490*\[Lambda]^3 - 138125988*\[Lambda]^4 + 
          700521822*\[Lambda]^5 - 618326280*\[Lambda]^6 - 
          2866168305*\[Lambda]^7 + 7886445710*\[Lambda]^8 + 
          461766305*\[Lambda]^9 - 30225891540*\[Lambda]^10 + 
          35488599965*\[Lambda]^11 + 49665207830*\[Lambda]^12 - 
          8262404410977045*\[Lambda]^13 - 916672520800808744*\[Lambda]^14 - 
          13321838892524230439*\[Lambda]^15 - 96078413341696577190*
           \[Lambda]^16 - 438464636206216704245*\[Lambda]^17 - 
          1404905607877956319940*\[Lambda]^18 - 3340161161207439452163*
           \[Lambda]^19 - 6086831517600907985538*\[Lambda]^20 - 
          8665942824026888266545*\[Lambda]^21 - 9738575620746803062560*
           \[Lambda]^22 - 8665942824026888266545*\[Lambda]^23 - 
          6086831517600907985538*\[Lambda]^24 - 3340161161207439452163*
           \[Lambda]^25 - 1404905607877956319940*\[Lambda]^26 - 
          438464636206216704245*\[Lambda]^27 - 96078413341696577190*
           \[Lambda]^28 - 13321838892524230439*\[Lambda]^29 - 
          916672520800808744*\[Lambda]^30 - 8262404410977045*\[Lambda]^31 + 
          49665207830*\[Lambda]^32 + 35488599965*\[Lambda]^33 - 
          30225891540*\[Lambda]^34 + 461766305*\[Lambda]^35 + 
          7886445710*\[Lambda]^36 - 2866168305*\[Lambda]^37 - 
          618326280*\[Lambda]^38 + 700521822*\[Lambda]^39 - 
          138125988*\[Lambda]^40 - 38528490*\[Lambda]^41 + 
          24624600*\[Lambda]^42 - 4864860*\[Lambda]^43 + 360360*\[Lambda]^44)/
         (6998018332536000*(-1 + \[Lambda])^2*\[Lambda]^13*
          (1 + \[Lambda])^16) - ((-528950743200 - 84420538614720*\[Lambda] - 
           1183236865901565*\[Lambda]^2 - 8189936950194090*\[Lambda]^3 - 
           36086899420914210*\[Lambda]^4 - 113116047866113530*\[Lambda]^5 - 
           268446604386381150*\[Lambda]^6 - 503332360732341090*\[Lambda]^7 - 
           769297074040725930*\[Lambda]^8 - 981917374021311570*\[Lambda]^9 - 
           1063059055569351540*\[Lambda]^10 - 981917375044111062*
            \[Lambda]^11 - 769297073489987742*\[Lambda]^12 - 
           503332360146635398*\[Lambda]^13 - 268446605111956858*
            \[Lambda]^14 - 113116047939967310*\[Lambda]^15 - 
           36086898902731974*\[Lambda]^16 - 8189937138946654*\[Lambda]^17 - 
           1183237074799826*\[Lambda]^18 - 84420352755046*\[Lambda]^19 - 
           528928968590*\[Lambda]^20 - 88363990*\[Lambda]^21 + 
           25895870*\[Lambda]^22 + 21248370*\[Lambda]^23 - 
           16005990*\[Lambda]^24 - 247390*\[Lambda]^25 + 
           4088084*\[Lambda]^26 - 1341626*\[Lambda]^27 - 
           331474*\[Lambda]^28 + 326326*\[Lambda]^29 - 58630*\[Lambda]^30 - 
           18018*\[Lambda]^31 + 10582*\[Lambda]^32 - 2002*\[Lambda]^33 + 
           143*\[Lambda]^34)*H[{0}, x])/(2776991401800*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^17) - (13*(-1 + \[Lambda])^28*H[{1}, x])/
         (252453763800*\[Lambda]^14) + (182*\[Lambda]^2*H[{0, 0}, x])/
         (-1 + \[Lambda])^4)) + ((22*CA*CF)/21 + (874733*CF^2)/315315 - 
      (8*CF*nl*TF)/21)*Log[Q^2/\[Mu]^2] + 
    CA*CF*(859166003543/104886381600 - (24*Zeta[3])/7) + 
    CF^2*(-94384618439/52443190800 + (48*Zeta[3])/7)), 
 (4*a*CF)/15 + a^2*(CF*((-4526218*nl*TF)/2027025 + 
      2*nh*TF*((2522520 - 34054020*\[Lambda] + 167327160*\[Lambda]^2 - 
          201591390*\[Lambda]^3 - 1309103796*\[Lambda]^4 + 
          5408997594*\[Lambda]^5 - 2222147928*\[Lambda]^6 - 
          30140183073*\[Lambda]^7 + 62894805974*\[Lambda]^8 + 
          48262373159*\[Lambda]^9 - 326319764680*\[Lambda]^10 + 
          221892293350*\[Lambda]^11 + 826024056340*\[Lambda]^12 - 
          1513618368290*\[Lambda]^13 - 254378810908445058*\[Lambda]^14 - 
          30875464769030626968*\[Lambda]^15 - 502853830942975522344*
           \[Lambda]^16 - 4099681098745461937324*\[Lambda]^17 - 
          21338157740340658942858*\[Lambda]^18 - 78746111747797837020184*
           \[Lambda]^19 - 218054696512734248069156*\[Lambda]^20 - 
          468841360395780845673608*\[Lambda]^21 - 799657422463763353521428*
           \[Lambda]^22 - 1096353636744611786841246*\[Lambda]^23 - 
          1217015903403621777705492*\[Lambda]^24 - 1096353636744611786841246*
           \[Lambda]^25 - 799657422463763353521428*\[Lambda]^26 - 
          468841360395780845673608*\[Lambda]^27 - 218054696512734248069156*
           \[Lambda]^28 - 78746111747797837020184*\[Lambda]^29 - 
          21338157740340658942858*\[Lambda]^30 - 4099681098745461937324*
           \[Lambda]^31 - 502853830942975522344*\[Lambda]^32 - 
          30875464769030626968*\[Lambda]^33 - 254378810908445058*
           \[Lambda]^34 - 1513618368290*\[Lambda]^35 + 826024056340*
           \[Lambda]^36 + 221892293350*\[Lambda]^37 - 326319764680*
           \[Lambda]^38 + 48262373159*\[Lambda]^39 + 62894805974*
           \[Lambda]^40 - 30140183073*\[Lambda]^41 - 2222147928*
           \[Lambda]^42 + 5408997594*\[Lambda]^43 - 1309103796*\[Lambda]^44 - 
          201591390*\[Lambda]^45 + 167327160*\[Lambda]^46 - 
          34054020*\[Lambda]^47 + 2522520*\[Lambda]^48)/(227841730799933250*
          (-1 + \[Lambda])^2*\[Lambda]^14*(1 + \[Lambda])^18) - 
        (4*(-1461226428090 - 253522785273615*\[Lambda] - 3892125871300455*
            \[Lambda]^2 - 29507783122662180*\[Lambda]^3 - 142237693105590345*
            \[Lambda]^4 - 486319530883688685*\[Lambda]^5 - 
           1253105356273457550*\[Lambda]^6 - 2537290326469736040*
            \[Lambda]^7 - 4173932072429872380*\[Lambda]^8 - 
           5758666061412917670*\[Lambda]^9 - 6868724159794090884*
            \[Lambda]^10 - 7261201737357360264*\[Lambda]^11 - 
           6868724157468751868*\[Lambda]^12 - 5758666062575587178*
            \[Lambda]^13 - 4173932073873186252*\[Lambda]^14 - 
           2537290324866053960*\[Lambda]^15 - 1253105355926855294*
            \[Lambda]^16 - 486319532137858602*\[Lambda]^17 - 
           142237692794083331*\[Lambda]^18 - 29507782513182764*\[Lambda]^19 - 
           3892126284196029*\[Lambda]^20 - 253522929442822*\[Lambda]^21 - 
           1460982168802*\[Lambda]^22 - 29287440*\[Lambda]^23 - 
           83432440*\[Lambda]^24 + 39451958*\[Lambda]^25 + 
           12982788*\[Lambda]^26 - 15599584*\[Lambda]^27 + 
           1757756*\[Lambda]^28 + 2986074*\[Lambda]^29 - 
           1280552*\[Lambda]^30 - 129584*\[Lambda]^31 + 229320*\[Lambda]^32 - 
           50687*\[Lambda]^33 - 8918*\[Lambda]^34 + 6552*\[Lambda]^35 - 
           1274*\[Lambda]^36 + 91*\[Lambda]^37)*H[{0}, x])/
         (32877594632025*(-1 + \[Lambda])^3*(1 + \[Lambda])^19) - 
        (28*(-1 + \[Lambda])^30*H[{1}, x])/(2529045740925*\[Lambda]^15) + 
        (3360*\[Lambda]^2*H[{0, 0}, x])/(17*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/45 + (360242*CF^2)/135135 - (16*CF*nl*TF)/45)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-39349286*nl*TF)/922296375 + 
        2*nh*TF*((1429881078225600 - 1096045206656400*\[Lambda] - 
            187488959400943200*\[Lambda]^2 - 1441689191575132500*
             \[Lambda]^3 - 4361146002365528376*\[Lambda]^4 - 
            1370826192971823588*\[Lambda]^5 + 28780004119293947520*
             \[Lambda]^6 + 75544377172481256039*\[Lambda]^7 + 
            8012346433594034818*\[Lambda]^8 - 304204945569612995765*
             \[Lambda]^9 - 502649167405575779160*\[Lambda]^10 + 
            254784390662407805758*\[Lambda]^11 + 1717605880668415501244*
             \[Lambda]^12 + 1382405923648902394398*\[Lambda]^13 - 
            2261322403404644252504*\[Lambda]^14 - 4970508973287824214187*
             \[Lambda]^15 - 678724699076039239186*\[Lambda]^16 + 
            7274831382760169964065*\[Lambda]^17 + 6979267998166073038464*
             \[Lambda]^18 - 3985814163828390548364*\[Lambda]^19 - 
            11184284293683216079368*\[Lambda]^20 - 3755697529030804633388*
             \[Lambda]^21 + 8046929516259612669232*\[Lambda]^22 + 
            7839723742395378386896*\[Lambda]^23 - 2784826653245587841440*
             \[Lambda]^24 - 10039398463198459202232*\[Lambda]^25 - 
            7328662656385687267200*\[Lambda]^26 - 1709124360446060385212*
             \[Lambda]^27 + 1270318783324862212392*\[Lambda]^28 - 
            1709124360446060385212*\[Lambda]^29 - 7328662656385687267200*
             \[Lambda]^30 - 10039398463198459202232*\[Lambda]^31 - 
            2784826653245587841440*\[Lambda]^32 + 7839723742395378386896*
             \[Lambda]^33 + 8046929516259612669232*\[Lambda]^34 - 
            3755697529030804633388*\[Lambda]^35 - 11184284293683216079368*
             \[Lambda]^36 - 3985814163828390548364*\[Lambda]^37 + 
            6979267998166073038464*\[Lambda]^38 + 7274831382760169964065*
             \[Lambda]^39 - 678724699076039239186*\[Lambda]^40 - 
            4970508973287824214187*\[Lambda]^41 - 2261322403404644252504*
             \[Lambda]^42 + 1382405923648902394398*\[Lambda]^43 + 
            1717605880668415501244*\[Lambda]^44 + 254784390662407805758*
             \[Lambda]^45 - 502649167405575779160*\[Lambda]^46 - 
            304204945569612995765*\[Lambda]^47 + 8012346433594034818*
             \[Lambda]^48 + 75544377172481256039*\[Lambda]^49 + 
            28780004119293947520*\[Lambda]^50 - 1370826192971823588*
             \[Lambda]^51 - 4361146002365528376*\[Lambda]^52 - 
            1441689191575132500*\[Lambda]^53 - 187488959400943200*
             \[Lambda]^54 - 1096045206656400*\[Lambda]^55 + 
            1429881078225600*\[Lambda]^56)/(1506692871684000*\[Lambda]^14*
            (1 + \[Lambda])^28) + ((3967923960 - 6017471460*\[Lambda] - 
             523319356560*\[Lambda]^2 - 3606341228490*\[Lambda]^3 - 
             8405006597988*\[Lambda]^4 + 10626953913576*\[Lambda]^5 + 
             98954920852788*\[Lambda]^6 + 155262812625921*\[Lambda]^7 - 
             240182226673246*\[Lambda]^8 - 1139644439440936*\[Lambda]^9 - 
             799584918049346*\[Lambda]^10 + 2852927741659203*\[Lambda]^11 + 
             6082973857114180*\[Lambda]^12 - 593473711137008*\[Lambda]^13 - 
             15317427154958084*\[Lambda]^14 - 14205736784132712*
              \[Lambda]^15 + 16296267729383980*\[Lambda]^16 + 
             39367498405691612*\[Lambda]^17 + 7215236986276748*\[Lambda]^18 - 
             50739145534913498*\[Lambda]^19 - 47490118959588240*
              \[Lambda]^20 + 26446909245981016*\[Lambda]^21 + 
             69960615532089568*\[Lambda]^22 + 22181002384897135*
              \[Lambda]^23 - 43310241229434582*\[Lambda]^24 - 
             30213365596594128*\[Lambda]^25 + 33387721798174614*
              \[Lambda]^26 + 65012957536639801*\[Lambda]^27 + 
             34271657621719584*\[Lambda]^28 + 15781755455482368*
              \[Lambda]^29 + 36064314650682384*\[Lambda]^30 + 
             68150107337324701*\[Lambda]^31 + 36563601843312414*
              \[Lambda]^32 - 27373147670048128*\[Lambda]^33 - 
             41499731402076350*\[Lambda]^34 + 23281457730618867*
              \[Lambda]^35 + 70441442447906816*\[Lambda]^36 + 
             26651086791934488*\[Lambda]^37 - 47430112202482672*
              \[Lambda]^38 - 50721903252982806*\[Lambda]^39 + 
             7218366931044516*\[Lambda]^40 + 39368053364272684*\[Lambda]^41 + 
             16296317109813428*\[Lambda]^42 - 14205732561206980*
              \[Lambda]^43 - 15317427111666836*\[Lambda]^44 - 
             593473711137008*\[Lambda]^45 + 6082973857114180*\[Lambda]^46 + 
             2852927741659203*\[Lambda]^47 - 799584918049346*\[Lambda]^48 - 
             1139644439440936*\[Lambda]^49 - 240182226673246*\[Lambda]^50 + 
             155262812625921*\[Lambda]^51 + 98954920852788*\[Lambda]^52 + 
             10626953913576*\[Lambda]^53 - 8405006597988*\[Lambda]^54 - 
             3606341228490*\[Lambda]^55 - 523319356560*\[Lambda]^56 - 
             6017471460*\[Lambda]^57 + 3967923960*\[Lambda]^58)*H[{0}, x])/
           (4181076900*(-1 + \[Lambda])*\[Lambda]^14*(1 + \[Lambda])^29) + 
          (53*(12012 + 1171733*\[Lambda] + 13713574*\[Lambda]^2 + 
             155155801*\[Lambda]^3 + 882177716*\[Lambda]^4 + 
             4939362774*\[Lambda]^5 + 17532221308*\[Lambda]^6 + 
             61592399942*\[Lambda]^7 + 150947014820*\[Lambda]^8 + 
             366935170675*\[Lambda]^9 + 653308232178*\[Lambda]^10 + 
             1155008957175*\[Lambda]^11 + 1534518011628*\[Lambda]^12 + 
             2025472275900*\[Lambda]^13 + 2031925622328*\[Lambda]^14 + 
             2025472275900*\[Lambda]^15 + 1534518011628*\[Lambda]^16 + 
             1155008957175*\[Lambda]^17 + 653308232178*\[Lambda]^18 + 
             366935170675*\[Lambda]^19 + 150947014820*\[Lambda]^20 + 
             61592399942*\[Lambda]^21 + 17532221308*\[Lambda]^22 + 
             4939362774*\[Lambda]^23 + 882177716*\[Lambda]^24 + 
             155155801*\[Lambda]^25 + 13713574*\[Lambda]^26 + 
             1171733*\[Lambda]^27 + 12012*\[Lambda]^28)*H[{1}, x])/
           (61486425*(1 + \[Lambda])^28) - (4*(11011 - 182*\[Lambda] - 
             1456156*\[Lambda]^2 - 12183522*\[Lambda]^3 - 
             41116153*\[Lambda]^4 - 29209804*\[Lambda]^5 + 
             235642784*\[Lambda]^6 + 764931180*\[Lambda]^7 + 
             382773677*\[Lambda]^8 - 2680119286*\[Lambda]^9 - 
             5853189940*\[Lambda]^10 + 272059918*\[Lambda]^11 + 
             17491671873*\[Lambda]^12 + 20808194992*\[Lambda]^13 - 
             16891519424*\[Lambda]^14 - 61051435952*\[Lambda]^15 - 
             28490605153*\[Lambda]^16 + 76935704082*\[Lambda]^17 + 
             110481947540*\[Lambda]^18 - 16323608106*\[Lambda]^19 - 
             152320456093*\[Lambda]^20 - 93556307468*\[Lambda]^21 + 
             94249958816*\[Lambda]^22 + 153429082924*\[Lambda]^23 + 
             19147144497*\[Lambda]^24 - 103647310286*\[Lambda]^25 - 
             59792902052*\[Lambda]^26 + 56022789030*\[Lambda]^27 + 
             93276277029*\[Lambda]^28 + 36538184800*\[Lambda]^29 + 
             831861888*\[Lambda]^30 + 36538184800*\[Lambda]^31 + 
             93276277029*\[Lambda]^32 + 56022789030*\[Lambda]^33 - 
             59792902052*\[Lambda]^34 - 103647310286*\[Lambda]^35 + 
             19147144497*\[Lambda]^36 + 153429082924*\[Lambda]^37 + 
             94249958816*\[Lambda]^38 - 93556307468*\[Lambda]^39 - 
             152320456093*\[Lambda]^40 - 16323608106*\[Lambda]^41 + 
             110481947540*\[Lambda]^42 + 76935704082*\[Lambda]^43 - 
             28490605153*\[Lambda]^44 - 61051435952*\[Lambda]^45 - 
             16891519424*\[Lambda]^46 + 20808194992*\[Lambda]^47 + 
             17491671873*\[Lambda]^48 + 272059918*\[Lambda]^49 - 
             5853189940*\[Lambda]^50 - 2680119286*\[Lambda]^51 + 
             382773677*\[Lambda]^52 + 764931180*\[Lambda]^53 + 
             235642784*\[Lambda]^54 - 29209804*\[Lambda]^55 - 
             41116153*\[Lambda]^56 - 12183522*\[Lambda]^57 - 
             1456156*\[Lambda]^58 - 182*\[Lambda]^59 + 11011*\[Lambda]^60)*
            H[{-1, 0}, x])/(23205*(-1 + \[Lambda])*\[Lambda]^15*
            (1 + \[Lambda])^29) + (2*\[Lambda]*(1802 + 12194*\[Lambda] - 
             408044*\[Lambda]^2 - 6302044*\[Lambda]^3 - 
             44162846*\[Lambda]^4 - 129713766*\[Lambda]^5 - 
             138452496*\[Lambda]^6 + 395618288*\[Lambda]^7 + 
             497627884*\[Lambda]^8 - 2817893988*\[Lambda]^9 - 
             12543419616*\[Lambda]^10 - 12687276784*\[Lambda]^11 + 
             13634677056*\[Lambda]^12 + 50222473392*\[Lambda]^13 + 
             8309247960*\[Lambda]^14 - 109422261000*\[Lambda]^15 - 
             129277775991*\[Lambda]^16 + 103727871429*\[Lambda]^17 + 
             320314950046*\[Lambda]^18 + 104574958670*\[Lambda]^19 - 
             378423681545*\[Lambda]^20 - 406944274893*\[Lambda]^21 + 
             176261686068*\[Lambda]^22 + 562564072980*\[Lambda]^23 + 
             175983663765*\[Lambda]^24 - 408085213263*\[Lambda]^25 - 
             380430739206*\[Lambda]^26 + 100637010474*\[Lambda]^27 + 
             316278846195*\[Lambda]^28 + 97682486991*\[Lambda]^29 - 
             132479749584*\[Lambda]^30 - 113099143248*\[Lambda]^31 + 
             9949569357*\[Lambda]^32 + 51658835865*\[Lambda]^33 + 
             18375749574*\[Lambda]^34 - 9519211962*\[Lambda]^35 - 
             9188678889*\[Lambda]^36 - 1146472509*\[Lambda]^37 + 
             1587865188*\[Lambda]^38 + 794557764*\[Lambda]^39 + 
             35719047*\[Lambda]^40 - 86797893*\[Lambda]^41 - 
             32182098*\[Lambda]^42 - 4367922*\[Lambda]^43 - 
             33579*\[Lambda]^44 + 33033*\[Lambda]^45)*H[{0, 0}, x])/
           (23205*(-1 + \[Lambda])^2*(1 + \[Lambda])^29) - 
          (424*\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 
             1274*\[Lambda]^3 + 8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 
             132496*\[Lambda]^6 + 364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 
             2004002*\[Lambda]^9 + 4008004*\[Lambda]^10 + 
             6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
             10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
             10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
             6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 
             2004002*\[Lambda]^19 + 1002001*\[Lambda]^20 + 
             364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 
             8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 196*\[Lambda]^26 + 
             14*\[Lambda]^27 + \[Lambda]^28)*H[{0, 1}, x])/
           (1365*(-1 + \[Lambda])*(1 + \[Lambda])^29) + 
          (2*(-1 + \[Lambda])^13*(847 - 11872*\[Lambda] - 11023*\[Lambda]^2 - 
             11024*\[Lambda]^3 - 11024*\[Lambda]^4 - 11024*\[Lambda]^5 - 
             11024*\[Lambda]^6 - 11024*\[Lambda]^7 - 11024*\[Lambda]^8 - 
             11024*\[Lambda]^9 - 11024*\[Lambda]^10 - 11024*\[Lambda]^11 - 
             11024*\[Lambda]^12 - 11024*\[Lambda]^13 - 11024*\[Lambda]^14 - 
             11024*\[Lambda]^15 - 11023*\[Lambda]^16 - 11872*\[Lambda]^17 + 
             847*\[Lambda]^18)*H[{1, 0}, x])/(1785*\[Lambda]^15*
            (1 + \[Lambda])))) + CF*((-212*nl*TF)/20475 + 
        2*nh*TF*((-53*(12012 + 1171733*\[Lambda] + 13713574*\[Lambda]^2 + 
             155155801*\[Lambda]^3 + 882177716*\[Lambda]^4 + 
             4939362774*\[Lambda]^5 + 17532221308*\[Lambda]^6 + 
             61592399942*\[Lambda]^7 + 150947014820*\[Lambda]^8 + 
             366935170675*\[Lambda]^9 + 653308232178*\[Lambda]^10 + 
             1155008957175*\[Lambda]^11 + 1534518011628*\[Lambda]^12 + 
             2025472275900*\[Lambda]^13 + 2031925622328*\[Lambda]^14 + 
             2025472275900*\[Lambda]^15 + 1534518011628*\[Lambda]^16 + 
             1155008957175*\[Lambda]^17 + 653308232178*\[Lambda]^18 + 
             366935170675*\[Lambda]^19 + 150947014820*\[Lambda]^20 + 
             61592399942*\[Lambda]^21 + 17532221308*\[Lambda]^22 + 
             4939362774*\[Lambda]^23 + 882177716*\[Lambda]^24 + 
             155155801*\[Lambda]^25 + 13713574*\[Lambda]^26 + 
             1171733*\[Lambda]^27 + 12012*\[Lambda]^28))/
           (122972850*(1 + \[Lambda])^28) + 
          (212*\[Lambda]*(1 + 14*\[Lambda] + 196*\[Lambda]^2 + 
             1274*\[Lambda]^3 + 8281*\[Lambda]^4 + 33124*\[Lambda]^5 + 
             132496*\[Lambda]^6 + 364364*\[Lambda]^7 + 1002001*\[Lambda]^8 + 
             2004002*\[Lambda]^9 + 4008004*\[Lambda]^10 + 
             6012006*\[Lambda]^11 + 9018009*\[Lambda]^12 + 
             10306296*\[Lambda]^13 + 11778624*\[Lambda]^14 + 
             10306296*\[Lambda]^15 + 9018009*\[Lambda]^16 + 
             6012006*\[Lambda]^17 + 4008004*\[Lambda]^18 + 
             2004002*\[Lambda]^19 + 1002001*\[Lambda]^20 + 
             364364*\[Lambda]^21 + 132496*\[Lambda]^22 + 33124*\[Lambda]^23 + 
             8281*\[Lambda]^24 + 1274*\[Lambda]^25 + 196*\[Lambda]^26 + 
             14*\[Lambda]^27 + \[Lambda]^28)*H[{0}, x])/
           (1365*(-1 + \[Lambda])*(1 + \[Lambda])^29)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(3736751546509/486972486000 - (16*Zeta[3])/5) + 
    CF^2*(-6706232197/4969107000 + (32*Zeta[3])/5)), 
 (a*CF)/4 + a^2*(CF*((-4580701*nl*TF)/2162160 + 
      2*nh*TF*((360360 - 4864860*\[Lambda] + 23183160*\[Lambda]^2 - 
          19069050*\[Lambda]^3 - 234462228*\[Lambda]^4 + 
          825446622*\[Lambda]^5 + 80483832*\[Lambda]^6 - 
          5879967093*\[Lambda]^7 + 9432856862*\[Lambda]^8 + 
          16278819557*\[Lambda]^9 - 64904503508*\[Lambda]^10 + 
          13603909137*\[Lambda]^11 + 220222627382*\[Lambda]^12 - 
          272734368833*\[Lambda]^13 - 390990591864*\[Lambda]^14 - 
          159006003096816634*\[Lambda]^15 - 20964926061164896004*
           \[Lambda]^16 - 378064258367920131114*\[Lambda]^17 - 
          3436690949978892376264*\[Lambda]^18 - 20084193922383400478432*
           \[Lambda]^19 - 83857223272249768563312*\[Lambda]^20 - 
          264964253228986732685572*\[Lambda]^21 - 656365376660433690332192*
           \[Lambda]^22 - 1304159584992817954967082*\[Lambda]^23 - 
          2109954314370125162792116*\[Lambda]^24 - 2806111025938014424436246*
           \[Lambda]^25 - 3084162363074779850385016*\[Lambda]^26 - 
          2806111025938014424436246*\[Lambda]^27 - 2109954314370125162792116*
           \[Lambda]^28 - 1304159584992817954967082*\[Lambda]^29 - 
          656365376660433690332192*\[Lambda]^30 - 264964253228986732685572*
           \[Lambda]^31 - 83857223272249768563312*\[Lambda]^32 - 
          20084193922383400478432*\[Lambda]^33 - 3436690949978892376264*
           \[Lambda]^34 - 378064258367920131114*\[Lambda]^35 - 
          20964926061164896004*\[Lambda]^36 - 159006003096816634*
           \[Lambda]^37 - 390990591864*\[Lambda]^38 - 272734368833*
           \[Lambda]^39 + 220222627382*\[Lambda]^40 + 13603909137*
           \[Lambda]^41 - 64904503508*\[Lambda]^42 + 16278819557*
           \[Lambda]^43 + 9432856862*\[Lambda]^44 - 5879967093*\[Lambda]^45 + 
          80483832*\[Lambda]^46 + 825446622*\[Lambda]^47 - 
          234462228*\[Lambda]^48 - 19069050*\[Lambda]^49 + 
          23183160*\[Lambda]^50 - 4864860*\[Lambda]^51 + 360360*\[Lambda]^52)/
         (150107493232897200*(-1 + \[Lambda])^2*\[Lambda]^15*
          (1 + \[Lambda])^20) - ((-902522205585 - 169143279234930*\[Lambda] - 
           2817686323872390*\[Lambda]^2 - 23145174882939450*\[Lambda]^3 - 
           120431602447849740*\[Lambda]^4 - 441166193194627230*\[Lambda]^5 - 
           1201855303568455170*\[Lambda]^6 - 2517012813160494150*
            \[Lambda]^7 - 4141984818253151805*\[Lambda]^8 - 
           5470756270463718852*\[Lambda]^9 - 5999543510152843212*
            \[Lambda]^10 - 5862759284319352340*\[Lambda]^11 - 
           5694084835889620160*\[Lambda]^12 - 5862759285522113900*
            \[Lambda]^13 - 5999543509591554484*\[Lambda]^14 - 
           5470756269669637564*\[Lambda]^15 - 4141984819056609460*
            \[Lambda]^16 - 2517012813421210060*\[Lambda]^17 - 
           1201855302893954980*\[Lambda]^18 - 441166193293099708*
            \[Lambda]^19 - 120431602821749448*\[Lambda]^20 - 
           23145174685574100*\[Lambda]^21 - 2817686199796620*\[Lambda]^22 - 
           169143419927300*\[Lambda]^23 - 902528797352*\[Lambda]^24 + 
           60586708*\[Lambda]^25 - 17684420*\[Lambda]^26 - 
           15377180*\[Lambda]^27 + 10519600*\[Lambda]^28 + 
           1169532*\[Lambda]^29 - 3100188*\[Lambda]^30 + 
           649740*\[Lambda]^31 + 456365*\[Lambda]^32 - 249730*\[Lambda]^33 - 
           3094*\[Lambda]^34 + 35126*\[Lambda]^35 - 9100*\[Lambda]^36 - 
           910*\[Lambda]^37 + 910*\[Lambda]^38 - 182*\[Lambda]^39 + 
           13*\[Lambda]^40)*H[{0}, x])/(5415133233510*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^21) - ((-1 + \[Lambda])^32*H[{1}, x])/
         (416548710270*\[Lambda]^16) + (640*\[Lambda]^2*H[{0, 0}, x])/
         (3*(-1 + \[Lambda])^4))) + ((11*CA*CF)/12 + (739789*CF^2)/288288 - 
      (CF*nl*TF)/3)*Log[Q^2/\[Mu]^2] + CA*CF*(7750049621/1073217600 - 
      3*Zeta[3]) + CF^2*(-92397272137/94443148800 + 6*Zeta[3])), 
 (4*a*CF)/17 + a^2*(CF*((-78733778*nl*TF)/39054015 + 
      2*nh*TF*((5765760 - 77837760*\[Lambda] + 359399040*\[Lambda]^2 - 
          149429280*\[Lambda]^3 - 4487491008*\[Lambda]^4 + 
          13739517792*\[Lambda]^5 + 9161463168*\[Lambda]^6 - 
          120798870192*\[Lambda]^7 + 144598831520*\[Lambda]^8 + 
          461827205840*\[Lambda]^9 - 1339035734400*\[Lambda]^10 - 
          397339153120*\[Lambda]^11 + 5751431860160*\[Lambda]^12 - 
          4538613880800*\[Lambda]^13 - 14341445602176*\[Lambda]^14 + 
          26353856615064*\[Lambda]^15 - 11080292142203910549*\[Lambda]^16 - 
          1577399644280758508364*\[Lambda]^17 - 31190400291740483908290*
           \[Lambda]^18 - 312665922439408363634028*\[Lambda]^19 - 
          2026481354315185864954638*\[Lambda]^20 - 9441043726686753628141212*
           \[Lambda]^21 - 33509572201928313495603882*\[Lambda]^22 - 
          93944777427297398944072140*\[Lambda]^23 - 
          213039029344096845884884119*\[Lambda]^24 - 
          397157648693282002724902704*\[Lambda]^25 - 
          615379996020794960053020076*\[Lambda]^26 - 
          798170013830640655159882696*\[Lambda]^27 - 
          870075318805728208200077820*\[Lambda]^28 - 
          798170013830640655159882696*\[Lambda]^29 - 
          615379996020794960053020076*\[Lambda]^30 - 
          397157648693282002724902704*\[Lambda]^31 - 
          213039029344096845884884119*\[Lambda]^32 - 
          93944777427297398944072140*\[Lambda]^33 - 
          33509572201928313495603882*\[Lambda]^34 - 9441043726686753628141212*
           \[Lambda]^35 - 2026481354315185864954638*\[Lambda]^36 - 
          312665922439408363634028*\[Lambda]^37 - 31190400291740483908290*
           \[Lambda]^38 - 1577399644280758508364*\[Lambda]^39 - 
          11080292142203910549*\[Lambda]^40 + 26353856615064*\[Lambda]^41 - 
          14341445602176*\[Lambda]^42 - 4538613880800*\[Lambda]^43 + 
          5751431860160*\[Lambda]^44 - 397339153120*\[Lambda]^45 - 
          1339035734400*\[Lambda]^46 + 461827205840*\[Lambda]^47 + 
          144598831520*\[Lambda]^48 - 120798870192*\[Lambda]^49 + 
          9161463168*\[Lambda]^50 + 13739517792*\[Lambda]^51 - 
          4487491008*\[Lambda]^52 - 149429280*\[Lambda]^53 + 
          359399040*\[Lambda]^54 - 77837760*\[Lambda]^55 + 
          5765760*\[Lambda]^56)/(10992246639867367875*(-1 + \[Lambda])^2*
          \[Lambda]^16*(1 + \[Lambda])^22) - 
        (8*(-62203246130025 - 12523586887511700*\[Lambda] - 
           224637524869609245*\[Lambda]^2 - 1981508091102093000*\[Lambda]^3 - 
           11005811105653008960*\[Lambda]^4 - 42506966761602466320*
            \[Lambda]^5 - 119064952279231832520*\[Lambda]^6 - 
           243055603344691643640*\[Lambda]^7 - 342741169973641271637*
            \[Lambda]^8 - 249846741973213593492*\[Lambda]^9 + 
           205275998442914565079*\[Lambda]^10 + 994188180601237965424*
            \[Lambda]^11 + 1785074476917645475808*\[Lambda]^12 + 
           2120511518068624104384*\[Lambda]^13 + 1785074476988083331296*
            \[Lambda]^14 + 994188180570421403648*\[Lambda]^15 + 
           205275998394088324343*\[Lambda]^16 - 249846741927730325844*
            \[Lambda]^17 - 342741169954168621557*\[Lambda]^18 - 
           243055603385113367528*\[Lambda]^19 - 119064952277094322184*
            \[Lambda]^20 - 42506966736860460304*\[Lambda]^21 - 
           11005811115795337728*\[Lambda]^22 - 1981508101160381240*
            \[Lambda]^23 - 224637516240220477*\[Lambda]^24 - 
           12523584974313556*\[Lambda]^25 - 62207682017481*\[Lambda]^26 + 
           628746768*\[Lambda]^27 + 1480169600*\[Lambda]^28 - 
           669180928*\[Lambda]^29 - 273064064*\[Lambda]^30 + 
           274821456*\[Lambda]^31 - 6074848*\[Lambda]^32 - 
           64256192*\[Lambda]^33 + 18949216*\[Lambda]^34 + 
           7255248*\[Lambda]^35 - 5134272*\[Lambda]^36 + 
           256256*\[Lambda]^37 + 588224*\[Lambda]^38 - 174512*\[Lambda]^39 - 
           8736*\[Lambda]^40 + 14144*\[Lambda]^41 - 2912*\[Lambda]^42 + 
           208*\[Lambda]^43)*H[{0}, x])/(3172365552631275*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^23) - (128*(-1 + \[Lambda])^34*H[{1}, x])/
         (244028119433175*\[Lambda]^17) + (4352*\[Lambda]^2*H[{0, 0}, x])/
         (19*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/51 + (64419601*CF^2)/26036010 - (16*CF*nl*TF)/51)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-14730831*nl*TF)/491791300 + 
        2*nh*TF*((462361545854208000 - 352775854791360000*\[Lambda] - 
            76797468820039968000*\[Lambda]^2 - 689881435302379320000*
             \[Lambda]^3 - 2606130510981617299680*\[Lambda]^4 - 
            2780810359194826118160*\[Lambda]^5 + 13770434840764943020680*
             \[Lambda]^6 + 56493984916817370968760*\[Lambda]^7 + 
            49031049589775612730800*\[Lambda]^8 - 182670064197178816695580*
             \[Lambda]^9 - 536337873919899333935510*\[Lambda]^10 - 
            173621900184439519057570*\[Lambda]^11 + 1528177568232101103969460*
             \[Lambda]^12 + 2557092682256399077603400*\[Lambda]^13 - 
            892462596715363996384290*\[Lambda]^14 - 7127549984176406269896230*
             \[Lambda]^15 - 5703354420092183647735000*\[Lambda]^16 + 
            8249598156578344077942113*\[Lambda]^17 + 
            17979437095330996836559548*\[Lambda]^18 + 
            2606057512102297630791141*\[Lambda]^19 - 
            24595651136878007922116752*\[Lambda]^20 - 
            23335717609221627105684859*\[Lambda]^21 + 
            12895220658672340008026740*\[Lambda]^22 + 
            36128090208836998561781073*\[Lambda]^23 + 
            11411470506863919439098392*\[Lambda]^24 - 
            28057764284217726353368427*\[Lambda]^25 - 
            29752454835601550161623478*\[Lambda]^26 + 
            432539753253901941896287*\[Lambda]^27 + 
            15933625379042204003297036*\[Lambda]^28 - 
            1485596616114623667020899*\[Lambda]^29 - 
            20793438772299091095575274*\[Lambda]^30 - 
            24400654243355119143273249*\[Lambda]^31 - 
            19693895237441710932339264*\[Lambda]^32 - 
            24400654243355119143273249*\[Lambda]^33 - 
            20793438772299091095575274*\[Lambda]^34 - 
            1485596616114623667020899*\[Lambda]^35 + 
            15933625379042204003297036*\[Lambda]^36 + 
            432539753253901941896287*\[Lambda]^37 - 
            29752454835601550161623478*\[Lambda]^38 - 
            28057764284217726353368427*\[Lambda]^39 + 
            11411470506863919439098392*\[Lambda]^40 + 
            36128090208836998561781073*\[Lambda]^41 + 
            12895220658672340008026740*\[Lambda]^42 - 
            23335717609221627105684859*\[Lambda]^43 - 
            24595651136878007922116752*\[Lambda]^44 + 
            2606057512102297630791141*\[Lambda]^45 + 
            17979437095330996836559548*\[Lambda]^46 + 
            8249598156578344077942113*\[Lambda]^47 - 
            5703354420092183647735000*\[Lambda]^48 - 
            7127549984176406269896230*\[Lambda]^49 - 892462596715363996384290*
             \[Lambda]^50 + 2557092682256399077603400*\[Lambda]^51 + 
            1528177568232101103969460*\[Lambda]^52 - 173621900184439519057570*
             \[Lambda]^53 - 536337873919899333935510*\[Lambda]^54 - 
            182670064197178816695580*\[Lambda]^55 + 49031049589775612730800*
             \[Lambda]^56 + 56493984916817370968760*\[Lambda]^57 + 
            13770434840764943020680*\[Lambda]^58 - 2780810359194826118160*
             \[Lambda]^59 - 2606130510981617299680*\[Lambda]^60 - 
            689881435302379320000*\[Lambda]^61 - 76797468820039968000*
             \[Lambda]^62 - 352775854791360000*\[Lambda]^63 + 
            462361545854208000*\[Lambda]^64)/(545489047807704000*\[Lambda]^16*
            (1 + \[Lambda])^32) + ((226421395200 - 342572630400*\[Lambda] - 
             37782109965600*\[Lambda]^2 - 309398097808800*\[Lambda]^3 - 
             972491182823160*\[Lambda]^4 + 47634834527280*\[Lambda]^5 + 
             9475791801496020*\[Lambda]^6 + 24465069909963540*\[Lambda]^7 - 
             5597798577545460*\[Lambda]^8 - 144198194765556360*\[Lambda]^9 - 
             228240578081403030*\[Lambda]^10 + 228075464609868330*
              \[Lambda]^11 + 1158530946363629010*\[Lambda]^12 + 
             812507832135468810*\[Lambda]^13 - 2341939667160519930*
              \[Lambda]^14 - 4810013921243145450*\[Lambda]^15 + 
             333417520085736750*\[Lambda]^16 + 10620716448634552325*
              \[Lambda]^17 + 9483365315068687580*\[Lambda]^18 - 
             10333367234566134940*\[Lambda]^19 - 24294108224890486620*
              \[Lambda]^20 - 4369725220016061960*\[Lambda]^21 + 
             29924155035928502376*\[Lambda]^22 + 27799336839769966016*
              \[Lambda]^23 - 14775256452633943024*\[Lambda]^24 - 
             39331617629412880450*\[Lambda]^25 - 10332438221326885610*
              \[Lambda]^26 + 32015456688059983582*\[Lambda]^27 + 
             33378747078386329102*\[Lambda]^28 + 5053336912744530122*
              \[Lambda]^29 - 9478555989468533590*\[Lambda]^30 + 
             9894484503912483170*\[Lambda]^31 + 33556478569862295202*
              \[Lambda]^32 + 47128035912757135972*\[Lambda]^33 + 
             34665169921205871202*\[Lambda]^34 + 11865491350745507170*
              \[Lambda]^35 - 7389288731825528150*\[Lambda]^36 + 
             7012517718496555978*\[Lambda]^37 + 34734734631756314638*
              \[Lambda]^38 + 32911819068537381598*\[Lambda]^39 - 
             9887118026751658730*\[Lambda]^40 - 39116135936099739650*
              \[Lambda]^41 - 14698327785257072624*\[Lambda]^42 + 
             27826276924469281216*\[Lambda]^43 + 29930795389416796776*
              \[Lambda]^44 - 4368116398940945160*\[Lambda]^45 - 
             24293859016285981020*\[Lambda]^46 - 10333329380201824412*
              \[Lambda]^47 + 9483368223140329228*\[Lambda]^48 + 
             10620716664274896943*\[Lambda]^49 + 333417521961770910*
              \[Lambda]^50 - 4810013921243145450*\[Lambda]^51 - 
             2341939667160519930*\[Lambda]^52 + 812507832135468810*
              \[Lambda]^53 + 1158530946363629010*\[Lambda]^54 + 
             228075464609868330*\[Lambda]^55 - 228240578081403030*
              \[Lambda]^56 - 144198194765556360*\[Lambda]^57 - 
             5597798577545460*\[Lambda]^58 + 24465069909963540*\[Lambda]^59 + 
             9475791801496020*\[Lambda]^60 + 47634834527280*\[Lambda]^61 - 
             972491182823160*\[Lambda]^62 - 309398097808800*\[Lambda]^63 - 
             37782109965600*\[Lambda]^64 - 342572630400*\[Lambda]^65 + 
             226421395200*\[Lambda]^66)*H[{0}, x])/(267129462600*
            (-1 + \[Lambda])*\[Lambda]^16*(1 + \[Lambda])^33) + 
          (137*(360360 + 41421503*\[Lambda] + 558960368*\[Lambda]^2 + 
             7312716991*\[Lambda]^3 + 48428457968*\[Lambda]^4 + 
             316344809791*\[Lambda]^5 + 1323947760368*\[Lambda]^6 + 
             5491159388991*\[Lambda]^7 + 16100871958768*\[Lambda]^8 + 
             46882187685791*\[Lambda]^9 + 101640671147248*\[Lambda]^10 + 
             219060900800927*\[Lambda]^11 + 362106970296304*\[Lambda]^12 + 
             595392211932703*\[Lambda]^13 + 763426074722544*\[Lambda]^14 + 
             973995140636703*\[Lambda]^15 + 976390222118544*\[Lambda]^16 + 
             973995140636703*\[Lambda]^17 + 763426074722544*\[Lambda]^18 + 
             595392211932703*\[Lambda]^19 + 362106970296304*\[Lambda]^20 + 
             219060900800927*\[Lambda]^21 + 101640671147248*\[Lambda]^22 + 
             46882187685791*\[Lambda]^23 + 16100871958768*\[Lambda]^24 + 
             5491159388991*\[Lambda]^25 + 1323947760368*\[Lambda]^26 + 
             316344809791*\[Lambda]^27 + 48428457968*\[Lambda]^28 + 
             7312716991*\[Lambda]^29 + 558960368*\[Lambda]^30 + 
             41421503*\[Lambda]^31 + 360360*\[Lambda]^32)*H[{1}, x])/
           (7029722700*(1 + \[Lambda])^32) - 
          (4*(18480 - 240*\[Lambda] - 3090210*\[Lambda]^2 - 
             29873745*\[Lambda]^3 - 123156945*\[Lambda]^4 - 
             173198025*\[Lambda]^5 + 532857855*\[Lambda]^6 + 
             2765871795*\[Lambda]^7 + 3394544115*\[Lambda]^8 - 
             7223451285*\[Lambda]^9 - 28707203145*\[Lambda]^10 - 
             19797867975*\[Lambda]^11 + 69579298425*\[Lambda]^12 + 
             158683782225*\[Lambda]^13 + 11415156825*\[Lambda]^14 - 
             384419814915*\[Lambda]^15 - 456267590355*\[Lambda]^16 + 
             315945722805*\[Lambda]^17 + 1172728650556*\[Lambda]^18 + 
             549186800551*\[Lambda]^19 - 1368719429729*\[Lambda]^20 - 
             1946637017505*\[Lambda]^21 + 269570276475*\[Lambda]^22 + 
             2596618399035*\[Lambda]^23 + 1592837532355*\[Lambda]^24 - 
             1586530896845*\[Lambda]^25 - 2581555366535*\[Lambda]^26 - 
             231170583255*\[Lambda]^27 + 2053263510609*\[Lambda]^28 + 
             1579324338369*\[Lambda]^29 - 195678542291*\[Lambda]^30 - 
             765298262675*\[Lambda]^31 + 206825084245*\[Lambda]^32 + 
             1211332291845*\[Lambda]^33 + 1631039408880*\[Lambda]^34 + 
             1211332291845*\[Lambda]^35 + 206825084245*\[Lambda]^36 - 
             765298262675*\[Lambda]^37 - 195678542291*\[Lambda]^38 + 
             1579324338369*\[Lambda]^39 + 2053263510609*\[Lambda]^40 - 
             231170583255*\[Lambda]^41 - 2581555366535*\[Lambda]^42 - 
             1586530896845*\[Lambda]^43 + 1592837532355*\[Lambda]^44 + 
             2596618399035*\[Lambda]^45 + 269570276475*\[Lambda]^46 - 
             1946637017505*\[Lambda]^47 - 1368719429729*\[Lambda]^48 + 
             549186800551*\[Lambda]^49 + 1172728650556*\[Lambda]^50 + 
             315945722805*\[Lambda]^51 - 456267590355*\[Lambda]^52 - 
             384419814915*\[Lambda]^53 + 11415156825*\[Lambda]^54 + 
             158683782225*\[Lambda]^55 + 69579298425*\[Lambda]^56 - 
             19797867975*\[Lambda]^57 - 28707203145*\[Lambda]^58 - 
             7223451285*\[Lambda]^59 + 3394544115*\[Lambda]^60 + 
             2765871795*\[Lambda]^61 + 532857855*\[Lambda]^62 - 
             173198025*\[Lambda]^63 - 123156945*\[Lambda]^64 - 
             29873745*\[Lambda]^65 - 3090210*\[Lambda]^66 - 
             240*\[Lambda]^67 + 18480*\[Lambda]^68)*H[{-1, 0}, x])/
           (43605*(-1 + \[Lambda])*\[Lambda]^17*(1 + \[Lambda])^33) + 
          (2*\[Lambda]*(2603 + 20280*\[Lambda] - 758760*\[Lambda]^2 - 
             13589408*\[Lambda]^3 - 111587100*\[Lambda]^4 - 
             413113920*\[Lambda]^5 - 777629320*\[Lambda]^6 + 
             342559440*\[Lambda]^7 + 945604170*\[Lambda]^8 - 
             9597785720*\[Lambda]^9 - 59449582920*\[Lambda]^10 - 
             102947454480*\[Lambda]^11 - 43806125020*\[Lambda]^12 + 
             205184145840*\[Lambda]^13 + 177357064200*\[Lambda]^14 - 
             468762786320*\[Lambda]^15 - 1217777886045*\[Lambda]^16 - 
             150280024140*\[Lambda]^17 + 2374426846080*\[Lambda]^18 + 
             2684930328000*\[Lambda]^19 - 1789832759184*\[Lambda]^20 - 
             5672315404440*\[Lambda]^21 - 1690310773440*\[Lambda]^22 + 
             6677970637104*\[Lambda]^23 + 6993272371800*\[Lambda]^24 - 
             3008004603300*\[Lambda]^25 - 9545109435360*\[Lambda]^26 - 
             3014685746160*\[Lambda]^27 + 6980181500160*\[Lambda]^28 + 
             6648380353080*\[Lambda]^29 - 1733783678304*\[Lambda]^30 - 
             5753721948480*\[Lambda]^31 - 1870625685915*\[Lambda]^32 + 
             2570348775444*\[Lambda]^33 + 2316639939480*\[Lambda]^34 - 
             215543326320*\[Lambda]^35 - 1187504915220*\[Lambda]^36 - 
             441805876200*\[Lambda]^37 + 267313451400*\[Lambda]^38 + 
             268131499200*\[Lambda]^39 + 26728005510*\[Lambda]^40 - 
             64451255580*\[Lambda]^41 - 31853986200*\[Lambda]^42 + 
             1886016960*\[Lambda]^43 + 6699041820*\[Lambda]^44 + 
             2118167640*\[Lambda]^45 - 150123240*\[Lambda]^46 - 
             279849600*\[Lambda]^47 - 80350605*\[Lambda]^48 - 
             9269910*\[Lambda]^49 - 56160*\[Lambda]^50 + 55440*\[Lambda]^51)*
            H[{0, 0}, x])/(43605*(-1 + \[Lambda])^2*(1 + \[Lambda])^33) - 
          (548*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
             1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
             313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
             7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
             34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
             91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
             147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
             147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
             91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
             34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
             7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
             1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
             67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
             256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0, 1}, x])/
           (2295*(-1 + \[Lambda])*(1 + \[Lambda])^33) + 
          (2*(-1 + \[Lambda])^15*(1232 - 19728*\[Lambda] - 
             18494*\[Lambda]^2 - 18495*\[Lambda]^3 - 18495*\[Lambda]^4 - 
             18495*\[Lambda]^5 - 18495*\[Lambda]^6 - 18495*\[Lambda]^7 - 
             18495*\[Lambda]^8 - 18495*\[Lambda]^9 - 18495*\[Lambda]^10 - 
             18495*\[Lambda]^11 - 18495*\[Lambda]^12 - 18495*\[Lambda]^13 - 
             18495*\[Lambda]^14 - 18495*\[Lambda]^15 - 18495*\[Lambda]^16 - 
             18495*\[Lambda]^17 - 18494*\[Lambda]^18 - 19728*\[Lambda]^19 + 
             1232*\[Lambda]^20)*H[{1, 0}, x])/(2907*\[Lambda]^17*
            (1 + \[Lambda])))) + CF*((-274*nl*TF)/39015 + 
        2*nh*TF*((-137*(360360 + 41421503*\[Lambda] + 558960368*\[Lambda]^2 + 
             7312716991*\[Lambda]^3 + 48428457968*\[Lambda]^4 + 
             316344809791*\[Lambda]^5 + 1323947760368*\[Lambda]^6 + 
             5491159388991*\[Lambda]^7 + 16100871958768*\[Lambda]^8 + 
             46882187685791*\[Lambda]^9 + 101640671147248*\[Lambda]^10 + 
             219060900800927*\[Lambda]^11 + 362106970296304*\[Lambda]^12 + 
             595392211932703*\[Lambda]^13 + 763426074722544*\[Lambda]^14 + 
             973995140636703*\[Lambda]^15 + 976390222118544*\[Lambda]^16 + 
             973995140636703*\[Lambda]^17 + 763426074722544*\[Lambda]^18 + 
             595392211932703*\[Lambda]^19 + 362106970296304*\[Lambda]^20 + 
             219060900800927*\[Lambda]^21 + 101640671147248*\[Lambda]^22 + 
             46882187685791*\[Lambda]^23 + 16100871958768*\[Lambda]^24 + 
             5491159388991*\[Lambda]^25 + 1323947760368*\[Lambda]^26 + 
             316344809791*\[Lambda]^27 + 48428457968*\[Lambda]^28 + 
             7312716991*\[Lambda]^29 + 558960368*\[Lambda]^30 + 
             41421503*\[Lambda]^31 + 360360*\[Lambda]^32))/
           (14059445400*(1 + \[Lambda])^32) + 
          (274*\[Lambda]*(1 + 16*\[Lambda] + 256*\[Lambda]^2 + 
             1920*\[Lambda]^3 + 14400*\[Lambda]^4 + 67200*\[Lambda]^5 + 
             313600*\[Lambda]^6 + 1019200*\[Lambda]^7 + 3312400*\[Lambda]^8 + 
             7949760*\[Lambda]^9 + 19079424*\[Lambda]^10 + 
             34978944*\[Lambda]^11 + 64128064*\[Lambda]^12 + 
             91611520*\[Lambda]^13 + 130873600*\[Lambda]^14 + 
             147232800*\[Lambda]^15 + 165636900*\[Lambda]^16 + 
             147232800*\[Lambda]^17 + 130873600*\[Lambda]^18 + 
             91611520*\[Lambda]^19 + 64128064*\[Lambda]^20 + 
             34978944*\[Lambda]^21 + 19079424*\[Lambda]^22 + 
             7949760*\[Lambda]^23 + 3312400*\[Lambda]^24 + 
             1019200*\[Lambda]^25 + 313600*\[Lambda]^26 + 
             67200*\[Lambda]^27 + 14400*\[Lambda]^28 + 1920*\[Lambda]^29 + 
             256*\[Lambda]^30 + 16*\[Lambda]^31 + \[Lambda]^32)*H[{0}, x])/
           (2295*(-1 + \[Lambda])*(1 + \[Lambda])^33)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(55969347000169/8209544493150 - (48*Zeta[3])/17) + 
    CF^2*(-29393927457809/44659922042736 + (96*Zeta[3])/17)), 
 (2*a*CF)/9 + a^2*(CF*((-4678799*nl*TF)/2432430 + 
      2*nh*TF*((12252240 - 165405240*\[Lambda] + 739218480*\[Lambda]^2 + 
          13273260*\[Lambda]^3 - 11051112072*\[Lambda]^4 + 
          29666144508*\[Lambda]^5 + 39303668976*\[Lambda]^6 - 
          315408086994*\[Lambda]^7 + 258800380124*\[Lambda]^8 + 
          1523974486034*\[Lambda]^9 - 3440527860328*\[Lambda]^10 - 
          3063808924358*\[Lambda]^11 + 18219967091020*\[Lambda]^12 - 
          6974480283530*\[Lambda]^13 - 57764608245904*\[Lambda]^14 + 
          74446708600031*\[Lambda]^15 + 108965372180462*\[Lambda]^16 - 
          102118355305816918983*\[Lambda]^17 - 15614612394532402216812*
           \[Lambda]^18 - 335827980667974542569404*\[Lambda]^19 - 
          3679174679211354087038868*\[Lambda]^20 - 26183274825917227592920740*
           \[Lambda]^21 - 134609504603190548876374524*\[Lambda]^22 - 
          530093276156483388160794486*\[Lambda]^23 - 
          1658715651980253119908875672*\[Lambda]^24 - 
          4226197744852778129034475314*\[Lambda]^25 - 
          8917932083644293240246583540*\[Lambda]^26 - 
          15772203147945269621349057067*\[Lambda]^27 - 
          23574209851615967628758253538*\[Lambda]^28 - 
          29940920496215555688675299717*\[Lambda]^29 - 
          32413754325551135566752580088*\[Lambda]^30 - 
          29940920496215555688675299717*\[Lambda]^31 - 
          23574209851615967628758253538*\[Lambda]^32 - 
          15772203147945269621349057067*\[Lambda]^33 - 
          8917932083644293240246583540*\[Lambda]^34 - 
          4226197744852778129034475314*\[Lambda]^35 - 
          1658715651980253119908875672*\[Lambda]^36 - 
          530093276156483388160794486*\[Lambda]^37 - 
          134609504603190548876374524*\[Lambda]^38 - 
          26183274825917227592920740*\[Lambda]^39 - 3679174679211354087038868*
           \[Lambda]^40 - 335827980667974542569404*\[Lambda]^41 - 
          15614612394532402216812*\[Lambda]^42 - 102118355305816918983*
           \[Lambda]^43 + 108965372180462*\[Lambda]^44 + 
          74446708600031*\[Lambda]^45 - 57764608245904*\[Lambda]^46 - 
          6974480283530*\[Lambda]^47 + 18219967091020*\[Lambda]^48 - 
          3063808924358*\[Lambda]^49 - 3440527860328*\[Lambda]^50 + 
          1523974486034*\[Lambda]^51 + 258800380124*\[Lambda]^52 - 
          315408086994*\[Lambda]^53 + 39303668976*\[Lambda]^54 + 
          29666144508*\[Lambda]^55 - 11051112072*\[Lambda]^56 + 
          13273260*\[Lambda]^57 + 739218480*\[Lambda]^58 - 
          165405240*\[Lambda]^59 + 12252240*\[Lambda]^60)/
         (106178976830916990000*(-1 + \[Lambda])^2*\[Lambda]^17*
          (1 + \[Lambda])^24) - ((-43651400793000 - 9396538381230000*
            \[Lambda] - 180316044548981595*\[Lambda]^2 - 1695343080566465070*
            \[Lambda]^3 - 9955386514493159370*\[Lambda]^4 - 
           39926130380279174070*\[Lambda]^5 - 111252280571557617720*
            \[Lambda]^6 - 198947257249354744026*\[Lambda]^7 - 
           112454187373790528886*\[Lambda]^8 + 624971087159753905534*
            \[Lambda]^9 + 2679947125305535063489*\[Lambda]^10 + 
           6416652512899818147324*\[Lambda]^11 + 11245056151863699752812*
            \[Lambda]^12 + 15479021138359678346332*\[Lambda]^13 + 
           17178978526809753326742*\[Lambda]^14 + 15479021138317155493232*
            \[Lambda]^15 + 11245056151881209162912*\[Lambda]^16 + 
           6416652512930477481744*\[Lambda]^17 + 2679947125279020813909*
            \[Lambda]^18 + 624971087145756035154*\[Lambda]^19 - 
           112454187349096603266*\[Lambda]^20 - 198947257248528396806*
            \[Lambda]^21 - 111252280587897890900*\[Lambda]^22 - 
           39926130375203438850*\[Lambda]^23 - 9955386506847772150*
            \[Lambda]^24 - 1695343085770589050*\[Lambda]^25 - 
           180316046715817575*\[Lambda]^26 - 9396535278512060*\[Lambda]^27 - 
           43651402995860*\[Lambda]^28 - 1253634060*\[Lambda]^29 + 
           366469340*\[Lambda]^30 + 330228740*\[Lambda]^31 - 
           209734236*\[Lambda]^32 - 39551996*\[Lambda]^33 + 
           67115524*\[Lambda]^34 - 8027196*\[Lambda]^35 - 
           12833436*\[Lambda]^36 + 4872132*\[Lambda]^37 + 
           1073652*\[Lambda]^38 - 1032988*\[Lambda]^39 + 
           101252*\[Lambda]^40 + 98532*\[Lambda]^41 - 33116*\[Lambda]^42 - 
           476*\[Lambda]^43 + 2244*\[Lambda]^44 - 476*\[Lambda]^45 + 
           34*\[Lambda]^46)*H[{0}, x])/(294646955352750*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^25) - (17*(-1 + \[Lambda])^36*H[{1}, x])/
         (147323477676375*\[Lambda]^18) + (1224*\[Lambda]^2*H[{0, 0}, x])/
         (5*(-1 + \[Lambda])^4))) + 
    ((22*CA*CF)/27 + (32933023*CF^2)/13783770 - (8*CF*nl*TF)/27)*
     Log[Q^2/\[Mu]^2] + CA*CF*(56016333889/8671863200 - (8*Zeta[3])/3) + 
    CF^2*(-8550919646/21950653725 + (16*Zeta[3])/3)), 
 (4*a*CF)/19 + a^2*(CF*((-1525626437*nl*TF)/829323495 + 
      2*nh*TF*((24504480 - 330810480*\[Lambda] + 1429428000*\[Lambda]^2 + 
          688167480*\[Lambda]^3 - 25034593584*\[Lambda]^4 + 
          58948385496*\[Lambda]^5 + 124290223200*\[Lambda]^6 - 
          749454205500*\[Lambda]^7 + 338283860200*\[Lambda]^8 + 
          4368913609060*\[Lambda]^9 - 7837649903200*\[Lambda]^10 - 
          12854331966840*\[Lambda]^11 + 50719646383600*\[Lambda]^12 + 
          1354224102440*\[Lambda]^13 - 195290140576544*\[Lambda]^14 + 
          170663720485466*\[Lambda]^15 + 485429111526580*\[Lambda]^16 - 
          891968541198150*\[Lambda]^17 - 882409478266676089730*\[Lambda]^18 - 
          144261814603952952628124*\[Lambda]^19 - 3351990530621774028272779*
           \[Lambda]^20 - 39833862249863705258183520*\[Lambda]^21 - 
          308713879042644873275550150*\[Lambda]^22 - 
          1735568786860727074903286380*\[Lambda]^23 - 
          7507506382800982549034125654*\[Lambda]^24 - 
          25930296705150091376440311644*\[Lambda]^25 - 
          73316166274743970492172419030*\[Lambda]^26 - 
          172701178059868349281026800800*\[Lambda]^27 - 
          343212805289897989505931057745*\[Lambda]^28 - 
          580703374951266443483933730404*\[Lambda]^29 - 
          841887680728378704912894707994*\[Lambda]^30 - 
          1050328546682180738883691244100*\[Lambda]^31 - 
          1130399845969628860749884151300*\[Lambda]^32 - 
          1050328546682180738883691244100*\[Lambda]^33 - 
          841887680728378704912894707994*\[Lambda]^34 - 
          580703374951266443483933730404*\[Lambda]^35 - 
          343212805289897989505931057745*\[Lambda]^36 - 
          172701178059868349281026800800*\[Lambda]^37 - 
          73316166274743970492172419030*\[Lambda]^38 - 
          25930296705150091376440311644*\[Lambda]^39 - 
          7507506382800982549034125654*\[Lambda]^40 - 
          1735568786860727074903286380*\[Lambda]^41 - 
          308713879042644873275550150*\[Lambda]^42 - 
          39833862249863705258183520*\[Lambda]^43 - 3351990530621774028272779*
           \[Lambda]^44 - 144261814603952952628124*\[Lambda]^45 - 
          882409478266676089730*\[Lambda]^46 - 891968541198150*\[Lambda]^47 + 
          485429111526580*\[Lambda]^48 + 170663720485466*\[Lambda]^49 - 
          195290140576544*\[Lambda]^50 + 1354224102440*\[Lambda]^51 + 
          50719646383600*\[Lambda]^52 - 12854331966840*\[Lambda]^53 - 
          7837649903200*\[Lambda]^54 + 4368913609060*\[Lambda]^55 + 
          338283860200*\[Lambda]^56 - 749454205500*\[Lambda]^57 + 
          124290223200*\[Lambda]^58 + 58948385496*\[Lambda]^59 - 
          25034593584*\[Lambda]^60 + 688167480*\[Lambda]^61 + 
          1429428000*\[Lambda]^62 - 330810480*\[Lambda]^63 + 
          24504480*\[Lambda]^64)/(959346718440822211500*(-1 + \[Lambda])^2*
          \[Lambda]^18*(1 + \[Lambda])^26) - 
        (2*(-373640674507100 - 85638442597027320*\[Lambda] - 
           1748522664656087985*\[Lambda]^2 - 17412309681967881100*
            \[Lambda]^3 - 107190860051404315515*\[Lambda]^4 - 
           439629929353913129160*\[Lambda]^5 - 1165331888954925623442*
            \[Lambda]^6 - 1366821744580632136272*\[Lambda]^7 + 
           4009163012415978706562*\[Lambda]^8 + 28895389592123012598952*
            \[Lambda]^9 + 98000515779473518025885*\[Lambda]^10 + 
           237803593054729512368996*\[Lambda]^11 + 453939030028987195587111*
            \[Lambda]^12 + 708005027110958320579364*\[Lambda]^13 + 
           919041822150195964114384*\[Lambda]^14 + 1001641374995019306772480*
            \[Lambda]^15 + 919041822150512419901824*\[Lambda]^16 + 
           708005027110835254439804*\[Lambda]^17 + 453939030028751516802471*
            \[Lambda]^18 + 237803593054919976038756*\[Lambda]^19 + 
           98000515779592480870685*\[Lambda]^20 + 28895389591938527850952*
            \[Lambda]^21 + 4009163012394829047362*\[Lambda]^22 - 
           1366821744450592417872*\[Lambda]^23 - 1165331888983984117842*
            \[Lambda]^24 - 439629929421508896360*\[Lambda]^25 - 
           107190860014230913275*\[Lambda]^26 - 17412309658014168460*
            \[Lambda]^27 - 1748522689982475825*\[Lambda]^28 - 
           85638446188949160*\[Lambda]^29 - 373628794077500*\[Lambda]^30 - 
           1889751552*\[Lambda]^31 - 3907287072*\[Lambda]^32 + 
           1706106672*\[Lambda]^33 + 802611072*\[Lambda]^34 - 
           713597440*\[Lambda]^35 - 37250944*\[Lambda]^36 + 
           187712096*\[Lambda]^37 - 37608896*\[Lambda]^38 - 
           29758976*\[Lambda]^39 + 14073280*\[Lambda]^40 + 
           1676064*\[Lambda]^41 - 2461056*\[Lambda]^42 + 
           339456*\[Lambda]^43 + 198016*\[Lambda]^44 - 75140*\[Lambda]^45 + 
           952*\[Lambda]^46 + 4352*\[Lambda]^47 - 952*\[Lambda]^48 + 
           68*\[Lambda]^49)*H[{0}, x])/(5324379611726175*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^27) - (8*(-1 + \[Lambda])^38*H[{1}, x])/
         (313198800689775*\[Lambda]^19) + (1824*\[Lambda]^2*H[{0, 0}, x])/
         (7*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/57 + (638700397*CF^2)/276441165 - (16*CF*nl*TF)/57)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-87919976926*nl*TF)/4018072333275 + 
        2*nh*TF*((1583663803595326252800 - 1204330719749848891200*\[Lambda] - 
            324775911875137964841600*\[Lambda]^2 - 3339775663069057897885200*
             \[Lambda]^3 - 15128107995159083882045088*\[Lambda]^4 - 
            26409849007290433317897264*\[Lambda]^5 + 
            54650738738617286321833920*\[Lambda]^6 + 
            378261388908554305444356924*\[Lambda]^7 + 
            610641280732074829697456568*\[Lambda]^8 - 
            789574669326830233646704476*\[Lambda]^9 - 
            4622031529397887488383069648*\[Lambda]^10 - 
            4903414244912590750437210220*\[Lambda]^11 + 
            9841935088477042844144156088*\[Lambda]^12 + 
            31789922072094014756766631756*\[Lambda]^13 + 
            13531783552979216349411915008*\[Lambda]^14 - 
            72127131469791259426783869981*\[Lambda]^15 - 
            121581200835043811432505707450*\[Lambda]^16 + 
            31240501318470198036773089301*\[Lambda]^17 + 
            293434504143734781454902171852*\[Lambda]^18 + 
            233433575947733956162039368936*\[Lambda]^19 - 
            308260506071935272650957039292*\[Lambda]^20 - 
            667894633748491887273948933420*\[Lambda]^21 - 
            100994968476167185139368319628*\[Lambda]^22 + 
            867384198501725391895193002659*\[Lambda]^23 + 
            815326686536486416692087952650*\[Lambda]^24 - 
            444410895863526371740626578715*\[Lambda]^25 - 
            1246208184901898288104903776480*\[Lambda]^26 - 
            408953414174414147640118565820*\[Lambda]^27 + 
            919624358783876439412125962600*\[Lambda]^28 + 
            910545604866056978004064786972*\[Lambda]^29 - 
            303159909384641824490933451024*\[Lambda]^30 - 
            1093691811749411328171922725100*\[Lambda]^31 - 
            695259559821484792531352632136*\[Lambda]^32 - 
            110062893412442411070638739252*\[Lambda]^33 - 
            193748610551284207419967094080*\[Lambda]^34 - 
            911557082996810117208736807100*\[Lambda]^35 - 
            1227135416506646387433117901320*\[Lambda]^36 - 
            911557082996810117208736807100*\[Lambda]^37 - 
            193748610551284207419967094080*\[Lambda]^38 - 
            110062893412442411070638739252*\[Lambda]^39 - 
            695259559821484792531352632136*\[Lambda]^40 - 
            1093691811749411328171922725100*\[Lambda]^41 - 
            303159909384641824490933451024*\[Lambda]^42 + 
            910545604866056978004064786972*\[Lambda]^43 + 
            919624358783876439412125962600*\[Lambda]^44 - 
            408953414174414147640118565820*\[Lambda]^45 - 
            1246208184901898288104903776480*\[Lambda]^46 - 
            444410895863526371740626578715*\[Lambda]^47 + 
            815326686536486416692087952650*\[Lambda]^48 + 
            867384198501725391895193002659*\[Lambda]^49 - 
            100994968476167185139368319628*\[Lambda]^50 - 
            667894633748491887273948933420*\[Lambda]^51 - 
            308260506071935272650957039292*\[Lambda]^52 + 
            233433575947733956162039368936*\[Lambda]^53 + 
            293434504143734781454902171852*\[Lambda]^54 + 
            31240501318470198036773089301*\[Lambda]^55 - 
            121581200835043811432505707450*\[Lambda]^56 - 
            72127131469791259426783869981*\[Lambda]^57 + 
            13531783552979216349411915008*\[Lambda]^58 + 
            31789922072094014756766631756*\[Lambda]^59 + 
            9841935088477042844144156088*\[Lambda]^60 - 
            4903414244912590750437210220*\[Lambda]^61 - 
            4622031529397887488383069648*\[Lambda]^62 - 
            789574669326830233646704476*\[Lambda]^63 + 
            610641280732074829697456568*\[Lambda]^64 + 
            378261388908554305444356924*\[Lambda]^65 + 
            54650738738617286321833920*\[Lambda]^66 - 
            26409849007290433317897264*\[Lambda]^67 - 
            15128107995159083882045088*\[Lambda]^68 - 
            3339775663069057897885200*\[Lambda]^69 - 324775911875137964841600*
             \[Lambda]^70 - 1204330719749848891200*\[Lambda]^71 + 
            1583663803595326252800*\[Lambda]^72)/(2067676235715102012000*
            \[Lambda]^18*(1 + \[Lambda])^36) + 
          ((6802896980880 - 10275579994680*\[Lambda] - 1400367834946080*
              \[Lambda]^2 - 13293186202836540*\[Lambda]^3 - 52356690158596824*
              \[Lambda]^4 - 45501618770239632*\[Lambda]^5 + 
             406935246801101304*\[Lambda]^6 + 1602057838548807354*
              \[Lambda]^7 + 1098158834349924204*\[Lambda]^8 - 
             7514506287575682252*\[Lambda]^9 - 20831989379433952564*
              \[Lambda]^10 - 1826829893027667320*\[Lambda]^11 + 
             84210410227727715220*\[Lambda]^12 + 133169504152764401980*
              \[Lambda]^13 - 98424519900550412396*\[Lambda]^14 - 
             532317696211447629953*\[Lambda]^15 - 370768068344763895574*
              \[Lambda]^16 + 922614037644296499526*\[Lambda]^17 + 
             1843373843412892732666*\[Lambda]^18 - 92176572904221057340*
              \[Lambda]^19 - 3688049469029542204302*\[Lambda]^20 - 
             3202186915648319604588*\[Lambda]^21 + 3349014795014314462182*
              \[Lambda]^22 + 7719531785567195045922*\[Lambda]^23 + 
             1376351941493615604570*\[Lambda]^24 - 9157865705525095525914*
              \[Lambda]^25 - 8412348505116326838006*\[Lambda]^26 + 
             4521770001535464084399*\[Lambda]^27 + 12078394951672966726724*
              \[Lambda]^28 + 3801261161153364534244*\[Lambda]^29 - 
             7989306853468286051756*\[Lambda]^30 - 6708343317327263791856*
              \[Lambda]^31 + 4371496666752216390844*\[Lambda]^32 + 
             11313476506829712435484*\[Lambda]^33 + 8608051746624643208044*
              \[Lambda]^34 + 6582593454395692763854*\[Lambda]^35 + 
             8055295517426622475744*\[Lambda]^36 + 11196850901360494039984*
              \[Lambda]^37 + 8432954960060233533664*\[Lambda]^38 + 
             7262380451136192668110*\[Lambda]^39 + 9355255635603870375532*
              \[Lambda]^40 + 12040761768556588366108*\[Lambda]^41 + 
             4908107889824106122428*\[Lambda]^42 - 6329775903081009942512*
              \[Lambda]^43 - 7782005248868460449708*\[Lambda]^44 + 
             3911974909110214565860*\[Lambda]^45 + 12123919323775110007364*
              \[Lambda]^46 + 4540165758654743719599*\[Lambda]^47 - 
             8406778109014314524406*\[Lambda]^48 - 9156202970332504399386*
              \[Lambda]^49 + 1376705258146614216474*\[Lambda]^50 + 
             7719605823777954993594*\[Lambda]^51 + 3349024799455163348694*
              \[Lambda]^52 - 3202185586412559450636*\[Lambda]^53 - 
             3688049379207023276958*\[Lambda]^54 - 92176567026520683172*
              \[Lambda]^55 + 1843373843457147823546*\[Lambda]^56 + 
             922614037644296499526*\[Lambda]^57 - 370768068344763895574*
              \[Lambda]^58 - 532317696211447629953*\[Lambda]^59 - 
             98424519900550412396*\[Lambda]^60 + 133169504152764401980*
              \[Lambda]^61 + 84210410227727715220*\[Lambda]^62 - 
             1826829893027667320*\[Lambda]^63 - 20831989379433952564*
              \[Lambda]^64 - 7514506287575682252*\[Lambda]^65 + 
             1098158834349924204*\[Lambda]^66 + 1602057838548807354*
              \[Lambda]^67 + 406935246801101304*\[Lambda]^68 - 
             45501618770239632*\[Lambda]^69 - 52356690158596824*
              \[Lambda]^70 - 13293186202836540*\[Lambda]^71 - 
             1400367834946080*\[Lambda]^72 - 10275579994680*\[Lambda]^73 + 
             6802896980880*\[Lambda]^74)*H[{0}, x])/(8882054631450*
            (-1 + \[Lambda])*\[Lambda]^18*(1 + \[Lambda])^37) + 
          (172*(2042040 + 271211719*\[Lambda] + 4146676542*\[Lambda]^2 + 
             61605456835*\[Lambda]^3 + 465776468388*\[Lambda]^4 + 
             3477912708586*\[Lambda]^5 + 16768685890620*\[Lambda]^6 + 
             80200651384810*\[Lambda]^7 + 273800621199420*\[Lambda]^8 + 
             929026653566410*\[Lambda]^9 + 2374408414764540*\[Lambda]^10 + 
             6037634440427338*\[Lambda]^11 + 11939820218004924*\[Lambda]^12 + 
             23505676810594090*\[Lambda]^13 + 36700397140849596*
              \[Lambda]^14 + 57064428274551082*\[Lambda]^15 + 
             71178243623833500*\[Lambda]^16 + 88431491616213130*
              \[Lambda]^17 + 88604389924756860*\[Lambda]^18 + 
             88431491616213130*\[Lambda]^19 + 71178243623833500*
              \[Lambda]^20 + 57064428274551082*\[Lambda]^21 + 
             36700397140849596*\[Lambda]^22 + 23505676810594090*
              \[Lambda]^23 + 11939820218004924*\[Lambda]^24 + 
             6037634440427338*\[Lambda]^25 + 2374408414764540*\[Lambda]^26 + 
             929026653566410*\[Lambda]^27 + 273800621199420*\[Lambda]^28 + 
             80200651384810*\[Lambda]^29 + 16768685890620*\[Lambda]^30 + 
             3477912708586*\[Lambda]^31 + 465776468388*\[Lambda]^32 + 
             61605456835*\[Lambda]^33 + 4146676542*\[Lambda]^34 + 
             271211719*\[Lambda]^35 + 2042040*\[Lambda]^36)*H[{1}, x])/
           (70492497075*(1 + \[Lambda])^36) - 
          (16*(29223 - 306*\[Lambda] - 6025718*\[Lambda]^2 - 
             66119698*\[Lambda]^3 - 322084108*\[Lambda]^4 - 
             661050814*\[Lambda]^5 + 815455694*\[Lambda]^6 + 
             8094104498*\[Lambda]^7 + 16123092383*\[Lambda]^8 - 
             10203280252*\[Lambda]^9 - 104567789140*\[Lambda]^10 - 
             150437621756*\[Lambda]^11 + 163761706656*\[Lambda]^12 + 
             798647859756*\[Lambda]^13 + 624025285716*\[Lambda]^14 - 
             1509381798132*\[Lambda]^15 - 3562243211253*\[Lambda]^16 - 
             499119981606*\[Lambda]^17 + 7428854403534*\[Lambda]^18 + 
             8793061470714*\[Lambda]^19 - 5391619083683*\[Lambda]^20 - 
             20482249039312*\[Lambda]^21 - 9613734806704*\[Lambda]^22 + 
             22529942200016*\[Lambda]^23 + 31819272187511*\[Lambda]^24 - 
             4168673513170*\[Lambda]^25 - 41331570072022*\[Lambda]^26 - 
             25246314101938*\[Lambda]^27 + 25325857858217*\[Lambda]^28 + 
             41509210936052*\[Lambda]^29 + 4707305016428*\[Lambda]^30 - 
             30566177104300*\[Lambda]^31 - 19887854174779*\[Lambda]^32 + 
             13719382791686*\[Lambda]^33 + 26999234289746*\[Lambda]^34 + 
             14826056544230*\[Lambda]^35 + 6548130465833*\[Lambda]^36 + 
             11503045423532*\[Lambda]^37 + 18075852320132*\[Lambda]^38 + 
             11503045423532*\[Lambda]^39 + 6548130465833*\[Lambda]^40 + 
             14826056544230*\[Lambda]^41 + 26999234289746*\[Lambda]^42 + 
             13719382791686*\[Lambda]^43 - 19887854174779*\[Lambda]^44 - 
             30566177104300*\[Lambda]^45 + 4707305016428*\[Lambda]^46 + 
             41509210936052*\[Lambda]^47 + 25325857858217*\[Lambda]^48 - 
             25246314101938*\[Lambda]^49 - 41331570072022*\[Lambda]^50 - 
             4168673513170*\[Lambda]^51 + 31819272187511*\[Lambda]^52 + 
             22529942200016*\[Lambda]^53 - 9613734806704*\[Lambda]^54 - 
             20482249039312*\[Lambda]^55 - 5391619083683*\[Lambda]^56 + 
             8793061470714*\[Lambda]^57 + 7428854403534*\[Lambda]^58 - 
             499119981606*\[Lambda]^59 - 3562243211253*\[Lambda]^60 - 
             1509381798132*\[Lambda]^61 + 624025285716*\[Lambda]^62 + 
             798647859756*\[Lambda]^63 + 163761706656*\[Lambda]^64 - 
             150437621756*\[Lambda]^65 - 104567789140*\[Lambda]^66 - 
             10203280252*\[Lambda]^67 + 16123092383*\[Lambda]^68 + 
             8094104498*\[Lambda]^69 + 815455694*\[Lambda]^70 - 
             661050814*\[Lambda]^71 - 322084108*\[Lambda]^72 - 
             66119698*\[Lambda]^73 - 6025718*\[Lambda]^74 - 
             306*\[Lambda]^75 + 29223*\[Lambda]^76)*H[{-1, 0}, x])/
           (305235*(-1 + \[Lambda])*\[Lambda]^19*(1 + \[Lambda])^37) + 
          (8*\[Lambda]*(3612 + 31824*\[Lambda] - 1316718*\[Lambda]^2 - 
             26837670*\[Lambda]^3 - 252655275*\[Lambda]^4 - 
             1125770175*\[Lambda]^5 - 2936893140*\[Lambda]^6 - 
             2015117100*\[Lambda]^7 - 2292577245*\[Lambda]^8 - 
             34659957085*\[Lambda]^9 - 243560092624*\[Lambda]^10 - 
             577932398208*\[Lambda]^11 - 776275303584*\[Lambda]^12 + 
             114012670560*\[Lambda]^13 + 483959826360*\[Lambda]^14 - 
             1736354653272*\[Lambda]^15 - 8066689476849*\[Lambda]^16 - 
             6656632715457*\[Lambda]^17 + 8634081241960*\[Lambda]^18 + 
             24937132854640*\[Lambda]^19 + 5134279988232*\[Lambda]^20 - 
             40445328491496*\[Lambda]^21 - 43743059365788*\[Lambda]^22 + 
             34226657125020*\[Lambda]^23 + 97379223539235*\[Lambda]^24 + 
             28577639615667*\[Lambda]^25 - 107635788238536*\[Lambda]^26 - 
             111331115727208*\[Lambda]^27 + 48271885749380*\[Lambda]^28 + 
             151615014088500*\[Lambda]^29 + 48227297002560*\[Lambda]^30 - 
             111499443053280*\[Lambda]^31 - 107966428462890*\[Lambda]^32 + 
             27867438883770*\[Lambda]^33 + 96430969073850*\[Lambda]^34 + 
             32605536960018*\[Lambda]^35 - 45271890080679*\[Lambda]^36 - 
             42554041674027*\[Lambda]^37 + 4092621201540*\[Lambda]^38 + 
             23783923155420*\[Lambda]^39 + 9189369688941*\[Lambda]^40 - 
             6158584239363*\[Lambda]^41 - 6400221251544*\[Lambda]^42 - 
             523867722120*\[Lambda]^43 + 1904658459300*\[Lambda]^44 + 
             942597985236*\[Lambda]^45 - 137609497848*\[Lambda]^46 - 
             283093526664*\[Lambda]^47 - 78979117905*\[Lambda]^48 + 
             24086963655*\[Lambda]^49 + 21835946412*\[Lambda]^50 + 
             4429519524*\[Lambda]^51 - 1016900118*\[Lambda]^52 - 
             767893230*\[Lambda]^53 - 180281940*\[Lambda]^54 - 
             18076236*\[Lambda]^55 - 88587*\[Lambda]^56 + 87669*\[Lambda]^57)*
            H[{0, 0}, x])/(305235*(-1 + \[Lambda])^2*(1 + \[Lambda])^37) - 
          (2752*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
             2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
             665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
             26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
             159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
             590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
             1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
             2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
             2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
             1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
             590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
             159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
             26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
             2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
             124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
             324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0, 1}, x])/
           (14535*(-1 + \[Lambda])*(1 + \[Lambda])^37) + 
          (8*(-1 + \[Lambda])^17*(1719 - 30960*\[Lambda] - 
             29239*\[Lambda]^2 - 29240*\[Lambda]^3 - 29240*\[Lambda]^4 - 
             29240*\[Lambda]^5 - 29240*\[Lambda]^6 - 29240*\[Lambda]^7 - 
             29240*\[Lambda]^8 - 29240*\[Lambda]^9 - 29240*\[Lambda]^10 - 
             29240*\[Lambda]^11 - 29240*\[Lambda]^12 - 29240*\[Lambda]^13 - 
             29240*\[Lambda]^14 - 29240*\[Lambda]^15 - 29240*\[Lambda]^16 - 
             29240*\[Lambda]^17 - 29240*\[Lambda]^18 - 29240*\[Lambda]^19 - 
             29239*\[Lambda]^20 - 30960*\[Lambda]^21 + 1719*\[Lambda]^22)*
            H[{1, 0}, x])/(17955*\[Lambda]^19*(1 + \[Lambda])))) + 
      CF*((-1376*nl*TF)/276165 + 2*nh*TF*
         ((-86*(2042040 + 271211719*\[Lambda] + 4146676542*\[Lambda]^2 + 
             61605456835*\[Lambda]^3 + 465776468388*\[Lambda]^4 + 
             3477912708586*\[Lambda]^5 + 16768685890620*\[Lambda]^6 + 
             80200651384810*\[Lambda]^7 + 273800621199420*\[Lambda]^8 + 
             929026653566410*\[Lambda]^9 + 2374408414764540*\[Lambda]^10 + 
             6037634440427338*\[Lambda]^11 + 11939820218004924*\[Lambda]^12 + 
             23505676810594090*\[Lambda]^13 + 36700397140849596*
              \[Lambda]^14 + 57064428274551082*\[Lambda]^15 + 
             71178243623833500*\[Lambda]^16 + 88431491616213130*
              \[Lambda]^17 + 88604389924756860*\[Lambda]^18 + 
             88431491616213130*\[Lambda]^19 + 71178243623833500*
              \[Lambda]^20 + 57064428274551082*\[Lambda]^21 + 
             36700397140849596*\[Lambda]^22 + 23505676810594090*
              \[Lambda]^23 + 11939820218004924*\[Lambda]^24 + 
             6037634440427338*\[Lambda]^25 + 2374408414764540*\[Lambda]^26 + 
             929026653566410*\[Lambda]^27 + 273800621199420*\[Lambda]^28 + 
             80200651384810*\[Lambda]^29 + 16768685890620*\[Lambda]^30 + 
             3477912708586*\[Lambda]^31 + 465776468388*\[Lambda]^32 + 
             61605456835*\[Lambda]^33 + 4146676542*\[Lambda]^34 + 
             271211719*\[Lambda]^35 + 2042040*\[Lambda]^36))/
           (70492497075*(1 + \[Lambda])^36) + 
          (1376*\[Lambda]*(1 + 18*\[Lambda] + 324*\[Lambda]^2 + 
             2754*\[Lambda]^3 + 23409*\[Lambda]^4 + 124848*\[Lambda]^5 + 
             665856*\[Lambda]^6 + 2496960*\[Lambda]^7 + 9363600*\[Lambda]^8 + 
             26218080*\[Lambda]^9 + 73410624*\[Lambda]^10 + 
             159056352*\[Lambda]^11 + 344622096*\[Lambda]^12 + 
             590780736*\[Lambda]^13 + 1012766976*\[Lambda]^14 + 
             1392554592*\[Lambda]^15 + 1914762564*\[Lambda]^16 + 
             2127513960*\[Lambda]^17 + 2363904400*\[Lambda]^18 + 
             2127513960*\[Lambda]^19 + 1914762564*\[Lambda]^20 + 
             1392554592*\[Lambda]^21 + 1012766976*\[Lambda]^22 + 
             590780736*\[Lambda]^23 + 344622096*\[Lambda]^24 + 
             159056352*\[Lambda]^25 + 73410624*\[Lambda]^26 + 
             26218080*\[Lambda]^27 + 9363600*\[Lambda]^28 + 
             2496960*\[Lambda]^29 + 665856*\[Lambda]^30 + 
             124848*\[Lambda]^31 + 23409*\[Lambda]^32 + 2754*\[Lambda]^33 + 
             324*\[Lambda]^34 + 18*\[Lambda]^35 + \[Lambda]^36)*H[{0}, x])/
           (14535*(-1 + \[Lambda])*(1 + \[Lambda])^37)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(27709925162936629/4516031332612800 - (48*Zeta[3])/19) + 
    CF^2*(-3984774219023093/25741378595892960 + (96*Zeta[3])/19)), 
 (a*CF)/5 + a^2*(CF*((-27003017*nl*TF)/15315300 + 
      2*nh*TF*((232792560 - 3142699560*\[Lambda] + 13113980880*\[Lambda]^2 + 
          12822990180*\[Lambda]^3 - 264754978488*\[Lambda]^4 + 
          543791780532*\[Lambda]^5 + 1669993964496*\[Lambda]^6 - 
          8233296685614*\[Lambda]^7 + 614353792052*\[Lambda]^8 + 
          56304318852782*\[Lambda]^9 - 79704310303800*\[Lambda]^10 - 
          212245327209370*\[Lambda]^11 + 633965685476900*\[Lambda]^12 + 
          298602115629210*\[Lambda]^13 - 2893387290845968*\[Lambda]^14 + 
          1473458932980587*\[Lambda]^15 + 8803925871101046*\[Lambda]^16 - 
          11703446701633099*\[Lambda]^17 - 17431258411096348*\[Lambda]^18 - 
          36092967292540438927101*\[Lambda]^19 - 6283603444283768259220798*
           \[Lambda]^20 - 156826898211086606379456879*\[Lambda]^21 - 
          2008771969104633018913424304*\[Lambda]^22 - 
          16836706645057322715805196798*\[Lambda]^23 - 
          102729113463425717922257357676*\[Lambda]^24 - 
          484095522240261808577863100838*\[Lambda]^25 - 
          1828891614474788710462509909584*\[Lambda]^26 - 
          5681214499858755997698266160174*\[Lambda]^27 - 
          14773839014025519187265139450108*\[Lambda]^28 - 
          32585585723314557246483148053806*\[Lambda]^29 - 
          61551049479514439455688576907808*\[Lambda]^30 - 
          100277394589722242442925327880304*\[Lambda]^31 - 
          141624794770075083088739175021184*\[Lambda]^32 - 
          173991950333858700845405969229748*\[Lambda]^33 - 
          186308546044697890550241912623736*\[Lambda]^34 - 
          173991950333858700845405969229748*\[Lambda]^35 - 
          141624794770075083088739175021184*\[Lambda]^36 - 
          100277394589722242442925327880304*\[Lambda]^37 - 
          61551049479514439455688576907808*\[Lambda]^38 - 
          32585585723314557246483148053806*\[Lambda]^39 - 
          14773839014025519187265139450108*\[Lambda]^40 - 
          5681214499858755997698266160174*\[Lambda]^41 - 
          1828891614474788710462509909584*\[Lambda]^42 - 
          484095522240261808577863100838*\[Lambda]^43 - 
          102729113463425717922257357676*\[Lambda]^44 - 
          16836706645057322715805196798*\[Lambda]^45 - 
          2008771969104633018913424304*\[Lambda]^46 - 
          156826898211086606379456879*\[Lambda]^47 - 
          6283603444283768259220798*\[Lambda]^48 - 36092967292540438927101*
           \[Lambda]^49 - 17431258411096348*\[Lambda]^50 - 
          11703446701633099*\[Lambda]^51 + 8803925871101046*\[Lambda]^52 + 
          1473458932980587*\[Lambda]^53 - 2893387290845968*\[Lambda]^54 + 
          298602115629210*\[Lambda]^55 + 633965685476900*\[Lambda]^56 - 
          212245327209370*\[Lambda]^57 - 79704310303800*\[Lambda]^58 + 
          56304318852782*\[Lambda]^59 + 614353792052*\[Lambda]^60 - 
          8233296685614*\[Lambda]^61 + 1669993964496*\[Lambda]^62 + 
          543791780532*\[Lambda]^63 - 264754978488*\[Lambda]^64 + 
          12822990180*\[Lambda]^65 + 13113980880*\[Lambda]^66 - 
          3142699560*\[Lambda]^67 + 232792560*\[Lambda]^68)/
         (40941744164436893778000*(-1 + \[Lambda])^2*\[Lambda]^19*
          (1 + \[Lambda])^28) - ((-7574230244651070 - 1841619982342303020*
            \[Lambda] - 39819724862339712390*\[Lambda]^2 - 
           417714890529432796440*\[Lambda]^3 - 2675302388553571029810*
            \[Lambda]^4 - 11040672408568923340812*\[Lambda]^5 - 
           25940632338281303187402*\[Lambda]^6 + 5361561748384789460096*
            \[Lambda]^7 + 354300360054490493116016*\[Lambda]^8 + 
           1846419752576300664477664*\[Lambda]^9 + 6226717007065624829000190*
            \[Lambda]^10 + 16062805310422041123892548*\[Lambda]^11 + 
           33581908947285569094932239*\[Lambda]^12 + 
           58498072045440858000066442*\[Lambda]^13 + 
           86221499277019718371367328*\[Lambda]^14 + 
           108481716027557387028460862*\[Lambda]^15 + 
           117056275242019387772574888*\[Lambda]^16 + 
           108481716027551758059262802*\[Lambda]^17 + 
           86221499277021792202124508*\[Lambda]^18 + 
           58498072045445165187023662*\[Lambda]^19 + 
           33581908947282298823353609*\[Lambda]^20 + 
           16062805310419691041758708*\[Lambda]^21 + 
           6226717007068899825199950*\[Lambda]^22 + 1846419752576928631904464*
            \[Lambda]^23 + 354300360052057733344016*\[Lambda]^24 + 
           5361561748736957936336*\[Lambda]^25 - 25940632336907674601562*
            \[Lambda]^26 - 11040672409180398852732*\[Lambda]^27 - 
           2675302389119272822830*\[Lambda]^28 - 417714890055826410720*
            \[Lambda]^29 - 39819724723412639742*\[Lambda]^30 - 
           1841620234066340052*\[Lambda]^31 - 7574221249633374*\[Lambda]^32 + 
           97363670376*\[Lambda]^33 - 28573921096*\[Lambda]^34 - 
           26361360760*\[Lambda]^35 + 15774814828*\[Lambda]^36 + 
           3987644304*\[Lambda]^37 - 5314207888*\[Lambda]^38 + 
           247190608*\[Lambda]^39 + 1182304032*\[Lambda]^40 - 
           324028432*\[Lambda]^41 - 155665328*\[Lambda]^42 + 
           91168688*\[Lambda]^43 + 4379557*\[Lambda]^44 - 
           13566646*\[Lambda]^45 + 2346918*\[Lambda]^46 + 
           927010*\[Lambda]^47 - 397936*\[Lambda]^48 + 13566*\[Lambda]^49 + 
           20026*\[Lambda]^50 - 4522*\[Lambda]^51 + 323*\[Lambda]^52)*
          H[{0}, x])/(56806726834883025*(-1 + \[Lambda])^3*
          (1 + \[Lambda])^29) - (19*(-1 + \[Lambda])^40*H[{1}, x])/
         (3341572166757825*\[Lambda]^20) + (3040*\[Lambda]^2*H[{0, 0}, x])/
         (11*(-1 + \[Lambda])^4))) + 
    ((11*CA*CF)/15 + (216995557*CF^2)/96996900 - (4*CF*nl*TF)/15)*
     Log[Q^2/\[Mu]^2] + CA*CF*(1167039436754261801/199656122073408000 - 
      (12*Zeta[3])/5) + CF^2*(496623306372223/11092006781856000 + 
      (24*Zeta[3])/5)), (4*a*CF)/21 + 
  a^2*(CF*((-24634579*nl*TF)/14549535 + 
      2*nh*TF*((465585120 - 6285399120*\[Lambda] + 25296791520*\[Lambda]^2 + 
          38216778600*\[Lambda]^3 - 581500295376*\[Lambda]^4 + 
          1030006201224*\[Lambda]^5 + 4425235804704*\[Lambda]^6 - 
          18616114512996*\[Lambda]^7 - 5980778230856*\[Lambda]^8 + 
          146629408009084*\[Lambda]^9 - 158526047846816*\[Lambda]^10 - 
          666174523201096*\[Lambda]^11 + 1587977319753104*\[Lambda]^12 + 
          1558794177801464*\[Lambda]^13 - 8482045944207136*\[Lambda]^14 + 
          1328018749025594*\[Lambda]^15 + 30449332276539764*\[Lambda]^16 - 
          28703524903930126*\[Lambda]^17 - 75864994888288816*\[Lambda]^18 + 
          139196174501325788*\[Lambda]^19 - 309815742485338076149987*
           \[Lambda]^20 - 57232356875686620990492592*\[Lambda]^21 - 
          1526700631987433403307014637*\[Lambda]^22 - 
          20963474256253005518451672262*\[Lambda]^23 - 
          188908458348575373693187889272*\[Lambda]^24 - 
          1242970557922503862398229286542*\[Lambda]^25 - 
          6336703758956970219031739733667*\[Lambda]^26 - 
          25988185535180204032681162115212*\[Lambda]^27 - 
          87961608503695504996985874515362*\[Lambda]^28 - 
          250238165118954076327164822919372*\[Lambda]^29 - 
          606451857797933626692613725613057*\[Lambda]^30 - 
          1264742018563554639062078414006992*\[Lambda]^31 - 
          2286986378264552602566772847849272*\[Lambda]^32 - 
          3606129291308854685965431839429152*\[Lambda]^33 - 
          4978681758812869956156275382667207*\[Lambda]^34 - 
          6035209180054071034853758203300292*\[Lambda]^35 - 
          6433904650671631055279020776237502*\[Lambda]^36 - 
          6035209180054071034853758203300292*\[Lambda]^37 - 
          4978681758812869956156275382667207*\[Lambda]^38 - 
          3606129291308854685965431839429152*\[Lambda]^39 - 
          2286986378264552602566772847849272*\[Lambda]^40 - 
          1264742018563554639062078414006992*\[Lambda]^41 - 
          606451857797933626692613725613057*\[Lambda]^42 - 
          250238165118954076327164822919372*\[Lambda]^43 - 
          87961608503695504996985874515362*\[Lambda]^44 - 
          25988185535180204032681162115212*\[Lambda]^45 - 
          6336703758956970219031739733667*\[Lambda]^46 - 
          1242970557922503862398229286542*\[Lambda]^47 - 
          188908458348575373693187889272*\[Lambda]^48 - 
          20963474256253005518451672262*\[Lambda]^49 - 
          1526700631987433403307014637*\[Lambda]^50 - 
          57232356875686620990492592*\[Lambda]^51 - 309815742485338076149987*
           \[Lambda]^52 + 139196174501325788*\[Lambda]^53 - 
          75864994888288816*\[Lambda]^54 - 28703524903930126*\[Lambda]^55 + 
          30449332276539764*\[Lambda]^56 + 1328018749025594*\[Lambda]^57 - 
          8482045944207136*\[Lambda]^58 + 1558794177801464*\[Lambda]^59 + 
          1587977319753104*\[Lambda]^60 - 666174523201096*\[Lambda]^61 - 
          158526047846816*\[Lambda]^62 + 146629408009084*\[Lambda]^63 - 
          5980778230856*\[Lambda]^64 - 18616114512996*\[Lambda]^65 + 
          4425235804704*\[Lambda]^66 + 1030006201224*\[Lambda]^67 - 
          581500295376*\[Lambda]^68 + 38216778600*\[Lambda]^69 + 
          25296791520*\[Lambda]^70 - 6285399120*\[Lambda]^71 + 
          465585120*\[Lambda]^72)/(365963363178932507338350*
          (-1 + \[Lambda])^2*\[Lambda]^20*(1 + \[Lambda])^30) - 
        (4*(-128958647412176010 - 33154095898330341480*\[Lambda] - 
           756068929980458330475*\[Lambda]^2 - 8315326674631693762920*
            \[Lambda]^3 - 55019560765471110877473*\[Lambda]^4 - 
           224341437345939530412768*\[Lambda]^5 - 406939720124659629721945*
            \[Lambda]^6 + 1504816894171321915647800*\[Lambda]^7 + 
           16403888308609031436042375*\[Lambda]^8 + 
           80614384415091671381846144*\[Lambda]^9 + 
           282375408079655531346642419*\[Lambda]^10 + 
           781132513539229015533847740*\[Lambda]^11 + 
           1781474830598359926216402075*\[Lambda]^12 + 
           3427313991596013204858151440*\[Lambda]^13 + 
           5639674012364160390964515939*\[Lambda]^14 + 
           8006797709250531076383138284*\[Lambda]^15 + 
           9861079026540777791899973555*\[Lambda]^16 + 
           10566719069845323371583001440*\[Lambda]^17 + 
           9861079026540862568278179155*\[Lambda]^18 + 
           8006797709250501404650766324*\[Lambda]^19 + 
           5639674012364094017263530579*\[Lambda]^20 + 
           3427313991596060762338608240*\[Lambda]^21 + 
           1781474830598398467491008875*\[Lambda]^22 + 
           781132513539180003438847140*\[Lambda]^23 + 
           282375408079642515952597619*\[Lambda]^24 + 
           80614384415129727959164544*\[Lambda]^25 + 
           16403888308606280055891975*\[Lambda]^26 + 
           1504816894148339040701000*\[Lambda]^27 - 406939720116464726178745*
            \[Lambda]^28 - 224341437335363693434656*\[Lambda]^29 - 
           55019560772712760159041*\[Lambda]^30 - 8315326677969937445400*
            \[Lambda]^31 - 756068925682785809835*\[Lambda]^32 - 
           33154095528877876840*\[Lambda]^33 - 128960538663130186*
            \[Lambda]^34 + 327670698864*\[Lambda]^35 + 616296144800*
            \[Lambda]^36 - 261751034560*\[Lambda]^37 - 136357835040*
            \[Lambda]^38 + 110342138544*\[Lambda]^39 + 12676938624*
            \[Lambda]^40 - 31337925120*\[Lambda]^41 + 3945664640*
            \[Lambda]^42 + 5992056980*\[Lambda]^43 - 2079729816*
            \[Lambda]^44 - 648310096*\[Lambda]^45 + 476915960*\[Lambda]^46 - 
           2848860*\[Lambda]^47 - 61628400*\[Lambda]^48 + 
           12651264*\[Lambda]^49 + 3581424*\[Lambda]^50 - 
           1750660*\[Lambda]^51 + 90440*\[Lambda]^52 + 77520*\[Lambda]^53 - 
           18088*\[Lambda]^54 + 1292*\[Lambda]^55)*H[{0}, x])/
         (4062197393483544315*(-1 + \[Lambda])^3*(1 + \[Lambda])^31) - 
        (16*(-1 + \[Lambda])^42*H[{1}, x])/(12576462518524905*\[Lambda]^21) + 
        (6720*\[Lambda]^2*H[{0, 0}, x])/(23*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/63 + (220885157*CF^2)/101846745 - (16*CF*nl*TF)/63)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-957718297*nl*TF)/58052644650 + 
        2*nh*TF*((2388799933698866688000 - 1812193053150864384000*\[Lambda] - 
            592571912365429303507200*\[Lambda]^2 - 6867061260630793785763200*
             \[Lambda]^3 - 36267014437730987689658880*\[Lambda]^4 - 
            86402111415777533769513120*\[Lambda]^5 + 
            56128777411758161445898992*\[Lambda]^6 + 
            974567445354679390221520656*\[Lambda]^7 + 
            2378117028330636128148300688*\[Lambda]^8 - 
            353043273975245285924625848*\[Lambda]^9 - 
            14219688291993774850428871716*\[Lambda]^10 - 
            26812897739943043956035479788*\[Lambda]^11 + 
            13916262362932475395257908512*\[Lambda]^12 + 
            129605366273675327843067839760*\[Lambda]^13 + 
            150440156345956093186403281640*\[Lambda]^14 - 
            205291751890925415314497303992*\[Lambda]^15 - 
            720857614998171585768232846716*\[Lambda]^16 - 
            347925793614136288053594419446*\[Lambda]^17 + 
            1387121069349141028347296486195*\[Lambda]^18 + 
            2348796131751677456728903773945*\[Lambda]^19 - 
            462854292632808136270571083344*\[Lambda]^20 - 
            5087567979742957123627217867125*\[Lambda]^21 - 
            4025523747524443802602190923881*\[Lambda]^22 + 
            4954201862524477092065312093908*\[Lambda]^23 + 
            10688663090342194143933960481552*\[Lambda]^24 + 
            1667836087458848410438494390996*\[Lambda]^25 - 
            13323789627821819054598049986775*\[Lambda]^26 - 
            12446515252256052343070149648115*\[Lambda]^27 + 
            6648187992302884529655655926144*\[Lambda]^28 + 
            18649230150648076694340733620359*\[Lambda]^29 + 
            5921034325815280495936210149573*\[Lambda]^30 - 
            14475885181777772652728513667170*\[Lambda]^31 - 
            15383297452681258500666491935812*\[Lambda]^32 + 
            1244061419169689026238844558960*\[Lambda]^33 + 
            10667500472516299705369067361888*\[Lambda]^34 + 
            1027018034056500787695022230160*\[Lambda]^35 - 
            13021809739706569698357646416272*\[Lambda]^36 - 
            18549565235421499198026774847660*\[Lambda]^37 - 
            15028003251970745021674668988492*\[Lambda]^38 - 
            13474986828153289159237347988960*\[Lambda]^39 - 
            12117012480035600459423019243072*\[Lambda]^40 - 
            13474986828153289159237347988960*\[Lambda]^41 - 
            15028003251970745021674668988492*\[Lambda]^42 - 
            18549565235421499198026774847660*\[Lambda]^43 - 
            13021809739706569698357646416272*\[Lambda]^44 + 
            1027018034056500787695022230160*\[Lambda]^45 + 
            10667500472516299705369067361888*\[Lambda]^46 + 
            1244061419169689026238844558960*\[Lambda]^47 - 
            15383297452681258500666491935812*\[Lambda]^48 - 
            14475885181777772652728513667170*\[Lambda]^49 + 
            5921034325815280495936210149573*\[Lambda]^50 + 
            18649230150648076694340733620359*\[Lambda]^51 + 
            6648187992302884529655655926144*\[Lambda]^52 - 
            12446515252256052343070149648115*\[Lambda]^53 - 
            13323789627821819054598049986775*\[Lambda]^54 + 
            1667836087458848410438494390996*\[Lambda]^55 + 
            10688663090342194143933960481552*\[Lambda]^56 + 
            4954201862524477092065312093908*\[Lambda]^57 - 
            4025523747524443802602190923881*\[Lambda]^58 - 
            5087567979742957123627217867125*\[Lambda]^59 - 
            462854292632808136270571083344*\[Lambda]^60 + 
            2348796131751677456728903773945*\[Lambda]^61 + 
            1387121069349141028347296486195*\[Lambda]^62 - 
            347925793614136288053594419446*\[Lambda]^63 - 
            720857614998171585768232846716*\[Lambda]^64 - 
            205291751890925415314497303992*\[Lambda]^65 + 
            150440156345956093186403281640*\[Lambda]^66 + 
            129605366273675327843067839760*\[Lambda]^67 + 
            13916262362932475395257908512*\[Lambda]^68 - 
            26812897739943043956035479788*\[Lambda]^69 - 
            14219688291993774850428871716*\[Lambda]^70 - 
            353043273975245285924625848*\[Lambda]^71 + 
            2378117028330636128148300688*\[Lambda]^72 + 
            974567445354679390221520656*\[Lambda]^73 + 
            56128777411758161445898992*\[Lambda]^74 - 
            86402111415777533769513120*\[Lambda]^75 - 
            36267014437730987689658880*\[Lambda]^76 - 
            6867061260630793785763200*\[Lambda]^77 - 592571912365429303507200*
             \[Lambda]^78 - 1812193053150864384000*\[Lambda]^79 + 
            2388799933698866688000*\[Lambda]^80)/(3419098611999482412000*
            \[Lambda]^20*(1 + \[Lambda])^40) + 
          ((10261496044800 - 15480705240000*\[Lambda] - 2553408163225920*
              \[Lambda]^2 - 27578914718234880*\[Lambda]^3 - 
             130257178718667000*\[Lambda]^4 - 214813881023501760*
              \[Lambda]^5 + 728208972767855436*\[Lambda]^6 + 
             4505138701895253708*\[Lambda]^7 + 6771038291269096988*
              \[Lambda]^8 - 14725743398336408152*\[Lambda]^9 - 
             73596046586237320262*\[Lambda]^10 - 67789665962236336742*
              \[Lambda]^11 + 226414953734880828758*\[Lambda]^12 + 
             665232422040085005258*\[Lambda]^13 + 155393164025672185748*
              \[Lambda]^14 - 2093973811169078143452*\[Lambda]^15 - 
             3297404046257024721184*\[Lambda]^16 + 1942568607832370109622*
              \[Lambda]^17 + 11113077255206388229747*\[Lambda]^18 + 
             7673382138538317955667*\[Lambda]^19 - 17135010818449404101143*
              \[Lambda]^20 - 33511681559720600321501*\[Lambda]^21 + 
             1206228299283531790815*\[Lambda]^22 + 62078637233140243717105*
              \[Lambda]^23 + 52751616875895267920805*\[Lambda]^24 - 
             53353759499089611410960*\[Lambda]^25 - 121140618039607350031463*
              \[Lambda]^26 - 21434628275330153654435*\[Lambda]^27 + 
             139663464101254438774355*\[Lambda]^28 + 127640324002932866115665*
              \[Lambda]^29 - 66934867346072523661915*\[Lambda]^30 - 
             178639163722204900273049*\[Lambda]^31 - 48714670613194779042073*
              \[Lambda]^32 + 141979291601910935332862*\[Lambda]^33 + 
             145097016835170174624932*\[Lambda]^34 + 5030348888325343086072*
              \[Lambda]^35 - 57466230294453373996440*\[Lambda]^36 + 
             56697816043722038801012*\[Lambda]^37 + 188589853046041420758122*
              \[Lambda]^38 + 239190955196631882715622*\[Lambda]^39 + 
             180386372636053404807142*\[Lambda]^40 + 165961019998646004045608*
              \[Lambda]^41 + 187079212195330240251622*\[Lambda]^42 + 
             251359754395317038069222*\[Lambda]^43 + 202364257694553089665322*
              \[Lambda]^44 + 70514473467229142275412*\[Lambda]^45 - 
             46736025576973724558040*\[Lambda]^46 + 13004411054782813268472*
              \[Lambda]^47 + 149811442629587069588132*\[Lambda]^48 + 
             144700201854713462750462*\[Lambda]^49 - 47467896108303902147353*
              \[Lambda]^50 - 178077089758740603144089*\[Lambda]^51 - 
             66736942769459793413035*\[Lambda]^52 + 127709136827821262254715*
              \[Lambda]^53 + 139681582383843242830955*\[Lambda]^54 - 
             21429911731268343919235*\[Lambda]^55 - 121139736786971177430263*
              \[Lambda]^56 - 53353596763323715258760*\[Lambda]^57 + 
             52751636378434705296405*\[Lambda]^58 + 62078639535771638885905*
              \[Lambda]^59 + 1206228438139689716535*\[Lambda]^60 - 
             33511681551591563016851*\[Lambda]^61 - 17135010818395606849063*
              \[Lambda]^62 + 7673382138538317955667*\[Lambda]^63 + 
             11113077255206388229747*\[Lambda]^64 + 1942568607832370109622*
              \[Lambda]^65 - 3297404046257024721184*\[Lambda]^66 - 
             2093973811169078143452*\[Lambda]^67 + 155393164025672185748*
              \[Lambda]^68 + 665232422040085005258*\[Lambda]^69 + 
             226414953734880828758*\[Lambda]^70 - 67789665962236336742*
              \[Lambda]^71 - 73596046586237320262*\[Lambda]^72 - 
             14725743398336408152*\[Lambda]^73 + 6771038291269096988*
              \[Lambda]^74 + 4505138701895253708*\[Lambda]^75 + 
             728208972767855436*\[Lambda]^76 - 214813881023501760*
              \[Lambda]^77 - 130257178718667000*\[Lambda]^78 - 
             27578914718234880*\[Lambda]^79 - 2553408163225920*\[Lambda]^80 - 
             15480705240000*\[Lambda]^81 + 10261496044800*\[Lambda]^82)*
            H[{0}, x])/(14687319096450*(-1 + \[Lambda])*\[Lambda]^20*
            (1 + \[Lambda])^41) + (211*(369512 + 55835135*\[Lambda] + 
             954117420*\[Lambda]^2 + 15871697455*\[Lambda]^3 + 
             134909330260*\[Lambda]^4 + 1133639167035*\[Lambda]^5 + 
             6187884370940*\[Lambda]^6 + 33529710750315*\[Lambda]^7 + 
             130635185619680*\[Lambda]^8 + 506177728391610*\[Lambda]^9 + 
             1490100647620712*\[Lambda]^10 + 4366840984551354*\[Lambda]^11 + 
             10053700516367720*\[Lambda]^12 + 23055694977287994*
              \[Lambda]^13 + 42435222560580200*\[Lambda]^14 + 
             77826367183191354*\[Lambda]^15 + 116136745450061960*
              \[Lambda]^16 + 172727510280293514*\[Lambda]^17 + 
             210747670984176040*\[Lambda]^18 + 256310168420860554*
              \[Lambda]^19 + 256718132961487912*\[Lambda]^20 + 
             256310168420860554*\[Lambda]^21 + 210747670984176040*
              \[Lambda]^22 + 172727510280293514*\[Lambda]^23 + 
             116136745450061960*\[Lambda]^24 + 77826367183191354*
              \[Lambda]^25 + 42435222560580200*\[Lambda]^26 + 
             23055694977287994*\[Lambda]^27 + 10053700516367720*
              \[Lambda]^28 + 4366840984551354*\[Lambda]^29 + 
             1490100647620712*\[Lambda]^30 + 506177728391610*\[Lambda]^31 + 
             130635185619680*\[Lambda]^32 + 33529710750315*\[Lambda]^33 + 
             6187884370940*\[Lambda]^34 + 1133639167035*\[Lambda]^35 + 
             134909330260*\[Lambda]^36 + 15871697455*\[Lambda]^37 + 
             954117420*\[Lambda]^38 + 55835135*\[Lambda]^39 + 
             369512*\[Lambda]^40)*H[{1}, x])/(21285969705*(1 + \[Lambda])^
             40) - (16*(44080 - 380*\[Lambda] - 10983862*\[Lambda]^2 - 
             134912521*\[Lambda]^3 - 758258441*\[Lambda]^4 - 
             2023402131*\[Lambda]^5 + 246800899*\[Lambda]^6 + 
             19850070906*\[Lambda]^7 + 57347192890*\[Lambda]^8 + 
             16372985330*\[Lambda]^9 - 296815138600*\[Lambda]^10 - 
             702702201695*\[Lambda]^11 + 27475060561*\[Lambda]^12 + 
             2933116914683*\[Lambda]^13 + 4597210553553*\[Lambda]^14 - 
             3047133887212*\[Lambda]^15 - 18377045181852*\[Lambda]^16 - 
             15327478316368*\[Lambda]^17 + 28904117467790*\[Lambda]^18 + 
             70144593785735*\[Lambda]^19 + 12891924073255*\[Lambda]^20 - 
             130602678827075*\[Lambda]^21 - 154156399715096*\[Lambda]^22 + 
             85816221768503*\[Lambda]^23 + 332691026639233*\[Lambda]^24 + 
             156402230393633*\[Lambda]^25 - 349068063185792*\[Lambda]^26 - 
             490382855177357*\[Lambda]^27 + 61362649743619*\[Lambda]^28 + 
             623831549109029*\[Lambda]^29 + 380621959527164*\[Lambda]^30 - 
             379770182625281*\[Lambda]^31 - 621450477126003*\[Lambda]^32 - 
             55186908056807*\[Lambda]^33 + 505677800015208*\[Lambda]^34 + 
             378183101478133*\[Lambda]^35 - 101025150009087*\[Lambda]^36 - 
             242500355681181*\[Lambda]^37 + 71263928077908*\[Lambda]^38 + 
             377893886425983*\[Lambda]^39 + 419735124130673*\[Lambda]^40 + 
             259395058121273*\[Lambda]^41 + 191026229270720*\[Lambda]^42 + 
             259395058121273*\[Lambda]^43 + 419735124130673*\[Lambda]^44 + 
             377893886425983*\[Lambda]^45 + 71263928077908*\[Lambda]^46 - 
             242500355681181*\[Lambda]^47 - 101025150009087*\[Lambda]^48 + 
             378183101478133*\[Lambda]^49 + 505677800015208*\[Lambda]^50 - 
             55186908056807*\[Lambda]^51 - 621450477126003*\[Lambda]^52 - 
             379770182625281*\[Lambda]^53 + 380621959527164*\[Lambda]^54 + 
             623831549109029*\[Lambda]^55 + 61362649743619*\[Lambda]^56 - 
             490382855177357*\[Lambda]^57 - 349068063185792*\[Lambda]^58 + 
             156402230393633*\[Lambda]^59 + 332691026639233*\[Lambda]^60 + 
             85816221768503*\[Lambda]^61 - 154156399715096*\[Lambda]^62 - 
             130602678827075*\[Lambda]^63 + 12891924073255*\[Lambda]^64 + 
             70144593785735*\[Lambda]^65 + 28904117467790*\[Lambda]^66 - 
             15327478316368*\[Lambda]^67 - 18377045181852*\[Lambda]^68 - 
             3047133887212*\[Lambda]^69 + 4597210553553*\[Lambda]^70 + 
             2933116914683*\[Lambda]^71 + 27475060561*\[Lambda]^72 - 
             702702201695*\[Lambda]^73 - 296815138600*\[Lambda]^74 + 
             16372985330*\[Lambda]^75 + 57347192890*\[Lambda]^76 + 
             19850070906*\[Lambda]^77 + 246800899*\[Lambda]^78 - 
             2023402131*\[Lambda]^79 - 758258441*\[Lambda]^80 - 
             134912521*\[Lambda]^81 - 10983862*\[Lambda]^82 - 
             380*\[Lambda]^83 + 44080*\[Lambda]^84)*H[{-1, 0}, x])/
           (504735*(-1 + \[Lambda])*\[Lambda]^21*(1 + \[Lambda])^41) + 
          (8*\[Lambda]*(4853 + 47690*\[Lambda] - 2162390*\[Lambda]^2 - 
             49430940*\[Lambda]^3 - 524785605*\[Lambda]^4 - 
             2729907156*\[Lambda]^5 - 8975744172*\[Lambda]^6 - 
             13269707160*\[Lambda]^7 - 26451559935*\[Lambda]^8 - 
             131446125470*\[Lambda]^9 - 903737801626*\[Lambda]^10 - 
             2629376352368*\[Lambda]^11 - 5441694623135*\[Lambda]^12 - 
             4765513818250*\[Lambda]^13 - 5196462572660*\[Lambda]^14 - 
             12029892176352*\[Lambda]^15 - 50590306512819*\[Lambda]^16 - 
             68777200641840*\[Lambda]^17 - 21243735259550*\[Lambda]^18 + 
             123644016337560*\[Lambda]^19 + 113780899989405*\[Lambda]^20 - 
             151564162957966*\[Lambda]^21 - 412138523868560*\[Lambda]^22 - 
             32625877590280*\[Lambda]^23 + 748433282818785*\[Lambda]^24 + 
             772226323706448*\[Lambda]^25 - 509363952920634*\[Lambda]^26 - 
             1501147972016720*\[Lambda]^27 - 416412986920675*\[Lambda]^28 + 
             1659654403098190*\[Lambda]^29 + 1689162120257332*\[Lambda]^30 - 
             729152592827824*\[Lambda]^31 - 2282310363684065*\[Lambda]^32 - 
             730003679779230*\[Lambda]^33 + 1687311437924670*\[Lambda]^34 + 
             1655206515822756*\[Lambda]^35 - 423950609747851*\[Lambda]^36 - 
             1516412032531480*\[Lambda]^37 - 528866504168540*\[Lambda]^38 + 
             740624405073240*\[Lambda]^39 + 719917864129659*\[Lambda]^40 - 
             70661162678622*\[Lambda]^41 - 430483808700990*\[Lambda]^42 - 
             171758009137440*\[Lambda]^43 + 123721428953835*\[Lambda]^44 + 
             132694787352474*\[Lambda]^45 + 9148700596452*\[Lambda]^46 - 
             45989733883920*\[Lambda]^47 - 22933033322295*\[Lambda]^48 + 
             4992280916610*\[Lambda]^49 + 8716925562366*\[Lambda]^50 + 
             2190531786768*\[Lambda]^51 - 1217661189285*\[Lambda]^52 - 
             939564371790*\[Lambda]^53 - 122922622680*\[Lambda]^54 + 
             112491365952*\[Lambda]^55 + 58809810021*\[Lambda]^56 + 
             6810609090*\[Lambda]^57 - 3795431070*\[Lambda]^58 - 
             1870037760*\[Lambda]^59 - 371785977*\[Lambda]^60 - 
             32950446*\[Lambda]^61 - 133380*\[Lambda]^62 + 
             132240*\[Lambda]^63)*H[{0, 0}, x])/(504735*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^41) - (3376*\[Lambda]*(1 + 20*\[Lambda] + 
             400*\[Lambda]^2 + 3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 
             216600*\[Lambda]^5 + 1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 
             23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
             240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
             1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
             6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
             15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
             28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
             34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
             28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
             15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
             6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
             1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
             240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
             23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
             1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 
             36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 400*\[Lambda]^38 + 
             20*\[Lambda]^39 + \[Lambda]^40)*H[{0, 1}, x])/
           (21945*(-1 + \[Lambda])*(1 + \[Lambda])^41) + 
          (8*(-1 + \[Lambda])^19*(2320 - 46420*\[Lambda] - 
             44098*\[Lambda]^2 - 44099*\[Lambda]^3 - 44099*\[Lambda]^4 - 
             44099*\[Lambda]^5 - 44099*\[Lambda]^6 - 44099*\[Lambda]^7 - 
             44099*\[Lambda]^8 - 44099*\[Lambda]^9 - 44099*\[Lambda]^10 - 
             44099*\[Lambda]^11 - 44099*\[Lambda]^12 - 44099*\[Lambda]^13 - 
             44099*\[Lambda]^14 - 44099*\[Lambda]^15 - 44099*\[Lambda]^16 - 
             44099*\[Lambda]^17 - 44099*\[Lambda]^18 - 44099*\[Lambda]^19 - 
             44099*\[Lambda]^20 - 44099*\[Lambda]^21 - 44098*\[Lambda]^22 - 
             46420*\[Lambda]^23 + 2320*\[Lambda]^24)*H[{1, 0}, x])/
           (26565*\[Lambda]^21*(1 + \[Lambda])))) + 
      CF*((-1688*nl*TF)/460845 + 2*nh*TF*
         ((-211*(369512 + 55835135*\[Lambda] + 954117420*\[Lambda]^2 + 
             15871697455*\[Lambda]^3 + 134909330260*\[Lambda]^4 + 
             1133639167035*\[Lambda]^5 + 6187884370940*\[Lambda]^6 + 
             33529710750315*\[Lambda]^7 + 130635185619680*\[Lambda]^8 + 
             506177728391610*\[Lambda]^9 + 1490100647620712*\[Lambda]^10 + 
             4366840984551354*\[Lambda]^11 + 10053700516367720*\[Lambda]^12 + 
             23055694977287994*\[Lambda]^13 + 42435222560580200*
              \[Lambda]^14 + 77826367183191354*\[Lambda]^15 + 
             116136745450061960*\[Lambda]^16 + 172727510280293514*
              \[Lambda]^17 + 210747670984176040*\[Lambda]^18 + 
             256310168420860554*\[Lambda]^19 + 256718132961487912*
              \[Lambda]^20 + 256310168420860554*\[Lambda]^21 + 
             210747670984176040*\[Lambda]^22 + 172727510280293514*
              \[Lambda]^23 + 116136745450061960*\[Lambda]^24 + 
             77826367183191354*\[Lambda]^25 + 42435222560580200*
              \[Lambda]^26 + 23055694977287994*\[Lambda]^27 + 
             10053700516367720*\[Lambda]^28 + 4366840984551354*\[Lambda]^29 + 
             1490100647620712*\[Lambda]^30 + 506177728391610*\[Lambda]^31 + 
             130635185619680*\[Lambda]^32 + 33529710750315*\[Lambda]^33 + 
             6187884370940*\[Lambda]^34 + 1133639167035*\[Lambda]^35 + 
             134909330260*\[Lambda]^36 + 15871697455*\[Lambda]^37 + 
             954117420*\[Lambda]^38 + 55835135*\[Lambda]^39 + 
             369512*\[Lambda]^40))/(42571939410*(1 + \[Lambda])^40) + 
          (1688*\[Lambda]*(1 + 20*\[Lambda] + 400*\[Lambda]^2 + 
             3800*\[Lambda]^3 + 36100*\[Lambda]^4 + 216600*\[Lambda]^5 + 
             1299600*\[Lambda]^6 + 5523300*\[Lambda]^7 + 
             23474025*\[Lambda]^8 + 75116880*\[Lambda]^9 + 
             240374016*\[Lambda]^10 + 600935040*\[Lambda]^11 + 
             1502337600*\[Lambda]^12 + 3004675200*\[Lambda]^13 + 
             6009350400*\[Lambda]^14 + 9765194400*\[Lambda]^15 + 
             15868440900*\[Lambda]^16 + 21157921200*\[Lambda]^17 + 
             28210561600*\[Lambda]^18 + 31031617760*\[Lambda]^19 + 
             34134779536*\[Lambda]^20 + 31031617760*\[Lambda]^21 + 
             28210561600*\[Lambda]^22 + 21157921200*\[Lambda]^23 + 
             15868440900*\[Lambda]^24 + 9765194400*\[Lambda]^25 + 
             6009350400*\[Lambda]^26 + 3004675200*\[Lambda]^27 + 
             1502337600*\[Lambda]^28 + 600935040*\[Lambda]^29 + 
             240374016*\[Lambda]^30 + 75116880*\[Lambda]^31 + 
             23474025*\[Lambda]^32 + 5523300*\[Lambda]^33 + 
             1299600*\[Lambda]^34 + 216600*\[Lambda]^35 + 
             36100*\[Lambda]^36 + 3800*\[Lambda]^37 + 400*\[Lambda]^38 + 
             20*\[Lambda]^39 + \[Lambda]^40)*H[{0}, x])/
           (21945*(-1 + \[Lambda])*(1 + \[Lambda])^41)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(66676813065484359937/11949418906093468800 - (16*Zeta[3])/7) + 
    CF^2*(1320505358765302511/5974709453046734400 + (32*Zeta[3])/7)), 
 (2*a*CF)/11 + a^2*(CF*((-104274799*nl*TF)/64017954 + 
      2*nh*TF*((1629547920 - 21998896920*\[Lambda] + 85279674480*
           \[Lambda]^2 + 177756518940*\[Lambda]^3 - 2210699026536*
           \[Lambda]^4 + 3315505357164*\[Lambda]^5 + 19647366154416*
           \[Lambda]^6 - 72232685478954*\[Lambda]^7 - 53944625474740*
           \[Lambda]^8 + 647120751327050*\[Lambda]^9 - 497487394531400*
           \[Lambda]^10 - 3423173088062910*\[Lambda]^11 + 
          6646670230255580*\[Lambda]^12 + 10632204212744590*\[Lambda]^13 - 
          41357843210460560*\[Lambda]^14 - 8595104454224505*\[Lambda]^15 + 
          171504905196474990*\[Lambda]^16 - 104302688784629475*\[Lambda]^17 - 
          508359968849514180*\[Lambda]^18 + 692759350703740719*\[Lambda]^19 + 
          1047014936494300914*\[Lambda]^20 - 4640407703969859299598819*
           \[Lambda]^21 - 906692783197035448893726984*\[Lambda]^22 - 
          25738994254675501874470251735*\[Lambda]^23 - 
          377098332434292915850239881430*\[Lambda]^24 - 
          3634939317501097203589752439965*\[Lambda]^25 - 
          25650694675497390010319422059060*\[Lambda]^26 - 
          140635630902323635214607923586255*\[Lambda]^27 - 
          622128185884789391711121805923930*\[Lambda]^28 - 
          2278447390221909700164120905402445*\[Lambda]^29 - 
          7037466131883734081282829951759120*\[Lambda]^30 - 
          18585412336425296640877633931726280*\[Lambda]^31 - 
          42405824561106967808495526465485760*\[Lambda]^32 - 
          84261485284562001099064366300972920*\[Lambda]^33 - 
          146698937143331835473183893696137840*\[Lambda]^34 - 
          224808311558680463394854353681595640*\[Lambda]^35 - 
          304259753621026185569909346782448960*\[Lambda]^36 - 
          364516742370461468608747938227861640*\[Lambda]^37 - 
          387090056332256133699358638905619600*\[Lambda]^38 - 
          364516742370461468608747938227861640*\[Lambda]^39 - 
          304259753621026185569909346782448960*\[Lambda]^40 - 
          224808311558680463394854353681595640*\[Lambda]^41 - 
          146698937143331835473183893696137840*\[Lambda]^42 - 
          84261485284562001099064366300972920*\[Lambda]^43 - 
          42405824561106967808495526465485760*\[Lambda]^44 - 
          18585412336425296640877633931726280*\[Lambda]^45 - 
          7037466131883734081282829951759120*\[Lambda]^46 - 
          2278447390221909700164120905402445*\[Lambda]^47 - 
          622128185884789391711121805923930*\[Lambda]^48 - 
          140635630902323635214607923586255*\[Lambda]^49 - 
          25650694675497390010319422059060*\[Lambda]^50 - 
          3634939317501097203589752439965*\[Lambda]^51 - 
          377098332434292915850239881430*\[Lambda]^52 - 
          25738994254675501874470251735*\[Lambda]^53 - 
          906692783197035448893726984*\[Lambda]^54 - 
          4640407703969859299598819*\[Lambda]^55 + 1047014936494300914*
           \[Lambda]^56 + 692759350703740719*\[Lambda]^57 - 
          508359968849514180*\[Lambda]^58 - 104302688784629475*\[Lambda]^59 + 
          171504905196474990*\[Lambda]^60 - 8595104454224505*\[Lambda]^61 - 
          41357843210460560*\[Lambda]^62 + 10632204212744590*\[Lambda]^63 + 
          6646670230255580*\[Lambda]^64 - 3423173088062910*\[Lambda]^65 - 
          497487394531400*\[Lambda]^66 + 647120751327050*\[Lambda]^67 - 
          53944625474740*\[Lambda]^68 - 72232685478954*\[Lambda]^69 + 
          19647366154416*\[Lambda]^70 + 3315505357164*\[Lambda]^71 - 
          2210699026536*\[Lambda]^72 + 177756518940*\[Lambda]^73 + 
          85279674480*\[Lambda]^74 - 21998896920*\[Lambda]^75 + 
          1629547920*\[Lambda]^76)/(5697814681377996801624000*
          (-1 + \[Lambda])^2*\[Lambda]^21*(1 + \[Lambda])^32) - 
        ((-958269791046999600 - 259732777277695456800*\[Lambda] - 
           6224834160768556557225*\[Lambda]^2 - 71477335856248469760114*
            \[Lambda]^3 - 485385239738241900787554*\[Lambda]^4 - 
           1913187005560683138540562*\[Lambda]^5 - 1779215411322018419214322*
            \[Lambda]^6 + 32623250686267722803716526*\[Lambda]^7 + 
           275654278441203441995117518*\[Lambda]^8 + 
           1360344111796774373415082222*\[Lambda]^9 + 
           5013784606352134316936881561*\[Lambda]^10 + 
           14875430356556143203771295316*\[Lambda]^11 + 
           36805483764597352025288530412*\[Lambda]^12 + 
           77497350919283702630031989924*\[Lambda]^13 + 
           140666838853343585801126098952*\[Lambda]^14 + 
           222003207129906289048846702796*\[Lambda]^15 + 
           306414789332588703892494635156*\[Lambda]^16 + 
           371251706383182358906742525692*\[Lambda]^17 + 
           395691409903985328596940584074*\[Lambda]^18 + 
           371251706383181797676780221912*\[Lambda]^19 + 
           306414789332588890969148736416*\[Lambda]^20 + 
           222003207129906737162692573256*\[Lambda]^21 + 
           140666838853343281653246598172*\[Lambda]^22 + 
           77497350919283428804654563344*\[Lambda]^23 + 
           36805483764597673392222139112*\[Lambda]^24 + 
           14875430356556251389965750816*\[Lambda]^25 + 
           5013784606351875127718859211*\[Lambda]^26 + 
           1360344111796775567387230822*\[Lambda]^27 + 
           275654278441368988782450214*\[Lambda]^28 + 
           32623250686221552839809382*\[Lambda]^29 - 
           1779215411405095806238954*\[Lambda]^30 - 1913187005513475357943354*
            \[Lambda]^31 - 485385239707403791374058*\[Lambda]^32 - 
           71477335887272898994906*\[Lambda]^33 - 6224834167330142904793*
            \[Lambda]^34 - 259732762058871952664*\[Lambda]^35 - 
           958270749416942984*\[Lambda]^36 - 5705351887928*\[Lambda]^37 + 
           1682651086424*\[Lambda]^38 + 1577955318632*\[Lambda]^39 - 
           899103164344*\[Lambda]^40 - 276090583384*\[Lambda]^41 + 
           313267580087*\[Lambda]^42 + 4735289174*\[Lambda]^43 - 
           76948111058*\[Lambda]^44 + 15018570406*\[Lambda]^45 + 
           12750199546*\[Lambda]^46 - 5416582738*\[Lambda]^47 - 
           1102431946*\[Lambda]^48 + 1056569822*\[Lambda]^49 - 
           52328584*\[Lambda]^50 - 120226414*\[Lambda]^51 + 
           28402682*\[Lambda]^52 + 5919298*\[Lambda]^53 - 
           3332714*\[Lambda]^54 + 221578*\[Lambda]^55 + 131138*\[Lambda]^56 - 
           31654*\[Lambda]^57 + 2261*\[Lambda]^58)*H[{0}, x])/
         (7905725776137746700*(-1 + \[Lambda])^3*(1 + \[Lambda])^33) - 
        (7*(-1 + \[Lambda])^44*H[{1}, x])/(24475931195472900*\[Lambda]^22) + 
        (308*\[Lambda]^2*H[{0, 0}, x])/(-1 + \[Lambda])^4)) + 
    ((2*CA*CF)/3 + (44917735*CF^2)/21339318 - (8*CF*nl*TF)/33)*
     Log[Q^2/\[Mu]^2] + CA*CF*(66838510870920166297/12518438854002681600 - 
      (24*Zeta[3])/11) + CF^2*(2330892767166589343/6259219427001340800 + 
      (48*Zeta[3])/11)), (4*a*CF)/23 + 
  a^2*(CF*((-2416023361*nl*TF)/1539340803 + 
      2*nh*TF*((2560718160 - 34569695160*\[Lambda] + 128889480720*
           \[Lambda]^2 + 348471062940*\[Lambda]^3 - 3739416729048*
           \[Lambda]^4 + 4616846806572*\[Lambda]^5 + 37956354671664*
           \[Lambda]^6 - 123649333773966*\[Lambda]^7 - 149992946415884*
           \[Lambda]^8 + 1249131129151906*\[Lambda]^9 - 581351221671792*
           \[Lambda]^10 - 7526588576879372*\[Lambda]^11 + 
          11923529190325720*\[Lambda]^12 + 28483197506024580*\[Lambda]^13 - 
          86662197388647760*\[Lambda]^14 - 52301363663648935*\[Lambda]^15 + 
          409934268617738370*\[Lambda]^16 - 120183290328256375*\[Lambda]^17 - 
          1402857692426024560*\[Lambda]^18 + 1402923694572360972*
           \[Lambda]^19 + 3512519653326835272*\[Lambda]^20 - 
          6430969773894266436*\[Lambda]^21 - 31122048508729010067767166*
           \[Lambda]^22 - 6413471451645354341661780444*\[Lambda]^23 - 
          193014718320841458933649419429*\[Lambda]^24 - 
          3004815808704885802877240526672*\[Lambda]^25 - 
          30845581071494960227949598161382*\[Lambda]^26 - 
          232340354524302313131234204677280*\[Lambda]^27 - 
          1363006390452742363552783201220940*\[Lambda]^28 - 
          6467971149832658098497073603749960*\[Lambda]^29 - 
          25479695089841049787450332063700260*\[Lambda]^30 - 
          84899023752701205478117978275685725*\[Lambda]^31 - 
          242632314799010776827619523596026030*\[Lambda]^32 - 
          601115925203966774620394471810924205*\[Lambda]^33 - 
          1301687943091151977547307839584701540*\[Lambda]^34 - 
          2479579979788171572533879805642028740*\[Lambda]^35 - 
          4175664594633627884138542519663413300*\[Lambda]^36 - 
          6240121740745699554162807659191158300*\[Lambda]^37 - 
          8298295822635498016446991853461248660*\[Lambda]^38 - 
          9838839683969444205362633827558547400*\[Lambda]^39 - 
          10412189904454273051355708846966228310*\[Lambda]^40 - 
          9838839683969444205362633827558547400*\[Lambda]^41 - 
          8298295822635498016446991853461248660*\[Lambda]^42 - 
          6240121740745699554162807659191158300*\[Lambda]^43 - 
          4175664594633627884138542519663413300*\[Lambda]^44 - 
          2479579979788171572533879805642028740*\[Lambda]^45 - 
          1301687943091151977547307839584701540*\[Lambda]^46 - 
          601115925203966774620394471810924205*\[Lambda]^47 - 
          242632314799010776827619523596026030*\[Lambda]^48 - 
          84899023752701205478117978275685725*\[Lambda]^49 - 
          25479695089841049787450332063700260*\[Lambda]^50 - 
          6467971149832658098497073603749960*\[Lambda]^51 - 
          1363006390452742363552783201220940*\[Lambda]^52 - 
          232340354524302313131234204677280*\[Lambda]^53 - 
          30845581071494960227949598161382*\[Lambda]^54 - 
          3004815808704885802877240526672*\[Lambda]^55 - 
          193014718320841458933649419429*\[Lambda]^56 - 
          6413471451645354341661780444*\[Lambda]^57 - 
          31122048508729010067767166*\[Lambda]^58 - 6430969773894266436*
           \[Lambda]^59 + 3512519653326835272*\[Lambda]^60 + 
          1402923694572360972*\[Lambda]^61 - 1402857692426024560*
           \[Lambda]^62 - 120183290328256375*\[Lambda]^63 + 
          409934268617738370*\[Lambda]^64 - 52301363663648935*\[Lambda]^65 - 
          86662197388647760*\[Lambda]^66 + 28483197506024580*\[Lambda]^67 + 
          11923529190325720*\[Lambda]^68 - 7526588576879372*\[Lambda]^69 - 
          581351221671792*\[Lambda]^70 + 1249131129151906*\[Lambda]^71 - 
          149992946415884*\[Lambda]^72 - 123649333773966*\[Lambda]^73 + 
          37956354671664*\[Lambda]^74 + 4616846806572*\[Lambda]^75 - 
          3739416729048*\[Lambda]^76 + 348471062940*\[Lambda]^77 + 
          128889480720*\[Lambda]^78 - 34569695160*\[Lambda]^79 + 
          2560718160*\[Lambda]^80)/(39658085140272989102212500*
          (-1 + \[Lambda])^2*\[Lambda]^22*(1 + \[Lambda])^34) - 
        (2*(-12759570587310592500 - 3636477617383518862500*\[Lambda] - 
           91304431136139151643769*\[Lambda]^2 - 1090545570823878560378484*
            \[Lambda]^3 - 7552541212723617302085439*\[Lambda]^4 - 
           27982319972986715161448644*\[Lambda]^5 + 
           14114511949651881222708316*\[Lambda]^6 + 
           956142220682147772087076248*\[Lambda]^7 + 
           7454189205527250863962738208*\[Lambda]^8 + 
           37793076241960059526747471678*\[Lambda]^9 + 
           147126610089087642228973542848*\[Lambda]^10 + 
           467078545196811430928824900408*\[Lambda]^11 + 
           1247004447473908773044626807184*\[Lambda]^12 + 
           2852160551094311205845759834234*\[Lambda]^13 + 
           5657666440531483617880603878384*\[Lambda]^14 + 
           9816399687958966383232221792984*\[Lambda]^15 + 
           14987725361434781501579259319184*\[Lambda]^16 + 
           20221513855531393686729031827404*\[Lambda]^17 + 
           24176865784209701384660527431904*\[Lambda]^18 + 
           25655838617027558687030388879704*\[Lambda]^19 + 
           24176865784209708084615116174704*\[Lambda]^20 + 
           20221513855531391554925299045604*\[Lambda]^21 + 
           14987725361434776060404017552304*\[Lambda]^22 + 
           9816399687958969892984454314904*\[Lambda]^23 + 
           5657666440531487087440245869904*\[Lambda]^24 + 
           2852160551094307415337013506854*\[Lambda]^25 + 
           1247004447473907236175559356104*\[Lambda]^26 + 
           467078545196814590418461142424*\[Lambda]^27 + 
           147126610089087829632158903624*\[Lambda]^28 + 
           37793076241957943251896947074*\[Lambda]^29 + 
           7454189205527693194958784224*\[Lambda]^30 + 
           956142220683287182481004824*\[Lambda]^31 + 
           14114511949112535651936924*\[Lambda]^32 - 
           27982319973462277194074676*\[Lambda]^33 - 
           7552541212332408705433951*\[Lambda]^34 - 1090545570688726550716276*
            \[Lambda]^35 - 91304431347236782912601*\[Lambda]^36 - 
           3636477626693275753396*\[Lambda]^37 - 12759481935222425396*
            \[Lambda]^38 - 16414436596096*\[Lambda]^39 - 28717395484096*
            \[Lambda]^40 + 11924392842054*\[Lambda]^41 + 6709597005804*
            \[Lambda]^42 - 5036700226096*\[Lambda]^43 - 850276715596*
            \[Lambda]^44 + 1508301148354*\[Lambda]^45 - 
           96543650896*\[Lambda]^46 - 325445818016*\[Lambda]^47 + 
           84568960784*\[Lambda]^48 + 46837166684*\[Lambda]^49 - 
           24042696216*\[Lambda]^50 - 3046598016*\[Lambda]^51 + 
           4094960408*\[Lambda]^52 - 353466652*\[Lambda]^53 - 
           414365072*\[Lambda]^54 + 110626208*\[Lambda]^55 + 
           17111248*\[Lambda]^56 - 11291434*\[Lambda]^57 + 
           895356*\[Lambda]^58 + 397936*\[Lambda]^59 - 99484*\[Lambda]^60 + 
           7106*\[Lambda]^61)*H[{0}, x])/(220102592631107720625*
          (-1 + \[Lambda])^3*(1 + \[Lambda])^35) - 
        (44*(-1 + \[Lambda])^46*H[{1}, x])/(681432175328506875*
          \[Lambda]^23) + (8096*\[Lambda]^2*H[{0, 0}, x])/
         (25*(-1 + \[Lambda])^4))) + 
    ((44*CA*CF)/69 + (349788811*CF^2)/171037867 - (16*CF*nl*TF)/69)*
     Log[Q^2/\[Mu]^2] + fl02*(CF*((-208763341195*nl*TF)/16357035372678 + 
        2*nh*TF*((1834364400593574942892800 - 1389017808752716044302400*
             \[Lambda] - 541227166172004862947196800*\[Lambda]^2 - 
            6980640318357244170278446800*\[Lambda]^3 - 
            42111640133769937904890805088*\[Lambda]^4 - 
            126033483895304991443043317712*\[Lambda]^5 - 
            39147769096538348370913012224*\[Lambda]^6 + 
            1130217152971177020346952679324*\[Lambda]^7 + 
            3914231293744475045081832868776*\[Lambda]^8 + 
            2631802865043181793673664254300*\[Lambda]^9 - 
            18278955980245378197577698220320*\[Lambda]^10 - 
            55102020169627729974374539849008*\[Lambda]^11 - 
            19852199708998524724846943853312*\[Lambda]^12 + 
            209666614765012774209913681196112*\[Lambda]^13 + 
            436736857114943629168391887041888*\[Lambda]^14 - 
            82205431197546431410872347156073*\[Lambda]^15 - 
            1591231933505069932908368164489302*\[Lambda]^16 - 
            1944164402887720175958599229879033*\[Lambda]^17 + 
            2005755117293226723273224815210008*\[Lambda]^18 + 
            7584919615980853506087107745496152*\[Lambda]^19 + 
            3928484343781111359878544124579128*\[Lambda]^20 - 
            12867438322492853732257803070969608*\[Lambda]^21 - 
            21850283848586261255722139507239512*\[Lambda]^22 + 
            3390824639010578022023381755486197*\[Lambda]^23 + 
            43486811607066320515165347516230718*\[Lambda]^24 + 
            34243038998006566620742230032006877*\[Lambda]^25 - 
            39835199997365630601832866685678272*\[Lambda]^26 - 
            85673964174762531752558499247946988*\[Lambda]^27 - 
            13701538857574871923211034976642296*\[Lambda]^28 + 
            103279804471107991166891572785192372*\[Lambda]^29 + 
            95946645474236768588711992101049536*\[Lambda]^30 - 
            50718019288959634462652834730670089*\[Lambda]^31 - 
            142443755454904511916171838430259526*\[Lambda]^32 - 
            46397924292370899987635047418539921*\[Lambda]^33 + 
            106608073772576402842225960651390840*\[Lambda]^34 + 
            107984735224910401413800110182931064*\[Lambda]^35 - 
            31764399357109517232629830940416856*\[Lambda]^36 - 
            124479348702075006435973870900200424*\[Lambda]^37 - 
            78547828652529492562688466695438136*\[Lambda]^38 - 
            10083707632976007967967885720501639*\[Lambda]^39 - 
            27769327772017833399832000716734026*\[Lambda]^40 - 
            122693192886443811306936221922566279*\[Lambda]^41 - 
            173096599218559584093645155511414976*\[Lambda]^42 - 
            177816368926580989899518210003603624*\[Lambda]^43 - 
            154800327085591329222542759126772496*\[Lambda]^44 - 
            177816368926580989899518210003603624*\[Lambda]^45 - 
            173096599218559584093645155511414976*\[Lambda]^46 - 
            122693192886443811306936221922566279*\[Lambda]^47 - 
            27769327772017833399832000716734026*\[Lambda]^48 - 
            10083707632976007967967885720501639*\[Lambda]^49 - 
            78547828652529492562688466695438136*\[Lambda]^50 - 
            124479348702075006435973870900200424*\[Lambda]^51 - 
            31764399357109517232629830940416856*\[Lambda]^52 + 
            107984735224910401413800110182931064*\[Lambda]^53 + 
            106608073772576402842225960651390840*\[Lambda]^54 - 
            46397924292370899987635047418539921*\[Lambda]^55 - 
            142443755454904511916171838430259526*\[Lambda]^56 - 
            50718019288959634462652834730670089*\[Lambda]^57 + 
            95946645474236768588711992101049536*\[Lambda]^58 + 
            103279804471107991166891572785192372*\[Lambda]^59 - 
            13701538857574871923211034976642296*\[Lambda]^60 - 
            85673964174762531752558499247946988*\[Lambda]^61 - 
            39835199997365630601832866685678272*\[Lambda]^62 + 
            34243038998006566620742230032006877*\[Lambda]^63 + 
            43486811607066320515165347516230718*\[Lambda]^64 + 
            3390824639010578022023381755486197*\[Lambda]^65 - 
            21850283848586261255722139507239512*\[Lambda]^66 - 
            12867438322492853732257803070969608*\[Lambda]^67 + 
            3928484343781111359878544124579128*\[Lambda]^68 + 
            7584919615980853506087107745496152*\[Lambda]^69 + 
            2005755117293226723273224815210008*\[Lambda]^70 - 
            1944164402887720175958599229879033*\[Lambda]^71 - 
            1591231933505069932908368164489302*\[Lambda]^72 - 
            82205431197546431410872347156073*\[Lambda]^73 + 
            436736857114943629168391887041888*\[Lambda]^74 + 
            209666614765012774209913681196112*\[Lambda]^75 - 
            19852199708998524724846943853312*\[Lambda]^76 - 
            55102020169627729974374539849008*\[Lambda]^77 - 
            18278955980245378197577698220320*\[Lambda]^78 + 
            2631802865043181793673664254300*\[Lambda]^79 + 
            3914231293744475045081832868776*\[Lambda]^80 + 
            1130217152971177020346952679324*\[Lambda]^81 - 
            39147769096538348370913012224*\[Lambda]^82 - 
            126033483895304991443043317712*\[Lambda]^83 - 
            42111640133769937904890805088*\[Lambda]^84 - 
            6980640318357244170278446800*\[Lambda]^85 - 
            541227166172004862947196800*\[Lambda]^86 - 
            1389017808752716044302400*\[Lambda]^87 + 
            1834364400593574942892800*\[Lambda]^88)/
           (2855847103812199256760000*\[Lambda]^22*(1 + \[Lambda])^44) + 
          ((342601043344560 - 516375218759400*\[Lambda] - 101348667160060320*
              \[Lambda]^2 - 1227595935734908740*\[Lambda]^3 - 
             6751872007999366248*\[Lambda]^4 - 15894353964183366672*
              \[Lambda]^5 + 20879276598586269864*\[Lambda]^6 + 
             248198721218295033186*\[Lambda]^7 + 583388429470860233220*
              \[Lambda]^8 - 336047317994141081328*\[Lambda]^9 - 
             4757305164826303581492*\[Lambda]^10 - 8408816259831560959386*
              \[Lambda]^11 + 8481927065635915035816*\[Lambda]^12 + 
             55587299148871465387440*\[Lambda]^13 + 57477284699978000263896*
              \[Lambda]^14 - 127524638839101306981381*\[Lambda]^15 - 
             393567738093483474534678*\[Lambda]^16 - 123638357272931526094272*
              \[Lambda]^17 + 1032770839181991952062510*\[Lambda]^18 + 
             1617366359858232111242373*\[Lambda]^19 - 
             796518021193576571205288*\[Lambda]^20 - 
             4789994473673369919900144*\[Lambda]^21 - 
             3278026086035425525820376*\[Lambda]^22 + 
             6733980557445479618665560*\[Lambda]^23 + 
             12945978789911381965592856*\[Lambda]^24 - 
             328597652389789992391476*\[Lambda]^25 - 
             22541964670076320239709848*\[Lambda]^26 - 
             18830196403705742804869722*\[Lambda]^27 + 
             18522667655522122669737636*\[Lambda]^28 + 
             41563516256759512099697088*\[Lambda]^29 + 
             7329227947160371274375004*\[Lambda]^30 - 
             46758849537096006587714940*\[Lambda]^31 - 
             42448127934132700966465628*\[Lambda]^32 + 
             22406170474039712972630956*\[Lambda]^33 + 
             60027003582853223922707548*\[Lambda]^34 + 
             18506499520143881397238794*\[Lambda]^35 - 
             41867606669241188771814480*\[Lambda]^36 - 
             37526756549019592599525888*\[Lambda]^37 + 
             19955838487438109430424528*\[Lambda]^38 + 
             58422651749159949323972023*\[Lambda]^39 + 
             45409351954901275945503298*\[Lambda]^40 + 
             30311853348817669919126928*\[Lambda]^41 + 
             40216926222650348611673478*\[Lambda]^42 + 
             78172722534056109667339569*\[Lambda]^43 + 
             96819027278362290808935504*\[Lambda]^44 + 
             111169631573420692544762784*\[Lambda]^45 + 
             99521406632006316368439504*\[Lambda]^46 + 
             83127084682403489859763569*\[Lambda]^47 + 
             45962813684639026231289478*\[Lambda]^48 + 
             36220104977707126498166928*\[Lambda]^49 + 
             50194676805905526569343298*\[Lambda]^50 + 
             62133536853818241029612023*\[Lambda]^51 + 
             22290355922169644804008528*\[Lambda]^52 - 
             36092145270630980063973888*\[Lambda]^53 - 
             41151119556884392504866480*\[Lambda]^54 + 
             18858832178452007762685294*\[Lambda]^55 + 
             60166419916321929891998548*\[Lambda]^56 + 
             22460692814276818400240956*\[Lambda]^57 - 
             42431309102896124339284628*\[Lambda]^58 - 
             46753712712661882645732440*\[Lambda]^59 + 
             7330425293628931270745004*\[Lambda]^60 + 
             41563792731751964001017088*\[Lambda]^61 + 
             18522713763160813916331636*\[Lambda]^62 - 
             18830188792101465598671222*\[Lambda]^63 - 
             22541963850541426693648848*\[Lambda]^64 - 
             328597565327400085261476*\[Lambda]^65 + 
             12945978794650748452931856*\[Lambda]^66 + 
             6733980557696450146632060*\[Lambda]^67 - 
             3278026086033947293064376*\[Lambda]^68 - 
             4789994473673369919900144*\[Lambda]^69 - 
             796518021193576571205288*\[Lambda]^70 + 
             1617366359858232111242373*\[Lambda]^71 + 
             1032770839181991952062510*\[Lambda]^72 - 
             123638357272931526094272*\[Lambda]^73 - 393567738093483474534678*
              \[Lambda]^74 - 127524638839101306981381*\[Lambda]^75 + 
             57477284699978000263896*\[Lambda]^76 + 55587299148871465387440*
              \[Lambda]^77 + 8481927065635915035816*\[Lambda]^78 - 
             8408816259831560959386*\[Lambda]^79 - 4757305164826303581492*
              \[Lambda]^80 - 336047317994141081328*\[Lambda]^81 + 
             583388429470860233220*\[Lambda]^82 + 248198721218295033186*
              \[Lambda]^83 + 20879276598586269864*\[Lambda]^84 - 
             15894353964183366672*\[Lambda]^85 - 6751872007999366248*
              \[Lambda]^86 - 1227595935734908740*\[Lambda]^87 - 
             101348667160060320*\[Lambda]^88 - 516375218759400*\[Lambda]^89 + 
             342601043344560*\[Lambda]^90)*H[{0}, x])/(533381588239500*
            (-1 + \[Lambda])*\[Lambda]^22*(1 + \[Lambda])^45) + 
          (127*(7759752 + 1317430593*\[Lambda] + 24886323990*\[Lambda]^2 + 
             458337850053*\[Lambda]^3 + 4326906762552*\[Lambda]^4 + 
             40414265814390*\[Lambda]^5 + 246361755535500*\[Lambda]^6 + 
             1491726562149830*\[Lambda]^7 + 6531645055063040*\[Lambda]^8 + 
             28456684221593095*\[Lambda]^9 + 94819473068588642*\[Lambda]^10 + 
             314663194652592715*\[Lambda]^11 + 826663743245522864*
              \[Lambda]^12 + 2164178461361917468*\[Lambda]^13 + 
             4587750947218206680*\[Lambda]^14 + 9694946326918938652*
              \[Lambda]^15 + 16842435643971673208*\[Lambda]^16 + 
             29174658162395535532*\[Lambda]^17 + 41962251134807634488*
              \[Lambda]^18 + 60189102408534415212*\[Lambda]^19 + 
             72124390042884682360*\[Lambda]^20 + 86196252793560033020*
              \[Lambda]^21 + 86310108434716837528*\[Lambda]^22 + 
             86196252793560033020*\[Lambda]^23 + 72124390042884682360*
              \[Lambda]^24 + 60189102408534415212*\[Lambda]^25 + 
             41962251134807634488*\[Lambda]^26 + 29174658162395535532*
              \[Lambda]^27 + 16842435643971673208*\[Lambda]^28 + 
             9694946326918938652*\[Lambda]^29 + 4587750947218206680*
              \[Lambda]^30 + 2164178461361917468*\[Lambda]^31 + 
             826663743245522864*\[Lambda]^32 + 314663194652592715*
              \[Lambda]^33 + 94819473068588642*\[Lambda]^34 + 
             28456684221593095*\[Lambda]^35 + 6531645055063040*\[Lambda]^36 + 
             1491726562149830*\[Lambda]^37 + 246361755535500*\[Lambda]^38 + 
             40414265814390*\[Lambda]^39 + 4326906762552*\[Lambda]^40 + 
             458337850053*\[Lambda]^41 + 24886323990*\[Lambda]^42 + 
             1317430593*\[Lambda]^43 + 7759752*\[Lambda]^44)*H[{1}, x])/
           (355587725493*(1 + \[Lambda])^44) - 
          (8*(63987 - 462*\[Lambda] - 18950736*\[Lambda]^2 - 
             257653914*\[Lambda]^3 - 1641212475*\[Lambda]^4 - 
             5358675840*\[Lambda]^5 - 3780816480*\[Lambda]^6 + 
             41281813440*\[Lambda]^7 + 168324541560*\[Lambda]^8 + 
             173408472720*\[Lambda]^9 - 655330945248*\[Lambda]^10 - 
             2495029540752*\[Lambda]^11 - 1824276176856*\[Lambda]^12 + 
             8027994171456*\[Lambda]^13 + 21721846960800*\[Lambda]^14 + 
             4925071630080*\[Lambda]^15 - 68069227863420*\[Lambda]^16 - 
             112926315133800*\[Lambda]^17 + 48996546597600*\[Lambda]^18 + 
             370305669418440*\[Lambda]^19 + 321203376735612*\[Lambda]^20 - 
             504865883219712*\[Lambda]^21 - 1253939564615136*\[Lambda]^22 - 
             268128938019264*\[Lambda]^23 + 2135351579306521*\[Lambda]^24 + 
             2513784630030046*\[Lambda]^25 - 1293129092396384*\[Lambda]^26 - 
             5103511047697734*\[Lambda]^27 - 2401970194943529*\[Lambda]^28 + 
             5152154573658960*\[Lambda]^29 + 7208206162007872*\[Lambda]^30 - 
             866293681429232*\[Lambda]^31 - 9010694662484186*\[Lambda]^32 - 
             5483960609167404*\[Lambda]^33 + 5495152689338256*\[Lambda]^34 + 
             9036832984329276*\[Lambda]^35 + 939318299539746*\[Lambda]^36 - 
             7044823282998144*\[Lambda]^37 - 4790575146293184*\[Lambda]^38 + 
             3073020600596160*\[Lambda]^39 + 6397127955906132*\[Lambda]^40 + 
             3381099412896408*\[Lambda]^41 + 741426422949184*\[Lambda]^42 + 
             1900755695809096*\[Lambda]^43 + 5208411369804076*\[Lambda]^44 + 
             6726003221218176*\[Lambda]^45 + 7329613565136576*\[Lambda]^46 + 
             6726003221218176*\[Lambda]^47 + 5208411369804076*\[Lambda]^48 + 
             1900755695809096*\[Lambda]^49 + 741426422949184*\[Lambda]^50 + 
             3381099412896408*\[Lambda]^51 + 6397127955906132*\[Lambda]^52 + 
             3073020600596160*\[Lambda]^53 - 4790575146293184*\[Lambda]^54 - 
             7044823282998144*\[Lambda]^55 + 939318299539746*\[Lambda]^56 + 
             9036832984329276*\[Lambda]^57 + 5495152689338256*\[Lambda]^58 - 
             5483960609167404*\[Lambda]^59 - 9010694662484186*\[Lambda]^60 - 
             866293681429232*\[Lambda]^61 + 7208206162007872*\[Lambda]^62 + 
             5152154573658960*\[Lambda]^63 - 2401970194943529*\[Lambda]^64 - 
             5103511047697734*\[Lambda]^65 - 1293129092396384*\[Lambda]^66 + 
             2513784630030046*\[Lambda]^67 + 2135351579306521*\[Lambda]^68 - 
             268128938019264*\[Lambda]^69 - 1253939564615136*\[Lambda]^70 - 
             504865883219712*\[Lambda]^71 + 321203376735612*\[Lambda]^72 + 
             370305669418440*\[Lambda]^73 + 48996546597600*\[Lambda]^74 - 
             112926315133800*\[Lambda]^75 - 68069227863420*\[Lambda]^76 + 
             4925071630080*\[Lambda]^77 + 21721846960800*\[Lambda]^78 + 
             8027994171456*\[Lambda]^79 - 1824276176856*\[Lambda]^80 - 
             2495029540752*\[Lambda]^81 - 655330945248*\[Lambda]^82 + 
             173408472720*\[Lambda]^83 + 168324541560*\[Lambda]^84 + 
             41281813440*\[Lambda]^85 - 3780816480*\[Lambda]^86 - 
             5358675840*\[Lambda]^87 - 1641212475*\[Lambda]^88 - 
             257653914*\[Lambda]^89 - 18950736*\[Lambda]^90 - 
             462*\[Lambda]^91 + 63987*\[Lambda]^92)*H[{-1, 0}, x])/
           (398475*(-1 + \[Lambda])*\[Lambda]^23*(1 + \[Lambda])^45) + 
          (4*\[Lambda]*(6350 + 68838*\[Lambda] - 3394776*\[Lambda]^2 - 
             86024576*\[Lambda]^3 - 1016679972*\[Lambda]^4 - 
             6042203244*\[Lambda]^5 - 23799472620*\[Lambda]^6 - 
             50802984540*\[Lambda]^7 - 128457130725*\[Lambda]^8 - 
             483651919905*\[Lambda]^9 - 3098442785130*\[Lambda]^10 - 
             10346410573002*\[Lambda]^11 - 27788177768631*\[Lambda]^12 - 
             41905616699331*\[Lambda]^13 - 70831648282032*\[Lambda]^14 - 
             113283810537744*\[Lambda]^15 - 339811214776110*\[Lambda]^16 - 
             556531479762390*\[Lambda]^17 - 659678503805860*\[Lambda]^18 + 
             65589504939420*\[Lambda]^19 + 417736121503470*\[Lambda]^20 - 
             309377380267802*\[Lambda]^21 - 2655007828097016*\[Lambda]^22 - 
             1897502745362616*\[Lambda]^23 + 3277849387372098*\[Lambda]^24 + 
             7889694685190010*\[Lambda]^25 + 1658186201751156*\[Lambda]^26 - 
             10823210713847532*\[Lambda]^27 - 11047518477491562*
              \[Lambda]^28 + 8420473701445806*\[Lambda]^29 + 
             22831083616952688*\[Lambda]^30 + 6276357167647248*\[Lambda]^31 - 
             24176135936769201*\[Lambda]^32 - 24411829154223021*
              \[Lambda]^33 + 10582401443075658*\[Lambda]^34 + 
             32921519955543450*\[Lambda]^35 + 10576184758811441*
              \[Lambda]^36 - 24434404401070587*\[Lambda]^37 - 
             24223776228195852*\[Lambda]^38 + 6168079762730116*\[Lambda]^39 + 
             22662360583177623*\[Lambda]^40 + 8104620315296043*\[Lambda]^41 - 
             11431146068717826*\[Lambda]^42 - 11420741182408866*
              \[Lambda]^43 + 1135299151706013*\[Lambda]^44 + 
             7210441551958305*\[Lambda]^45 + 2957431879787616*\[Lambda]^46 - 
             2247221044186272*\[Lambda]^47 - 2478207779865972*\[Lambda]^48 - 
             147306878048484*\[Lambda]^49 + 963927368462520*\[Lambda]^50 + 
             485768585194200*\[Lambda]^51 - 134571261811140*\[Lambda]^52 - 
             218982898480500*\[Lambda]^53 - 50390325992160*\[Lambda]^54 + 
             41081558368032*\[Lambda]^55 + 29556811044936*\[Lambda]^56 + 
             2012260091688*\[Lambda]^57 - 5519095786512*\[Lambda]^58 - 
             2486218253904*\[Lambda]^59 + 15251793480*\[Lambda]^60 + 
             381128184360*\[Lambda]^61 + 135187889760*\[Lambda]^62 + 
             4733578080*\[Lambda]^63 - 11152390095*\[Lambda]^64 - 
             4150675683*\[Lambda]^65 - 716109534*\[Lambda]^66 - 
             56850822*\[Lambda]^67 - 193347*\[Lambda]^68 + 
             191961*\[Lambda]^69)*H[{0, 0}, x])/(398475*(-1 + \[Lambda])^2*
            (1 + \[Lambda])^45) - (2032*\[Lambda]*(1 + 22*\[Lambda] + 
             484*\[Lambda]^2 + 5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 
             355740*\[Lambda]^5 + 2371600*\[Lambda]^6 + 
             11265100*\[Lambda]^7 + 53509225*\[Lambda]^8 + 
             192633210*\[Lambda]^9 + 693479556*\[Lambda]^10 + 
             1964858742*\[Lambda]^11 + 5567099769*\[Lambda]^12 + 
             12724799472*\[Lambda]^13 + 29085255936*\[Lambda]^14 + 
             54534854880*\[Lambda]^15 + 102252852900*\[Lambda]^16 + 
             159059993400*\[Lambda]^17 + 247426656400*\[Lambda]^18 + 
             321654653320*\[Lambda]^19 + 418151049316*\[Lambda]^20 + 
             456164781072*\[Lambda]^21 + 497634306624*\[Lambda]^22 + 
             456164781072*\[Lambda]^23 + 418151049316*\[Lambda]^24 + 
             321654653320*\[Lambda]^25 + 247426656400*\[Lambda]^26 + 
             159059993400*\[Lambda]^27 + 102252852900*\[Lambda]^28 + 
             54534854880*\[Lambda]^29 + 29085255936*\[Lambda]^30 + 
             12724799472*\[Lambda]^31 + 5567099769*\[Lambda]^32 + 
             1964858742*\[Lambda]^33 + 693479556*\[Lambda]^34 + 
             192633210*\[Lambda]^35 + 53509225*\[Lambda]^36 + 
             11265100*\[Lambda]^37 + 2371600*\[Lambda]^38 + 
             355740*\[Lambda]^39 + 53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 
             484*\[Lambda]^42 + 22*\[Lambda]^43 + \[Lambda]^44)*H[{0, 1}, x])/
           (15939*(-1 + \[Lambda])*(1 + \[Lambda])^45) + 
          (4*(-1 + \[Lambda])^21*(3047 - 67056*\[Lambda] - 
             64007*\[Lambda]^2 - 64008*\[Lambda]^3 - 64008*\[Lambda]^4 - 
             64008*\[Lambda]^5 - 64008*\[Lambda]^6 - 64008*\[Lambda]^7 - 
             64008*\[Lambda]^8 - 64008*\[Lambda]^9 - 64008*\[Lambda]^10 - 
             64008*\[Lambda]^11 - 64008*\[Lambda]^12 - 64008*\[Lambda]^13 - 
             64008*\[Lambda]^14 - 64008*\[Lambda]^15 - 64008*\[Lambda]^16 - 
             64008*\[Lambda]^17 - 64008*\[Lambda]^18 - 64008*\[Lambda]^19 - 
             64008*\[Lambda]^20 - 64008*\[Lambda]^21 - 64008*\[Lambda]^22 - 
             64008*\[Lambda]^23 - 64007*\[Lambda]^24 - 67056*\[Lambda]^25 + 
             3047*\[Lambda]^26)*H[{1, 0}, x])/(18975*\[Lambda]^23*
            (1 + \[Lambda])))) + CF*((-1016*nl*TF)/366597 + 
        2*nh*TF*((-127*(7759752 + 1317430593*\[Lambda] + 24886323990*
              \[Lambda]^2 + 458337850053*\[Lambda]^3 + 4326906762552*
              \[Lambda]^4 + 40414265814390*\[Lambda]^5 + 246361755535500*
              \[Lambda]^6 + 1491726562149830*\[Lambda]^7 + 6531645055063040*
              \[Lambda]^8 + 28456684221593095*\[Lambda]^9 + 94819473068588642*
              \[Lambda]^10 + 314663194652592715*\[Lambda]^11 + 
             826663743245522864*\[Lambda]^12 + 2164178461361917468*
              \[Lambda]^13 + 4587750947218206680*\[Lambda]^14 + 
             9694946326918938652*\[Lambda]^15 + 16842435643971673208*
              \[Lambda]^16 + 29174658162395535532*\[Lambda]^17 + 
             41962251134807634488*\[Lambda]^18 + 60189102408534415212*
              \[Lambda]^19 + 72124390042884682360*\[Lambda]^20 + 
             86196252793560033020*\[Lambda]^21 + 86310108434716837528*
              \[Lambda]^22 + 86196252793560033020*\[Lambda]^23 + 
             72124390042884682360*\[Lambda]^24 + 60189102408534415212*
              \[Lambda]^25 + 41962251134807634488*\[Lambda]^26 + 
             29174658162395535532*\[Lambda]^27 + 16842435643971673208*
              \[Lambda]^28 + 9694946326918938652*\[Lambda]^29 + 
             4587750947218206680*\[Lambda]^30 + 2164178461361917468*
              \[Lambda]^31 + 826663743245522864*\[Lambda]^32 + 
             314663194652592715*\[Lambda]^33 + 94819473068588642*
              \[Lambda]^34 + 28456684221593095*\[Lambda]^35 + 
             6531645055063040*\[Lambda]^36 + 1491726562149830*\[Lambda]^37 + 
             246361755535500*\[Lambda]^38 + 40414265814390*\[Lambda]^39 + 
             4326906762552*\[Lambda]^40 + 458337850053*\[Lambda]^41 + 
             24886323990*\[Lambda]^42 + 1317430593*\[Lambda]^43 + 
             7759752*\[Lambda]^44))/(711175450986*(1 + \[Lambda])^44) + 
          (1016*\[Lambda]*(1 + 22*\[Lambda] + 484*\[Lambda]^2 + 
             5082*\[Lambda]^3 + 53361*\[Lambda]^4 + 355740*\[Lambda]^5 + 
             2371600*\[Lambda]^6 + 11265100*\[Lambda]^7 + 
             53509225*\[Lambda]^8 + 192633210*\[Lambda]^9 + 
             693479556*\[Lambda]^10 + 1964858742*\[Lambda]^11 + 
             5567099769*\[Lambda]^12 + 12724799472*\[Lambda]^13 + 
             29085255936*\[Lambda]^14 + 54534854880*\[Lambda]^15 + 
             102252852900*\[Lambda]^16 + 159059993400*\[Lambda]^17 + 
             247426656400*\[Lambda]^18 + 321654653320*\[Lambda]^19 + 
             418151049316*\[Lambda]^20 + 456164781072*\[Lambda]^21 + 
             497634306624*\[Lambda]^22 + 456164781072*\[Lambda]^23 + 
             418151049316*\[Lambda]^24 + 321654653320*\[Lambda]^25 + 
             247426656400*\[Lambda]^26 + 159059993400*\[Lambda]^27 + 
             102252852900*\[Lambda]^28 + 54534854880*\[Lambda]^29 + 
             29085255936*\[Lambda]^30 + 12724799472*\[Lambda]^31 + 
             5567099769*\[Lambda]^32 + 1964858742*\[Lambda]^33 + 
             693479556*\[Lambda]^34 + 192633210*\[Lambda]^35 + 
             53509225*\[Lambda]^36 + 11265100*\[Lambda]^37 + 
             2371600*\[Lambda]^38 + 355740*\[Lambda]^39 + 
             53361*\[Lambda]^40 + 5082*\[Lambda]^41 + 484*\[Lambda]^42 + 
             22*\[Lambda]^43 + \[Lambda]^44)*H[{0}, x])/
           (15939*(-1 + \[Lambda])*(1 + \[Lambda])^45)))*Log[Q^2/\[Mu]^2]) + 
    CA*CF*(38512026871440150971183/7525288811099339280000 - 
      (48*Zeta[3])/23) + CF^2*(43893201997044300501791/
       86540821327642401720000 + (96*Zeta[3])/23))}

